Improving the lower bound on the Laughlin gap: An SDP search

A recent preprint by OpenAI resolved the spherical fermionic Laughlin spectral-gap conjecture for the full $V_1$ interaction by a Fock-space inequality: $H_Q^2\ge \gamma H_Q$ on the lowest-Landau-level Fock space for all large flux $Q$ and every $\gamma$ below $0.0461673\ldots$, so that the gap above the Laughlin state at filling $1/3$ is at least $1/25$. That proof, with its original constant, has also been formalized in Lean. We show that the same argument supports a much larger constant. Two sharper estimates, a product-twirl bound for the three-body tail and a staircase price for the four-body allowance, raise the constant above $0.0601$ without changing the original certificate. Treating the auxiliary operators as the variables of a semidefinite program (SDP) and enlarging the finite set of orbital modes on which they act then gives $H_Q^2\ge\gamma H_Q$ for every $\gamma<\gamma_*=0.2190037845063196\ldots$, certified by exact rational arithmetic. Consequently the gap above the Laughlin state is at least $1/5$ for all sufficiently large spheres, and the untruncated planar $V_1$ Hamiltonian has positive spectrum bounded below by $\gamma_*$, uniformly in particle number and angular momentum. A heuristic extrapolation of the SDP optima suggests that auxiliary operators of the present form can give at most about $0.222$, while exact diagonalization of finite systems places the true gap near $0.4$. A larger family of auxiliary operators could push the bound further towards the true gap, and the SDP formulation makes such families easy to test. The proof of the improvement and the SDP search were completed by the AI model Claude Opus 5.5 (Anthropic) under the author's direction.

==> anc/README.md <==
# Ancillary files for "Improving the lower bound on the Laughlin gap: An SDP search"

Qiang Gao. These files let a reader check exactly every certified constant in the paper, and rerun the semidefinite-programming (SDP) search that produced the certificates.

- `verify.py` checks that a certificate is admissible (Definition 2.3) and computes its constant γ^B_cert, with the tail constant c_z = z + 1 and the block-by-block allowance price. These are the constants of Theorem 1.1, Table 3 and most of Table 1.
- `variants.py` computes, from the same certificate, the constants with the product-twirl tail (Lemma 3.1) and/or the staircase price (Proposition 4.2(b)): Table 1, lines 2–4 and 6, Corollary 4.3, the values 0.2190169613… and 0.2190170124… of Section 6, and the tails of Table 2.

The proof of the main theorem needs only `verify.py` and `certificate.json`. The search code in `sdp/` is not part of the proof. (The two values in Remarks 3.3 and 4.4, which use estimates not covered by Theorem 2.4, are not recomputed here.)

## Quick check

Requirements: Python 3.8 or later, standard library only (tested with Python 3.9 and 3.14).

```
python3 verify.py certificate.json      # the main certificate; under a minute
python3 verify_all.py                   # all 14 certificates in this folder; about 40 s with 8 parallel runs
python3 variants.py                     # tail/price variants for certificate.json and paper_rows.json; instant
```

`verify.py` exits with status 0 if and only if every check passes. On the main certificate it ends with

```
RESULT: PASS -- every exact check passed; certified gamma* = 1401624220840445441298243497/6400000000000000000000000000
```

that is, γ* = 1401624220840445441298243497/(64·10^26) = 0.2190037845063196…, the constant of Theorem 1.1.

## Contents

| File | Content | In the paper |
|---|---|---|
| `certificate.json` | the main certificate: index bounds (17,18,18,17), 64 rows over P = 10^13, seven allowances; SHA-256 `b9a94d46c8a90e0206d98b700712686d3f2bc2725efcadab3e6513759abbba81` | Theorem 1.1, Appendix A.3 |
| `rows.txt` | the same rows in the text format of Appendix A (labels written `p,j:a`) | Appendix A.1, A.3 |
| `verify.py` | self-contained exact verifier | Definition 2.3, Section 5.5, Appendix A.3 |
| `verify_output.txt` | output of `python3 verify.py certificate.json` | Appendix A.3 |
| `verify_all.py`, `verify_all_output.txt` | runs `verify.py` on every certificate here, and its output | Tables 1 and 3 |
| `variants.py` | constants with the product-twirl tail and/or the staircase price | Tables 1 and 2, Corollary 4.3, Section 6 |
| `paper_rows.json` | the 7 rows of the original OpenAI preprint; `verify.py` reproduces its constant 4616733319001/10^14, its 13 floors and its 23 sign strings | Table 1, lines 1–4; Appendix A.3 |
| `other_certificates/` | the other certified constants (table below) | Tables 1 and 3, Appendix A.2 |
| `sdp/` | the code of the SDP search, with its own `README.md`; needs NumPy and SciPy | Section 5 |
| `SHA256SUMS.txt` | SHA-256 hashes of all files (`shasum -a 256 -c SHA256SUMS.txt`) | |

`other_certificates/` (each file in the format of `certificate.json`, each passing `verify.py`; values truncated):

| File | Index bounds | Rows | Certified constant | In the paper |
|---|---|---|---|---|
| `cert_7_8_8_7_10rows.json` | (7,8,8,7) | 10 | 0.0636643221 | Table 1, Table 3, Appendix A.2 (printed in full) |
| `cert_8_9_9_8.json` | (8,9,9,8) | 14 | 0.1208108430 | Table 3 |
| `cert_9_10_10_9.json` | (9,10,10,9) | 19 | 0.1578159375 | Table 3 |
| `cert_9_10_13_9.json` | (9,10,13,9) | 20 | 0.1882970806 | Table 1, Table 3 caption |
| `cert_10_11_11_10.json` | (10,11,11,10) | 25 | 0.1848125245 | Table 3 |
| `cert_11_12_12_11.json` | (11,12,12,11) | 19 | 0.2000742674 | Table 3 |
| `cert_12_13_13_12.json` | (12,13,13,12) | 27 | 0.2070464174 | Table 3 |
| `cert_13_14_14_13.json` | (13,14,14,13) | 32 | 0.2109198350 | Table 3 |
| `cert_14_15_15_14.json` | (14,15,15,14) | 37 | 0.2138574613 | Table 1, Table 3 |
| `cert_15_16_16_15.json` | (15,16,16,15) | 38 | 0.2162005786 | Table 3 |
| `cert_15_16_18_15.json` | (15,16,18,15) | 49 | 0.2174830812 | Table 3 caption |
| `cert_16_17_17_16.json` | (16,17,17,16) | 47 | 0.2178926728 | Table 1, Table 3 |

Also in `other_certificates/`: `rows_original_index_sets_10rows_P1e10.txt` (the ten rows of Appendix A.2 as text), and `rows_16_17_17_16.txt` and `verify_16_17_17_16.txt` (the rows of the (16,17,17,16) certificate as text, and the output of `verify.py` on it).

## Certificate format

Each certificate is a JSON file with format tag `laughlin-gap-certificate/v1`:

- `ansatz`: the index bounds `PMAX, JMAX, IMAX, TMAX` (the paper's p̄, j̄, ī, t̄; Definition 2.1);
- `P`: the common denominator;
- `rows`: one entry per auxiliary operator F = λ B_t + Σ α_pj c†_{p+j−t} c_j B_p, given as `t`, the integer `l` = Pλ, and a list `a` of integer triples `[p, j, a_pj]`, with α_pj = (a_pj/P)·√(2^(p−t) t! (p+j−t)! / (p! j!));
- `eps_D`: the nonzero allowances, a list of objects `{"D": D, "num": n, "den": d}` giving ε_D = n/d exactly (blocks not listed have ε_D = 0);
- `tail`: a description of the tail estimate (Lemma 6.1 of the original preprint, c_z = z + 1, from the first odd block above T_3); `verify.py` does not read this field and always uses that estimate;
- `claimed`: the exact values that `verify.py` must reproduce. Every file claims γ*; most also claim η, the tail, the allowance cost and the table of characteristic-coefficient signs; `certificate.json`, `paper_rows.json` and the (10,11,11,10), (11,12,12,11), (12,13,13,12) and (16,17,17,16) files also claim T_3, T_4 and the first tail block z_0; and `paper_rows.json` also the 13 floors of the original preprint. Any claimed value that differs from the recomputed one makes the check fail;
- descriptive fields such as `title`, `notes` and `source`, which `verify.py` ignores; `pt_rows` must be empty.

`verify.py` recomputes η, every three-body margin and every four-body matrix from the integers in exact rational arithmetic. It checks that each three-body margin is positive and each four-body matrix is positive semidefinite (all characteristic-polynomial coefficients nonnegative), and that the resulting γ* and the other claimed values agree exactly. The formulas are those of Appendix A of the original preprint, with the index ranges enlarged as in Appendix A.1 of the paper; the comments at the top of `verify.py` list them. Equation, lemma and proposition numbers printed by `verify.py` and appearing in `verify_output.txt` (eqs. (14), (18), (21), (28), (39)–(47), Lemma 5.2, Lemma 6.1, Prop. 5.3) are those of the original preprint, not of this paper. Both exact checkers shipped here (`verify.py` and `sdp/exact_verify.py`) test positive semidefiniteness through the characteristic coefficients; the exact LDL^T elimination mentioned in Section 5.5 was carried out by a separate checker that is not part of these files.

## Rerunning the search

See `sdp/README.md`. On a laptop the package produces, in seconds to minutes, certificates for n = 8 to 13 that are at least as good as the certified entries of Table 3. For n = 11, 12 and 13 it reproduces the files in `other_certificates/` exactly: the same rows, allowances and claimed values (the shipped files are written as single-line JSON with an extra `source` field, so compare them as JSON rather than with `cmp`). The main certificate (n = 18) needs about 40 GB of memory.

## Authorship and copyright

The data and code in this folder were generated by the AI model Claude Opus 5.5 (Anthropic). The author declares no copyright on these AI-generated data and code. Exception: the 7 rows in `paper_rows.json` are not AI-generated; they are transcribed from Appendix A of the original OpenAI preprint "A Fock-space inequality and the Laughlin spectral gap" and are included only to test `verify.py` against its published constant.


==> anc/SHA256SUMS.txt <==
902430e3e85f19840e596068819e5d470214c0ac015ff1872101094d17be7d4c  README.md
b9a94d46c8a90e0206d98b700712686d3f2bc2725efcadab3e6513759abbba81  certificate.json
bd83aa1d107c81152499b3e3a220c8604a21002af2c630fe8ef583346789bd9d  other_certificates/cert_10_11_11_10.json
cb2f28bd368398ad86d10ef15ff20b9128fb9cc8227a9a6160767f6683c6a369  other_certificates/cert_11_12_12_11.json
1123edf325f6acd9483f6f2bee31f8b1180dd49693b68e2e6fd6e9955febf453  other_certificates/cert_12_13_13_12.json
541efd35370856695ae581b8760ddd8e369fddc9227245eaf351cbee17fa3445  other_certificates/cert_13_14_14_13.json
540c4902b254a86a14673968debd970c49a1005ad035d08fdb9e1f5845a1da75  other_certificates/cert_14_15_15_14.json
2d63c0f32502ff799273a654e60e3813cc92334795d2de765067cee0e7c012c1  other_certificates/cert_15_16_16_15.json
bc2213b735f37c34285819cd718f08b4e1ecede06e4ea548613ccf2c64cb8577  other_certificates/cert_15_16_18_15.json
112831cdf0a4bd9599f9523e6d2a8e1803c7db5b023b9d333a8fb21dbda55724  other_certificates/cert_16_17_17_16.json
cd8f6ae2c8a66ce9380fc96db43ba5c6862c526ccc759d29d13244ea49eec4a5  other_certificates/cert_7_8_8_7_10rows.json
4e4879cf58fa69e9c5d4bbab6af305a9fd846ac80c3fdd312a70eb77e2118647  other_certificates/cert_8_9_9_8.json
bcfc39e40042de2ffe1f1fc7073236447fcdadf0fc3268d9b553657530281fc2  other_certificates/cert_9_10_10_9.json
e4cdc1e78a9e9b90ab96d8b58819d907dc4b21a9aacc6294b10d4aac8a356384  other_certificates/cert_9_10_13_9.json
770b60ee66d0273ed34396adeae01e5bbf9484a4d47bd4cdc0e048d91bea610b  other_certificates/rows_16_17_17_16.txt
81ff21e2638d4af2c3c4bc2b25931bde18b64f07c1de68eee93307dc7464eda9  other_certificates/rows_original_index_sets_10rows_P1e10.txt
7e6e7c2351374bba9e56b5c9823513366534fb876c27cb81dfee6dfe58a2ca3a  other_certificates/verify_16_17_17_16.txt
9ef12fbb060ee12a9015024507bf9c0357898fa9649acd3b7a565d9ac5689017  paper_rows.json
9871137644dfdd7b7f0ffa96872600b9170a91e89d1aef13ee89bba80c42c137  rows.txt
1201c38feafe8cb8676e9e7e936cb6906c344986b67976b22c0fc78d2a997493  sdp/README.md
9708822a83e5a05a19997374513ec6fc5360bf083a6ffc76355e08fedc770274  sdp/ansatz.py
51def1a0016a5e060237df9e9e94f3a97bb1691eb7f30697266e0a2c2fe1d265  sdp/compact.py
be0a71dcf4e5c7b02308057393079be52ae0138735dcc6a2062860c0615116c5  sdp/exact.py
e068c9804f69fbdb68f20c00e55f1f527c89f768bfc2fcff8c171abade50a0f7  sdp/exact_verify.py
0531465566854fccbbb0a833a4e6dae797aa52ea8148f6cdd072a9faef03ded4  sdp/finalize.py
94a3b9fc954ab9509804fd973e113875db649afdf3f609b176245a69443443bd  sdp/ipm.py
65a68962a84c2320e699bc9c4308bb83cacc0d4fc0075dee73c155f47b8021cc  sdp/make_certificate.py
102b6bd2496174fb33b1d3585cc945ef1ba397947c72dfd784c95fb48b10eff0  sdp/repair_lambda.py
73f36675a280e9a0b2206d6701ef0ffb6e14bb489484932a40b931229ee96f93  sdp/rows_io.py
ef8a5f82503ab7bb0b9c528df27d03d87ba62f6676b8d9a551ecdc9e9946077e  sdp/run_pipeline.py
c906f26183a1c20a91cd2e3773f59b0c78f042a3ec0aced8ddd248907a1992ef  sdp/sdp_data.py
399cf954e711bcd3b44a6aa9facbb033e689d5f06e1361629242545418ba4ae1  sdp/sdp_problem.py
ae6e80355aada4a2464d7fb5a1b3c7ad12276ea49fdffa8341ade2f8401f4046  sdp/solve.py
007d5f417111b55ee1c369618910091b8e4ebef34b05f425d6ed0e6f396bfd3b  variants.py
ded1fd1769185bae6df52c95f144832c71c7cfe13d9c36de5556b0f3ec848a45  verify.py
466aac9005d5db1ff51fc5ceb95d59b5f80212cc81be178fe25aefc545820f51  verify_all.py
a2e2ace884dfa3e6a4fc4f25e1f8042fd8e415ea4b20fc658424961446279c31  verify_all_output.txt
3f515cee605f310ea45e9cd057df7a74fa7557c809f15e017f90cfbf32e2717a  verify_output.txt


==> anc/certificate.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (17,18,18,17)",
 "ansatz": {
  "PMAX": 17,
  "JMAX": 18,
  "IMAX": 18,
  "TMAX": 17
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 5451607174621,
   "a": [
    [
     0,
     2,
     821682993987
    ],
    [
     0,
     3,
     -988120868163
    ],
    [
     0,
     4,
     -803482892448
    ],
    [
     0,
     5,
     -932400314084
    ],
    [
     0,
     6,
     -1075288042502
    ],
    [
     0,
     7,
     -1100353167479
    ],
    [
     0,
     8,
     -1591932652756
    ],
    [
     0,
     9,
     -967590072302
    ],
    [
     0,
     10,
     -732273558616
    ],
    [
     0,
     11,
     -489493967640
    ],
    [
     0,
     12,
     -404008207771
    ],
    [
     0,
     13,
     -350713852161
    ],
    [
     0,
     14,
     -257492572319
    ],
    [
     0,
     15,
     -152344444471
    ],
    [
     0,
     16,
     -66630521590
    ],
    [
     0,
     17,
     -60545411272
    ],
    [
     0,
     18,
     -38819891526
    ],
    [
     1,
     1,
     -410841496993
    ],
    [
     1,
     3,
     -449428714968
    ],
    [
     1,
     4,
     -140883654756
    ],
    [
     1,
     5,
     130581085245
    ],
    [
     1,
     6,
     59075033948
    ],
    [
     1,
     7,
     -214647035575
    ],
    [
     1,
     8,
     -150163521977
    ],
    [
     1,
     9,
     -125604395428
    ],
    [
     1,
     10,
     -80884110491
    ],
    [
     1,
     11,
     -52497271527
    ],
    [
     1,
     12,
     -61024874914
    ],
    [
     1,
     13,
     -34464701448
    ],
    [
     1,
     14,
     -17195223109
    ],
    [
     1,
     15,
     -5629475117
    ],
    [
     1,
     16,
     -2363783622
    ],
    [
     1,
     17,
     8891809290
    ],
    [
     2,
     0,
     205420748497
    ],
    [
     2,
     1,
     247030217041
    ],
    [
     2,
     2,
     224714357484
    ],
    [
     2,
     3,
     -129944461506
    ],
    [
     2,
     4,
     -1279244427
    ],
    [
     2,
     5,
     46262061610
    ],
    [
     2,
     6,
     7396483823
    ],
    [
     2,
     7,
     -15311334903
    ],
    [
     2,
     8,
     -21200314612
    ],
    [
     2,
     9,
     -17991111844
    ],
    [
     2,
     10,
     -13265661591
    ],
    [
     2,
     11,
     -20154301687
    ],
    [
     2,
     12,
     -6625640768
    ],
    [
     2,
     13,
     -4829031894
    ],
    [
     2,
     14,
     4564113015
    ],
    [
     2,
     15,
     4056664926
    ],
    [
     2,
     16,
     7865015839
    ],
    [
     3,
     0,
     -247030217041
    ],
    [
     3,
     1,
     100435361556
    ],
    [
     3,
     2,
     165165375195
    ],
    [
     3,
     3,
     -46935049235
    ],
    [
     3,
     4,
     -15547140202
    ],
    [
     3,
     5,
     8031128071
    ],
    [
     3,
     6,
     -10404424482
    ],
    [
     3,
     7,
     -7228407841
    ],
    [
     3,
     8,
     -6544518493
    ],
    [
     3,
     9,
     -4343616531
    ],
    [
     3,
     10,
     -7930912281
    ],
    [
     3,
     11,
     -2831681696
    ],
    [
     3,
     12,
     -2521362226
    ],
    [
     3,
     13,
     1953097771
    ],
    [
     3,
     14,
     2000685458
    ],
    [
     3,
     15,
     4778945542
    ],
    [
     4,
     0,
     -263010221076
    ],
    [
     4,
     1,
     -6697211123
    ],
    [
     4,
     2,
     55039371517
    ],
    [
     4,
     3,
     -17732211265
    ],
    [
     4,
     4,
     -6935532065
    ],
    [
     4,
     5,
     -5171600986
    ],
    [
     4,
     6,
     -5285364798
    ],
    [
     4,
     7,
     -4508583282
    ],
    [
     4,
     8,
     -2852356528
    ],
    [
     4,
     9,
     -3867760404
    ],
    [
     4,
     10,
     -1284596806
    ],
    [
     4,
     11,
     -1524030450
    ],
    [
     4,
     12,
     750523260
    ],
    [
     4,
     13,
     975817336
    ],
    [
     4,
     14,
     3020094555
    ],
    [
     5,
     0,
     -160576181372
    ],
    [
     5,
     1,
     -25865587982
    ],
    [
     5,
     2,
     31961912405
    ],
    [
     5,
     3,
     -5045872482
    ],
    [
     5,
     4,
     207999998
    ],
    [
     5,
     5,
     -959451669
    ],
    [
     5,
     6,
     -1966497976
    ],
    [
     5,
     7,
     -1622132308
    ],
    [
     5,
     8,
     -1578023494
    ],
    [
     5,
     9,
     -717880829
    ],
    [
     5,
     10,
     -903655296
    ],
    [
     5,
     11,
     70383617
    ],
    [
     5,
     12,
     411347634
    ],
    [
     5,
     13,
     1727464475
    ],
    [
     6,
     0,
     -17946542323
    ],
    [
     6,
     1,
     -27776327851
    ],
    [
     6,
     2,
     24310919944
    ],
    [
     6,
     3,
     5674272266
    ],
    [
     6,
     4,
     1578208670
    ],
    [
     6,
     5,
     413959277
    ],
    [
     6,
     6,
     -511503691
    ],
    [
     6,
     7,
     -585419110
    ],
    [
     6,
     8,
     -382933789
    ],
    [
     6,
     9,
     -472634006
    ],
    [
     6,
     10,
     -244676808
    ],
    [
     6,
     11,
     97647767
    ],
    [
     6,
     12,
     868635542
    ],
    [
     7,
     0,
     12780600178
    ],
    [
     7,
     1,
     -14762478290
    ],
    [
     7,
     2,
     10097513952
    ],
    [
     7,
     3,
     3631538237
    ],
    [
     7,
     4,
     1504607094
    ],
    [
     7,
     5,
     523004065
    ],
    [
     7,
     6,
     40074856
    ],
    [
     7,
     7,
     -145632392
    ],
    [
     7,
     8,
     -226090219
    ],
    [
     7,
     9,
     -251283804
    ],
    [
     7,
     10,
     -50754261
    ],
    [
     7,
     11,
     330351127
    ],
    [
     8,
     0,
     -43118975439
    ],
    [
     8,
     1,
     -20868886634
    ],
    [
     8,
     2,
     2807068598
    ],
    [
     8,
     3,
     1716356382
    ],
    [
     8,
     4,
     903542859
    ],
    [
     8,
     5,
     475583465
    ],
    [
     8,
     6,
     101290117
    ],
    [
     8,
     7,
     -12127626
    ],
    [
     8,
     8,
     -124462514
    ],
    [
     8,
     9,
     -70654203
    ],
    [
     8,
     10,
     47571645
    ],
    [
     9,
     0,
     -12691184854
    ],
    [
     9,
     1,
     -12224162972
    ],
    [
     9,
     2,
     501684152
    ],
    [
     9,
     3,
     611985378
    ],
    [
     9,
     4,
     605246578
    ],
    [
     9,
     5,
     184277311
    ],
    [
     9,
     6,
     118128123
    ],
    [
     9,
     7,
     13470322
    ],
    [
     9,
     8,
     -29755113
    ],
    [
     9,
     9,
     -56482632
    ],
    [
     10,
     0,
     -7075912173
    ],
    [
     10,
     1,
     -8184016070
    ],
    [
     10,
     2,
     -427860343
    ],
    [
     10,
     3,
     237671762
    ],
    [
     10,
     4,
     174386209
    ],
    [
     10,
     5,
     155902358
    ],
    [
     10,
     6,
     109285658
    ],
    [
     10,
     7,
     18702998
    ],
    [
     10,
     8,
     -60219222
    ],
    [
     11,
     0,
     -1216960263
    ],
    [
     11,
     1,
     -4049939555
    ],
    [
     11,
     2,
     -395687825
    ],
    [
     11,
     3,
     -31511756
    ],
    [
     11,
     4,
     114429949
    ],
    [
     11,
     5,
     91602338
    ],
    [
     11,
     6,
     32640485
    ],
    [
     11,
     7,
     -26324863
    ],
    [
     12,
     0,
     -303248673
    ],
    [
     12,
     1,
     -3052255309
    ],
    [
     12,
     2,
     -176516766
    ],
    [
     12,
     3,
     -81225311
    ],
    [
     12,
     4,
     -2866103
    ],
    [
     12,
     5,
     13218706
    ],
    [
     12,
     6,
     9882739
    ],
    [
     13,
     0,
     -3788052231
    ],
    [
     13,
     1,
     -1155654448
    ],
    [
     13,
     2,
     -256724868
    ],
    [
     13,
     3,
     -151031354
    ],
    [
     13,
     4,
     -23056162
    ],
    [
     13,
     5,
     20375625
    ],
    [
     14,
     0,
     -467851625
    ],
    [
     14,
     1,
     -912995616
    ],
    [
     14,
     2,
     -122746541
    ],
    [
     14,
     3,
     -60797642
    ],
    [
     14,
     4,
     210849
    ],
    [
     15,
     0,
     -483307508
    ],
    [
     15,
     1,
     -85325273
    ],
    [
     15,
     2,
     13836207
    ],
    [
     15,
     3,
     -56917636
    ],
    [
     16,
     0,
     1019670218
    ],
    [
     16,
     1,
     134384199
    ],
    [
     16,
     2,
     -89359413
    ],
    [
     17,
     0,
     825379660
    ],
    [
     17,
     1,
     -163467751
    ]
   ]
  },
  {
   "t": 0,
   "l": 531389880493,
   "a": [
    [
     0,
     2,
     -318470143979
    ],
    [
     0,
     3,
     -120539390693
    ],
    [
     0,
     4,
     20267269399
    ],
    [
     0,
     5,
     -535581811476
    ],
    [
     0,
     6,
     -275558974752
    ],
    [
     0,
     7,
     -370671145660
    ],
    [
     0,
     8,
     -248562551375
    ],
    [
     0,
     9,
     -268031000936
    ],
    [
     0,
     10,
     -256390399259
    ],
    [
     0,
     11,
     -231405203213
    ],
    [
     0,
     12,
     -120196542456
    ],
    [
     0,
     13,
     -48278731758
    ],
    [
     0,
     14,
     -60925950172
    ],
    [
     0,
     15,
     -87992420222
    ],
    [
     0,
     16,
     -78505512457
    ],
    [
     0,
     17,
     -35213227482
    ],
    [
     0,
     18,
     -20464780763
    ],
    [
     1,
     1,
     159235071989
    ],
    [
     1,
     3,
     138751952468
    ],
    [
     1,
     4,
     -50111620737
    ],
    [
     1,
     5,
     47346758892
    ],
    [
     1,
     6,
     75465279797
    ],
    [
     1,
     7,
     36160483452
    ],
    [
     1,
     8,
     -4258748528
    ],
    [
     1,
     9,
     -13546894701
    ],
    [
     1,
     10,
     -28507074695
    ],
    [
     1,
     11,
     -9582081815
    ],
    [
     1,
     12,
     10185751700
    ],
    [
     1,
     13,
     2547157195
    ],
    [
     1,
     14,
     -18154904198
    ],
    [
     1,
     15,
     -19329397737
    ],
    [
     1,
     16,
     -15185849712
    ],
    [
     1,
     17,
     -16407793047
    ],
    [
     2,
     0,
     -79617535995
    ],
    [
     2,
     1,
     30134847673
    ],
    [
     2,
     2,
     -69375976234
    ],
    [
     2,
     3,
     -33250965177
    ],
    [
     2,
     4,
     10305619114
    ],
    [
     2,
     5,
     31985391405
    ],
    [
     2,
     6,
     -12860161318
    ],
    [
     2,
     7,
     3909054614
    ],
    [
     2,
     8,
     -4338292975
    ],
    [
     2,
     9,
     -18316901501
    ],
    [
     2,
     10,
     -7687500170
    ],
    [
     2,
     11,
     4641094503
    ],
    [
     2,
     12,
     5605837197
    ],
    [
     2,
     13,
     -1934497065
    ],
    [
     2,
     14,
     -4763347796
    ],
    [
     2,
     15,
     -6029496807
    ],
    [
     2,
     16,
     -8405790398
    ],
    [
     3,
     0,
     -30134847673
    ],
    [
     3,
     1,
     -2533408675
    ],
    [
     3,
     2,
     45778870361
    ],
    [
     3,
     3,
     -11099183765
    ],
    [
     3,
     4,
     2319766409
    ],
    [
     3,
     5,
     -9392926454
    ],
    [
     3,
     6,
     639906969
    ],
    [
     3,
     7,
     -78408480
    ],
    [
     3,
     8,
     -8772803286
    ],
    [
     3,
     9,
     -5017222085
    ],
    [
     3,
     10,
     1303403100
    ],
    [
     3,
     11,
     2596490920
    ],
    [
     3,
     12,
     -1116785453
    ],
    [
     3,
     13,
     -1812414106
    ],
    [
     3,
     14,
     -3370125337
    ],
    [
     3,
     15,
     -5553025484
    ],
    [
     4,
     0,
     38488101129
    ],
    [
     4,
     1,
     16848380629
    ],
    [
     4,
     2,
     3001216450
    ],
    [
     4,
     3,
     -7907411202
    ],
    [
     4,
     4,
     1703234843
    ],
    [
     4,
     5,
     3275013336
    ],
    [
     4,
     6,
     190827140
    ],
    [
     4,
     7,
     -4467950317
    ],
    [
     4,
     8,
     -2614391412
    ],
    [
     4,
     9,
     385209020
    ],
    [
     4,
     10,
     1356268933
    ],
    [
     4,
     11,
     -237359166
    ],
    [
     4,
     12,
     -619445536
    ],
    [
     4,
     13,
     -1751529325
    ],
    [
     4,
     14,
     -3516789457
    ],
    [
     5,
     0,
     -82607607915
    ],
    [
     5,
     1,
     1178250201
    ],
    [
     5,
     2,
     -8374102900
    ],
    [
     5,
     3,
     3984891324
    ],
    [
     5,
     4,
     -1173609477
    ],
    [
     5,
     5,
     1419990080
    ],
    [
     5,
     6,
     -605182828
    ],
    [
     5,
     7,
     -979846067
    ],
    [
     5,
     8,
     228073725
    ],
    [
     5,
     9,
     739573216
    ],
    [
     5,
     10,
     -54842665
    ],
    [
     5,
     11,
     -210857946
    ],
    [
     5,
     12,
     -918942072
    ],
    [
     5,
     13,
     -2081254272
    ],
    [
     6,
     0,
     -1274779111
    ],
    [
     6,
     1,
     10631376931
    ],
    [
     6,
     2,
     409627953
    ],
    [
     6,
     3,
     -1873666132
    ],
    [
     6,
     4,
     -987823659
    ],
    [
     6,
     5,
     904164734
    ],
    [
     6,
     6,
     18443581
    ],
    [
     6,
     7,
     111867022
    ],
    [
     6,
     8,
     509246422
    ],
    [
     6,
     9,
     217153050
    ],
    [
     6,
     10,
     79620668
    ],
    [
     6,
     11,
     -401538965
    ],
    [
     6,
     12,
     -1124120749
    ],
    [
     7,
     0,
     9926096194
    ],
    [
     7,
     1,
     -2832680189
    ],
    [
     7,
     2,
     568183015
    ],
    [
     7,
     3,
     -308139121
    ],
    [
     7,
     4,
     807741589
    ],
    [
     7,
     5,
     450654069
    ],
    [
     7,
     6,
     -57913803
    ],
    [
     7,
     7,
     79442101
    ],
    [
     7,
     8,
     186186756
    ],
    [
     7,
     9,
     127774386
    ],
    [
     7,
     10,
     -115891109
    ],
    [
     7,
     11,
     -521996653
    ],
    [
     8,
     0,
     -6107707503
    ],
    [
     8,
     1,
     3213133146
    ],
    [
     8,
     2,
     266461640
    ],
    [
     8,
     3,
     1034151955
    ],
    [
     8,
     4,
     383756706
    ],
    [
     8,
     5,
     33427797
    ],
    [
     8,
     6,
     -120126143
    ],
    [
     8,
     7,
     7110225
    ],
    [
     8,
     8,
     59956225
    ],
    [
     8,
     9,
     -16282852
    ],
    [
     8,
     10,
     -167287160
    ],
    [
     9,
     0,
     -4818522118
    ],
    [
     9,
     1,
     2312595933
    ],
    [
     9,
     2,
     -559100609
    ],
    [
     9,
     3,
     254482744
    ],
    [
     9,
     4,
     -147155691
    ],
    [
     9,
     5,
     -140403294
    ],
    [
     9,
     6,
     -68391947
    ],
    [
     9,
     7,
     -8058274
    ],
    [
     9,
     8,
     14925741
    ],
    [
     9,
     9,
     11978701
    ],
    [
     10,
     0,
     -7430906654
    ],
    [
     10,
     1,
     -1168684294
    ],
    [
     10,
     2,
     -486488620
    ],
    [
     10,
     3,
     -88226907
    ],
    [
     10,
     4,
     -203693272
    ],
    [
     10,
     5,
     -55509232
    ],
    [
     10,
     6,
     -46080441
    ],
    [
     10,
     7,
     17633504
    ],
    [
     10,
     8,
     75945861
    ],
    [
     11,
     0,
     -12998736807
    ],
    [
     11,
     1,
     -264775765
    ],
    [
     11,
     2,
     35177366
    ],
    [
     11,
     3,
     -13695448
    ],
    [
     11,
     4,
     -49240073
    ],
    [
     11,
     5,
     -30437167
    ],
    [
     11,
     6,
     17391420
    ],
    [
     11,
     7,
     68970274
    ],
    [
     12,
     0,
     -6820219824
    ],
    [
     12,
     1,
     1012446942
    ],
    [
     12,
     2,
     305206654
    ],
    [
     12,
     3,
     60912815
    ],
    [
     12,
     4,
     -13207576
    ],
    [
     12,
     5,
     29779256
    ],
    [
     12,
     6,
     29066133
    ],
    [
     13,
     0,
     -1079834228
    ],
    [
     13,
     1,
     1162282320
    ],
    [
     13,
     2,
     177461524
    ],
    [
     13,
     3,
     71394297
    ],
    [
     13,
     4,
     22813520
    ],
    [
     13,
     5,
     -6678259
    ],
    [
     14,
     0,
     -200256542
    ],
    [
     14,
     1,
     215266928
    ],
    [
     14,
     2,
     98068907
    ],
    [
     14,
     3,
     2399161
    ],
    [
     14,
     4,
     -29101765
    ],
    [
     15,
     0,
     -1651974383
    ],
    [
     15,
     1,
     2125396
    ],
    [
     15,
     2,
     -120514004
    ],
    [
     15,
     3,
     5781069
    ],
    [
     16,
     0,
     -1411053964
    ],
    [
     16,
     1,
     -437619736
    ],
    [
     16,
     2,
     68423686
    ],
    [
     17,
     0,
     -1531489986
    ],
    [
     17,
     1,
     140051992
    ]
   ]
  },
  {
   "t": 0,
   "l": 3905216995,
   "a": [
    [
     0,
     2,
     -63431924755
    ],
    [
     0,
     3,
     108397719972
    ],
    [
     0,
     4,
     -406256017283
    ],
    [
     0,
     5,
     440576704657
    ],
    [
     0,
     6,
     -245339001118
    ],
    [
     0,
     7,
     174938919479
    ],
    [
     0,
     8,
     8375115982
    ],
    [
     0,
     9,
     74034964487
    ],
    [
     0,
     10,
     77222778941
    ],
    [
     0,
     11,
     41753850970
    ],
    [
     0,
     12,
     22650806874
    ],
    [
     0,
     13,
     44382880396
    ],
    [
     0,
     14,
     52774219734
    ],
    [
     0,
     15,
     33134531298
    ],
    [
     0,
     16,
     17408280617
    ],
    [
     0,
     17,
     2514180915
    ],
    [
     0,
     18,
     -3118276568
    ],
    [
     1,
     1,
     31715962378
    ],
    [
     1,
     3,
     -34774144985
    ],
    [
     1,
     4,
     5752385912
    ],
    [
     1,
     5,
     -28815949845
    ],
    [
     1,
     6,
     -39653702646
    ],
    [
     1,
     7,
     -28461780438
    ],
    [
     1,
     8,
     13746340244
    ],
    [
     1,
     9,
     -5651620094
    ],
    [
     1,
     10,
     -13320264503
    ],
    [
     1,
     11,
     -8559758258
    ],
    [
     1,
     12,
     -4294336423
    ],
    [
     1,
     13,
     5540551401
    ],
    [
     1,
     14,
     4275534640
    ],
    [
     1,
     15,
     1841297427
    ],
    [
     1,
     16,
     -14812707
    ],
    [
     1,
     17,
     -92742140
    ],
    [
     2,
     0,
     -15857981189
    ],
    [
     2,
     1,
     -27099429993
    ],
    [
     2,
     2,
     17387072492
    ],
    [
     2,
     3,
     -12448349667
    ],
    [
     2,
     4,
     24014167042
    ],
    [
     2,
     5,
     -27578668753
    ],
    [
     2,
     6,
     -7409810799
    ],
    [
     2,
     7,
     3022770495
    ],
    [
     2,
     8,
     2504596159
    ],
    [
     2,
     9,
     -3744149066
    ],
    [
     2,
     10,
     -1261212186
    ],
    [
     2,
     11,
     -868027701
    ],
    [
     2,
     12,
     1914201955
    ],
    [
     2,
     13,
     332687530
    ],
    [
     2,
     14,
     262336222
    ],
    [
     2,
     15,
     -787693193
    ],
    [
     2,
     16,
     -830301774
    ],
    [
     3,
     0,
     27099429993
    ],
    [
     3,
     1,
     50782002160
    ],
    [
     3,
     2,
     11010253189
    ],
    [
     3,
     3,
     -7911347320
    ],
    [
     3,
     4,
     -6359097381
    ],
    [
     3,
     5,
     -4120076737
    ],
    [
     3,
     6,
     4501882658
    ],
    [
     3,
     7,
     4094226451
    ],
    [
     3,
     8,
     50725609
    ],
    [
     3,
     9,
     367732948
    ],
    [
     3,
     10,
     -360788774
    ],
    [
     3,
     11,
     940316964
    ],
    [
     3,
     12,
     197376004
    ],
    [
     3,
     13,
     -84883436
    ],
    [
     3,
     14,
     -507384079
    ],
    [
     3,
     15,
     -598390700
    ],
    [
     4,
     0,
     -84866539487
    ],
    [
     4,
     1,
     -33760218874
    ],
    [
     4,
     2,
     -2541610571
    ],
    [
     4,
     3,
     7603405763
    ],
    [
     4,
     4,
     562629007
    ],
    [
     4,
     5,
     1269218764
    ],
    [
     4,
     6,
     2273090408
    ],
    [
     4,
     7,
     992499877
    ],
    [
     4,
     8,
     788760768
    ],
    [
     4,
     9,
     -424176268
    ],
    [
     4,
     10,
     334688596
    ],
    [
     4,
     11,
     68658109
    ],
    [
     4,
     12,
     11027437
    ],
    [
     4,
     13,
     -224816094
    ],
    [
     4,
     14,
     -335120189
    ],
    [
     5,
     0,
     56869708680
    ],
    [
     5,
     1,
     12786514036
    ],
    [
     5,
     2,
     10599525337
    ],
    [
     5,
     3,
     2072037819
    ],
    [
     5,
     4,
     -1278039128
    ],
    [
     5,
     5,
     -141549349
    ],
    [
     5,
     6,
     361046107
    ],
    [
     5,
     7,
     714184918
    ],
    [
     5,
     8,
     -183127987
    ],
    [
     5,
     9,
     624085
    ],
    [
     5,
     10,
     -116793297
    ],
    [
     5,
     11,
     -79695695
    ],
    [
     5,
     12,
     -160927819
    ],
    [
     5,
     13,
     -218242823
    ],
    [
     6,
     0,
     -22327003281
    ],
    [
     6,
     1,
     -13856953586
    ],
    [
     6,
     2,
     1768425368
    ],
    [
     6,
     3,
     -1368618148
    ],
    [
     6,
     4,
     -830576814
    ],
    [
     6,
     5,
     -143424138
    ],
    [
     6,
     6,
     115303681
    ],
    [
     6,
     7,
     -40127585
    ],
    [
     6,
     8,
     -103109993
    ],
    [
     6,
     9,
     -147767946
    ],
    [
     6,
     10,
     -119234786
    ],
    [
     6,
     11,
     -133251859
    ],
    [
     6,
     12,
     -155788564
    ],
    [
     7,
     0,
     -5433630376
    ],
    [
     7,
     1,
     -2606256406
    ],
    [
     7,
     2,
     723383238
    ],
    [
     7,
     3,
     -1089470327
    ],
    [
     7,
     4,
     -237442231
    ],
    [
     7,
     5,
     -275416325
    ],
    [
     7,
     6,
     -20634068
    ],
    [
     7,
     7,
     -43563857
    ],
    [
     7,
     8,
     -64682580
    ],
    [
     7,
     9,
     -60871888
    ],
    [
     7,
     10,
     -68795190
    ],
    [
     7,
     11,
     -90502079
    ],
    [
     8,
     0,
     -6721646100
    ],
    [
     8,
     1,
     -268866202
    ],
    [
     8,
     2,
     903944522
    ],
    [
     8,
     3,
     -275572531
    ],
    [
     8,
     4,
     -195855618
    ],
    [
     8,
     5,
     59552391
    ],
    [
     8,
     6,
     10024501
    ],
    [
     8,
     7,
     -14524758
    ],
    [
     8,
     8,
     -19332444
    ],
    [
     8,
     9,
     -26529278
    ],
    [
     8,
     10,
     -41605587
    ],
    [
     9,
     0,
     6750204062
    ],
    [
     9,
     1,
     592720926
    ],
    [
     9,
     2,
     715752342
    ],
    [
     9,
     3,
     -129459232
    ],
    [
     9,
     4,
     80131282
    ],
    [
     9,
     5,
     49535927
    ],
    [
     9,
     6,
     34610013
    ],
    [
     9,
     7,
     335838
    ],
    [
     9,
     8,
     -3558149
    ],
    [
     9,
     9,
     -8556307
    ],
    [
     10,
     0,
     3522890302
    ],
    [
     10,
     1,
     -304391676
    ],
    [
     10,
     2,
     439403289
    ],
    [
     10,
     3,
     -22877931
    ],
    [
     10,
     4,
     7776865
    ],
    [
     10,
     5,
     53202711
    ],
    [
     10,
     6,
     27840323
    ],
    [
     10,
     7,
     8680542
    ],
    [
     10,
     8,
     7752352
    ],
    [
     11,
     0,
     -188704953
    ],
    [
     11,
     1,
     208944021
    ],
    [
     11,
     2,
     -10425049
    ],
    [
     11,
     3,
     -48658702
    ],
    [
     11,
     4,
     8765802
    ],
    [
     11,
     5,
     28794797
    ],
    [
     11,
     6,
     20176259
    ],
    [
     11,
     7,
     12768220
    ],
    [
     12,
     0,
     291192421
    ],
    [
     12,
     1,
     -337352025
    ],
    [
     12,
     2,
     -36069300
    ],
    [
     12,
     3,
     -38400544
    ],
    [
     12,
     4,
     -1100902
    ],
    [
     12,
     5,
     17863962
    ],
    [
     12,
     6,
     14320170
    ],
    [
     13,
     0,
     -15774010
    ],
    [
     13,
     1,
     8753297
    ],
    [
     13,
     2,
     -59783052
    ],
    [
     13,
     3,
     -27091848
    ],
    [
     13,
     4,
     -319622
    ],
    [
     13,
     5,
     5458664
    ],
    [
     14,
     0,
     742903685
    ],
    [
     14,
     1,
     -113552882
    ],
    [
     14,
     2,
     -45232309
    ],
    [
     14,
     3,
     -20665872
    ],
    [
     14,
     4,
     -7613863
    ],
    [
     15,
     0,
     224037882
    ],
    [
     15,
     1,
     -84631515
    ],
    [
     15,
     2,
     -50034391
    ],
    [
     15,
     3,
     -14651450
    ],
    [
     16,
     0,
     43913073
    ],
    [
     16,
     1,
     -115126462
    ],
    [
     16,
     2,
     -18213709
    ],
    [
     17,
     0,
     -148976839
    ],
    [
     17,
     1,
     -24297101
    ]
   ]
  },
  {
   "t": 1,
   "l": 5600256509657,
   "a": [
    [
     0,
     2,
     -1148857224987
    ],
    [
     0,
     3,
     6568523665457
    ],
    [
     0,
     4,
     -443661641791
    ],
    [
     0,
     5,
     2748402829302
    ],
    [
     0,
     6,
     214310028989
    ],
    [
     0,
     7,
     -3253259530379
    ],
    [
     0,
     8,
     -7089630803352
    ],
    [
     0,
     9,
     -7166326581165
    ],
    [
     0,
     10,
     -6730950946616
    ],
    [
     0,
     11,
     -5415470733971
    ],
    [
     0,
     12,
     -4548359798281
    ],
    [
     0,
     13,
     -3703147566061
    ],
    [
     0,
     14,
     -2885369609233
    ],
    [
     0,
     15,
     -1862564763724
    ],
    [
     0,
     16,
     -1242040082528
    ],
    [
     0,
     17,
     -623594148257
    ],
    [
     0,
     18,
     -263060907833
    ],
    [
     1,
     1,
     574428612493
    ],
    [
     1,
     3,
     1784307333869
    ],
    [
     1,
     4,
     -475069436456
    ],
    [
     1,
     5,
     -471094013357
    ],
    [
     1,
     6,
     106273209334
    ],
    [
     1,
     7,
     -991758822341
    ],
    [
     1,
     8,
     -1265346750773
    ],
    [
     1,
     9,
     -1296716720733
    ],
    [
     1,
     10,
     -1077489358809
    ],
    [
     1,
     11,
     -914652638574
    ],
    [
     1,
     12,
     -784812978992
    ],
    [
     1,
     13,
     -641119199284
    ],
    [
     1,
     14,
     -409559403166
    ],
    [
     1,
     15,
     -296482957858
    ],
    [
     1,
     16,
     -156960551934
    ],
    [
     1,
     17,
     -73263618759
    ],
    [
     1,
     18,
     -10704084315
    ],
    [
     2,
     0,
     -287214306247
    ],
    [
     2,
     1,
     -1642130916364
    ],
    [
     2,
     2,
     -892153666935
    ],
    [
     2,
     3,
     405668410563
    ],
    [
     2,
     4,
     -873671499933
    ],
    [
     2,
     5,
     -187845233652
    ],
    [
     2,
     6,
     -48602649657
    ],
    [
     2,
     7,
     -158045789561
    ],
    [
     2,
     8,
     -201475562633
    ],
    [
     2,
     9,
     -140349160806
    ],
    [
     2,
     10,
     -108466684007
    ],
    [
     2,
     11,
     -105181595437
    ],
    [
     2,
     12,
     -112360548261
    ],
    [
     2,
     13,
     -57294821517
    ],
    [
     2,
     14,
     -43966660052
    ],
    [
     2,
     15,
     -17204940256
    ],
    [
     2,
     16,
     2909622141
    ],
    [
     2,
     17,
     31197192302
    ],
    [
     3,
     0,
     1642130916364
    ],
    [
     3,
     1,
     55457705224
    ],
    [
     3,
     2,
     -286901051449
    ],
    [
     3,
     3,
     378670111769
    ],
    [
     3,
     4,
     -281553783778
    ],
    [
     3,
     5,
     -87624151360
    ],
    [
     3,
     6,
     -62737067963
    ],
    [
     3,
     7,
     -78076287523
    ],
    [
     3,
     8,
     -43535117840
    ],
    [
     3,
     9,
     -19656341654
    ],
    [
     3,
     10,
     -21450759765
    ],
    [
     3,
     11,
     -30828836921
    ],
    [
     3,
     12,
     -6224788543
    ],
    [
     3,
     13,
     -7162514561
    ],
    [
     3,
     14,
     779178766
    ],
    [
     3,
     15,
     9528618005
    ],
    [
     3,
     16,
     23371118156
    ],
    [
     4,
     0,
     362890275632
    ],
    [
     4,
     1,
     31059028450
    ],
    [
     4,
     2,
     146135208966
    ],
    [
     4,
     3,
     245915625218
    ],
    [
     4,
     4,
     -88759768880
    ],
    [
     4,
     5,
     -54421498670
    ],
    [
     4,
     6,
     -47366411642
    ],
    [
     4,
     7,
     -33931260450
    ],
    [
     4,
     8,
     -8650110058
    ],
    [
     4,
     9,
     -7387618769
    ],
    [
     4,
     10,
     -13001175949
    ],
    [
     4,
     11,
     -1386473981
    ],
    [
     4,
     12,
     -1432868216
    ],
    [
     4,
     13,
     1684322698
    ],
    [
     4,
     14,
     6757569759
    ],
    [
     4,
     15,
     14781673283
    ],
    [
     5,
     0,
     195091154770
    ],
    [
     5,
     1,
     -79404236153
    ],
    [
     5,
     2,
     17779966475
    ],
    [
     5,
     3,
     139313782088
    ],
    [
     5,
     4,
     -19111107898
    ],
    [
     5,
     5,
     -20278513126
    ],
    [
     5,
     6,
     -19455675478
    ],
    [
     5,
     7,
     -10574293966
    ],
    [
     5,
     8,
     -5728568840
    ],
    [
     5,
     9,
     -8876358331
    ],
    [
     5,
     10,
     -2911488640
    ],
    [
     5,
     11,
     -897192789
    ],
    [
     5,
     12,
     91356483
    ],
    [
     5,
     13,
     3672697893
    ],
    [
     5,
     14,
     8291269262
    ],
    [
     6,
     0,
     -352421040097
    ],
    [
     6,
     1,
     -64628174584
    ],
    [
     6,
     2,
     29325947397
    ],
    [
     6,
     3,
     103262497006
    ],
    [
     6,
     4,
     12699954500
    ],
    [
     6,
     5,
     -1190452026
    ],
    [
     6,
     6,
     -4334667761
    ],
    [
     6,
     7,
     -3798889867
    ],
    [
     6,
     8,
     -4407229364
    ],
    [
     6,
     9,
     -2314996251
    ],
    [
     6,
     10,
     -438944937
    ],
    [
     6,
     11,
     -178842925
    ],
    [
     6,
     12,
     1910516023
    ],
    [
     6,
     13,
     4128472310
    ],
    [
     7,
     0,
     -190062278867
    ],
    [
     7,
     1,
     -58279501217
    ],
    [
     7,
     2,
     6153540014
    ],
    [
     7,
     3,
     63859905000
    ],
    [
     7,
     4,
     12350763302
    ],
    [
     7,
     5,
     1238104492
    ],
    [
     7,
     6,
     -659175621
    ],
    [
     7,
     7,
     -1862946607
    ],
    [
     7,
     8,
     -1736787393
    ],
    [
     7,
     9,
     -592891163
    ],
    [
     7,
     10,
     -488357711
    ],
    [
     7,
     11,
     614435329
    ],
    [
     7,
     12,
     1340717808
    ],
    [
     8,
     0,
     -294751391846
    ],
    [
     8,
     1,
     -89567290131
    ],
    [
     8,
     2,
     -14447355503
    ],
    [
     8,
     3,
     29208654938
    ],
    [
     8,
     4,
     5330804600
    ],
    [
     8,
     5,
     1758389363
    ],
    [
     8,
     6,
     920205366
    ],
    [
     8,
     7,
     -468820747
    ],
    [
     8,
     8,
     -437872900
    ],
    [
     8,
     9,
     -459985178
    ],
    [
     8,
     10,
     -45908793
    ],
    [
     8,
     11,
     -175727253
    ],
    [
     9,
     0,
     -186526289064
    ],
    [
     9,
     1,
     -79002815637
    ],
    [
     9,
     2,
     -18431133266
    ],
    [
     9,
     3,
     11043818573
    ],
    [
     9,
     4,
     2766215079
    ],
    [
     9,
     5,
     2305634410
    ],
    [
     9,
     6,
     741097213
    ],
    [
     9,
     7,
     -32756310
    ],
    [
     9,
     8,
     -200098450
    ],
    [
     9,
     9,
     -243773560
    ],
    [
     9,
     10,
     -769811348
    ],
    [
     10,
     0,
     -111412482621
    ],
    [
     10,
     1,
     -49709892092
    ],
    [
     10,
     2,
     -12421402701
    ],
    [
     10,
     3,
     4160658152
    ],
    [
     10,
     4,
     1950740196
    ],
    [
     10,
     5,
     1178141137
    ],
    [
     10,
     6,
     326138491
    ],
    [
     10,
     7,
     113794389
    ],
    [
     10,
     8,
     -180699469
    ],
    [
     10,
     9,
     -767657348
    ],
    [
     11,
     0,
     -27863493483
    ],
    [
     11,
     1,
     -21435455212
    ],
    [
     11,
     2,
     -7416965682
    ],
    [
     11,
     3,
     1361582197
    ],
    [
     11,
     4,
     394249048
    ],
    [
     11,
     5,
     360989978
    ],
    [
     11,
     6,
     275962641
    ],
    [
     11,
     7,
     -9622725
    ],
    [
     11,
     8,
     -435382188
    ],
    [
     12,
     0,
     938853302
    ],
    [
     12,
     1,
     -12229900579
    ],
    [
     12,
     2,
     -6037585029
    ],
    [
     12,
     3,
     -151088943
    ],
    [
     12,
     4,
     -56293071
    ],
    [
     12,
     5,
     192661126
    ],
    [
     12,
     6,
     124247850
    ],
    [
     12,
     7,
     54300778
    ],
    [
     13,
     0,
     1705365381
    ],
    [
     13,
     1,
     -9996166497
    ],
    [
     13,
     2,
     -2860635383
    ],
    [
     13,
     3,
     6072661
    ],
    [
     13,
     4,
     -144779075
    ],
    [
     13,
     5,
     123945308
    ],
    [
     13,
     6,
     471823238
    ],
    [
     14,
     0,
     -5777327760
    ],
    [
     14,
     1,
     -2894821369
    ],
    [
     14,
     2,
     -1106766933
    ],
    [
     14,
     3,
     -208812742
    ],
    [
     14,
     4,
     -81973942
    ],
    [
     14,
     5,
     741129983
    ],
    [
     15,
     0,
     4420729569
    ],
    [
     15,
     1,
     -1036129408
    ],
    [
     15,
     2,
     -611520948
    ],
    [
     15,
     3,
     -187598145
    ],
    [
     15,
     4,
     755116049
    ],
    [
     16,
     0,
     2533737094
    ],
    [
     16,
     1,
     3297183
    ],
    [
     16,
     2,
     -577097775
    ],
    [
     16,
     3,
     697388060
    ],
    [
     17,
     0,
     2793655870
    ],
    [
     17,
     1,
     -680240226
    ],
    [
     17,
     2,
     349496647
    ]
   ]
  },
  {
   "t": 1,
   "l": 3421843397478,
   "a": [
    [
     0,
     2,
     205886471344
    ],
    [
     0,
     3,
     -2023851368266
    ],
    [
     0,
     4,
     -822759471121
    ],
    [
     0,
     5,
     4768405951165
    ],
    [
     0,
     6,
     6103357332429
    ],
    [
     0,
     7,
     2728727898871
    ],
    [
     0,
     8,
     4373633459218
    ],
    [
     0,
     9,
     3090001047132
    ],
    [
     0,
     10,
     2120786174431
    ],
    [
     0,
     11,
     827245281308
    ],
    [
     0,
     12,
     330122753358
    ],
    [
     0,
     13,
     160547393673
    ],
    [
     0,
     14,
     -26592269181
    ],
    [
     0,
     15,
     -102702240364
    ],
    [
     0,
     16,
     -100652865224
    ],
    [
     0,
     17,
     103415729634
    ],
    [
     0,
     18,
     265784178909
    ],
    [
     1,
     1,
     -102943235672
    ],
    [
     1,
     3,
     -1597060854869
    ],
    [
     1,
     4,
     -763651178690
    ],
    [
     1,
     5,
     -1507243466738
    ],
    [
     1,
     6,
     -1529380824521
    ],
    [
     1,
     7,
     -695865286442
    ],
    [
     1,
     8,
     -897822672977
    ],
    [
     1,
     9,
     -923568108205
    ],
    [
     1,
     10,
     -654750772602
    ],
    [
     1,
     11,
     -460742783352
    ],
    [
     1,
     12,
     -335886248608
    ],
    [
     1,
     13,
     -260783311049
    ],
    [
     1,
     14,
     -263637389457
    ],
    [
     1,
     15,
     -209749497140
    ],
    [
     1,
     16,
     -168851612853
    ],
    [
     1,
     17,
     -107800922362
    ],
    [
     1,
     18,
     -103152049072
    ],
    [
     2,
     0,
     51471617836
    ],
    [
     2,
     1,
     505962842066
    ],
    [
     2,
     2,
     798530427435
    ],
    [
     2,
     3,
     384745037628
    ],
    [
     2,
     4,
     -97426637887
    ],
    [
     2,
     5,
     24471669199
    ],
    [
     2,
     6,
     172233814202
    ],
    [
     2,
     7,
     -27845352971
    ],
    [
     2,
     8,
     -111155640055
    ],
    [
     2,
     9,
     -81847640990
    ],
    [
     2,
     10,
     -45041485234
    ],
    [
     2,
     11,
     -42472572476
    ],
    [
     2,
     12,
     -37543161297
    ],
    [
     2,
     13,
     -39205748873
    ],
    [
     2,
     14,
     -44648596865
    ],
    [
     2,
     15,
     -34402951496
    ],
    [
     2,
     16,
     -24380542964
    ],
    [
     2,
     17,
     -52313463920
    ],
    [
     3,
     0,
     -505962842066
    ],
    [
     3,
     1,
     102844933890
    ],
    [
     3,
     2,
     -193832242955
    ],
    [
     3,
     3,
     99654874397
    ],
    [
     3,
     4,
     123286464538
    ],
    [
     3,
     5,
     50777123513
    ],
    [
     3,
     6,
     25001888517
    ],
    [
     3,
     7,
     -4017676252
    ],
    [
     3,
     8,
     874372457
    ],
    [
     3,
     9,
     10715508392
    ],
    [
     3,
     10,
     6820735948
    ],
    [
     3,
     11,
     9423740276
    ],
    [
     3,
     12,
     3054470853
    ],
    [
     3,
     13,
     -494860232
    ],
    [
     3,
     14,
     -2364971433
    ],
    [
     3,
     15,
     -5668113461
    ],
    [
     3,
     16,
     -28868163725
    ],
    [
     4,
     0,
     -553532614553
    ],
    [
     4,
     1,
     -105652853134
    ],
    [
     4,
     2,
     111993100161
    ],
    [
     4,
     3,
     -81501259043
    ],
    [
     4,
     4,
     17450795581
    ],
    [
     4,
     5,
     520812755
    ],
    [
     4,
     6,
     -1482986723
    ],
    [
     4,
     7,
     2552453371
    ],
    [
     4,
     8,
     3080435971
    ],
    [
     4,
     9,
     441076971
    ],
    [
     4,
     10,
     3805579677
    ],
    [
     4,
     11,
     3101618040
    ],
    [
     4,
     12,
     1401620049
    ],
    [
     4,
     13,
     1577029223
    ],
    [
     4,
     14,
     -1793709053
    ],
    [
     4,
     15,
     -16999288415
    ],
    [
     5,
     0,
     357409750555
    ],
    [
     5,
     1,
     -127052972321
    ],
    [
     5,
     2,
     61423288213
    ],
    [
     5,
     3,
     -65377784856
    ],
    [
     5,
     4,
     3723398577
    ],
    [
     5,
     5,
     -2995690158
    ],
    [
     5,
     6,
     -689030594
    ],
    [
     5,
     7,
     155337535
    ],
    [
     5,
     8,
     -1032149227
    ],
    [
     5,
     9,
     1633950251
    ],
    [
     5,
     10,
     1092996600
    ],
    [
     5,
     11,
     35010158
    ],
    [
     5,
     12,
     290195270
    ],
    [
     5,
     13,
     -1771732524
    ],
    [
     5,
     14,
     -9829459504
    ],
    [
     6,
     0,
     -9371729922
    ],
    [
     6,
     1,
     34324036732
    ],
    [
     6,
     2,
     24268792058
    ],
    [
     6,
     3,
     -17300260279
    ],
    [
     6,
     4,
     5845607662
    ],
    [
     6,
     5,
     -2286217022
    ],
    [
     6,
     6,
     -249435778
    ],
    [
     6,
     7,
     -1080468687
    ],
    [
     6,
     8,
     403747943
    ],
    [
     6,
     9,
     649615274
    ],
    [
     6,
     10,
     -100929971
    ],
    [
     6,
     11,
     -150022810
    ],
    [
     6,
     12,
     -1512896964
    ],
    [
     6,
     13,
     -4992664369
    ],
    [
     7,
     0,
     -225829216484
    ],
    [
     7,
     1,
     -216776328
    ],
    [
     7,
     2,
     32446216747
    ],
    [
     7,
     3,
     -4046978853
    ],
    [
     7,
     4,
     3390404388
    ],
    [
     7,
     5,
     -1203766540
    ],
    [
     7,
     6,
     33348882
    ],
    [
     7,
     7,
     -181263021
    ],
    [
     7,
     8,
     248948555
    ],
    [
     7,
     9,
     -35552833
    ],
    [
     7,
     10,
     -221873688
    ],
    [
     7,
     11,
     -1064832295
    ],
    [
     7,
     12,
     -1999673675
    ],
    [
     8,
     0,
     74477639072
    ],
    [
     8,
     1,
     -24552753389
    ],
    [
     8,
     2,
     21834787675
    ],
    [
     8,
     3,
     -2471177084
    ],
    [
     8,
     4,
     1707491485
    ],
    [
     8,
     5,
     16354101
    ],
    [
     8,
     6,
     -154190077
    ],
    [
     8,
     7,
     -176206483
    ],
    [
     8,
     8,
     -71956023
    ],
    [
     8,
     9,
     -130427091
    ],
    [
     8,
     10,
     -599593184
    ],
    [
     8,
     11,
     -281005997
    ],
    [
     9,
     0,
     -30702844666
    ],
    [
     9,
     1,
     -28919540440
    ],
    [
     9,
     2,
     7993672044
    ],
    [
     9,
     3,
     -2068183287
    ],
    [
     9,
     4,
     1431615456
    ],
    [
     9,
     5,
     -231197001
    ],
    [
     9,
     6,
     -27181745
    ],
    [
     9,
     7,
     -2430941
    ],
    [
     9,
     8,
     -57907883
    ],
    [
     9,
     9,
     -200059534
    ],
    [
     9,
     10,
     490514021
    ],
    [
     10,
     0,
     -49332458524
    ],
    [
     10,
     1,
     -10418406348
    ],
    [
     10,
     2,
     3358184328
    ],
    [
     10,
     3,
     -1241024938
    ],
    [
     10,
     4,
     285616693
    ],
    [
     10,
     5,
     -219139306
    ],
    [
     10,
     6,
     67349445
    ],
    [
     10,
     7,
     60144428
    ],
    [
     10,
     8,
     82484050
    ],
    [
     10,
     9,
     670356542
    ],
    [
     11,
     0,
     -25311970925
    ],
    [
     11,
     1,
     -3163529961
    ],
    [
     11,
     2,
     856954982
    ],
    [
     11,
     3,
     -821068223
    ],
    [
     11,
     4,
     111327416
    ],
    [
     11,
     5,
     -10981441
    ],
    [
     11,
     6,
     91681159
    ],
    [
     11,
     7,
     220935274
    ],
    [
     11,
     8,
     468207152
    ],
    [
     12,
     0,
     -4984538041
    ],
    [
     12,
     1,
     -2497164544
    ],
    [
     12,
     2,
     1092656000
    ],
    [
     12,
     3,
     -417619571
    ],
    [
     12,
     4,
     73981807
    ],
    [
     12,
     5,
     7957595
    ],
    [
     12,
     6,
     198477758
    ],
    [
     12,
     7,
     70607863
    ],
    [
     13,
     0,
     -1822545300
    ],
    [
     13,
     1,
     777997293
    ],
    [
     13,
     2,
     934580093
    ],
    [
     13,
     3,
     -247341101
    ],
    [
     13,
     4,
     14275907
    ],
    [
     13,
     5,
     38235029
    ],
    [
     13,
     6,
     -343772818
    ],
    [
     14,
     0,
     506277056
    ],
    [
     14,
     1,
     755783735
    ],
    [
     14,
     2,
     304909347
    ],
    [
     14,
     3,
     -186261062
    ],
    [
     14,
     4,
     -99044349
    ],
    [
     14,
     5,
     -666625175
    ],
    [
     15,
     0,
     -1870415493
    ],
    [
     15,
     1,
     88089148
    ],
    [
     15,
     2,
     79582151
    ],
    [
     15,
     3,
     -282072898
    ],
    [
     15,
     4,
     -760869094
    ],
    [
     16,
     0,
     -2695913420
    ],
    [
     16,
     1,
     44734788
    ],
    [
     16,
     2,
     -121929976
    ],
    [
     16,
     3,
     -687532705
    ],
    [
     17,
     0,
     -1583679597
    ],
    [
     17,
     1,
     114592948
    ],
    [
     17,
     2,
     -367665344
    ]
   ]
  },
  {
   "t": 1,
   "l": 71565648276,
   "a": [
    [
     0,
     2,
     -32329347690
    ],
    [
     0,
     3,
     -194071292035
    ],
    [
     0,
     4,
     567934972316
    ],
    [
     0,
     5,
     -1284555273517
    ],
    [
     0,
     6,
     908971961951
    ],
    [
     0,
     7,
     -413533132763
    ],
    [
     0,
     8,
     656930291124
    ],
    [
     0,
     9,
     372043117849
    ],
    [
     0,
     10,
     329558256272
    ],
    [
     0,
     11,
     346940251849
    ],
    [
     0,
     12,
     221443309377
    ],
    [
     0,
     13,
     93420695629
    ],
    [
     0,
     14,
     164364816932
    ],
    [
     0,
     15,
     249411236750
    ],
    [
     0,
     16,
     223460171687
    ],
    [
     0,
     17,
     179896682300
    ],
    [
     0,
     18,
     93018212194
    ],
    [
     1,
     1,
     16164673845
    ],
    [
     1,
     3,
     -143567508697
    ],
    [
     1,
     4,
     -63410479767
    ],
    [
     1,
     5,
     4424246231
    ],
    [
     1,
     6,
     -57408635573
    ],
    [
     1,
     7,
     -13952791954
    ],
    [
     1,
     8,
     -41804484576
    ],
    [
     1,
     9,
     90295278612
    ],
    [
     1,
     10,
     85523141455
    ],
    [
     1,
     11,
     30491683490
    ],
    [
     1,
     12,
     13625822515
    ],
    [
     1,
     13,
     -258563008
    ],
    [
     1,
     14,
     19202994406
    ],
    [
     1,
     15,
     36585186015
    ],
    [
     1,
     16,
     27438003900
    ],
    [
     1,
     17,
     14323290102
    ],
    [
     1,
     18,
     -587669553
    ],
    [
     2,
     0,
     -8082336922
    ],
    [
     2,
     1,
     48517823009
    ],
    [
     2,
     2,
     71783754348
    ],
    [
     2,
     3,
     59582698837
    ],
    [
     2,
     4,
     -91503449400
    ],
    [
     2,
     5,
     38671268389
    ],
    [
     2,
     6,
     -71303318005
    ],
    [
     2,
     7,
     -38556143149
    ],
    [
     2,
     8,
     -15705839717
    ],
    [
     2,
     9,
     4606080662
    ],
    [
     2,
     10,
     -9942671552
    ],
    [
     2,
     11,
     -11758270054
    ],
    [
     2,
     12,
     -13863535926
    ],
    [
     2,
     13,
     -4113644430
    ],
    [
     2,
     14,
     744760556
    ],
    [
     2,
     15,
     6084123795
    ],
    [
     2,
     16,
     6668783914
    ],
    [
     2,
     17,
     2896408364
    ],
    [
     3,
     0,
     -48517823009
    ],
    [
     3,
     1,
     -70991871540
    ],
    [
     3,
     2,
     -43730078896
    ],
    [
     3,
     3,
     35858175421
    ],
    [
     3,
     4,
     25817043427
    ],
    [
     3,
     5,
     -19230746554
    ],
    [
     3,
     6,
     -25835446630
    ],
    [
     3,
     7,
     -11560046511
    ],
    [
     3,
     8,
     4474319295
    ],
    [
     3,
     9,
     1129212687
    ],
    [
     3,
     10,
     -2054227649
    ],
    [
     3,
     11,
     -4231066017
    ],
    [
     3,
     12,
     -937618348
    ],
    [
     3,
     13,
     918042307
    ],
    [
     3,
     14,
     2798182600
    ],
    [
     3,
     15,
     3378030407
    ],
    [
     3,
     16,
     545393295
    ],
    [
     4,
     0,
     70595930135
    ],
    [
     4,
     1,
     110076054014
    ],
    [
     4,
     2,
     14287293140
    ],
    [
     4,
     3,
     -20334689299
    ],
    [
     4,
     4,
     1179858597
    ],
    [
     4,
     5,
     -4720262444
    ],
    [
     4,
     6,
     -4487448516
    ],
    [
     4,
     7,
     3999586802
    ],
    [
     4,
     8,
     6122508602
    ],
    [
     4,
     9,
     3034680523
    ],
    [
     4,
     10,
     -1139900335
    ],
    [
     4,
     11,
     -116628284
    ],
    [
     4,
     12,
     483810520
    ],
    [
     4,
     13,
     1753016441
    ],
    [
     4,
     14,
     2384553967
    ],
    [
     4,
     15,
     698122999
    ],
    [
     5,
     0,
     -180385184117
    ],
    [
     5,
     1,
     -40772310410
    ],
    [
     5,
     2,
     -13803781014
    ],
    [
     5,
     3,
     14241128538
    ],
    [
     5,
     4,
     4551206713
    ],
    [
     5,
     5,
     749938888
    ],
    [
     5,
     6,
     751642972
    ],
    [
     5,
     7,
     3495140396
    ],
    [
     5,
     8,
     3797767217
    ],
    [
     5,
     9,
     870244652
    ],
    [
     5,
     10,
     540188587
    ],
    [
     5,
     11,
     465735947
    ],
    [
     5,
     12,
     1045132414
    ],
    [
     5,
     13,
     1552257523
    ],
    [
     5,
     14,
     496201289
    ],
    [
     6,
     0,
     49846394142
    ],
    [
     6,
     1,
     34095079600
    ],
    [
     6,
     2,
     8204276980
    ],
    [
     6,
     3,
     9050438266
    ],
    [
     6,
     4,
     629214576
    ],
    [
     6,
     5,
     -253896543
    ],
    [
     6,
     6,
     545627906
    ],
    [
     6,
     7,
     1803791590
    ],
    [
     6,
     8,
     1130404699
    ],
    [
     6,
     9,
     518982228
    ],
    [
     6,
     10,
     230783749
    ],
    [
     6,
     11,
     475799115
    ],
    [
     6,
     12,
     872026788
    ],
    [
     6,
     13,
     338123903
    ],
    [
     7,
     0,
     -30241667855
    ],
    [
     7,
     1,
     -23388896369
    ],
    [
     7,
     2,
     -314480736
    ],
    [
     7,
     3,
     3766417546
    ],
    [
     7,
     4,
     -1613646897
    ],
    [
     7,
     5,
     -928160345
    ],
    [
     7,
     6,
     -176624547
    ],
    [
     7,
     7,
     329244116
    ],
    [
     7,
     8,
     191068293
    ],
    [
     7,
     9,
     27182135
    ],
    [
     7,
     10,
     79283605
    ],
    [
     7,
     11,
     347083600
    ],
    [
     7,
     12,
     160742947
    ],
    [
     8,
     0,
     -5569210870
    ],
    [
     8,
     1,
     -10062612634
    ],
    [
     8,
     2,
     -1351852063
    ],
    [
     8,
     3,
     -62521970
    ],
    [
     8,
     4,
     -2017615200
    ],
    [
     8,
     5,
     -1179489046
    ],
    [
     8,
     6,
     -254832451
    ],
    [
     8,
     7,
     13581458
    ],
    [
     8,
     8,
     -25623076
    ],
    [
     8,
     9,
     17908320
    ],
    [
     8,
     10,
     110889703
    ],
    [
     8,
     11,
     59691902
    ],
    [
     9,
     0,
     -18676256657
    ],
    [
     9,
     1,
     -6885900281
    ],
    [
     9,
     2,
     455707552
    ],
    [
     9,
     3,
     -118684799
    ],
    [
     9,
     4,
     -1084357081
    ],
    [
     9,
     5,
     -399523556
    ],
    [
     9,
     6,
     -111274689
    ],
    [
     9,
     7,
     -2550196
    ],
    [
     9,
     8,
     -33640203
    ],
    [
     9,
     9,
     -11602305
    ],
    [
     9,
     10,
     7625500
    ],
    [
     10,
     0,
     5214726160
    ],
    [
     10,
     1,
     -94422262
    ],
    [
     10,
     2,
     2315976315
    ],
    [
     10,
     3,
     259932959
    ],
    [
     10,
     4,
     -193450266
    ],
    [
     10,
     5,
     -133086053
    ],
    [
     10,
     6,
     -6394468
    ],
    [
     10,
     7,
     -13288092
    ],
    [
     10,
     8,
     -66463769
    ],
    [
     10,
     9,
     -22855554
    ],
    [
     11,
     0,
     12285857928
    ],
    [
     11,
     1,
     662600303
    ],
    [
     11,
     2,
     1976031743
    ],
    [
     11,
     3,
     288091529
    ],
    [
     11,
     4,
     -71568022
    ],
    [
     11,
     5,
     -21997921
    ],
    [
     11,
     6,
     -90245
    ],
    [
     11,
     7,
     -40167123
    ],
    [
     11,
     8,
     -31142545
    ],
    [
     12,
     0,
     5047333426
    ],
    [
     12,
     1,
     665756921
    ],
    [
     12,
     2,
     752621443
    ],
    [
     12,
     3,
     124533498
    ],
    [
     12,
     4,
     -37961200
    ],
    [
     12,
     5,
     -28192208
    ],
    [
     12,
     6,
     -10946071
    ],
    [
     12,
     7,
     -12394563
    ],
    [
     13,
     0,
     1932153507
    ],
    [
     13,
     1,
     -566251642
    ],
    [
     13,
     2,
     315662452
    ],
    [
     13,
     3,
     25390032
    ],
    [
     13,
     4,
     -52441747
    ],
    [
     13,
     5,
     7170786
    ],
    [
     13,
     6,
     4921131
    ],
    [
     14,
     0,
     -537510973
    ],
    [
     14,
     1,
     -135015746
    ],
    [
     14,
     2,
     85017380
    ],
    [
     14,
     3,
     7897589
    ],
    [
     14,
     4,
     -478805
    ],
    [
     14,
     5,
     22369219
    ],
    [
     15,
     0,
     1006990165
    ],
    [
     15,
     1,
     39898734
    ],
    [
     15,
     2,
     157838057
    ],
    [
     15,
     3,
     5449339
    ],
    [
     15,
     4,
     35461165
    ],
    [
     16,
     0,
     1280041989
    ],
    [
     16,
     1,
     407048639
    ],
    [
     16,
     2,
     -38820881
    ],
    [
     16,
     3,
     53815571
    ],
    [
     17,
     0,
     1516185974
    ],
    [
     17,
     1,
     -133883692
    ],
    [
     17,
     2,
     42381249
    ]
   ]
  },
  {
   "t": 2,
   "l": 771417494586,
   "a": [
    [
     0,
     2,
     1268241384524
    ],
    [
     0,
     3,
     5387612166324
    ],
    [
     0,
     4,
     -3527451893872
    ],
    [
     0,
     5,
     -3887510216785
    ],
    [
     0,
     6,
     -1759318483536
    ],
    [
     0,
     7,
     1591967244805
    ],
    [
     0,
     8,
     8259080480160
    ],
    [
     0,
     9,
     15666102097995
    ],
    [
     0,
     10,
     17236517994575
    ],
    [
     0,
     11,
     13556266023106
    ],
    [
     0,
     12,
     9908666794158
    ],
    [
     0,
     13,
     9184790489287
    ],
    [
     0,
     14,
     9233727246691
    ],
    [
     0,
     15,
     7831454174209
    ],
    [
     0,
     16,
     6465562895657
    ],
    [
     0,
     17,
     3917497895360
    ],
    [
     0,
     18,
     2293632513460
    ],
    [
     1,
     1,
     -634120692260
    ],
    [
     1,
     2,
     2
    ],
    [
     1,
     3,
     2045129493721
    ],
    [
     1,
     4,
     1695177666227
    ],
    [
     1,
     5,
     2086294052170
    ],
    [
     1,
     6,
     -210110620191
    ],
    [
     1,
     7,
     193247108441
    ],
    [
     1,
     8,
     2467690143580
    ],
    [
     1,
     9,
     4211817914356
    ],
    [
     1,
     10,
     3271352906753
    ],
    [
     1,
     11,
     1884342686625
    ],
    [
     1,
     12,
     1783452661533
    ],
    [
     1,
     13,
     1878086325808
    ],
    [
     1,
     14,
     1728436636640
    ],
    [
     1,
     15,
     1547138472099
    ],
    [
     1,
     16,
     899091194039
    ],
    [
     1,
     17,
     307323561080
    ],
    [
     1,
     18,
     -99437209803
    ],
    [
     2,
     0,
     317060346133
    ],
    [
     2,
     1,
     -1346903041583
    ],
    [
     2,
     2,
     -1022564746862
    ],
    [
     2,
     3,
     -267374902816
    ],
    [
     2,
     4,
     -459177870839
    ],
    [
     2,
     5,
     -101985506609
    ],
    [
     2,
     6,
     -705753867039
    ],
    [
     2,
     7,
     -478021788782
    ],
    [
     2,
     8,
     23344530717
    ],
    [
     2,
     9,
     96385120966
    ],
    [
     2,
     10,
     -250362863275
    ],
    [
     2,
     11,
     -115651400758
    ],
    [
     2,
     12,
     111608404566
    ],
    [
     2,
     13,
     167693279111
    ],
    [
     2,
     14,
     201200715686
    ],
    [
     2,
     15,
     116334683866
    ],
    [
     2,
     16,
     -122292560876
    ],
    [
     2,
     17,
     -246032971043
    ],
    [
     2,
     18,
     -73986680329
    ],
    [
     3,
     0,
     1346903041580
    ],
    [
     3,
     1,
     440931486734
    ],
    [
     3,
     2,
     -156419513746
    ],
    [
     3,
     3,
     150921366378
    ],
    [
     3,
     4,
     -28364334998
    ],
    [
     3,
     5,
     540715579635
    ],
    [
     3,
     6,
     117859815581
    ],
    [
     3,
     7,
     58746424934
    ],
    [
     3,
     8,
     92310443480
    ],
    [
     3,
     9,
     -152547072079
    ],
    [
     3,
     10,
     -156488388502
    ],
    [
     3,
     11,
     -6659531620
    ],
    [
     3,
     12,
     13066419100
    ],
    [
     3,
     13,
     35770841021
    ],
    [
     3,
     14,
     27948594942
    ],
    [
     3,
     15,
     -110859757346
    ],
    [
     3,
     16,
     -191452813251
    ],
    [
     3,
     17,
     -30654550486
    ],
    [
     4,
     0,
     -150114856670
    ],
    [
     4,
     1,
     109281937142
    ],
    [
     4,
     2,
     -142785402959
    ],
    [
     4,
     3,
     59426794842
    ],
    [
     4,
     4,
     -120118497854
    ],
    [
     4,
     5,
     252450795142
    ],
    [
     4,
     6,
     120152396757
    ],
    [
     4,
     7,
     149658096001
    ],
    [
     4,
     8,
     43413578193
    ],
    [
     4,
     9,
     -50661189504
    ],
    [
     4,
     10,
     17633650649
    ],
    [
     4,
     11,
     13501897078
    ],
    [
     4,
     12,
     17731023587
    ],
    [
     4,
     13,
     17981481131
    ],
    [
     4,
     14,
     -68597990546
    ],
    [
     4,
     15,
     -121614611073
    ],
    [
     4,
     16,
     9296048657
    ],
    [
     5,
     0,
     43804243599
    ],
    [
     5,
     1,
     -43355758693
    ],
    [
     5,
     2,
     -12182420119
    ],
    [
     5,
     3,
     -71885074388
    ],
    [
     5,
     4,
     -171628835007
    ],
    [
     5,
     5,
     61806239002
    ],
    [
     5,
     6,
     77920615782
    ],
    [
     5,
     7,
     64247870288
    ],
    [
     5,
     8,
     3086895163
    ],
    [
     5,
     9,
     20017479406
    ],
    [
     5,
     10,
     6271080366
    ],
    [
     5,
     11,
     7008720751
    ],
    [
     5,
     12,
     12198944430
    ],
    [
     5,
     13,
     -37606342370
    ],
    [
     5,
     14,
     -69416243404
    ],
    [
     5,
     15,
     38290395736
    ],
    [
     6,
     0,
     354997591652
    ],
    [
     6,
     1,
     -5259717273
    ],
    [
     6,
     2,
     18623567373
    ],
    [
     6,
     3,
     -6888999763
    ],
    [
     6,
     4,
     -113527550263
    ],
    [
     6,
     5,
     -3994451589
    ],
    [
     6,
     6,
     23954586941
    ],
    [
     6,
     7,
     12636462084
    ],
    [
     6,
     8,
     19151270409
    ],
    [
     6,
     9,
     4726052140
    ],
    [
     6,
     10,
     3032204342
    ],
    [
     6,
     11,
     7600764655
    ],
    [
     6,
     12,
     -17220906785
    ],
    [
     6,
     13,
     -33950022081
    ],
    [
     6,
     14,
     56467703162
    ],
    [
     7,
     0,
     -38106934852
    ],
    [
     7,
     1,
     32407758901
    ],
    [
     7,
     2,
     -26274007491
    ],
    [
     7,
     3,
     6043996423
    ],
    [
     7,
     4,
     -89074881625
    ],
    [
     7,
     5,
     -15050081022
    ],
    [
     7,
     6,
     2951485149
    ],
    [
     7,
     7,
     6297322129
    ],
    [
     7,
     8,
     1990661440
    ],
    [
     7,
     9,
     467821822
    ],
    [
     7,
     10,
     3863872225
    ],
    [
     7,
     11,
     -5970439657
    ],
    [
     7,
     12,
     -11607445231
    ],
    [
     7,
     13,
     66393373605
    ],
    [
     8,
     0,
     86893016682
    ],
    [
     8,
     1,
     37702154645
    ],
    [
     8,
     2,
     -32380489003
    ],
    [
     8,
     3,
     -6950724512
    ],
    [
     8,
     4,
     -43057627424
    ],
    [
     8,
     5,
     -2463337777
    ],
    [
     8,
     6,
     -3538439125
    ],
    [
     8,
     7,
     809769844
    ],
    [
     8,
     8,
     195267497
    ],
    [
     8,
     9,
     2156394440
    ],
    [
     8,
     10,
     37946535
    ],
    [
     8,
     11,
     805376572
    ],
    [
     8,
     12,
     69936513099
    ],
    [
     9,
     0,
     359092971715
    ],
    [
     9,
     1,
     58124186353
    ],
    [
     9,
     2,
     17295257121
    ],
    [
     9,
     3,
     15344682637
    ],
    [
     9,
     4,
     -9275453595
    ],
    [
     9,
     5,
     -7516652315
    ],
    [
     9,
     6,
     -1366528806
    ],
    [
     9,
     7,
     106407535
    ],
    [
     9,
     8,
     449654049
    ],
    [
     9,
     9,
     1894032764
    ],
    [
     9,
     10,
     6284165763
    ],
    [
     9,
     11,
     68537007662
    ],
    [
     10,
     0,
     433801626475
    ],
    [
     10,
     1,
     94963399542
    ],
    [
     10,
     2,
     25920069506
    ],
    [
     10,
     3,
     13419719262
    ],
    [
     10,
     4,
     -8364917483
    ],
    [
     10,
     5,
     -1187621708
    ],
    [
     10,
     6,
     -567397888
    ],
    [
     10,
     7,
     -783415683
    ],
    [
     10,
     8,
     1469076868
    ],
    [
     10,
     9,
     6588435042
    ],
    [
     10,
     10,
     63306793862
    ],
    [
     11,
     0,
     218151221810
    ],
    [
     11,
     1,
     23498048864
    ],
    [
     11,
     2,
     1340820182
    ],
    [
     11,
     3,
     7534404651
    ],
    [
     11,
     4,
     -2536568507
    ],
    [
     11,
     5,
     -239243641
    ],
    [
     11,
     6,
     -1380859833
    ],
    [
     11,
     7,
     207414159
    ],
    [
     11,
     8,
     3902441392
    ],
    [
     11,
     9,
     55425315215
    ],
    [
     12,
     0,
     -45161568240
    ],
    [
     12,
     1,
     -12813085571
    ],
    [
     12,
     2,
     8050252901
    ],
    [
     12,
     3,
     3019186524
    ],
    [
     12,
     4,
     -1084683018
    ],
    [
     12,
     5,
     -879671570
    ],
    [
     12,
     6,
     -818037654
    ],
    [
     12,
     7,
     -20462606
    ],
    [
     12,
     8,
     45891961634
    ],
    [
     13,
     0,
     -61032443659
    ],
    [
     13,
     1,
     17678116746
    ],
    [
     13,
     2,
     476368173
    ],
    [
     13,
     3,
     1187019530
    ],
    [
     13,
     4,
     -457317110
    ],
    [
     13,
     5,
     -670889541
    ],
    [
     13,
     6,
     -3894841572
    ],
    [
     13,
     7,
     35756263479
    ],
    [
     14,
     0,
     15836887569
    ],
    [
     14,
     1,
     9178141274
    ],
    [
     14,
     2,
     -616203148
    ],
    [
     14,
     3,
     1903083952
    ],
    [
     14,
     4,
     21973361
    ],
    [
     14,
     5,
     -6587944019
    ],
    [
     14,
     6,
     25776895002
    ],
    [
     15,
     0,
     11902092535
    ],
    [
     15,
     1,
     8734282287
    ],
    [
     15,
     2,
     2552282568
    ],
    [
     15,
     3,
     2219775263
    ],
    [
     15,
     4,
     -7952690818
    ],
    [
     15,
     5,
     16805385300
    ],
    [
     16,
     0,
     11463135017
    ],
    [
     16,
     1,
     9436098344
    ],
    [
     16,
     2,
     3270385852
    ],
    [
     16,
     3,
     -7057747857
    ],
    [
     16,
     4,
     9097786280
    ],
    [
     17,
     0,
     5479569330
    ],
    [
     17,
     1,
     7078697570
    ],
    [
     17,
     2,
     -5161541538
    ],
    [
     17,
     3,
     3698220478
    ]
   ]
  },
  {
   "t": 2,
   "l": 223751141546,
   "a": [
    [
     0,
     2,
     -4314296780842
    ],
    [
     0,
     3,
     -3766203251843
    ],
    [
     0,
     4,
     1807738220174
    ],
    [
     0,
     5,
     -2684876894396
    ],
    [
     0,
     6,
     6764914589744
    ],
    [
     0,
     7,
     7503389967358
    ],
    [
     0,
     8,
     2058489298000
    ],
    [
     0,
     9,
     456405472325
    ],
    [
     0,
     10,
     498316702747
    ],
    [
     0,
     11,
     197046720329
    ],
    [
     0,
     12,
     -1311277259474
    ],
    [
     0,
     13,
     -691631471642
    ],
    [
     0,
     14,
     302465587365
    ],
    [
     0,
     15,
     429024736890
    ],
    [
     0,
     16,
     -608362323191
    ],
    [
     0,
     17,
     -868824925534
    ],
    [
     0,
     18,
     -859588721954
    ],
    [
     1,
     1,
     2157148390421
    ],
    [
     1,
     3,
     -1808646783763
    ],
    [
     1,
     4,
     -1404098953404
    ],
    [
     1,
     5,
     -1470154473432
    ],
    [
     1,
     6,
     -2038960544316
    ],
    [
     1,
     7,
     -2592322795070
    ],
    [
     1,
     8,
     -3077498654985
    ],
    [
     1,
     9,
     -2903170933969
    ],
    [
     1,
     10,
     -2973329361583
    ],
    [
     1,
     11,
     -3079663993846
    ],
    [
     1,
     12,
     -2151017150418
    ],
    [
     1,
     13,
     -1332863952711
    ],
    [
     1,
     14,
     -769171395322
    ],
    [
     1,
     15,
     -782219543003
    ],
    [
     1,
     16,
     -637883603074
    ],
    [
     1,
     17,
     -520798740030
    ],
    [
     1,
     18,
     -240161629640
    ],
    [
     2,
     0,
     -1078574195210
    ],
    [
     2,
     1,
     941550812961
    ],
    [
     2,
     2,
     904323391881
    ],
    [
     2,
     3,
     377156261883
    ],
    [
     2,
     4,
     1489540144763
    ],
    [
     2,
     5,
     60414828913
    ],
    [
     2,
     6,
     642965187451
    ],
    [
     2,
     7,
     251659390062
    ],
    [
     2,
     8,
     -191016848943
    ],
    [
     2,
     9,
     -329639702073
    ],
    [
     2,
     10,
     -611612545957
    ],
    [
     2,
     11,
     -416120527882
    ],
    [
     2,
     12,
     -216300732771
    ],
    [
     2,
     13,
     -66072210164
    ],
    [
     2,
     14,
     -123630892364
    ],
    [
     2,
     15,
     -157033128453
    ],
    [
     2,
     16,
     -173073219249
    ],
    [
     2,
     17,
     -67491174315
    ],
    [
     2,
     18,
     35547083710
    ],
    [
     3,
     0,
     -941550812961
    ],
    [
     3,
     1,
     -225967277522
    ],
    [
     3,
     2,
     -26131523532
    ],
    [
     3,
     3,
     -517560024933
    ],
    [
     3,
     4,
     101337577054
    ],
    [
     3,
     5,
     129001395179
    ],
    [
     3,
     6,
     180915898305
    ],
    [
     3,
     7,
     50144278966
    ],
    [
     3,
     8,
     70379944592
    ],
    [
     3,
     9,
     -35468934813
    ],
    [
     3,
     10,
     8804100828
    ],
    [
     3,
     11,
     26560508245
    ],
    [
     3,
     12,
     87883482747
    ],
    [
     3,
     13,
     23865639253
    ],
    [
     3,
     14,
     -14508574246
    ],
    [
     3,
     15,
     -50993812599
    ],
    [
     3,
     16,
     -9179166127
    ],
    [
     3,
     17,
     37305951184
    ],
    [
     4,
     0,
     -113210779658
    ],
    [
     4,
     1,
     356382936841
    ],
    [
     4,
     2,
     -157045761994
    ],
    [
     4,
     3,
     -131034123270
    ],
    [
     4,
     4,
     -17832088567
    ],
    [
     4,
     5,
     -119875926583
    ],
    [
     4,
     6,
     -67344436750
    ],
    [
     4,
     7,
     -1461531522
    ],
    [
     4,
     8,
     -5082892412
    ],
    [
     4,
     9,
     23783872261
    ],
    [
     4,
     10,
     4758718089
    ],
    [
     4,
     11,
     48508058275
    ],
    [
     4,
     12,
     22329036516
    ],
    [
     4,
     13,
     -242017009
    ],
    [
     4,
     14,
     -24885111984
    ],
    [
     4,
     15,
     -1020372762
    ],
    [
     4,
     16,
     22854058500
    ],
    [
     5,
     0,
     -774390534738
    ],
    [
     5,
     1,
     72608978381
    ],
    [
     5,
     2,
     207289500522
    ],
    [
     5,
     3,
     -128583314131
    ],
    [
     5,
     4,
     28773524218
    ],
    [
     5,
     5,
     -68786124929
    ],
    [
     5,
     6,
     -33252740236
    ],
    [
     5,
     7,
     -6048971897
    ],
    [
     5,
     8,
     9809562836
    ],
    [
     5,
     9,
     -12379632970
    ],
    [
     5,
     10,
     16787299285
    ],
    [
     5,
     11,
     11118844834
    ],
    [
     5,
     12,
     2409245628
    ],
    [
     5,
     13,
     -12348456475
    ],
    [
     5,
     14,
     1304960918
    ],
    [
     5,
     15,
     13193227230
    ],
    [
     6,
     0,
     438503022254
    ],
    [
     6,
     1,
     -175408750226
    ],
    [
     6,
     2,
     84870229041
    ],
    [
     6,
     3,
     -5741041848
    ],
    [
     6,
     4,
     63370287134
    ],
    [
     6,
     5,
     -20212998166
    ],
    [
     6,
     6,
     -10128290379
    ],
    [
     6,
     7,
     1973140062
    ],
    [
     6,
     8,
     -14751712186
    ],
    [
     6,
     9,
     -191108179
    ],
    [
     6,
     10,
     1314474942
    ],
    [
     6,
     11,
     1539238233
    ],
    [
     6,
     12,
     -5508868657
    ],
    [
     6,
     13,
     1520101389
    ],
    [
     6,
     14,
     6771945763
    ],
    [
     7,
     0,
     2002931490
    ],
    [
     7,
     1,
     19348886881
    ],
    [
     7,
     2,
     40303352371
    ],
    [
     7,
     3,
     35988002925
    ],
    [
     7,
     4,
     37779084159
    ],
    [
     7,
     5,
     -5424584474
    ],
    [
     7,
     6,
     -4786941181
    ],
    [
     7,
     7,
     -5997258431
    ],
    [
     7,
     8,
     -3762340972
    ],
    [
     7,
     9,
     -1337955839
    ],
    [
     7,
     10,
     833341275
    ],
    [
     7,
     11,
     -1367241378
    ],
    [
     7,
     12,
     1830240624
    ],
    [
     7,
     13,
     2493602971
    ],
    [
     8,
     0,
     -46459074609
    ],
    [
     8,
     1,
     -34126580397
    ],
    [
     8,
     2,
     269541965
    ],
    [
     8,
     3,
     8591452980
    ],
    [
     8,
     4,
     21589050830
    ],
    [
     8,
     5,
     -5195620379
    ],
    [
     8,
     6,
     1785512695
    ],
    [
     8,
     7,
     -1516965419
    ],
    [
     8,
     8,
     -1286089586
    ],
    [
     8,
     9,
     198189006
    ],
    [
     8,
     10,
     324756834
    ],
    [
     8,
     11,
     1699641113
    ],
    [
     8,
     12,
     383048161
    ],
    [
     9,
     0,
     -104389087269
    ],
    [
     9,
     1,
     -94633075600
    ],
    [
     9,
     2,
     -7864171739
    ],
    [
     9,
     3,
     3630308657
    ],
    [
     9,
     4,
     8348909000
    ],
    [
     9,
     5,
     5391599863
    ],
    [
     9,
     6,
     604136440
    ],
    [
     9,
     7,
     -137895580
    ],
    [
     9,
     8,
     -136601003
    ],
    [
     9,
     9,
     678243454
    ],
    [
     9,
     10,
     1315690766
    ],
    [
     9,
     11,
     -685750153
    ],
    [
     10,
     0,
     -95974525871
    ],
    [
     10,
     1,
     -42218977646
    ],
    [
     10,
     2,
     -5937689356
    ],
    [
     10,
     3,
     -2414697937
    ],
    [
     10,
     4,
     8760768968
    ],
    [
     10,
     5,
     758416397
    ],
    [
     10,
     6,
     526777563
    ],
    [
     10,
     7,
     -77334380
    ],
    [
     10,
     8,
     414062863
    ],
    [
     10,
     9,
     901443593
    ],
    [
     10,
     10,
     -842236910
    ],
    [
     11,
     0,
     -58526910985
    ],
    [
     11,
     1,
     -25370027429
    ],
    [
     11,
     2,
     -2431953278
    ],
    [
     11,
     3,
     -6037185861
    ],
    [
     11,
     4,
     1644760066
    ],
    [
     11,
     5,
     257330585
    ],
    [
     11,
     6,
     -200455252
    ],
    [
     11,
     7,
     30042177
    ],
    [
     11,
     8,
     384545179
    ],
    [
     11,
     9,
     -534024201
    ],
    [
     12,
     0,
     -116784848412
    ],
    [
     12,
     1,
     4693039150
    ],
    [
     12,
     2,
     -13239381998
    ],
    [
     12,
     3,
     -5017384028
    ],
    [
     12,
     4,
     719236695
    ],
    [
     12,
     5,
     -129352325
    ],
    [
     12,
     6,
     -362858268
    ],
    [
     12,
     7,
     -164274272
    ],
    [
     12,
     8,
     -43966718
    ],
    [
     13,
     0,
     -21218358121
    ],
    [
     13,
     1,
     -2993654472
    ],
    [
     13,
     2,
     -1927545711
    ],
    [
     13,
     3,
     -2696501813
    ],
    [
     13,
     4,
     484550816
    ],
    [
     13,
     5,
     -306497691
    ],
    [
     13,
     6,
     -772189040
    ],
    [
     13,
     7,
     425705814
    ],
    [
     14,
     0,
     7600933620
    ],
    [
     14,
     1,
     15932257615
    ],
    [
     14,
     2,
     -64676002
    ],
    [
     14,
     3,
     -686533864
    ],
    [
     14,
     4,
     305651608
    ],
    [
     14,
     5,
     -1184196570
    ],
    [
     14,
     6,
     711596365
    ],
    [
     15,
     0,
     40651397382
    ],
    [
     15,
     1,
     7374219228
    ],
    [
     15,
     2,
     665954823
    ],
    [
     15,
     3,
     326547512
    ],
    [
     15,
     4,
     -1403251712
    ],
    [
     15,
     5,
     770007966
    ],
    [
     16,
     0,
     11475000446
    ],
    [
     16,
     1,
     2125765740
    ],
    [
     16,
     2,
     1798016870
    ],
    [
     16,
     3,
     -1810259346
    ],
    [
     16,
     4,
     590755085
    ],
    [
     17,
     0,
     -2616815555
    ],
    [
     17,
     1,
     2964162537
    ],
    [
     17,
     2,
     -1031447301
    ],
    [
     17,
     3,
     61249525
    ]
   ]
  },
  {
   "t": 2,
   "l": 1293510575326,
   "a": [
    [
     0,
     2,
     234217300034
    ],
    [
     0,
     3,
     257518780631
    ],
    [
     0,
     4,
     2226791384152
    ],
    [
     0,
     5,
     -3319787865340
    ],
    [
     0,
     6,
     2120346308279
    ],
    [
     0,
     7,
     78334665883
    ],
    [
     0,
     8,
     2344371508082
    ],
    [
     0,
     9,
     2781818373306
    ],
    [
     0,
     10,
     -2316026543954
    ],
    [
     0,
     11,
     -2349997622046
    ],
    [
     0,
     12,
     -1099992254659
    ],
    [
     0,
     13,
     -582155227705
    ],
    [
     0,
     14,
     -739410808307
    ],
    [
     0,
     15,
     -501077319884
    ],
    [
     0,
     16,
     -287384543225
    ],
    [
     0,
     17,
     -468535581594
    ],
    [
     0,
     18,
     -461232398489
    ],
    [
     1,
     1,
     -117108650017
    ],
    [
     1,
     3,
     275042624518
    ],
    [
     1,
     4,
     1007530333023
    ],
    [
     1,
     5,
     319848778436
    ],
    [
     1,
     6,
     -83462820562
    ],
    [
     1,
     7,
     124919052335
    ],
    [
     1,
     8,
     649978404739
    ],
    [
     1,
     9,
     -900224199283
    ],
    [
     1,
     10,
     -1001660317500
    ],
    [
     1,
     11,
     -389992677504
    ],
    [
     1,
     12,
     -329638573214
    ],
    [
     1,
     13,
     -447955359946
    ],
    [
     1,
     14,
     -403438557057
    ],
    [
     1,
     15,
     -357138482051
    ],
    [
     1,
     16,
     -202752948232
    ],
    [
     1,
     17,
     -154267669777
    ],
    [
     1,
     18,
     -43345289403
    ],
    [
     2,
     0,
     58554325008
    ],
    [
     2,
     1,
     -64379695158
    ],
    [
     2,
     2,
     -137521312259
    ],
    [
     2,
     3,
     -157194967775
    ],
    [
     2,
     4,
     -129251451909
    ],
    [
     2,
     5,
     -410773222770
    ],
    [
     2,
     6,
     -574145952430
    ],
    [
     2,
     7,
     38507854676
    ],
    [
     2,
     8,
     -336107045815
    ],
    [
     2,
     9,
     -555633075539
    ],
    [
     2,
     10,
     -276629283024
    ],
    [
     2,
     11,
     -131453506999
    ],
    [
     2,
     12,
     -132110612411
    ],
    [
     2,
     13,
     -144579634116
    ],
    [
     2,
     14,
     -134463037837
    ],
    [
     2,
     15,
     -67084953096
    ],
    [
     2,
     16,
     -27555902372
    ],
    [
     2,
     17,
     24171987053
    ],
    [
     2,
     18,
     28799953061
    ],
    [
     3,
     0,
     64379695158
    ],
    [
     3,
     1,
     -278348923019
    ],
    [
     3,
     2,
     -94687615481
    ],
    [
     3,
     3,
     50588611929
    ],
    [
     3,
     4,
     95325290770
    ],
    [
     3,
     5,
     -293018865126
    ],
    [
     3,
     6,
     -84425588785
    ],
    [
     3,
     7,
     36991440185
    ],
    [
     3,
     8,
     -143978281550
    ],
    [
     3,
     9,
     -100278950001
    ],
    [
     3,
     10,
     -22159721983
    ],
    [
     3,
     11,
     -27486218102
    ],
    [
     3,
     12,
     -38777833068
    ],
    [
     3,
     13,
     -54951748856
    ],
    [
     3,
     14,
     -29590951959
    ],
    [
     3,
     15,
     -7626813230
    ],
    [
     3,
     16,
     35336010456
    ],
    [
     3,
     17,
     30008435067
    ],
    [
     4,
     0,
     486284040658
    ],
    [
     4,
     1,
     128889257696
    ],
    [
     4,
     2,
     -18925426267
    ],
    [
     4,
     3,
     32116394092
    ],
    [
     4,
     4,
     75167402677
    ],
    [
     4,
     5,
     -36007728137
    ],
    [
     4,
     6,
     30597685357
    ],
    [
     4,
     7,
     -19149461513
    ],
    [
     4,
     8,
     -47266823124
    ],
    [
     4,
     9,
     -10833204606
    ],
    [
     4,
     10,
     -3160919884
    ],
    [
     4,
     11,
     -10793047410
    ],
    [
     4,
     12,
     -26177298081
    ],
    [
     4,
     13,
     -10922947667
    ],
    [
     4,
     14,
     -63298952
    ],
    [
     4,
     15,
     26626373181
    ],
    [
     4,
     16,
     23289542080
    ],
    [
     5,
     0,
     -100120254098
    ],
    [
     5,
     1,
     -83807214665
    ],
    [
     5,
     2,
     3382313331
    ],
    [
     5,
     3,
     133387888327
    ],
    [
     5,
     4,
     23138718544
    ],
    [
     5,
     5,
     2798030633
    ],
    [
     5,
     6,
     1445468297
    ],
    [
     5,
     7,
     -23428427715
    ],
    [
     5,
     8,
     -11318135643
    ],
    [
     5,
     9,
     -403301811
    ],
    [
     5,
     10,
     -3822896279
    ],
    [
     5,
     11,
     -13877841466
    ],
    [
     5,
     12,
     -5792299977
    ],
    [
     5,
     13,
     -294480126
    ],
    [
     5,
     14,
     16198691272
    ],
    [
     5,
     15,
     15803523300
    ],
    [
     6,
     0,
     223991641814
    ],
    [
     6,
     1,
     30628551284
    ],
    [
     6,
     2,
     20402243646
    ],
    [
     6,
     3,
     30823289280
    ],
    [
     6,
     4,
     -14423412402
    ],
    [
     6,
     5,
     -3264993742
    ],
    [
     6,
     6,
     -7938604207
    ],
    [
     6,
     7,
     -8113450210
    ],
    [
     6,
     8,
     -1658774977
    ],
    [
     6,
     9,
     -1201112210
    ],
    [
     6,
     10,
     -7590155889
    ],
    [
     6,
     11,
     -4522733892
    ],
    [
     6,
     12,
     -1377263792
    ],
    [
     6,
     13,
     7522463938
    ],
    [
     6,
     14,
     8738624236
    ],
    [
     7,
     0,
     -195903688331
    ],
    [
     7,
     1,
     -114768028201
    ],
    [
     7,
     2,
     -27447887873
    ],
    [
     7,
     3,
     96758743
    ],
    [
     7,
     4,
     9253176539
    ],
    [
     7,
     5,
     6388826716
    ],
    [
     7,
     6,
     -816344306
    ],
    [
     7,
     7,
     -609566837
    ],
    [
     7,
     8,
     -413174595
    ],
    [
     7,
     9,
     -3589255524
    ],
    [
     7,
     10,
     -2845593877
    ],
    [
     7,
     11,
     -1560043853
    ],
    [
     7,
     12,
     2427894858
    ],
    [
     7,
     13,
     4473850380
    ],
    [
     8,
     0,
     -199309471535
    ],
    [
     8,
     1,
     -31001227032
    ],
    [
     8,
     2,
     15729515843
    ],
    [
     8,
     3,
     19851133361
    ],
    [
     8,
     4,
     17937093280
    ],
    [
     8,
     5,
     3915794596
    ],
    [
     8,
     6,
     -181988770
    ],
    [
     8,
     7,
     11565710
    ],
    [
     8,
     8,
     -1138960839
    ],
    [
     8,
     9,
     -1468337205
    ],
    [
     8,
     10,
     -1144221493
    ],
    [
     8,
     11,
     -152025108
    ],
    [
     8,
     12,
     1759394625
    ],
    [
     9,
     0,
     94149204927
    ],
    [
     9,
     1,
     19430140653
    ],
    [
     9,
     2,
     7496121835
    ],
    [
     9,
     3,
     9066155118
    ],
    [
     9,
     4,
     6612303608
    ],
    [
     9,
     5,
     184798777
    ],
    [
     9,
     6,
     -74115484
    ],
    [
     9,
     7,
     548906568
    ],
    [
     9,
     8,
     -330159166
    ],
    [
     9,
     9,
     -555083527
    ],
    [
     9,
     10,
     -1257768273
    ],
    [
     9,
     11,
     354561588
    ],
    [
     10,
     0,
     -164438906146
    ],
    [
     10,
     1,
     -50791243826
    ],
    [
     10,
     2,
     -13820163097
    ],
    [
     10,
     3,
     755821399
    ],
    [
     10,
     4,
     2155259394
    ],
    [
     10,
     5,
     450128698
    ],
    [
     10,
     6,
     1369001003
    ],
    [
     10,
     7,
     561151075
    ],
    [
     10,
     8,
     -61063962
    ],
    [
     10,
     9,
     -1322149628
    ],
    [
     10,
     10,
     -315711924
    ],
    [
     11,
     0,
     -173529516261
    ],
    [
     11,
     1,
     -45698063276
    ],
    [
     11,
     2,
     -8218112600
    ],
    [
     11,
     3,
     230669662
    ],
    [
     11,
     4,
     1156143828
    ],
    [
     11,
     5,
     1490960274
    ],
    [
     11,
     6,
     871487605
    ],
    [
     11,
     7,
     362613843
    ],
    [
     11,
     8,
     -721099006
    ],
    [
     11,
     9,
     -394069854
    ],
    [
     12,
     0,
     -45706751835
    ],
    [
     12,
     1,
     -17757233412
    ],
    [
     12,
     2,
     -2518972735
    ],
    [
     12,
     3,
     260473039
    ],
    [
     12,
     4,
     994447149
    ],
    [
     12,
     5,
     680921491
    ],
    [
     12,
     6,
     505235432
    ],
    [
     12,
     7,
     74368311
    ],
    [
     12,
     8,
     -164494530
    ],
    [
     13,
     0,
     10679600705
    ],
    [
     13,
     1,
     -6870053752
    ],
    [
     13,
     2,
     -2139403654
    ],
    [
     13,
     3,
     -760128655
    ],
    [
     13,
     4,
     105931202
    ],
    [
     13,
     5,
     256108221
    ],
    [
     13,
     6,
     794723834
    ],
    [
     13,
     7,
     118042094
    ],
    [
     14,
     0,
     6141015189
    ],
    [
     14,
     1,
     -6130587651
    ],
    [
     14,
     2,
     -4936440374
    ],
    [
     14,
     3,
     -842768754
    ],
    [
     14,
     4,
     -152196231
    ],
    [
     14,
     5,
     1180387659
    ],
    [
     14,
     6,
     375630819
    ],
    [
     15,
     0,
     -1259048077
    ],
    [
     15,
     1,
     -10190993256
    ],
    [
     15,
     2,
     -2807693060
    ],
    [
     15,
     3,
     -682843627
    ],
    [
     15,
     4,
     1280783423
    ],
    [
     15,
     5,
     442044510
    ],
    [
     16,
     0,
     -11194335705
    ],
    [
     16,
     1,
     -4193056720
    ],
    [
     16,
     2,
     -1518272907
    ],
    [
     16,
     3,
     1077999369
    ],
    [
     16,
     4,
     427132617
    ],
    [
     17,
     0,
     -2545197384
    ],
    [
     17,
     1,
     -1651310904
    ],
    [
     17,
     2,
     479363122
    ],
    [
     17,
     3,
     260083353
    ]
   ]
  },
  {
   "t": 2,
   "l": 61025183769,
   "a": [
    [
     0,
     2,
     542842826185
    ],
    [
     0,
     3,
     -2537614285222
    ],
    [
     0,
     4,
     405230331911
    ],
    [
     0,
     5,
     1482230006769
    ],
    [
     0,
     6,
     -1343075376943
    ],
    [
     0,
     7,
     994560219306
    ],
    [
     0,
     8,
     -364048292272
    ],
    [
     0,
     9,
     -3394846958213
    ],
    [
     0,
     10,
     -1333062757566
    ],
    [
     0,
     11,
     -1812881890578
    ],
    [
     0,
     12,
     -1644259602445
    ],
    [
     0,
     13,
     -1906132838084
    ],
    [
     0,
     14,
     -2078132681856
    ],
    [
     0,
     15,
     -1986164382901
    ],
    [
     0,
     16,
     -1309862101349
    ],
    [
     0,
     17,
     -353090708678
    ],
    [
     0,
     18,
     14384724790
    ],
    [
     1,
     1,
     -271421413092
    ],
    [
     1,
     3,
     -330988671651
    ],
    [
     1,
     4,
     -147485543696
    ],
    [
     1,
     5,
     -891110915264
    ],
    [
     1,
     6,
     -12104804071
    ],
    [
     1,
     7,
     275582444572
    ],
    [
     1,
     8,
     -843785462480
    ],
    [
     1,
     9,
     -433344923460
    ],
    [
     1,
     10,
     -262911637464
    ],
    [
     1,
     11,
     -201802710814
    ],
    [
     1,
     12,
     -241573938955
    ],
    [
     1,
     13,
     -281149200811
    ],
    [
     1,
     14,
     -278022012306
    ],
    [
     1,
     15,
     -144913594028
    ],
    [
     1,
     16,
     -7547893588
    ],
    [
     1,
     17,
     116884819181
    ],
    [
     1,
     18,
     190261698319
    ],
    [
     2,
     0,
     135710706546
    ],
    [
     2,
     1,
     634403571306
    ],
    [
     2,
     2,
     165494335825
    ],
    [
     2,
     3,
     13425245312
    ],
    [
     2,
     4,
     358690274145
    ],
    [
     2,
     5,
     61027903042
    ],
    [
     2,
     6,
     150458932894
    ],
    [
     2,
     7,
     -194247776208
    ],
    [
     2,
     8,
     -47569337832
    ],
    [
     2,
     9,
     28139742938
    ],
    [
     2,
     10,
     56042550924
    ],
    [
     2,
     11,
     -14105524378
    ],
    [
     2,
     12,
     -85326866838
    ],
    [
     2,
     13,
     -80610130926
    ],
    [
     2,
     14,
     -82444154425
    ],
    [
     2,
     15,
     -39879378912
    ],
    [
     2,
     16,
     -9893905936
    ],
    [
     2,
     17,
     15742439321
    ],
    [
     2,
     18,
     -75381644614
    ],
    [
     3,
     0,
     -634403571306
    ],
    [
     3,
     1,
     -50653791489
    ],
    [
     3,
     2,
     23446140612
    ],
    [
     3,
     3,
     -118116298384
    ],
    [
     3,
     4,
     16912560577
    ],
    [
     3,
     5,
     -104857404999
    ],
    [
     3,
     6,
     -33349380054
    ],
    [
     3,
     7,
     -96349085996
    ],
    [
     3,
     8,
     -55920985497
    ],
    [
     3,
     9,
     15909631624
    ],
    [
     3,
     10,
     -5846391523
    ],
    [
     3,
     11,
     -36197642059
    ],
    [
     3,
     12,
     -36500146281
    ],
    [
     3,
     13,
     -20954379989
    ],
    [
     3,
     14,
     2013048922
    ],
    [
     3,
     15,
     14043652910
    ],
    [
     3,
     16,
     21393181326
    ],
    [
     3,
     17,
     -44058833261
    ],
    [
     4,
     0,
     -6766480679
    ],
    [
     4,
     1,
     -85926752767
    ],
    [
     4,
     2,
     19545606375
    ],
    [
     4,
     3,
     -26698597354
    ],
    [
     4,
     4,
     22643683361
    ],
    [
     4,
     5,
     -48895881730
    ],
    [
     4,
     6,
     -60788625695
    ],
    [
     4,
     7,
     -71090818542
    ],
    [
     4,
     8,
     -22438045146
    ],
    [
     4,
     9,
     -10829648788
    ],
    [
     4,
     10,
     -24819758736
    ],
    [
     4,
     11,
     -21888395878
    ],
    [
     4,
     12,
     -10688756018
    ],
    [
     4,
     13,
     -2510241991
    ],
    [
     4,
     14,
     5910036073
    ],
    [
     4,
     15,
     11123347759
    ],
    [
     4,
     16,
     -29348533032
    ],
    [
     5,
     0,
     139189518441
    ],
    [
     5,
     1,
     118507153890
    ],
    [
     5,
     2,
     -1729047423
    ],
    [
     5,
     3,
     14367726804
    ],
    [
     5,
     4,
     38386849435
    ],
    [
     5,
     5,
     -20349766570
    ],
    [
     5,
     6,
     -28044765736
    ],
    [
     5,
     7,
     -15991283036
    ],
    [
     5,
     8,
     -7202623206
    ],
    [
     5,
     9,
     -11155434378
    ],
    [
     5,
     10,
     -11130201763
    ],
    [
     5,
     11,
     -3872435330
    ],
    [
     5,
     12,
     26915263
    ],
    [
     5,
     13,
     4575622413
    ],
    [
     5,
     14,
     6377263879
    ],
    [
     5,
     15,
     -17585918670
    ],
    [
     6,
     0,
     -281730022252
    ],
    [
     6,
     1,
     -7458530860
    ],
    [
     6,
     2,
     -17087137087
    ],
    [
     6,
     3,
     12127709930
    ],
    [
     6,
     4,
     43226905832
    ],
    [
     6,
     5,
     2491924155
    ],
    [
     6,
     6,
     -3975914138
    ],
    [
     6,
     7,
     -3944426895
    ],
    [
     6,
     8,
     -4270933763
    ],
    [
     6,
     9,
     -4786879104
    ],
    [
     6,
     10,
     -621753308
    ],
    [
     6,
     11,
     302031924
    ],
    [
     6,
     12,
     3144169516
    ],
    [
     6,
     13,
     3389307156
    ],
    [
     6,
     14,
     -9228598434
    ],
    [
     7,
     0,
     68496894003
    ],
    [
     7,
     1,
     -11352504490
    ],
    [
     7,
     2,
     22776538844
    ],
    [
     7,
     3,
     21890500880
    ],
    [
     7,
     4,
     32699534550
    ],
    [
     7,
     5,
     3186017815
    ],
    [
     7,
     6,
     35260282
    ],
    [
     7,
     7,
     -1073970267
    ],
    [
     7,
     8,
     -1088214248
    ],
    [
     7,
     9,
     759117761
    ],
    [
     7,
     10,
     450059840
    ],
    [
     7,
     11,
     1941948298
    ],
    [
     7,
     12,
     1502460007
    ],
    [
     7,
     13,
     -3688292116
    ],
    [
     8,
     0,
     67252611700
    ],
    [
     8,
     1,
     -21446058843
    ],
    [
     8,
     2,
     -9735170020
    ],
    [
     8,
     3,
     12240895954
    ],
    [
     8,
     4,
     9876925033
    ],
    [
     8,
     5,
     1836388149
    ],
    [
     8,
     6,
     993086825
    ],
    [
     8,
     7,
     -172308339
    ],
    [
     8,
     8,
     486130183
    ],
    [
     8,
     9,
     82476271
    ],
    [
     8,
     10,
     718990073
    ],
    [
     8,
     11,
     6322562
    ],
    [
     8,
     12,
     -637865798
    ],
    [
     9,
     0,
     -210893302550
    ],
    [
     9,
     1,
     -49803656352
    ],
    [
     9,
     2,
     -24465316407
    ],
    [
     9,
     3,
     1794912727
    ],
    [
     9,
     4,
     3526436937
    ],
    [
     9,
     5,
     2145981012
    ],
    [
     9,
     6,
     1146677571
    ],
    [
     9,
     7,
     -180397140
    ],
    [
     9,
     8,
     6935271
    ],
    [
     9,
     9,
     62438228
    ],
    [
     9,
     10,
     -671601414
    ],
    [
     9,
     11,
     724316593
    ],
    [
     10,
     0,
     -68999965037
    ],
    [
     10,
     1,
     -30078871623
    ],
    [
     10,
     2,
     -12747368481
    ],
    [
     10,
     3,
     1103473477
    ],
    [
     10,
     4,
     2297275072
    ],
    [
     10,
     5,
     1035945948
    ],
    [
     10,
     6,
     -145573474
    ],
    [
     10,
     7,
     -124052461
    ],
    [
     10,
     8,
     -238139098
    ],
    [
     10,
     9,
     -769762339
    ],
    [
     10,
     10,
     1130410217
    ],
    [
     11,
     0,
     -38583029332
    ],
    [
     11,
     1,
     -6609086619
    ],
    [
     11,
     2,
     -6810534852
    ],
    [
     11,
     3,
     867196769
    ],
    [
     11,
     4,
     1323784966
    ],
    [
     11,
     5,
     -192010110
    ],
    [
     11,
     6,
     49238114
    ],
    [
     11,
     7,
     -270070152
    ],
    [
     11,
     8,
     -544128110
    ],
    [
     11,
     9,
     847255851
    ],
    [
     12,
     0,
     7074659502
    ],
    [
     12,
     1,
     -4250930531
    ],
    [
     12,
     2,
     -5064629737
    ],
    [
     12,
     3,
     228416561
    ],
    [
     12,
     4,
     353932159
    ],
    [
     12,
     5,
     -142573705
    ],
    [
     12,
     6,
     -129554148
    ],
    [
     12,
     7,
     -67084185
    ],
    [
     12,
     8,
     318313284
    ],
    [
     13,
     0,
     -4020033005
    ],
    [
     13,
     1,
     -10655783069
    ],
    [
     13,
     2,
     -3763054559
    ],
    [
     13,
     3,
     523728206
    ],
    [
     13,
     4,
     70143666
    ],
    [
     13,
     5,
     -82127145
    ],
    [
     13,
     6,
     465594866
    ],
    [
     13,
     7,
     -215783767
    ],
    [
     14,
     0,
     -18511117943
    ],
    [
     14,
     1,
     -8430403404
    ],
    [
     14,
     2,
     -295855360
    ],
    [
     14,
     3,
     144361636
    ],
    [
     14,
     4,
     207612553
    ],
    [
     14,
     5,
     844807951
    ],
    [
     14,
     6,
     -606813905
    ],
    [
     15,
     0,
     -15366665361
    ],
    [
     15,
     1,
     -2914953610
    ],
    [
     15,
     2,
     7896484
    ],
    [
     15,
     3,
     145147605
    ],
    [
     15,
     4,
     1159286262
    ],
    [
     15,
     5,
     -768914960
    ],
    [
     16,
     0,
     -5581290592
    ],
    [
     16,
     1,
     -247937764
    ],
    [
     16,
     2,
     -143926128
    ],
    [
     16,
     3,
     1151803639
    ],
    [
     16,
     4,
     -618000211
    ],
    [
     17,
     0,
     1859239039
    ],
    [
     17,
     1,
     -833680458
    ],
    [
     17,
     2,
     830208061
    ],
    [
     17,
     3,
     -318587647
    ]
   ]
  },
  {
   "t": 3,
   "l": 33327051235,
   "a": [
    [
     0,
     3,
     23000740354
    ],
    [
     0,
     4,
     4307221392135
    ],
    [
     0,
     5,
     -2194151749880
    ],
    [
     0,
     6,
     1534062441948
    ],
    [
     0,
     7,
     -16421582739815
    ],
    [
     0,
     8,
     1325979170800
    ],
    [
     0,
     9,
     -8346247298770
    ],
    [
     0,
     10,
     7064202638951
    ],
    [
     0,
     11,
     22031301815533
    ],
    [
     0,
     12,
     21585497354005
    ],
    [
     0,
     13,
     23556778279458
    ],
    [
     0,
     14,
     25647943100723
    ],
    [
     0,
     15,
     25827269180685
    ],
    [
     0,
     16,
     22509223385916
    ],
    [
     0,
     17,
     17907412462522
    ],
    [
     0,
     18,
     12259433939582
    ],
    [
     1,
     2,
     -3
    ],
    [
     1,
     3,
     -886652928434
    ],
    [
     1,
     4,
     -1507443456507
    ],
    [
     1,
     5,
     2308187639831
    ],
    [
     1,
     6,
     1572405616854
    ],
    [
     1,
     7,
     1782658932612
    ],
    [
     1,
     8,
     -5541574267081
    ],
    [
     1,
     9,
     -1914262217728
    ],
    [
     1,
     10,
     4574766752496
    ],
    [
     1,
     11,
     4302535667108
    ],
    [
     1,
     12,
     3446208595187
    ],
    [
     1,
     13,
     3997220827563
    ],
    [
     1,
     14,
     4479220654409
    ],
    [
     1,
     15,
     4449726732883
    ],
    [
     1,
     16,
     4156217207500
    ],
    [
     1,
     17,
     2629126250841
    ],
    [
     1,
     18,
     285411563642
    ],
    [
     2,
     1,
     -5750185087
    ],
    [
     2,
     2,
     443326464229
    ],
    [
     2,
     3,
     -95730043594
    ],
    [
     2,
     4,
     200941870826
    ],
    [
     2,
     5,
     280512306574
    ],
    [
     2,
     6,
     2346433639810
    ],
    [
     2,
     7,
     797820898727
    ],
    [
     2,
     8,
     -8965336569
    ],
    [
     2,
     9,
     1254077880238
    ],
    [
     2,
     10,
     1036979438731
    ],
    [
     2,
     11,
     712634818973
    ],
    [
     2,
     12,
     540012413444
    ],
    [
     2,
     13,
     632799958061
    ],
    [
     2,
     14,
     916174051889
    ],
    [
     2,
     15,
     1053895111480
    ],
    [
     2,
     16,
     606985166680
    ],
    [
     2,
     17,
     -321340412967
    ],
    [
     2,
     18,
     -6554890783
    ],
    [
     3,
     0,
     5750185097
    ],
    [
     3,
     1,
     -538402674015
    ],
    [
     3,
     2,
     472590907716
    ],
    [
     3,
     3,
     -145130255080
    ],
    [
     3,
     4,
     -454268496604
    ],
    [
     3,
     5,
     -972453263887
    ],
    [
     3,
     6,
     1013679721043
    ],
    [
     3,
     7,
     328415606391
    ],
    [
     3,
     8,
     203911495926
    ],
    [
     3,
     9,
     68132190302
    ],
    [
     3,
     10,
     35221041030
    ],
    [
     3,
     11,
     -22230920007
    ],
    [
     3,
     12,
     12329663608
    ],
    [
     3,
     13,
     177659957448
    ],
    [
     3,
     14,
     350588912406
    ],
    [
     3,
     15,
     187285401080
    ],
    [
     3,
     16,
     -352290013860
    ],
    [
     3,
     17,
     -35698400742
    ],
    [
     3,
     18,
     -68692423048
    ],
    [
     4,
     0,
     585940778909
    ],
    [
     4,
     1,
     89269462570
    ],
    [
     4,
     2,
     -221534475477
    ],
    [
     4,
     3,
     314550590432
    ],
    [
     4,
     4,
     79908434207
    ],
    [
     4,
     5,
     365797736
    ],
    [
     4,
     6,
     425619497781
    ],
    [
     4,
     7,
     38138544699
    ],
    [
     4,
     8,
     40678636011
    ],
    [
     4,
     9,
     43605984045
    ],
    [
     4,
     10,
     -38167634646
    ],
    [
     4,
     11,
     -44370450001
    ],
    [
     4,
     12,
     12732274102
    ],
    [
     4,
     13,
     115443681940
    ],
    [
     4,
     14,
     38910868102
    ],
    [
     4,
     15,
     -276386891863
    ],
    [
     4,
     16,
     24327232374
    ],
    [
     4,
     17,
     -48274546473
    ],
    [
     5,
     0,
     -745345048893
    ],
    [
     5,
     1,
     -103763600893
    ],
    [
     5,
     2,
     -186229940292
    ],
    [
     5,
     3,
     210136935636
    ],
    [
     5,
     4,
     -66415514974
    ],
    [
     5,
     5,
     -73139275840
    ],
    [
     5,
     6,
     125661847990
    ],
    [
     5,
     7,
     100631516204
    ],
    [
     5,
     8,
     135555477311
    ],
    [
     5,
     9,
     46526789031
    ],
    [
     5,
     10,
     -12314027880
    ],
    [
     5,
     11,
     -3659102007
    ],
    [
     5,
     12,
     51447312140
    ],
    [
     5,
     13,
     14809358948
    ],
    [
     5,
     14,
     -157132722157
    ],
    [
     5,
     15,
     102551875188
    ],
    [
     5,
     16,
     -28981719266
    ],
    [
     6,
     0,
     859732811408
    ],
    [
     6,
     1,
     213577238017
    ],
    [
     6,
     2,
     -298515448833
    ],
    [
     6,
     3,
     -248813027582
    ],
    [
     6,
     4,
     -92494900725
    ],
    [
     6,
     5,
     -102456903429
    ],
    [
     6,
     6,
     61892921206
    ],
    [
     6,
     7,
     97753596132
    ],
    [
     6,
     8,
     63467883096
    ],
    [
     6,
     9,
     14033708858
    ],
    [
     6,
     10,
     -1393400519
    ],
    [
     6,
     11,
     15827817717
    ],
    [
     6,
     12,
     7340660289
    ],
    [
     6,
     13,
     -71791722768
    ],
    [
     6,
     14,
     158265031024
    ],
    [
     6,
     15,
     -7993997060
    ],
    [
     7,
     0,
     -380034093703
    ],
    [
     7,
     1,
     -25957335227
    ],
    [
     7,
     2,
     -18746289510
    ],
    [
     7,
     3,
     -97704537743
    ],
    [
     7,
     4,
     21463137597
    ],
    [
     7,
     5,
     -78747700188
    ],
    [
     7,
     6,
     10230184272
    ],
    [
     7,
     7,
     28299446102
    ],
    [
     7,
     8,
     13182400556
    ],
    [
     7,
     9,
     290816698
    ],
    [
     7,
     10,
     4073881849
    ],
    [
     7,
     11,
     5375897759
    ],
    [
     7,
     12,
     -15934866543
    ],
    [
     7,
     13,
     193100310862
    ],
    [
     7,
     14,
     8647660151
    ],
    [
     8,
     0,
     931512238590
    ],
    [
     8,
     1,
     535949356016
    ],
    [
     8,
     2,
     16918806872
    ],
    [
     8,
     3,
     -45762661022
    ],
    [
     8,
     4,
     -8421443465
    ],
    [
     8,
     5,
     -78537994879
    ],
    [
     8,
     6,
     -8175036647
    ],
    [
     8,
     7,
     4800144104
    ],
    [
     8,
     8,
     1211216047
    ],
    [
     8,
     9,
     -1682891699
    ],
    [
     8,
     10,
     1894846587
    ],
    [
     8,
     11,
     12147148612
    ],
    [
     8,
     12,
     205991730938
    ],
    [
     8,
     13,
     17985356634
    ],
    [
     9,
     0,
     -452656382102
    ],
    [
     9,
     1,
     299474718921
    ],
    [
     9,
     2,
     -51967362875
    ],
    [
     9,
     3,
     -25572742475
    ],
    [
     9,
     4,
     -26683948548
    ],
    [
     9,
     5,
     -39599915764
    ],
    [
     9,
     6,
     -3134246264
    ],
    [
     9,
     7,
     732364868
    ],
    [
     9,
     8,
     -680413973
    ],
    [
     9,
     9,
     762439958
    ],
    [
     9,
     10,
     21904873898
    ],
    [
     9,
     11,
     202415054496
    ],
    [
     9,
     12,
     23159297722
    ],
    [
     10,
     0,
     -104563108003
    ],
    [
     10,
     1,
     160261130582
    ],
    [
     10,
     2,
     16665248097
    ],
    [
     10,
     3,
     -132019308
    ],
    [
     10,
     4,
     -5286749789
    ],
    [
     10,
     5,
     -13025870501
    ],
    [
     10,
     6,
     511739695
    ],
    [
     10,
     7,
     -106733080
    ],
    [
     10,
     8,
     74462929
    ],
    [
     10,
     9,
     19936749795
    ],
    [
     10,
     10,
     187030315379
    ],
    [
     10,
     11,
     24427972226
    ],
    [
     11,
     0,
     482023632043
    ],
    [
     11,
     1,
     120876476462
    ],
    [
     11,
     2,
     65696397309
    ],
    [
     11,
     3,
     9966311816
    ],
    [
     11,
     4,
     4047823025
    ],
    [
     11,
     5,
     -3843384410
    ],
    [
     11,
     6,
     362831662
    ],
    [
     11,
     7,
     -836678213
    ],
    [
     11,
     8,
     10618717365
    ],
    [
     11,
     9,
     163115738073
    ],
    [
     11,
     10,
     23136692136
    ],
    [
     12,
     0,
     191074257132
    ],
    [
     12,
     1,
     96987980223
    ],
    [
     12,
     2,
     35788213715
    ],
    [
     12,
     3,
     3777992270
    ],
    [
     12,
     4,
     3243411068
    ],
    [
     12,
     5,
     -2293156187
    ],
    [
     12,
     6,
     -707019243
    ],
    [
     12,
     7,
     -1733764524
    ],
    [
     12,
     8,
     134431505577
    ],
    [
     12,
     9,
     19827658862
    ],
    [
     13,
     0,
     66380233713
    ],
    [
     13,
     1,
     40019766381
    ],
    [
     13,
     2,
     7041798613
    ],
    [
     13,
     3,
     -2448181915
    ],
    [
     13,
     4,
     -346320209
    ],
    [
     13,
     5,
     -1294706525
    ],
    [
     13,
     6,
     -12833961911
    ],
    [
     13,
     7,
     103633292056
    ],
    [
     13,
     8,
     15913215348
    ],
    [
     14,
     0,
     -20323693637
    ],
    [
     14,
     1,
     14334721743
    ],
    [
     14,
     2,
     -288406223
    ],
    [
     14,
     3,
     -3204334097
    ],
    [
     14,
     4,
     1091473619
    ],
    [
     14,
     5,
     -21393787275
    ],
    [
     14,
     6,
     74050906270
    ],
    [
     14,
     7,
     11495255018
    ],
    [
     15,
     0,
     -43607571608
    ],
    [
     15,
     1,
     15975351264
    ],
    [
     15,
     2,
     5342815172
    ],
    [
     15,
     3,
     -436060392
    ],
    [
     15,
     4,
     -24030334165
    ],
    [
     15,
     5,
     46930319195
    ],
    [
     15,
     6,
     7788656280
    ],
    [
     16,
     0,
     2702038980
    ],
    [
     16,
     1,
     37906465740
    ],
    [
     16,
     2,
     3998195551
    ],
    [
     16,
     3,
     -23035444826
    ],
    [
     16,
     4,
     25157003946
    ],
    [
     16,
     5,
     4190082281
    ],
    [
     17,
     0,
     49611616941
    ],
    [
     17,
     1,
     14277235551
    ],
    [
     17,
     2,
     -14699397240
    ],
    [
     17,
     3,
     8217487126
    ],
    [
     17,
     4,
     1962593354
    ]
   ]
  },
  {
   "t": 3,
   "l": 302356007475,
   "a": [
    [
     0,
     3,
     6498781418247
    ],
    [
     0,
     4,
     4997248749782
    ],
    [
     0,
     5,
     1321003594853
    ],
    [
     0,
     6,
     -3602581129725
    ],
    [
     0,
     7,
     -952036430883
    ],
    [
     0,
     8,
     690474180296
    ],
    [
     0,
     9,
     7702164800999
    ],
    [
     0,
     10,
     8922340677730
    ],
    [
     0,
     11,
     12230780102527
    ],
    [
     0,
     12,
     12733183610196
    ],
    [
     0,
     13,
     14834695247455
    ],
    [
     0,
     14,
     14702082331068
    ],
    [
     0,
     15,
     14048074283640
    ],
    [
     0,
     16,
     9745724582365
    ],
    [
     0,
     17,
     6607533535638
    ],
    [
     0,
     18,
     4825302119290
    ],
    [
     1,
     3,
     460597577794
    ],
    [
     1,
     4,
     500944109939
    ],
    [
     1,
     5,
     -66934353350
    ],
    [
     1,
     6,
     2341607549114
    ],
    [
     1,
     7,
     -2829129284621
    ],
    [
     1,
     8,
     -3214877946535
    ],
    [
     1,
     9,
     -2497379139390
    ],
    [
     1,
     10,
     -462708925624
    ],
    [
     1,
     11,
     -1927096498361
    ],
    [
     1,
     12,
     -1198167491295
    ],
    [
     1,
     13,
     -382369084035
    ],
    [
     1,
     14,
     -570751460658
    ],
    [
     1,
     15,
     -418225147647
    ],
    [
     1,
     16,
     -608508349775
    ],
    [
     1,
     17,
     -622967571253
    ],
    [
     1,
     18,
     -869872577452
    ],
    [
     2,
     1,
     -1624695354562
    ],
    [
     2,
     2,
     -230298788897
    ],
    [
     2,
     3,
     61286881997
    ],
    [
     2,
     4,
     920948535914
    ],
    [
     2,
     5,
     2734360791969
    ],
    [
     2,
     6,
     2456468433023
    ],
    [
     2,
     7,
     1719874507448
    ],
    [
     2,
     8,
     1550798880300
    ],
    [
     2,
     9,
     1611489035212
    ],
    [
     2,
     10,
     525106461985
    ],
    [
     2,
     11,
     546273594639
    ],
    [
     2,
     12,
     870014291587
    ],
    [
     2,
     13,
     341646394857
    ],
    [
     2,
     14,
     151603001896
    ],
    [
     2,
     15,
     -83595884748
    ],
    [
     2,
     16,
     -135597016097
    ],
    [
     2,
     17,
     -334465191171
    ],
    [
     2,
     18,
     -7716473133
    ],
    [
     3,
     0,
     1624695354562
    ],
    [
     3,
     1,
     -624656093723
    ],
    [
     3,
     2,
     -186522909481
    ],
    [
     3,
     3,
     -450911363682
    ],
    [
     3,
     4,
     -317748554995
    ],
    [
     3,
     5,
     -629762375523
    ],
    [
     3,
     6,
     42964099149
    ],
    [
     3,
     7,
     379007394387
    ],
    [
     3,
     8,
     399000530233
    ],
    [
     3,
     9,
     43059583666
    ],
    [
     3,
     10,
     70530666630
    ],
    [
     3,
     11,
     397089199736
    ],
    [
     3,
     12,
     216516890402
    ],
    [
     3,
     13,
     92646709478
    ],
    [
     3,
     14,
     -48667758262
    ],
    [
     3,
     15,
     -84765250395
    ],
    [
     3,
     16,
     -222946058121
    ],
    [
     3,
     17,
     -17246650770
    ],
    [
     3,
     18,
     11621438307
    ],
    [
     4,
     0,
     1052133535033
    ],
    [
     4,
     1,
     -51919283680
    ],
    [
     4,
     2,
     -5977562243
    ],
    [
     4,
     3,
     -237670973095
    ],
    [
     4,
     4,
     -10376223119
    ],
    [
     4,
     5,
     -298057312362
    ],
    [
     4,
     6,
     77531395477
    ],
    [
     4,
     7,
     69785529643
    ],
    [
     4,
     8,
     -49662398676
    ],
    [
     4,
     9,
     -63170809597
    ],
    [
     4,
     10,
     148570386226
    ],
    [
     4,
     11,
     82772252624
    ],
    [
     4,
     12,
     58503232421
    ],
    [
     4,
     13,
     -5147799869
    ],
    [
     4,
     14,
     -27165146897
    ],
    [
     4,
     15,
     -113295907477
    ],
    [
     4,
     16,
     10108509716
    ],
    [
     4,
     17,
     20287766588
    ],
    [
     5,
     0,
     321670483713
    ],
    [
     5,
     1,
     124534290647
    ],
    [
     5,
     2,
     -561566089122
    ],
    [
     5,
     3,
     160809886373
    ],
    [
     5,
     4,
     112349880990
    ],
    [
     5,
     5,
     -100671488261
    ],
    [
     5,
     6,
     59273589820
    ],
    [
     5,
     7,
     -11639951896
    ],
    [
     5,
     8,
     -57535480824
    ],
    [
     5,
     9,
     49129303793
    ],
    [
     5,
     10,
     11846220319
    ],
    [
     5,
     11,
     4312623267
    ],
    [
     5,
     12,
     -22856169863
    ],
    [
     5,
     13,
     -26275653353
    ],
    [
     5,
     14,
     -63744674264
    ],
    [
     5,
     15,
     9877888106
    ],
    [
     5,
     16,
     13593093266
    ],
    [
     6,
     0,
     -18457335338
    ],
    [
     6,
     1,
     382696715262
    ],
    [
     6,
     2,
     -268117283907
    ],
    [
     6,
     3,
     74549262835
    ],
    [
     6,
     4,
     49627888287
    ],
    [
     6,
     5,
     -65213067069
    ],
    [
     6,
     6,
     28726187062
    ],
    [
     6,
     7,
     -14780535652
    ],
    [
     6,
     8,
     17018100611
    ],
    [
     6,
     9,
     6087115123
    ],
    [
     6,
     10,
     3794088954
    ],
    [
     6,
     11,
     -21501853172
    ],
    [
     6,
     12,
     -20544518353
    ],
    [
     6,
     13,
     -31469123136
    ],
    [
     6,
     14,
     4512518360
    ],
    [
     6,
     15,
     8022041903
    ],
    [
     7,
     0,
     1300569125018
    ],
    [
     7,
     1,
     209144039617
    ],
    [
     7,
     2,
     -212339406499
    ],
    [
     7,
     3,
     -80172273136
    ],
    [
     7,
     4,
     20166931488
    ],
    [
     7,
     5,
     -24256388922
    ],
    [
     7,
     6,
     16768239449
    ],
    [
     7,
     7,
     5067955978
    ],
    [
     7,
     8,
     1564247216
    ],
    [
     7,
     9,
     1988104346
    ],
    [
     7,
     10,
     -10325879959
    ],
    [
     7,
     11,
     -12572098856
    ],
    [
     7,
     12,
     -11805740989
    ],
    [
     7,
     13,
     1675719191
    ],
    [
     7,
     14,
     4659619922
    ],
    [
     8,
     0,
     161474233651
    ],
    [
     8,
     1,
     188275380684
    ],
    [
     8,
     2,
     -107937079572
    ],
    [
     8,
     3,
     -77489248467
    ],
    [
     8,
     4,
     28251787027
    ],
    [
     8,
     5,
     -1104979779
    ],
    [
     8,
     6,
     260661045
    ],
    [
     8,
     7,
     1220540661
    ],
    [
     8,
     8,
     357565735
    ],
    [
     8,
     9,
     -4213662447
    ],
    [
     8,
     10,
     -5107242586
    ],
    [
     8,
     11,
     1731854754
    ],
    [
     8,
     12,
     104907996
    ],
    [
     8,
     13,
     2798562787
    ],
    [
     9,
     0,
     127768217093
    ],
    [
     9,
     1,
     310445238157
    ],
    [
     9,
     2,
     -29640029336
    ],
    [
     9,
     3,
     -34393353818
    ],
    [
     9,
     4,
     21669776966
    ],
    [
     9,
     5,
     -17397025653
    ],
    [
     9,
     6,
     686622894
    ],
    [
     9,
     7,
     778603224
    ],
    [
     9,
     8,
     -679428359
    ],
    [
     9,
     9,
     -537172595
    ],
    [
     9,
     10,
     7356021856
    ],
    [
     9,
     11,
     -143261287
    ],
    [
     9,
     12,
     1342466941
    ],
    [
     10,
     0,
     163815011394
    ],
    [
     10,
     1,
     217369044374
    ],
    [
     10,
     2,
     13184156743
    ],
    [
     10,
     3,
     -21481175654
    ],
    [
     10,
     4,
     -4066990643
    ],
    [
     10,
     5,
     -5808475949
    ],
    [
     10,
     6,
     -119900571
    ],
    [
     10,
     7,
     1884219753
    ],
    [
     10,
     8,
     1159293586
    ],
    [
     10,
     9,
     7376057471
    ],
    [
     10,
     10,
     -500372695
    ],
    [
     10,
     11,
     813336134
    ],
    [
     11,
     0,
     296731018935
    ],
    [
     11,
     1,
     45640804718
    ],
    [
     11,
     2,
     2622800581
    ],
    [
     11,
     3,
     -16357268576
    ],
    [
     11,
     4,
     26064129
    ],
    [
     11,
     5,
     -3089183025
    ],
    [
     11,
     6,
     3413512862
    ],
    [
     11,
     7,
     1982422180
    ],
    [
     11,
     8,
     4160547033
    ],
    [
     11,
     9,
     -718295938
    ],
    [
     11,
     10,
     402056629
    ],
    [
     12,
     0,
     -110109463215
    ],
    [
     12,
     1,
     -8619857742
    ],
    [
     12,
     2,
     29070627858
    ],
    [
     12,
     3,
     -7256866599
    ],
    [
     12,
     4,
     16889450
    ],
    [
     12,
     5,
     1311340282
    ],
    [
     12,
     6,
     1781839094
    ],
    [
     12,
     7,
     81685064
    ],
    [
     12,
     8,
     -990800902
    ],
    [
     12,
     9,
     262444313
    ],
    [
     13,
     0,
     -63582369695
    ],
    [
     13,
     1,
     79226895246
    ],
    [
     13,
     2,
     16855948096
    ],
    [
     13,
     3,
     -695289457
    ],
    [
     13,
     4,
     736872474
    ],
    [
     13,
     5,
     -555218231
    ],
    [
     13,
     6,
     -4312178668
    ],
    [
     13,
     7,
     -914595712
    ],
    [
     13,
     8,
     144220816
    ],
    [
     14,
     0,
     95921794215
    ],
    [
     14,
     1,
     22547457281
    ],
    [
     14,
     2,
     7036567342
    ],
    [
     14,
     3,
     -4032440516
    ],
    [
     14,
     4,
     -1115981281
    ],
    [
     14,
     5,
     -8089227664
    ],
    [
     14,
     6,
     -935413386
    ],
    [
     14,
     7,
     313461886
    ],
    [
     15,
     0,
     11899283250
    ],
    [
     15,
     1,
     9596821698
    ],
    [
     15,
     2,
     -5061264149
    ],
    [
     15,
     3,
     -1356399713
    ],
    [
     15,
     4,
     -9109524739
    ],
    [
     15,
     5,
     -1129294506
    ],
    [
     15,
     6,
     311316732
    ],
    [
     16,
     0,
     -8684101110
    ],
    [
     16,
     1,
     -14390157654
    ],
    [
     16,
     2,
     2625362555
    ],
    [
     16,
     3,
     -8447817217
    ],
    [
     16,
     4,
     -804014290
    ],
    [
     16,
     5,
     192803844
    ],
    [
     17,
     0,
     -43273584457
    ],
    [
     17,
     1,
     5414771515
    ],
    [
     17,
     2,
     -4536988098
    ],
    [
     17,
     3,
     -706509947
    ],
    [
     17,
     4,
     305983299
    ]
   ]
  },
  {
   "t": 3,
   "l": 567684072751,
   "a": [
    [
     0,
     3,
     1587697918704
    ],
    [
     0,
     4,
     4319985934222
    ],
    [
     0,
     5,
     3843920820055
    ],
    [
     0,
     6,
     4742762912618
    ],
    [
     0,
     7,
     -2545467920208
    ],
    [
     0,
     8,
     -619752616890
    ],
    [
     0,
     9,
     -3404881636344
    ],
    [
     0,
     10,
     468866016258
    ],
    [
     0,
     11,
     -2852494775158
    ],
    [
     0,
     12,
     -7134058693927
    ],
    [
     0,
     13,
     -8108820242823
    ],
    [
     0,
     14,
     -6686235499953
    ],
    [
     0,
     15,
     -7190644009820
    ],
    [
     0,
     16,
     -6828241743870
    ],
    [
     0,
     17,
     -4972359734801
    ],
    [
     0,
     18,
     -2919527493558
    ],
    [
     1,
     3,
     -492991251332
    ],
    [
     1,
     4,
     671345776065
    ],
    [
     1,
     5,
     1142864954083
    ],
    [
     1,
     6,
     -319745459274
    ],
    [
     1,
     7,
     585335427710
    ],
    [
     1,
     8,
     915848525938
    ],
    [
     1,
     9,
     3533873058774
    ],
    [
     1,
     10,
     2029306238628
    ],
    [
     1,
     11,
     1863689766963
    ],
    [
     1,
     12,
     1887463521338
    ],
    [
     1,
     13,
     1552548899404
    ],
    [
     1,
     14,
     589122549923
    ],
    [
     1,
     15,
     -158081413248
    ],
    [
     1,
     16,
     -435523605324
    ],
    [
     1,
     17,
     -185613877692
    ],
    [
     1,
     18,
     307754782041
    ],
    [
     2,
     1,
     -396924479676
    ],
    [
     2,
     2,
     246495625666
    ],
    [
     2,
     3,
     364747676004
    ],
    [
     2,
     4,
     1060921670827
    ],
    [
     2,
     5,
     228598608724
    ],
    [
     2,
     6,
     32055957341
    ],
    [
     2,
     7,
     24016974992
    ],
    [
     2,
     8,
     819331260070
    ],
    [
     2,
     9,
     405448242088
    ],
    [
     2,
     10,
     472682283065
    ],
    [
     2,
     11,
     927065396035
    ],
    [
     2,
     12,
     959335474889
    ],
    [
     2,
     13,
     669278560239
    ],
    [
     2,
     14,
     324163982772
    ],
    [
     2,
     15,
     189481676782
    ],
    [
     2,
     16,
     104193511806
    ],
    [
     2,
     17,
     308023279286
    ],
    [
     2,
     18,
     120957024413
    ],
    [
     3,
     0,
     396924479676
    ],
    [
     3,
     1,
     -539998241778
    ],
    [
     3,
     2,
     -532584120020
    ],
    [
     3,
     3,
     -501474260155
    ],
    [
     3,
     4,
     56284020650
    ],
    [
     3,
     5,
     -188212808059
    ],
    [
     3,
     6,
     -256661865184
    ],
    [
     3,
     7,
     -115887298209
    ],
    [
     3,
     8,
     -170415265796
    ],
    [
     3,
     9,
     -230133324257
    ],
    [
     3,
     10,
     12928931762
    ],
    [
     3,
     11,
     108020219176
    ],
    [
     3,
     12,
     57037574862
    ],
    [
     3,
     13,
     -19638474362
    ],
    [
     3,
     14,
     -2453651571
    ],
    [
     3,
     15,
     -8661827920
    ],
    [
     3,
     16,
     129518917106
    ],
    [
     3,
     17,
     24840061655
    ],
    [
     3,
     18,
     -34761549072
    ],
    [
     4,
     0,
     686749549834
    ],
    [
     4,
     1,
     -57871213252
    ],
    [
     4,
     2,
     -186337982148
    ],
    [
     4,
     3,
     -145712255994
    ],
    [
     4,
     4,
     85403922344
    ],
    [
     4,
     5,
     -14802650116
    ],
    [
     4,
     6,
     10585590899
    ],
    [
     4,
     7,
     -81472582311
    ],
    [
     4,
     8,
     -128398874634
    ],
    [
     4,
     9,
     -28771233168
    ],
    [
     4,
     10,
     -3373411101
    ],
    [
     4,
     11,
     -30016819216
    ],
    [
     4,
     12,
     -78672821904
    ],
    [
     4,
     13,
     -53498301378
    ],
    [
     4,
     14,
     -46728609937
    ],
    [
     4,
     15,
     56167110540
    ],
    [
     4,
     16,
     -241583192
    ],
    [
     4,
     17,
     -37057410973
    ],
    [
     5,
     0,
     690285657527
    ],
    [
     5,
     1,
     -111978121946
    ],
    [
     5,
     2,
     112683267857
    ],
    [
     5,
     3,
     -28970950589
    ],
    [
     5,
     4,
     80680056556
    ],
    [
     5,
     5,
     32225633010
    ],
    [
     5,
     6,
     27890994573
    ],
    [
     5,
     7,
     -30485951782
    ],
    [
     5,
     8,
     -198163402
    ],
    [
     5,
     9,
     13928314434
    ],
    [
     5,
     10,
     9223609777
    ],
    [
     5,
     11,
     -33334148585
    ],
    [
     5,
     12,
     -28164340213
    ],
    [
     5,
     13,
     -34414762777
    ],
    [
     5,
     14,
     24032747930
    ],
    [
     5,
     15,
     -5396968810
    ],
    [
     5,
     16,
     -27750316932
    ],
    [
     6,
     0,
     1005380533481
    ],
    [
     6,
     1,
     -46924881027
    ],
    [
     6,
     2,
     65874361900
    ],
    [
     6,
     3,
     -23594883461
    ],
    [
     6,
     4,
     -15815203590
    ],
    [
     6,
     5,
     16334138912
    ],
    [
     6,
     6,
     23264304060
    ],
    [
     6,
     7,
     8146724422
    ],
    [
     6,
     8,
     5051678976
    ],
    [
     6,
     9,
     12963371388
    ],
    [
     6,
     10,
     -8931625317
    ],
    [
     6,
     11,
     -6618683999
    ],
    [
     6,
     12,
     -16935150719
    ],
    [
     6,
     13,
     10208566192
    ],
    [
     6,
     14,
     -3893105350
    ],
    [
     6,
     15,
     -21942917693
    ],
    [
     7,
     0,
     -8139457088
    ],
    [
     7,
     1,
     -120605385778
    ],
    [
     7,
     2,
     27048246169
    ],
    [
     7,
     3,
     -32100777751
    ],
    [
     7,
     4,
     -10220998694
    ],
    [
     7,
     5,
     3775670346
    ],
    [
     7,
     6,
     10525360009
    ],
    [
     7,
     7,
     3541787526
    ],
    [
     7,
     8,
     5812148883
    ],
    [
     7,
     9,
     -689510764
    ],
    [
     7,
     10,
     418271274
    ],
    [
     7,
     11,
     -6605756191
    ],
    [
     7,
     12,
     2245635785
    ],
    [
     7,
     13,
     -1387896380
    ],
    [
     7,
     14,
     -15957033354
    ],
    [
     8,
     0,
     131640880870
    ],
    [
     8,
     1,
     -48316978550
    ],
    [
     8,
     2,
     -9932283929
    ],
    [
     8,
     3,
     4761169261
    ],
    [
     8,
     4,
     5281504354
    ],
    [
     8,
     5,
     -12701299375
    ],
    [
     8,
     6,
     2889697670
    ],
    [
     8,
     7,
     2625079023
    ],
    [
     8,
     8,
     1106870077
    ],
    [
     8,
     9,
     1798039702
    ],
    [
     8,
     10,
     -2064318153
    ],
    [
     8,
     11,
     -2772524559
    ],
    [
     8,
     12,
     110667077
    ],
    [
     8,
     13,
     -11937098261
    ],
    [
     9,
     0,
     -50765262709
    ],
    [
     9,
     1,
     715974355
    ],
    [
     9,
     2,
     6445377
    ],
    [
     9,
     3,
     17803975168
    ],
    [
     9,
     4,
     -2648283179
    ],
    [
     9,
     5,
     -9906989099
    ],
    [
     9,
     6,
     -1957359314
    ],
    [
     9,
     7,
     1291105888
    ],
    [
     9,
     8,
     784645738
    ],
    [
     9,
     9,
     -69739137
    ],
    [
     9,
     10,
     -4814767799
    ],
    [
     9,
     11,
     519290472
    ],
    [
     9,
     12,
     -9276032713
    ],
    [
     10,
     0,
     403876139577
    ],
    [
     10,
     1,
     -15330780600
    ],
    [
     10,
     2,
     -17473160594
    ],
    [
     10,
     3,
     6658457509
    ],
    [
     10,
     4,
     -1548327508
    ],
    [
     10,
     5,
     -8389171925
    ],
    [
     10,
     6,
     254750349
    ],
    [
     10,
     7,
     187538622
    ],
    [
     10,
     8,
     949816991
    ],
    [
     10,
     9,
     -3986653901
    ],
    [
     10,
     10,
     1003474550
    ],
    [
     10,
     11,
     -7464849677
    ],
    [
     11,
     0,
     15601490590
    ],
    [
     11,
     1,
     -39271056057
    ],
    [
     11,
     2,
     -9879797233
    ],
    [
     11,
     3,
     4892266845
    ],
    [
     11,
     4,
     704143634
    ],
    [
     11,
     5,
     -1220212638
    ],
    [
     11,
     6,
     -929224020
    ],
    [
     11,
     7,
     1027858605
    ],
    [
     11,
     8,
     -1930725552
    ],
    [
     11,
     9,
     1418193434
    ],
    [
     11,
     10,
     -6098279210
    ],
    [
     12,
     0,
     -62254295903
    ],
    [
     12,
     1,
     19538163609
    ],
    [
     12,
     2,
     -4889537030
    ],
    [
     12,
     3,
     6321340326
    ],
    [
     12,
     4,
     3433982304
    ],
    [
     12,
     5,
     -939752819
    ],
    [
     12,
     6,
     189019137
    ],
    [
     12,
     7,
     497953190
    ],
    [
     12,
     8,
     1764902070
    ],
    [
     12,
     9,
     -4950459015
    ],
    [
     13,
     0,
     62620435454
    ],
    [
     13,
     1,
     19416051776
    ],
    [
     13,
     2,
     -61340940
    ],
    [
     13,
     3,
     2144881531
    ],
    [
     13,
     4,
     2397836426
    ],
    [
     13,
     5,
     -69364107
    ],
    [
     13,
     6,
     2543268635
    ],
    [
     13,
     7,
     1982698132
    ],
    [
     13,
     8,
     -4001939948
    ],
    [
     14,
     0,
     85665236962
    ],
    [
     14,
     1,
     8509099999
    ],
    [
     14,
     2,
     -7862356847
    ],
    [
     14,
     3,
     1664652279
    ],
    [
     14,
     4,
     778058919
    ],
    [
     14,
     5,
     4257768131
    ],
    [
     14,
     6,
     1967499074
    ],
    [
     14,
     7,
     -3107386408
    ],
    [
     15,
     0,
     31467049015
    ],
    [
     15,
     1,
     -15851323496
    ],
    [
     15,
     2,
     -4298813700
    ],
    [
     15,
     3,
     -380099768
    ],
    [
     15,
     4,
     5241460620
    ],
    [
     15,
     5,
     2073924203
    ],
    [
     15,
     6,
     -2289654233
    ],
    [
     16,
     0,
     -23974652746
    ],
    [
     16,
     1,
     -8325407887
    ],
    [
     16,
     2,
     -2706632230
    ],
    [
     16,
     3,
     4141476569
    ],
    [
     16,
     4,
     2084726885
    ],
    [
     16,
     5,
     -1315531055
    ],
    [
     17,
     0,
     -18600480734
    ],
    [
     17,
     1,
     -1514998506
    ],
    [
     17,
     2,
     1249516559
    ],
    [
     17,
     3,
     1303595329
    ],
    [
     17,
     4,
     -494783934
    ]
   ]
  },
  {
   "t": 3,
   "l": 270868767330,
   "a": [
    [
     0,
     3,
     96689080827
    ],
    [
     0,
     4,
     4626976908725
    ],
    [
     0,
     5,
     -1462352845253
    ],
    [
     0,
     6,
     2201042123158
    ],
    [
     0,
     7,
     -5046164198290
    ],
    [
     0,
     8,
     2597300546176
    ],
    [
     0,
     9,
     359241695955
    ],
    [
     0,
     10,
     730422263674
    ],
    [
     0,
     11,
     -2968874523246
    ],
    [
     0,
     12,
     -3344313669202
    ],
    [
     0,
     13,
     -1048026460959
    ],
    [
     0,
     14,
     622203194376
    ],
    [
     0,
     15,
     -1185988391164
    ],
    [
     0,
     16,
     -2486354553907
    ],
    [
     0,
     17,
     -1407533016103
    ],
    [
     0,
     18,
     130212607595
    ],
    [
     1,
     3,
     356676501932
    ],
    [
     1,
     4,
     -1783123219784
    ],
    [
     1,
     5,
     755740977357
    ],
    [
     1,
     6,
     -1366054933038
    ],
    [
     1,
     7,
     896708902648
    ],
    [
     1,
     8,
     985666760200
    ],
    [
     1,
     9,
     1954958070791
    ],
    [
     1,
     10,
     -248500056222
    ],
    [
     1,
     11,
     -185765294092
    ],
    [
     1,
     12,
     1169612120782
    ],
    [
     1,
     13,
     1172904373426
    ],
    [
     1,
     14,
     116163641840
    ],
    [
     1,
     15,
     -520158253623
    ],
    [
     1,
     16,
     -590590698243
    ],
    [
     1,
     17,
     -70894087220
    ],
    [
     1,
     18,
     -42447430625
    ],
    [
     2,
     1,
     -24172270207
    ],
    [
     2,
     2,
     -178338250966
    ],
    [
     2,
     3,
     -72565140379
    ],
    [
     2,
     4,
     235957137120
    ],
    [
     2,
     5,
     -194246341170
    ],
    [
     2,
     6,
     226807216498
    ],
    [
     2,
     7,
     323206128415
    ],
    [
     2,
     8,
     356234998185
    ],
    [
     2,
     9,
     -446136960857
    ],
    [
     2,
     10,
     -470373469499
    ],
    [
     2,
     11,
     242355980756
    ],
    [
     2,
     12,
     521063661956
    ],
    [
     2,
     13,
     188472632419
    ],
    [
     2,
     14,
     -53248723354
    ],
    [
     2,
     15,
     -53406123133
    ],
    [
     2,
     16,
     216313915914
    ],
    [
     2,
     17,
     164586068285
    ],
    [
     2,
     18,
     61884385742
    ],
    [
     3,
     0,
     24172270207
    ],
    [
     3,
     1,
     -578372113591
    ],
    [
     3,
     2,
     518345945325
    ],
    [
     3,
     3,
     -149327625847
    ],
    [
     3,
     4,
     35408878052
    ],
    [
     3,
     5,
     -124303572450
    ],
    [
     3,
     6,
     1990868077
    ],
    [
     3,
     7,
     81532334195
    ],
    [
     3,
     8,
     -183281672888
    ],
    [
     3,
     9,
     -337179554282
    ],
    [
     3,
     10,
     -98706065372
    ],
    [
     3,
     11,
     101188919947
    ],
    [
     3,
     12,
     14078852582
    ],
    [
     3,
     13,
     -49944661570
    ],
    [
     3,
     14,
     4058395459
    ],
    [
     3,
     15,
     175944095631
    ],
    [
     3,
     16,
     165385442555
    ],
    [
     3,
     17,
     131218432419
    ],
    [
     3,
     18,
     60778206012
    ],
    [
     4,
     0,
     956727295869
    ],
    [
     4,
     1,
     55114482639
    ],
    [
     4,
     2,
     -47444036239
    ],
    [
     4,
     3,
     -8343950003
    ],
    [
     4,
     4,
     45013351091
    ],
    [
     4,
     5,
     15968471495
    ],
    [
     4,
     6,
     129696296042
    ],
    [
     4,
     7,
     -8060647358
    ],
    [
     4,
     8,
     -109623769724
    ],
    [
     4,
     9,
     -85856894550
    ],
    [
     4,
     10,
     29942170859
    ],
    [
     4,
     11,
     2299124277
    ],
    [
     4,
     12,
     -24762608200
    ],
    [
     4,
     13,
     -8801754795
    ],
    [
     4,
     14,
     105481328289
    ],
    [
     4,
     15,
     101271514324
    ],
    [
     4,
     16,
     93702349348
    ],
    [
     4,
     17,
     59425277645
    ],
    [
     5,
     0,
     -740020111839
    ],
    [
     5,
     1,
     -107968887958
    ],
    [
     5,
     2,
     146076186827
    ],
    [
     5,
     3,
     -17815887150
    ],
    [
     5,
     4,
     8106738229
    ],
    [
     5,
     5,
     5004201559
    ],
    [
     5,
     6,
     27588914524
    ],
    [
     5,
     7,
     -20866513388
    ],
    [
     5,
     8,
     -49625674594
    ],
    [
     5,
     9,
     10113056433
    ],
    [
     5,
     10,
     19958407961
    ],
    [
     5,
     11,
     4743752610
    ],
    [
     5,
     12,
     -10037740144
    ],
    [
     5,
     13,
     50136330641
    ],
    [
     5,
     14,
     50547985174
    ],
    [
     5,
     15,
     50801734344
    ],
    [
     5,
     16,
     34921403536
    ],
    [
     6,
     0,
     477838331908
    ],
    [
     6,
     1,
     21626617288
    ],
    [
     6,
     2,
     -11513602652
    ],
    [
     6,
     3,
     -41247136085
    ],
    [
     6,
     4,
     -56079907253
    ],
    [
     6,
     5,
     -195434973
    ],
    [
     6,
     6,
     15238984958
    ],
    [
     6,
     7,
     -19137615161
    ],
    [
     6,
     8,
     -4129705509
    ],
    [
     6,
     9,
     16105960991
    ],
    [
     6,
     10,
     18147505295
    ],
    [
     6,
     11,
     2526949717
    ],
    [
     6,
     12,
     28864135413
    ],
    [
     6,
     13,
     28557887469
    ],
    [
     6,
     14,
     31445227662
    ],
    [
     6,
     15,
     22727089428
    ],
    [
     7,
     0,
     -567235703335
    ],
    [
     7,
     1,
     -58399512038
    ],
    [
     7,
     2,
     -24448669867
    ],
    [
     7,
     3,
     -36189086607
    ],
    [
     7,
     4,
     -5271487727
    ],
    [
     7,
     5,
     2247309963
    ],
    [
     7,
     6,
     9306771490
    ],
    [
     7,
     7,
     -2210599873
    ],
    [
     7,
     8,
     6141656449
    ],
    [
     7,
     9,
     13794479919
    ],
    [
     7,
     10,
     3834810903
    ],
    [
     7,
     11,
     13600003631
    ],
    [
     7,
     12,
     13680302475
    ],
    [
     7,
     13,
     17312506382
    ],
    [
     7,
     14,
     14488772590
    ],
    [
     8,
     0,
     294084148640
    ],
    [
     8,
     1,
     52021240971
    ],
    [
     8,
     2,
     7735379625
    ],
    [
     8,
     3,
     3460581374
    ],
    [
     8,
     4,
     11855853746
    ],
    [
     8,
     5,
     6350527891
    ],
    [
     8,
     6,
     3430335863
    ],
    [
     8,
     7,
     1800655000
    ],
    [
     8,
     8,
     5731032472
    ],
    [
     8,
     9,
     1645840111
    ],
    [
     8,
     10,
     3129266931
    ],
    [
     8,
     11,
     3801648497
    ],
    [
     8,
     12,
     7966972074
    ],
    [
     8,
     13,
     8396439470
    ],
    [
     9,
     0,
     163452224325
    ],
    [
     9,
     1,
     52286461845
    ],
    [
     9,
     2,
     26870760529
    ],
    [
     9,
     3,
     19760273284
    ],
    [
     9,
     4,
     17192294445
    ],
    [
     9,
     5,
     -3732174534
    ],
    [
     9,
     6,
     -3076686620
    ],
    [
     9,
     7,
     -1222558702
    ],
    [
     9,
     8,
     405508354
    ],
    [
     9,
     9,
     -1222301931
    ],
    [
     9,
     10,
     -1014211010
    ],
    [
     9,
     11,
     2289755474
    ],
    [
     9,
     12,
     4608098444
    ],
    [
     10,
     0,
     287503618751
    ],
    [
     10,
     1,
     -24459756667
    ],
    [
     10,
     2,
     -1453440652
    ],
    [
     10,
     3,
     4535770402
    ],
    [
     10,
     4,
     1192399680
    ],
    [
     10,
     5,
     -7472913151
    ],
    [
     10,
     6,
     -5380616625
    ],
    [
     10,
     7,
     -333117398
    ],
    [
     10,
     8,
     -1768651596
    ],
    [
     10,
     9,
     -2186903000
    ],
    [
     10,
     10,
     -492789130
    ],
    [
     10,
     11,
     2081099367
    ],
    [
     11,
     0,
     -202974165355
    ],
    [
     11,
     1,
     -69866855145
    ],
    [
     11,
     2,
     -27992694930
    ],
    [
     11,
     3,
     -494852429
    ],
    [
     11,
     4,
     -191200602
    ],
    [
     11,
     5,
     -5766453240
    ],
    [
     11,
     6,
     -1184320025
    ],
    [
     11,
     7,
     -1177924894
    ],
    [
     11,
     8,
     -1582311864
    ],
    [
     11,
     9,
     -1355384980
    ],
    [
     11,
     10,
     718732066
    ],
    [
     12,
     0,
     -224465637193
    ],
    [
     12,
     1,
     -36918823215
    ],
    [
     12,
     2,
     -8132900063
    ],
    [
     12,
     3,
     3929682271
    ],
    [
     12,
     4,
     1062574475
    ],
    [
     12,
     5,
     -1033977388
    ],
    [
     12,
     6,
     -562714871
    ],
    [
     12,
     7,
     -426480213
    ],
    [
     12,
     8,
     -1145917898
    ],
    [
     12,
     9,
     117179614
    ],
    [
     13,
     0,
     -8852136128
    ],
    [
     13,
     1,
     18777405336
    ],
    [
     13,
     2,
     5755334402
    ],
    [
     13,
     3,
     5971746180
    ],
    [
     13,
     4,
     1242551018
    ],
    [
     13,
     5,
     121664918
    ],
    [
     13,
     6,
     618939696
    ],
    [
     13,
     7,
     -540064307
    ],
    [
     13,
     8,
     -46814041
    ],
    [
     14,
     0,
     81332549873
    ],
    [
     14,
     1,
     13823939579
    ],
    [
     14,
     2,
     8827167358
    ],
    [
     14,
     3,
     853404577
    ],
    [
     14,
     4,
     647869945
    ],
    [
     14,
     5,
     1399404108
    ],
    [
     14,
     6,
     127744379
    ],
    [
     14,
     7,
     9450206
    ],
    [
     15,
     0,
     13485917682
    ],
    [
     15,
     1,
     6209483391
    ],
    [
     15,
     2,
     1131394208
    ],
    [
     15,
     3,
     -1097978228
    ],
    [
     15,
     4,
     1619993213
    ],
    [
     15,
     5,
     638784838
    ],
    [
     15,
     6,
     153961265
    ],
    [
     16,
     0,
     -17021041164
    ],
    [
     16,
     1,
     637255783
    ],
    [
     16,
     2,
     -1217215717
    ],
    [
     16,
     3,
     286545420
    ],
    [
     16,
     4,
     875846263
    ],
    [
     16,
     5,
     275181437
    ],
    [
     17,
     0,
     -8492340135
    ],
    [
     17,
     1,
     33659081
    ],
    [
     17,
     2,
     -121310247
    ],
    [
     17,
     3,
     234842314
    ],
    [
     17,
     4,
     307896681
    ]
   ]
  },
  {
   "t": 4,
   "l": 484720673303,
   "a": [
    [
     0,
     4,
     343492604823
    ],
    [
     0,
     5,
     8045380686214
    ],
    [
     0,
     6,
     4363882953922
    ],
    [
     0,
     7,
     663358879874
    ],
    [
     0,
     8,
     -10402692891198
    ],
    [
     0,
     9,
     -19575527908248
    ],
    [
     0,
     10,
     -6359773140949
    ],
    [
     0,
     11,
     10920057207323
    ],
    [
     0,
     12,
     22962235247301
    ],
    [
     0,
     13,
     41268914618842
    ],
    [
     0,
     14,
     62726743846836
    ],
    [
     0,
     15,
     77870352496403
    ],
    [
     0,
     16,
     80719927645531
    ],
    [
     0,
     17,
     67200260496592
    ],
    [
     0,
     18,
     45355747846381
    ],
    [
     1,
     3,
     506541195651
    ],
    [
     1,
     4,
     -495018282711
    ],
    [
     1,
     5,
     -1060895418786
    ],
    [
     1,
     6,
     4499170917308
    ],
    [
     1,
     7,
     9983583908620
    ],
    [
     1,
     8,
     -740868934518
    ],
    [
     1,
     9,
     -7309453518960
    ],
    [
     1,
     10,
     -5046255513754
    ],
    [
     1,
     11,
     -4236778703457
    ],
    [
     1,
     12,
     -2970398484925
    ],
    [
     1,
     13,
     1389668780419
    ],
    [
     1,
     14,
     6766261808617
    ],
    [
     1,
     15,
     11931252845398
    ],
    [
     1,
     16,
     12116202254936
    ],
    [
     1,
     17,
     8940859474192
    ],
    [
     1,
     18,
     1708713265053
    ],
    [
     2,
     2,
     -253270597834
    ],
    [
     2,
     3,
     -329423947650
    ],
    [
     2,
     4,
     -1317748539137
    ],
    [
     2,
     5,
     -1234171664858
    ],
    [
     2,
     6,
     -592108821061
    ],
    [
     2,
     7,
     2890373739559
    ],
    [
     2,
     8,
     1926836809069
    ],
    [
     2,
     9,
     194015776304
    ],
    [
     2,
     10,
     -1263496056328
    ],
    [
     2,
     11,
     -2400664512956
    ],
    [
     2,
     12,
     -1974482226140
    ],
    [
     2,
     13,
     -1098483749507
    ],
    [
     2,
     14,
     867171418240
    ],
    [
     2,
     15,
     1549554301397
    ],
    [
     2,
     16,
     1157723721752
    ],
    [
     2,
     17,
     -2088690980384
    ],
    [
     2,
     18,
     -1241145722300
    ],
    [
     3,
     1,
     -42936575603
    ],
    [
     3,
     2,
     453178518323
    ],
    [
     3,
     3,
     643018203556
    ],
    [
     3,
     4,
     712533187788
    ],
    [
     3,
     5,
     -60694105496
    ],
    [
     3,
     6,
     636590245948
    ],
    [
     3,
     7,
     3013030937642
    ],
    [
     3,
     8,
     1877953962307
    ],
    [
     3,
     9,
     1112815302856
    ],
    [
     3,
     10,
     -95769679772
    ],
    [
     3,
     11,
     -116941678591
    ],
    [
     3,
     12,
     -25654978059
    ],
    [
     3,
     13,
     449051295806
    ],
    [
     3,
     14,
     617556217020
    ],
    [
     3,
     15,
     355253570803
    ],
    [
     3,
     16,
     -1681349235777
    ],
    [
     3,
     17,
     -532901027617
    ],
    [
     3,
     18,
     -36868613700
    ],
    [
     4,
     0,
     191040162327
    ],
    [
     4,
     1,
     -667548266711
    ],
    [
     4,
     2,
     156396026371
    ],
    [
     4,
     3,
     -490603509056
    ],
    [
     4,
     4,
     -315167601607
    ],
    [
     4,
     5,
     -695533942807
    ],
    [
     4,
     6,
     -422016766657
    ],
    [
     4,
     7,
     456829939770
    ],
    [
     4,
     8,
     402327066247
    ],
    [
     4,
     9,
     -36437686557
    ],
    [
     4,
     10,
     -70634107295
    ],
    [
     4,
     11,
     28019191465
    ],
    [
     4,
     12,
     306515962035
    ],
    [
     4,
     13,
     418960857946
    ],
    [
     4,
     14,
     172614526181
    ],
    [
     4,
     15,
     -1043799106464
    ],
    [
     4,
     16,
     70624485314
    ],
    [
     4,
     17,
     -25706477597
    ],
    [
     4,
     18,
     -4194267728
    ],
    [
     5,
     0,
     850979372436
    ],
    [
     5,
     1,
     -156191424825
    ],
    [
     5,
     2,
     248294886522
    ],
    [
     5,
     3,
     310749931879
    ],
    [
     5,
     4,
     231629789552
    ],
    [
     5,
     5,
     -119934955527
    ],
    [
     5,
     6,
     -636195538329
    ],
    [
     5,
     7,
     65268691374
    ],
    [
     5,
     8,
     -132216022319
    ],
    [
     5,
     9,
     -131305593925
    ],
    [
     5,
     10,
     -88625640692
    ],
    [
     5,
     11,
     81902518363
    ],
    [
     5,
     12,
     166298886603
    ],
    [
     5,
     13,
     81926983430
    ],
    [
     5,
     14,
     -610193925399
    ],
    [
     5,
     15,
     464294399473
    ],
    [
     5,
     16,
     -50915557456
    ],
    [
     5,
     17,
     5662604137
    ],
    [
     6,
     0,
     -359334857985
    ],
    [
     6,
     1,
     -383378063779
    ],
    [
     6,
     2,
     -40041184343
    ],
    [
     6,
     3,
     -11643923654
    ],
    [
     6,
     4,
     80643379730
    ],
    [
     6,
     5,
     187031682858
    ],
    [
     6,
     6,
     -209814282334
    ],
    [
     6,
     7,
     28468424712
    ],
    [
     6,
     8,
     -27785254032
    ],
    [
     6,
     9,
     -49620741115
    ],
    [
     6,
     10,
     10750557739
    ],
    [
     6,
     11,
     43029579755
    ],
    [
     6,
     12,
     33334564772
    ],
    [
     6,
     13,
     -281767339042
    ],
    [
     6,
     14,
     746365584501
    ],
    [
     6,
     15,
     -44684444414
    ],
    [
     6,
     16,
     6188029286
    ],
    [
     7,
     0,
     938644917535
    ],
    [
     7,
     1,
     -601778422275
    ],
    [
     7,
     2,
     -222017437463
    ],
    [
     7,
     3,
     -256680451404
    ],
    [
     7,
     4,
     90185311389
    ],
    [
     7,
     5,
     129136667192
    ],
    [
     7,
     6,
     -78395678322
    ],
    [
     7,
     7,
     36723649445
    ],
    [
     7,
     8,
     11122299470
    ],
    [
     7,
     9,
     8262110631
    ],
    [
     7,
     10,
     8173921174
    ],
    [
     7,
     11,
     12626206954
    ],
    [
     7,
     12,
     -78684414600
    ],
    [
     7,
     13,
     913051559459
    ],
    [
     7,
     14,
     -33550412920
    ],
    [
     7,
     15,
     12083068049
    ],
    [
     8,
     0,
     1672934532088
    ],
    [
     8,
     1,
     135329461217
    ],
    [
     8,
     2,
     -208063279389
    ],
    [
     8,
     3,
     -145169086097
    ],
    [
     8,
     4,
     -26474207975
    ],
    [
     8,
     5,
     104521107565
    ],
    [
     8,
     6,
     -36162856079
    ],
    [
     8,
     7,
     16459418767
    ],
    [
     8,
     8,
     8371497846
    ],
    [
     8,
     9,
     -823737066
    ],
    [
     8,
     10,
     5949078426
    ],
    [
     8,
     11,
     35853417417
    ],
    [
     8,
     12,
     981104697833
    ],
    [
     8,
     13,
     -23292397281
    ],
    [
     8,
     14,
     16715137097
    ],
    [
     9,
     0,
     841853181549
    ],
    [
     9,
     1,
     778700575177
    ],
    [
     9,
     2,
     -189958438696
    ],
    [
     9,
     3,
     -111781929748
    ],
    [
     9,
     4,
     -6053631458
    ],
    [
     9,
     5,
     52593773076
    ],
    [
     9,
     6,
     -16891553744
    ],
    [
     9,
     7,
     3293318089
    ],
    [
     9,
     8,
     -807934607
    ],
    [
     9,
     9,
     2769076178
    ],
    [
     9,
     10,
     78943515334
    ],
    [
     9,
     11,
     969322526834
    ],
    [
     9,
     12,
     -16610374399
    ],
    [
     9,
     13,
     19130431503
    ],
    [
     10,
     0,
     553756912813
    ],
    [
     10,
     1,
     579649912449
    ],
    [
     10,
     2,
     -7695285516
    ],
    [
     10,
     3,
     -34942324331
    ],
    [
     10,
     4,
     -14911725022
    ],
    [
     10,
     5,
     22738144324
    ],
    [
     10,
     6,
     -14445822428
    ],
    [
     10,
     7,
     1799041370
    ],
    [
     10,
     8,
     -72661685
    ],
    [
     10,
     9,
     74095188644
    ],
    [
     10,
     10,
     898554750957
    ],
    [
     10,
     11,
     -11751534609
    ],
    [
     10,
     12,
     18294577046
    ],
    [
     11,
     0,
     90030509969
    ],
    [
     11,
     1,
     435481370265
    ],
    [
     11,
     2,
     14370222410
    ],
    [
     11,
     3,
     -10699571711
    ],
    [
     11,
     4,
     -11989288895
    ],
    [
     11,
     5,
     3434666448
    ],
    [
     11,
     6,
     -6575738261
    ],
    [
     11,
     7,
     -973746523
    ],
    [
     11,
     8,
     40631449788
    ],
    [
     11,
     9,
     787720476546
    ],
    [
     11,
     10,
     -8422198970
    ],
    [
     11,
     11,
     17191852443
    ],
    [
     12,
     0,
     -319100769128
    ],
    [
     12,
     1,
     44213218849
    ],
    [
     12,
     2,
     12515241335
    ],
    [
     12,
     3,
     -1037862953
    ],
    [
     12,
     4,
     -13183039376
    ],
    [
     12,
     5,
     1594776397
    ],
    [
     12,
     6,
     -5257874443
    ],
    [
     12,
     7,
     -3447597230
    ],
    [
     12,
     8,
     651704998090
    ],
    [
     12,
     9,
     -5711518436
    ],
    [
     12,
     10,
     14723595983
    ],
    [
     13,
     0,
     -693124888299
    ],
    [
     13,
     1,
     6922187027
    ],
    [
     13,
     2,
     6177983045
    ],
    [
     13,
     3,
     2684778974
    ],
    [
     13,
     4,
     -11424168124
    ],
    [
     13,
     5,
     -414635600
    ],
    [
     13,
     6,
     -48384640519
    ],
    [
     13,
     7,
     506176417844
    ],
    [
     13,
     8,
     -4304596835
    ],
    [
     13,
     9,
     12523713676
    ],
    [
     14,
     0,
     -524798696483
    ],
    [
     14,
     1,
     3450476637
    ],
    [
     14,
     2,
     19356194071
    ],
    [
     14,
     3,
     1639199581
    ],
    [
     14,
     4,
     -2780140114
    ],
    [
     14,
     5,
     -77040179454
    ],
    [
     14,
     6,
     361786279110
    ],
    [
     14,
     7,
     -2996970383
    ],
    [
     14,
     8,
     9149786401
    ],
    [
     15,
     0,
     -291445346451
    ],
    [
     15,
     1,
     86716776453
    ],
    [
     15,
     2,
     16429947165
    ],
    [
     15,
     3,
     5520008875
    ],
    [
     15,
     4,
     -93896162565
    ],
    [
     15,
     5,
     233445092579
    ],
    [
     15,
     6,
     -2954407728
    ],
    [
     15,
     7,
     6733671139
    ],
    [
     16,
     0,
     37049708081
    ],
    [
     16,
     1,
     103283797338
    ],
    [
     16,
     2,
     11185342687
    ],
    [
     16,
     3,
     -82695160189
    ],
    [
     16,
     4,
     123976969790
    ],
    [
     16,
     5,
     -1274742504
    ],
    [
     16,
     6,
     3613226295
    ],
    [
     17,
     0,
     105228602779
    ],
    [
     17,
     1,
     48520357221
    ],
    [
     17,
     2,
     -58434194633
    ],
    [
     17,
     3,
     47356123274
    ],
    [
     17,
     4,
     -1856289276
    ],
    [
     17,
     5,
     2345852424
    ]
   ]
  },
  {
   "t": 4,
   "l": 467381836912,
   "a": [
    [
     0,
     4,
     -1875748521422
    ],
    [
     0,
     5,
     -7105134874524
    ],
    [
     0,
     6,
     9024425852954
    ],
    [
     0,
     7,
     -20275071410662
    ],
    [
     0,
     8,
     25511768055059
    ],
    [
     0,
     9,
     -30952980263560
    ],
    [
     0,
     10,
     -3666390520438
    ],
    [
     0,
     11,
     -13999953733526
    ],
    [
     0,
     12,
     -14426794659844
    ],
    [
     0,
     13,
     -27201564648588
    ],
    [
     0,
     14,
     -34180585176224
    ],
    [
     0,
     15,
     -40745682653873
    ],
    [
     0,
     16,
     -29672238429121
    ],
    [
     0,
     17,
     -15719878866221
    ],
    [
     0,
     18,
     -14433123307736
    ],
    [
     1,
     3,
     -853277229800
    ],
    [
     1,
     4,
     411009527068
    ],
    [
     1,
     5,
     -1406991078522
    ],
    [
     1,
     6,
     -6589817853501
    ],
    [
     1,
     7,
     5861836746983
    ],
    [
     1,
     8,
     -7304224759050
    ],
    [
     1,
     9,
     9276553586906
    ],
    [
     1,
     10,
     5075845094048
    ],
    [
     1,
     11,
     8998589010477
    ],
    [
     1,
     12,
     4377626518658
    ],
    [
     1,
     13,
     912923661495
    ],
    [
     1,
     14,
     1910793363229
    ],
    [
     1,
     15,
     4341945217506
    ],
    [
     1,
     16,
     4830488137762
    ],
    [
     1,
     17,
     7040059087348
    ],
    [
     1,
     18,
     7578284340016
    ],
    [
     2,
     2,
     426638614900
    ],
    [
     2,
     3,
     181025728716
    ],
    [
     2,
     4,
     128315075296
    ],
    [
     2,
     5,
     1627358977348
    ],
    [
     2,
     6,
     426820919217
    ],
    [
     2,
     7,
     -2539476157716
    ],
    [
     2,
     8,
     -128625601100
    ],
    [
     2,
     9,
     -650758198489
    ],
    [
     2,
     10,
     1308281605559
    ],
    [
     2,
     11,
     674756088888
    ],
    [
     2,
     12,
     -922144658798
    ],
    [
     2,
     13,
     285924056648
    ],
    [
     2,
     14,
     1074008409635
    ],
    [
     2,
     15,
     1430924636946
    ],
    [
     2,
     16,
     1542893389070
    ],
    [
     2,
     17,
     2097607938560
    ],
    [
     2,
     18,
     -1608863871980
    ],
    [
     3,
     1,
     234468565178
    ],
    [
     3,
     2,
     -283778110483
    ],
    [
     3,
     3,
     -93523845361
    ],
    [
     3,
     4,
     484867899205
    ],
    [
     3,
     5,
     -597022753160
    ],
    [
     3,
     6,
     -494925821538
    ],
    [
     3,
     7,
     -552645134734
    ],
    [
     3,
     8,
     -984774845350
    ],
    [
     3,
     9,
     -719875541607
    ],
    [
     3,
     10,
     -829234991460
    ],
    [
     3,
     11,
     -1720532493541
    ],
    [
     3,
     12,
     -1178610196333
    ],
    [
     3,
     13,
     -311874852479
    ],
    [
     3,
     14,
     74998607495
    ],
    [
     3,
     15,
     449830700698
    ],
    [
     3,
     16,
     1185675529964
    ],
    [
     3,
     17,
     -1070638261800
    ],
    [
     3,
     18,
     -110431737850
    ],
    [
     4,
     0,
     -565022155216
    ],
    [
     4,
     1,
     534583794016
    ],
    [
     4,
     2,
     219923346384
    ],
    [
     4,
     3,
     -586744788009
    ],
    [
     4,
     4,
     -192848717421
    ],
    [
     4,
     5,
     472711411355
    ],
    [
     4,
     6,
     61705318925
    ],
    [
     4,
     7,
     -257429178620
    ],
    [
     4,
     8,
     -284097225693
    ],
    [
     4,
     9,
     -140415099357
    ],
    [
     4,
     10,
     -682108500114
    ],
    [
     4,
     11,
     -602824069327
    ],
    [
     4,
     12,
     -239160663406
    ],
    [
     4,
     13,
     -17700157361
    ],
    [
     4,
     14,
     303903431891
    ],
    [
     4,
     15,
     765857989869
    ],
    [
     4,
     16,
     -651438862195
    ],
    [
     4,
     17,
     1591648673
    ],
    [
     4,
     18,
     -6755685988
    ],
    [
     5,
     0,
     -759701382107
    ],
    [
     5,
     1,
     -318721192546
    ],
    [
     5,
     2,
     44371854379
    ],
    [
     5,
     3,
     466727107510
    ],
    [
     5,
     4,
     -149101300530
    ],
    [
     5,
     5,
     77388176676
    ],
    [
     5,
     6,
     93318568139
    ],
    [
     5,
     7,
     -56241650615
    ],
    [
     5,
     8,
     141209224533
    ],
    [
     5,
     9,
     -70795879419
    ],
    [
     5,
     10,
     -130933591011
    ],
    [
     5,
     11,
     -110579209104
    ],
    [
     5,
     12,
     -21334743525
    ],
    [
     5,
     13,
     165585766605
    ],
    [
     5,
     14,
     426344627831
    ],
    [
     5,
     15,
     -396815843632
    ],
    [
     5,
     16,
     35671883693
    ],
    [
     5,
     17,
     -15213600886
    ],
    [
     6,
     0,
     367769432279
    ],
    [
     6,
     1,
     881747440941
    ],
    [
     6,
     2,
     -254981469371
    ],
    [
     6,
     3,
     56964482866
    ],
    [
     6,
     4,
     -65726514628
    ],
    [
     6,
     5,
     -4626489257
    ],
    [
     6,
     6,
     65071584268
    ],
    [
     6,
     7,
     70238101946
    ],
    [
     6,
     8,
     48621247693
    ],
    [
     6,
     9,
     25345185444
    ],
    [
     6,
     10,
     -42748268692
    ],
    [
     6,
     11,
     -2340598173
    ],
    [
     6,
     12,
     89440155564
    ],
    [
     6,
     13,
     211321918717
    ],
    [
     6,
     14,
     -214021113294
    ],
    [
     6,
     15,
     49234928853
    ],
    [
     6,
     16,
     -21261335650
    ],
    [
     7,
     0,
     -2001502366519
    ],
    [
     7,
     1,
     -528732070742
    ],
    [
     7,
     2,
     260731149125
    ],
    [
     7,
     3,
     40668205130
    ],
    [
     7,
     4,
     46238974950
    ],
    [
     7,
     5,
     -37287836522
    ],
    [
     7,
     6,
     16783064848
    ],
    [
     7,
     7,
     25598442672
    ],
    [
     7,
     8,
     33563160297
    ],
    [
     7,
     9,
     -3637163262
    ],
    [
     7,
     10,
     -6041861492
    ],
    [
     7,
     11,
     40818573473
    ],
    [
     7,
     12,
     79043938287
    ],
    [
     7,
     13,
     -87518437362
    ],
    [
     7,
     14,
     63610789509
    ],
    [
     7,
     15,
     -20205023528
    ],
    [
     8,
     0,
     1868457479934
    ],
    [
     8,
     1,
     88485835756
    ],
    [
     8,
     2,
     33440545629
    ],
    [
     8,
     3,
     46235801759
    ],
    [
     8,
     4,
     51285850873
    ],
    [
     8,
     5,
     -82067634754
    ],
    [
     8,
     6,
     3617348842
    ],
    [
     8,
     7,
     4449081147
    ],
    [
     8,
     8,
     -3391572872
    ],
    [
     8,
     9,
     -5477660067
    ],
    [
     8,
     10,
     5737459228
    ],
    [
     8,
     11,
     -2079370713
    ],
    [
     8,
     12,
     -17573871115
    ],
    [
     8,
     13,
     67253580320
    ],
    [
     8,
     14,
     -20270700831
    ],
    [
     9,
     0,
     -2348960112268
    ],
    [
     9,
     1,
     -236209710899
    ],
    [
     9,
     2,
     17685582433
    ],
    [
     9,
     3,
     45172317781
    ],
    [
     9,
     4,
     10438379042
    ],
    [
     9,
     5,
     -30980812292
    ],
    [
     9,
     6,
     -9273995799
    ],
    [
     9,
     7,
     -4871075863
    ],
    [
     9,
     8,
     -5799744780
    ],
    [
     9,
     9,
     -9234475773
    ],
    [
     9,
     10,
     -38611487307
    ],
    [
     9,
     11,
     16831541923
    ],
    [
     9,
     12,
     65831387254
    ],
    [
     9,
     13,
     -19887924247
    ],
    [
     10,
     0,
     608689929681
    ],
    [
     10,
     1,
     -179485129043
    ],
    [
     10,
     2,
     -52540070760
    ],
    [
     10,
     3,
     21390552134
    ],
    [
     10,
     4,
     29014284263
    ],
    [
     10,
     5,
     -15515905944
    ],
    [
     10,
     6,
     7853144580
    ],
    [
     10,
     7,
     906205329
    ],
    [
     10,
     8,
     -7778218121
    ],
    [
     10,
     9,
     -40076750937
    ],
    [
     10,
     10,
     26136218771
    ],
    [
     10,
     11,
     61308182389
    ],
    [
     10,
     12,
     -18596606148
    ],
    [
     11,
     0,
     -449530629241
    ],
    [
     11,
     1,
     -188072426273
    ],
    [
     11,
     2,
     29833712699
    ],
    [
     11,
     3,
     47563851669
    ],
    [
     11,
     4,
     25777880992
    ],
    [
     11,
     5,
     8133121925
    ],
    [
     11,
     6,
     6162547607
    ],
    [
     11,
     7,
     -3475494418
    ],
    [
     11,
     8,
     -24724364210
    ],
    [
     11,
     9,
     21181369804
    ],
    [
     11,
     10,
     53693856905
    ],
    [
     11,
     11,
     -16341378082
    ],
    [
     12,
     0,
     222972507154
    ],
    [
     12,
     1,
     -17891506494
    ],
    [
     12,
     2,
     -294522383
    ],
    [
     12,
     3,
     23023325162
    ],
    [
     12,
     4,
     12556319086
    ],
    [
     12,
     5,
     2378544013
    ],
    [
     12,
     6,
     2662624827
    ],
    [
     12,
     7,
     -754810287
    ],
    [
     12,
     8,
     9391710176
    ],
    [
     12,
     9,
     44995594671
    ],
    [
     12,
     10,
     -14054227454
    ],
    [
     13,
     0,
     -106096830090
    ],
    [
     13,
     1,
     -236654270993
    ],
    [
     13,
     2,
     -15357936676
    ],
    [
     13,
     3,
     -12686972353
    ],
    [
     13,
     4,
     2637273359
    ],
    [
     13,
     5,
     4336816886
    ],
    [
     13,
     6,
     24166062798
    ],
    [
     13,
     7,
     -2772592118
    ],
    [
     13,
     8,
     35339588573
    ],
    [
     13,
     9,
     -11440391130
    ],
    [
     14,
     0,
     -533863553773
    ],
    [
     14,
     1,
     -140629310933
    ],
    [
     14,
     2,
     -24405048634
    ],
    [
     14,
     3,
     -12030550882
    ],
    [
     14,
     4,
     3212493779
    ],
    [
     14,
     5,
     40987357465
    ],
    [
     14,
     6,
     -11767748972
    ],
    [
     14,
     7,
     26202361748
    ],
    [
     14,
     8,
     -8920425753
    ],
    [
     15,
     0,
     -272015890799
    ],
    [
     15,
     1,
     -66651818308
    ],
    [
     15,
     2,
     -7621103418
    ],
    [
     15,
     3,
     -12720784594
    ],
    [
     15,
     4,
     49233608987
    ],
    [
     15,
     5,
     -15730569039
    ],
    [
     15,
     6,
     17776864427
    ],
    [
     15,
     7,
     -6032979041
    ],
    [
     16,
     0,
     7706401054
    ],
    [
     16,
     1,
     -5183020092
    ],
    [
     16,
     2,
     -21098044371
    ],
    [
     16,
     3,
     40179033445
    ],
    [
     16,
     4,
     -13569988146
    ],
    [
     16,
     5,
     10262980411
    ],
    [
     16,
     6,
     -3552385979
    ],
    [
     17,
     0,
     111067785584
    ],
    [
     17,
     1,
     -43791672206
    ],
    [
     17,
     2,
     29199074491
    ],
    [
     17,
     3,
     -9779537213
    ],
    [
     17,
     4,
     4848584934
    ],
    [
     17,
     5,
     -1678371017
    ]
   ]
  },
  {
   "t": 5,
   "l": 70935811572,
   "a": [
    [
     0,
     5,
     -2208465222298
    ],
    [
     0,
     6,
     -5094640790965
    ],
    [
     0,
     7,
     -4185635047926
    ],
    [
     0,
     8,
     3527193154669
    ],
    [
     0,
     9,
     13320490421726
    ],
    [
     0,
     10,
     35173390360005
    ],
    [
     0,
     11,
     6935531135748
    ],
    [
     0,
     12,
     -2608052071427
    ],
    [
     0,
     13,
     -27878043444880
    ],
    [
     0,
     14,
     -54279425006071
    ],
    [
     0,
     15,
     -93947963110195
    ],
    [
     0,
     16,
     -120001217565970
    ],
    [
     0,
     17,
     -116502651467847
    ],
    [
     0,
     18,
     -91960452409665
    ],
    [
     1,
     4,
     -536791733211
    ],
    [
     1,
     5,
     1059269925748
    ],
    [
     1,
     6,
     3765460272736
    ],
    [
     1,
     7,
     -7616293726551
    ],
    [
     1,
     8,
     -6584800871556
    ],
    [
     1,
     9,
     3120308588720
    ],
    [
     1,
     10,
     21039701947
    ],
    [
     1,
     11,
     1729245178018
    ],
    [
     1,
     12,
     8149621810734
    ],
    [
     1,
     13,
     9806000057830
    ],
    [
     1,
     14,
     1864071176669
    ],
    [
     1,
     15,
     -7980126918173
    ],
    [
     1,
     16,
     -15210530468399
    ],
    [
     1,
     17,
     -10863574105281
    ],
    [
     1,
     18,
     2134092068249
    ],
    [
     2,
     3,
     -86785977466
    ],
    [
     2,
     4,
     -278915203046
    ],
    [
     2,
     5,
     1062139155349
    ],
    [
     2,
     6,
     1188415966933
    ],
    [
     2,
     7,
     795618937262
    ],
    [
     2,
     8,
     -2071850131031
    ],
    [
     2,
     9,
     -4308634703136
    ],
    [
     2,
     10,
     -1560166726952
    ],
    [
     2,
     11,
     2587267769978
    ],
    [
     2,
     12,
     4720865870690
    ],
    [
     2,
     13,
     4362173658265
    ],
    [
     2,
     14,
     1863305353359
    ],
    [
     2,
     15,
     -684293888766
    ],
    [
     2,
     16,
     124343035535
    ],
    [
     2,
     17,
     6438160274864
    ],
    [
     2,
     18,
     2092045463999
    ],
    [
     3,
     2,
     220983910766
    ],
    [
     3,
     3,
     108446215996
    ],
    [
     3,
     4,
     86345974000
    ],
    [
     3,
     5,
     -56324919330
    ],
    [
     3,
     6,
     3337091773129
    ],
    [
     3,
     7,
     157832822297
    ],
    [
     3,
     8,
     -1676143569170
    ],
    [
     3,
     9,
     -955314572749
    ],
    [
     3,
     10,
     871164368032
    ],
    [
     3,
     11,
     1368652374718
    ],
    [
     3,
     12,
     997449785822
    ],
    [
     3,
     13,
     636859489738
    ],
    [
     3,
     14,
     -254421273525
    ],
    [
     3,
     15,
     655905429370
    ],
    [
     3,
     16,
     5092080495454
    ],
    [
     3,
     17,
     1430195480484
    ],
    [
     3,
     18,
     906988815218
    ],
    [
     4,
     1,
     94636087664
    ],
    [
     4,
     2,
     -85891662424
    ],
    [
     4,
     3,
     -206397256779
    ],
    [
     4,
     4,
     28483429833
    ],
    [
     4,
     5,
     116252801232
    ],
    [
     4,
     6,
     -433632950699
    ],
    [
     4,
     7,
     -141937482157
    ],
    [
     4,
     8,
     -351280217768
    ],
    [
     4,
     9,
     62124434693
    ],
    [
     4,
     10,
     67480154325
    ],
    [
     4,
     11,
     -187911356432
    ],
    [
     4,
     12,
     -419503467562
    ],
    [
     4,
     13,
     -864609355945
    ],
    [
     4,
     14,
     -141638457078
    ],
    [
     4,
     15,
     2709375743760
    ],
    [
     4,
     16,
     -354801827569
    ],
    [
     4,
     17,
     343937938637
    ],
    [
     4,
     18,
     -144006842985
    ],
    [
     5,
     0,
     -443805569429
    ],
    [
     5,
     1,
     120443292813
    ],
    [
     5,
     2,
     -483135292177
    ],
    [
     5,
     3,
     -45976915496
    ],
    [
     5,
     4,
     -303899150206
    ],
    [
     5,
     5,
     -282765990082
    ],
    [
     5,
     6,
     -141382557653
    ],
    [
     5,
     7,
     303005038239
    ],
    [
     5,
     8,
     217465856656
    ],
    [
     5,
     9,
     -8402174347
    ],
    [
     5,
     10,
     -85206149063
    ],
    [
     5,
     11,
     -205093362068
    ],
    [
     5,
     12,
     -462638750697
    ],
    [
     5,
     13,
     -178032997810
    ],
    [
     5,
     14,
     1435025537634
    ],
    [
     5,
     15,
     -1293734028930
    ],
    [
     5,
     16,
     186119828985
    ],
    [
     5,
     17,
     -69631783257
    ],
    [
     5,
     18,
     -46687946197
    ],
    [
     6,
     0,
     -167878030160
    ],
    [
     6,
     1,
     371151942765
    ],
    [
     6,
     2,
     -19230947337
    ],
    [
     6,
     3,
     -781091125705
    ],
    [
     6,
     4,
     428799015141
    ],
    [
     6,
     5,
     14711760623
    ],
    [
     6,
     6,
     -57115709092
    ],
    [
     6,
     7,
     301520614280
    ],
    [
     6,
     8,
     61207933262
    ],
    [
     6,
     9,
     6449306536
    ],
    [
     6,
     10,
     5041809753
    ],
    [
     6,
     11,
     -124016113381
    ],
    [
     6,
     12,
     -83268044251
    ],
    [
     6,
     13,
     645542693247
    ],
    [
     6,
     14,
     -1849780858386
    ],
    [
     6,
     15,
     77427986492
    ],
    [
     6,
     16,
     -41753447713
    ],
    [
     6,
     17,
     -69939856621
    ],
    [
     7,
     0,
     875358900280
    ],
    [
     7,
     1,
     332860829175
    ],
    [
     7,
     2,
     17448612885
    ],
    [
     7,
     3,
     36410837060
    ],
    [
     7,
     4,
     220123012120
    ],
    [
     7,
     5,
     2422411105
    ],
    [
     7,
     6,
     -93795531675
    ],
    [
     7,
     7,
     112101389056
    ],
    [
     7,
     8,
     45241326744
    ],
    [
     7,
     9,
     58562759319
    ],
    [
     7,
     10,
     37166762411
    ],
    [
     7,
     11,
     16872284246
    ],
    [
     7,
     12,
     203071817750
    ],
    [
     7,
     13,
     -2118066044296
    ],
    [
     7,
     14,
     34536074217
    ],
    [
     7,
     15,
     -3811107784
    ],
    [
     7,
     16,
     -80098430474
    ],
    [
     8,
     0,
     -958726399309
    ],
    [
     8,
     1,
     1188054475189
    ],
    [
     8,
     2,
     -94306065382
    ],
    [
     8,
     3,
     18066241811
    ],
    [
     8,
     4,
     -6467839811
    ],
    [
     8,
     5,
     -85241429825
    ],
    [
     8,
     6,
     -76059509773
    ],
    [
     8,
     7,
     49259996076
    ],
    [
     8,
     8,
     38460954933
    ],
    [
     8,
     9,
     51711773366
    ],
    [
     8,
     10,
     25695005486
    ],
    [
     8,
     11,
     -54567860138
    ],
    [
     8,
     12,
     -2210411624417
    ],
    [
     8,
     13,
     2077710013
    ],
    [
     8,
     14,
     20567372648
    ],
    [
     8,
     15,
     -78013694100
    ],
    [
     9,
     0,
     235414113041
    ],
    [
     9,
     1,
     -274342089894
    ],
    [
     9,
     2,
     153351201204
    ],
    [
     9,
     3,
     -27629238825
    ],
    [
     9,
     4,
     -83208739997
    ],
    [
     9,
     5,
     -29604672180
    ],
    [
     9,
     6,
     -56804382371
    ],
    [
     9,
     7,
     15935537536
    ],
    [
     9,
     8,
     24153417121
    ],
    [
     9,
     9,
     14737533193
    ],
    [
     9,
     10,
     -163078830972
    ],
    [
     9,
     11,
     -2157752916687
    ],
    [
     9,
     12,
     -19433690893
    ],
    [
     9,
     13,
     33956660039
    ],
    [
     9,
     14,
     -72238128773
    ],
    [
     10,
     0,
     29075940456
    ],
    [
     10,
     1,
     -564240382776
    ],
    [
     10,
     2,
     195020376213
    ],
    [
     10,
     3,
     -14203259847
    ],
    [
     10,
     4,
     -10475396891
    ],
    [
     10,
     5,
     -10592359453
    ],
    [
     10,
     6,
     -52721414310
    ],
    [
     10,
     7,
     -4520038242
    ],
    [
     10,
     8,
     1013893068
    ],
    [
     10,
     9,
     -161895594211
    ],
    [
     10,
     10,
     -1991848713071
    ],
    [
     10,
     11,
     -31458292950
    ],
    [
     10,
     12,
     40697785622
    ],
    [
     10,
     13,
     -63652791694
    ],
    [
     11,
     0,
     -1204217382206
    ],
    [
     11,
     1,
     -300314609029
    ],
    [
     11,
     2,
     158900537380
    ],
    [
     11,
     3,
     -2219754366
    ],
    [
     11,
     4,
     12634378220
    ],
    [
     11,
     5,
     -7051890289
    ],
    [
     11,
     6,
     -39442593941
    ],
    [
     11,
     7,
     -4036038240
    ],
    [
     11,
     8,
     -94730680148
    ],
    [
     11,
     9,
     -1744795505053
    ],
    [
     11,
     10,
     -35593265527
    ],
    [
     11,
     11,
     40901235446
    ],
    [
     11,
     12,
     -53175742514
    ],
    [
     12,
     0,
     -385453969958
    ],
    [
     12,
     1,
     126858322101
    ],
    [
     12,
     2,
     50905607285
    ],
    [
     12,
     3,
     11614691287
    ],
    [
     12,
     4,
     16027467312
    ],
    [
     12,
     5,
     1311920520
    ],
    [
     12,
     6,
     -19812039869
    ],
    [
     12,
     7,
     4797524444
    ],
    [
     12,
     8,
     -1448928132521
    ],
    [
     12,
     9,
     -32690279731
    ],
    [
     12,
     10,
     37340257203
    ],
    [
     12,
     11,
     -42056831367
    ],
    [
     13,
     0,
     659607409896
    ],
    [
     13,
     1,
     4034100592
    ],
    [
     13,
     2,
     13452209994
    ],
    [
     13,
     3,
     24298512942
    ],
    [
     13,
     4,
     26911586445
    ],
    [
     13,
     5,
     8284523743
    ],
    [
     13,
     6,
     94362021852
    ],
    [
     13,
     7,
     -1128717351983
    ],
    [
     13,
     8,
     -28338865885
    ],
    [
     13,
     9,
     31655200936
    ],
    [
     13,
     10,
     -32172123499
    ],
    [
     14,
     0,
     872610330417
    ],
    [
     14,
     1,
     -71599218688
    ],
    [
     14,
     2,
     29402293867
    ],
    [
     14,
     3,
     32059141401
    ],
    [
     14,
     4,
     9656526481
    ],
    [
     14,
     5,
     179075892097
    ],
    [
     14,
     6,
     -818689812157
    ],
    [
     14,
     7,
     -20179370386
    ],
    [
     14,
     8,
     24039204690
    ],
    [
     14,
     9,
     -21987859489
    ],
    [
     15,
     0,
     414561066005
    ],
    [
     15,
     1,
     -124458673701
    ],
    [
     15,
     2,
     -3170991065
    ],
    [
     15,
     3,
     11908767718
    ],
    [
     15,
     4,
     209719508941
    ],
    [
     15,
     5,
     -524929753991
    ],
    [
     15,
     6,
     -15780549744
    ],
    [
     15,
     7,
     17546672202
    ],
    [
     15,
     8,
     -14451279764
    ],
    [
     16,
     0,
     15558188167
    ],
    [
     16,
     1,
     -236497390396
    ],
    [
     16,
     2,
     -5630156638
    ],
    [
     16,
     3,
     195036311274
    ],
    [
     16,
     4,
     -287323862154
    ],
    [
     16,
     5,
     -5954812279
    ],
    [
     16,
     6,
     9322395211
    ],
    [
     16,
     7,
     -7258490272
    ],
    [
     17,
     0,
     -286830151778
    ],
    [
     17,
     1,
     -103459269374
    ],
    [
     17,
     2,
     136425891758
    ],
    [
     17,
     3,
     -106030372343
    ],
    [
     17,
     4,
     -4763602579
    ],
    [
     17,
     5,
     5685747106
    ],
    [
     17,
     6,
     -3944245579
    ]
   ]
  },
  {
   "t": 5,
   "l": 854680882359,
   "a": [
    [
     0,
     5,
     -172706087336
    ],
    [
     0,
     6,
     2328198336312
    ],
    [
     0,
     7,
     -4114803934749
    ],
    [
     0,
     8,
     5726572928582
    ],
    [
     0,
     9,
     5234983523896
    ],
    [
     0,
     10,
     3969426148331
    ],
    [
     0,
     11,
     -13730393567648
    ],
    [
     0,
     12,
     -10214929822076
    ],
    [
     0,
     13,
     -11199290022365
    ],
    [
     0,
     14,
     -43203194694556
    ],
    [
     0,
     15,
     -61731368771124
    ],
    [
     0,
     16,
     -47402428660706
    ],
    [
     0,
     17,
     -29536669701833
    ],
    [
     0,
     18,
     -12871647738438
    ],
    [
     1,
     4,
     -292870233
    ],
    [
     1,
     5,
     3403312400877
    ],
    [
     1,
     6,
     -1817113375955
    ],
    [
     1,
     7,
     -6616936431850
    ],
    [
     1,
     8,
     -1262237878899
    ],
    [
     1,
     9,
     216677799483
    ],
    [
     1,
     10,
     -11183169825741
    ],
    [
     1,
     11,
     -851457971877
    ],
    [
     1,
     12,
     2800229300755
    ],
    [
     1,
     13,
     -1808750811797
    ],
    [
     1,
     14,
     -4132809041882
    ],
    [
     1,
     15,
     -602991589875
    ],
    [
     1,
     16,
     4402601837961
    ],
    [
     1,
     17,
     7881713453570
    ],
    [
     1,
     18,
     7306628609829
    ],
    [
     2,
     3,
     -7566461740
    ],
    [
     2,
     4,
     406545179265
    ],
    [
     2,
     5,
     -1223791074901
    ],
    [
     2,
     6,
     1854156893135
    ],
    [
     2,
     7,
     -3133675624873
    ],
    [
     2,
     8,
     811790079964
    ],
    [
     2,
     9,
     -1882843103317
    ],
    [
     2,
     10,
     1725925250436
    ],
    [
     2,
     11,
     3487787545019
    ],
    [
     2,
     12,
     1288970791730
    ],
    [
     2,
     13,
     1415117268918
    ],
    [
     2,
     14,
     3251316166073
    ],
    [
     2,
     15,
     5798478232048
    ],
    [
     2,
     16,
     7426778471157
    ],
    [
     2,
     17,
     7152662975117
    ],
    [
     2,
     18,
     1738508714242
    ],
    [
     3,
     2,
     7639679298
    ],
    [
     3,
     3,
     -264209755742
    ],
    [
     3,
     4,
     -168467699256
    ],
    [
     3,
     5,
     532661765355
    ],
    [
     3,
     6,
     -660232376797
    ],
    [
     3,
     7,
     -312507386415
    ],
    [
     3,
     8,
     1009560603734
    ],
    [
     3,
     9,
     794375826584
    ],
    [
     3,
     10,
     1033299410053
    ],
    [
     3,
     11,
     -659754840659
    ],
    [
     3,
     12,
     -822781893519
    ],
    [
     3,
     13,
     -142870532990
    ],
    [
     3,
     14,
     1225095208922
    ],
    [
     3,
     15,
     2789204386290
    ],
    [
     3,
     16,
     3060292373263
    ],
    [
     3,
     17,
     22677530484
    ],
    [
     3,
     18,
     -595558216248
    ],
    [
     4,
     1,
     7010899589
    ],
    [
     4,
     2,
     -334008300945
    ],
    [
     4,
     3,
     531493256738
    ],
    [
     4,
     4,
     305113700675
    ],
    [
     4,
     5,
     -107058145136
    ],
    [
     4,
     6,
     225020542582
    ],
    [
     4,
     7,
     510167600978
    ],
    [
     4,
     8,
     638104938206
    ],
    [
     4,
     9,
     233518415084
    ],
    [
     4,
     10,
     -691939450186
    ],
    [
     4,
     11,
     -963743005308
    ],
    [
     4,
     12,
     -740602320282
    ],
    [
     4,
     13,
     -106440073342
    ],
    [
     4,
     14,
     939309821388
    ],
    [
     4,
     15,
     1428615067507
    ],
    [
     4,
     16,
     -240202498800
    ],
    [
     4,
     17,
     -493727418920
    ],
    [
     4,
     18,
     -108144846045
    ],
    [
     5,
     0,
     -21679782865
    ],
    [
     5,
     1,
     -148927655647
    ],
    [
     5,
     2,
     -84819841144
    ],
    [
     5,
     3,
     -765549558811
    ],
    [
     5,
     4,
     -39418826562
    ],
    [
     5,
     5,
     -308192283028
    ],
    [
     5,
     6,
     50603345193
    ],
    [
     5,
     7,
     -2752603942
    ],
    [
     5,
     8,
     73288095672
    ],
    [
     5,
     9,
     -345534701486
    ],
    [
     5,
     10,
     -452794981502
    ],
    [
     5,
     11,
     -466291044171
    ],
    [
     5,
     12,
     -204267401843
    ],
    [
     5,
     13,
     337292826551
    ],
    [
     5,
     14,
     623482192562
    ],
    [
     5,
     15,
     -271019734562
    ],
    [
     5,
     16,
     -309178660625
    ],
    [
     5,
     17,
     -89834622069
    ],
    [
     5,
     18,
     -24366884194
    ],
    [
     6,
     0,
     1304203205110
    ],
    [
     6,
     1,
     234835760997
    ],
    [
     6,
     2,
     112617673038
    ],
    [
     6,
     3,
     511078085792
    ],
    [
     6,
     4,
     127374052534
    ],
    [
     6,
     5,
     -67641451568
    ],
    [
     6,
     6,
     -53360705145
    ],
    [
     6,
     7,
     -76653641128
    ],
    [
     6,
     8,
     -43496842985
    ],
    [
     6,
     9,
     -52284900000
    ],
    [
     6,
     10,
     -128876077783
    ],
    [
     6,
     11,
     -74278011232
    ],
    [
     6,
     12,
     170074833014
    ],
    [
     6,
     13,
     298614665873
    ],
    [
     6,
     14,
     -162977949570
    ],
    [
     6,
     15,
     -137808959477
    ],
    [
     6,
     16,
     -57030116517
    ],
    [
     6,
     17,
     -56113735273
    ],
    [
     7,
     0,
     -1299374329449
    ],
    [
     7,
     1,
     587101386068
    ],
    [
     7,
     2,
     108486204844
    ],
    [
     7,
     3,
     100680230644
    ],
    [
     7,
     4,
     -71957506624
    ],
    [
     7,
     5,
     26704575988
    ],
    [
     7,
     6,
     -11085971822
    ],
    [
     7,
     7,
     19396229431
    ],
    [
     7,
     8,
     91357234899
    ],
    [
     7,
     9,
     34900515716
    ],
    [
     7,
     10,
     2252611868
    ],
    [
     7,
     11,
     79116066459
    ],
    [
     7,
     12,
     118649959058
    ],
    [
     7,
     13,
     -55217464035
    ],
    [
     7,
     14,
     12608226242
    ],
    [
     7,
     15,
     -18195645100
    ],
    [
     7,
     16,
     -59151041127
    ],
    [
     8,
     0,
     -464917412944
    ],
    [
     8,
     1,
     -682349790690
    ],
    [
     8,
     2,
     -50385144676
    ],
    [
     8,
     3,
     -152606323804
    ],
    [
     8,
     4,
     -75170681416
    ],
    [
     8,
     5,
     41106574281
    ],
    [
     8,
     6,
     -2584388
    ],
    [
     8,
     7,
     39635692754
    ],
    [
     8,
     8,
     60845499826
    ],
    [
     8,
     9,
     25813331030
    ],
    [
     8,
     10,
     27276886100
    ],
    [
     8,
     11,
     15668015197
    ],
    [
     8,
     12,
     11279036059
    ],
    [
     8,
     13,
     108620410124
    ],
    [
     8,
     14,
     15976156715
    ],
    [
     8,
     15,
     -57524015536
    ],
    [
     9,
     0,
     -758104743369
    ],
    [
     9,
     1,
     -309341013583
    ],
    [
     9,
     2,
     193114252581
    ],
    [
     9,
     3,
     -74032814314
    ],
    [
     9,
     4,
     -23535799352
    ],
    [
     9,
     5,
     55805347961
    ],
    [
     9,
     6,
     -44022674580
    ],
    [
     9,
     7,
     3824437922
    ],
    [
     9,
     8,
     16819478671
    ],
    [
     9,
     9,
     -3652364602
    ],
    [
     9,
     10,
     -35652864562
    ],
    [
     9,
     11,
     38056414147
    ],
    [
     9,
     12,
     158586920553
    ],
    [
     9,
     13,
     37686921969
    ],
    [
     9,
     14,
     -47279698153
    ],
    [
     10,
     0,
     762385438629
    ],
    [
     10,
     1,
     262253068349
    ],
    [
     10,
     2,
     40394691962
    ],
    [
     10,
     3,
     -65415129292
    ],
    [
     10,
     4,
     18341032628
    ],
    [
     10,
     5,
     3843649266
    ],
    [
     10,
     6,
     -34746402546
    ],
    [
     10,
     7,
     -3694100013
    ],
    [
     10,
     8,
     -11595450749
    ],
    [
     10,
     9,
     -49009684586
    ],
    [
     10,
     10,
     37744977378
    ],
    [
     10,
     11,
     167883972111
    ],
    [
     10,
     12,
     44716158313
    ],
    [
     10,
     13,
     -40890369716
    ],
    [
     11,
     0,
     -491677954254
    ],
    [
     11,
     1,
     257277170792
    ],
    [
     11,
     2,
     12515389591
    ],
    [
     11,
     3,
     9990463626
    ],
    [
     11,
     4,
     24092479584
    ],
    [
     11,
     5,
     4107675864
    ],
    [
     11,
     6,
     -20969242167
    ],
    [
     11,
     7,
     -12771014480
    ],
    [
     11,
     8,
     -35512066699
    ],
    [
     11,
     9,
     23753978372
    ],
    [
     11,
     10,
     155999189566
    ],
    [
     11,
     11,
     44058462513
    ],
    [
     11,
     12,
     -33086399936
    ],
    [
     12,
     0,
     598881101181
    ],
    [
     12,
     1,
     173354003853
    ],
    [
     12,
     2,
     -29391808161
    ],
    [
     12,
     3,
     36170082736
    ],
    [
     12,
     4,
     26476554356
    ],
    [
     12,
     5,
     4237393439
    ],
    [
     12,
     6,
     -8634332717
    ],
    [
     12,
     7,
     -7223212473
    ],
    [
     12,
     8,
     7450950963
    ],
    [
     12,
     9,
     129548674252
    ],
    [
     12,
     10,
     39561351145
    ],
    [
     12,
     11,
     -26585944467
    ],
    [
     13,
     0,
     567618677180
    ],
    [
     13,
     1,
     -240493952145
    ],
    [
     13,
     2,
     642091623
    ],
    [
     13,
     3,
     24072908258
    ],
    [
     13,
     4,
     12081904369
    ],
    [
     13,
     5,
     11136965561
    ],
    [
     13,
     6,
     23745429794
    ],
    [
     13,
     7,
     -7820886037
    ],
    [
     13,
     8,
     97889469740
    ],
    [
     13,
     9,
     31766599355
    ],
    [
     13,
     10,
     -19399843830
    ],
    [
     14,
     0,
     -629084643187
    ],
    [
     14,
     1,
     -267618566270
    ],
    [
     14,
     2,
     -18889115505
    ],
    [
     14,
     3,
     7033675533
    ],
    [
     14,
     4,
     7535097172
    ],
    [
     14,
     5,
     57708931573
    ],
    [
     14,
     6,
     -17731106891
    ],
    [
     14,
     7,
     65767837840
    ],
    [
     14,
     8,
     23339648006
    ],
    [
     14,
     9,
     -13937556964
    ],
    [
     15,
     0,
     -769068630903
    ],
    [
     15,
     1,
     -224005365878
    ],
    [
     15,
     2,
     -10005575991
    ],
    [
     15,
     3,
     -13881941760
    ],
    [
     15,
     4,
     67215028741
    ],
    [
     15,
     5,
     -17007289920
    ],
    [
     15,
     6,
     38074082827
    ],
    [
     15,
     7,
     15310237918
    ],
    [
     15,
     8,
     -8615069848
    ],
    [
     16,
     0,
     -413269632184
    ],
    [
     16,
     1,
     -49552837048
    ],
    [
     16,
     2,
     -31328606893
    ],
    [
     16,
     3,
     60863698216
    ],
    [
     16,
     4,
     -16563160981
    ],
    [
     16,
     5,
     19415580733
    ],
    [
     16,
     6,
     7971049564
    ],
    [
     16,
     7,
     -4970205612
    ],
    [
     17,
     0,
     10081986786
    ],
    [
     17,
     1,
     -67407244941
    ],
    [
     17,
     2,
     42456074745
    ],
    [
     17,
     3,
     -9736133924
    ],
    [
     17,
     4,
     4623626811
    ],
    [
     17,
     5,
     4484830956
    ],
    [
     17,
     6,
     -2281630758
    ]
   ]
  },
  {
   "t": 6,
   "l": 272602942850,
   "a": [
    [
     0,
     6,
     3035883869697
    ],
    [
     0,
     7,
     4688033563208
    ],
    [
     0,
     8,
     16798752261034
    ],
    [
     0,
     9,
     10000029381055
    ],
    [
     0,
     10,
     -38042104069199
    ],
    [
     0,
     11,
     -32628020547143
    ],
    [
     0,
     12,
     -74086617427191
    ],
    [
     0,
     13,
     -53426253763951
    ],
    [
     0,
     14,
     13566590029786
    ],
    [
     0,
     15,
     100771798102964
    ],
    [
     0,
     16,
     149744349993388
    ],
    [
     0,
     17,
     190346894682061
    ],
    [
     0,
     18,
     183712613641178
    ],
    [
     1,
     5,
     1239538831964
    ],
    [
     1,
     6,
     -831854437974
    ],
    [
     1,
     7,
     572587154618
    ],
    [
     1,
     8,
     11287537824983
    ],
    [
     1,
     9,
     10238983785678
    ],
    [
     1,
     10,
     7695885804887
    ],
    [
     1,
     11,
     -8602226963580
    ],
    [
     1,
     12,
     -2230618308746
    ],
    [
     1,
     13,
     -6566297359184
    ],
    [
     1,
     14,
     -6794081260867
    ],
    [
     1,
     15,
     5262641918509
    ],
    [
     1,
     16,
     20796586777233
    ],
    [
     1,
     17,
     24721484147518
    ],
    [
     1,
     18,
     221811242902
    ],
    [
     2,
     4,
     379346856760
    ],
    [
     2,
     5,
     892536949497
    ],
    [
     2,
     6,
     1209252905071
    ],
    [
     2,
     7,
     -1099181570146
    ],
    [
     2,
     8,
     -640883685551
    ],
    [
     2,
     9,
     3371410967846
    ],
    [
     2,
     10,
     -200920951465
    ],
    [
     2,
     11,
     3484785346525
    ],
    [
     2,
     12,
     -345832439488
    ],
    [
     2,
     13,
     -5346529094787
    ],
    [
     2,
     14,
     -3942313672138
    ],
    [
     2,
     15,
     -2229198204797
    ],
    [
     2,
     16,
     -488357241347
    ],
    [
     2,
     17,
     -13582175268715
    ],
    [
     2,
     18,
     -5316060134672
    ],
    [
     3,
     3,
     -100678282606
    ],
    [
     3,
     4,
     116222068817
    ],
    [
     3,
     5,
     305387904308
    ],
    [
     3,
     6,
     1009565494687
    ],
    [
     3,
     7,
     345537133632
    ],
    [
     3,
     8,
     -1549220404997
    ],
    [
     3,
     9,
     2106843603876
    ],
    [
     3,
     10,
     3322267087754
    ],
    [
     3,
     11,
     1538641147524
    ],
    [
     3,
     12,
     -453542990843
    ],
    [
     3,
     13,
     911820711468
    ],
    [
     3,
     14,
     1408402860200
    ],
    [
     3,
     15,
     2026435654
    ],
    [
     3,
     16,
     -9113016699656
    ],
    [
     3,
     17,
     -1155393179358
    ],
    [
     3,
     18,
     -853523476406
    ],
    [
     4,
     2,
     -288435072657
    ],
    [
     4,
     3,
     -276060057393
    ],
    [
     4,
     4,
     -125517201778
    ],
    [
     4,
     5,
     -237387712550
    ],
    [
     4,
     6,
     567732187195
    ],
    [
     4,
     7,
     -1862329542157
    ],
    [
     4,
     8,
     -343649034095
    ],
    [
     4,
     9,
     748529432684
    ],
    [
     4,
     10,
     622618808810
    ],
    [
     4,
     11,
     -220556829481
    ],
    [
     4,
     12,
     920480672058
    ],
    [
     4,
     13,
     1462572042317
    ],
    [
     4,
     14,
     647645816687
    ],
    [
     4,
     15,
     -5649203600114
    ],
    [
     4,
     16,
     2027750515184
    ],
    [
     4,
     17,
     -744815148632
    ],
    [
     4,
     18,
     -133022778210
    ],
    [
     5,
     1,
     16372561286
    ],
    [
     5,
     2,
     -16490560819
    ],
    [
     5,
     3,
     -86219556338
    ],
    [
     5,
     4,
     190429357872
    ],
    [
     5,
     5,
     188543064968
    ],
    [
     5,
     6,
     201597488020
    ],
    [
     5,
     7,
     565059424487
    ],
    [
     5,
     8,
     28368343731
    ],
    [
     5,
     9,
     275188783743
    ],
    [
     5,
     10,
     -106747713133
    ],
    [
     5,
     11,
     650528724576
    ],
    [
     5,
     12,
     741576340668
    ],
    [
     5,
     13,
     579230438397
    ],
    [
     5,
     14,
     -2839575691096
    ],
    [
     5,
     15,
     4628911656465
    ],
    [
     5,
     16,
     -438196445738
    ],
    [
     5,
     17,
     50537609517
    ],
    [
     5,
     18,
     33146051454
    ],
    [
     6,
     0,
     648722650435
    ],
    [
     6,
     1,
     40110518183
    ],
    [
     6,
     2,
     -248177866509
    ],
    [
     6,
     3,
     -394464199185
    ],
    [
     6,
     4,
     -314104339788
    ],
    [
     6,
     5,
     -25292514929
    ],
    [
     6,
     6,
     298624337171
    ],
    [
     6,
     7,
     295090497055
    ],
    [
     6,
     8,
     -145568297660
    ],
    [
     6,
     9,
     -164409878413
    ],
    [
     6,
     10,
     284403474314
    ],
    [
     6,
     11,
     207127379242
    ],
    [
     6,
     12,
     312056701230
    ],
    [
     6,
     13,
     -1357076753438
    ],
    [
     6,
     14,
     6010591942611
    ],
    [
     6,
     15,
     -311759227889
    ],
    [
     6,
     16,
     59285257216
    ],
    [
     6,
     17,
     -11112868187
    ],
    [
     6,
     18,
     -14296836740
    ],
    [
     7,
     0,
     368347050085
    ],
    [
     7,
     1,
     214937729651
    ],
    [
     7,
     2,
     146012901516
    ],
    [
     7,
     3,
     -290810112069
    ],
    [
     7,
     4,
     241307306917
    ],
    [
     7,
     5,
     -298751176552
    ],
    [
     7,
     6,
     178469491
    ],
    [
     7,
     7,
     120232728923
    ],
    [
     7,
     8,
     -180579895957
    ],
    [
     7,
     9,
     112408899955
    ],
    [
     7,
     10,
     -27897183286
    ],
    [
     7,
     11,
     125928411404
    ],
    [
     7,
     12,
     -400895814613
    ],
    [
     7,
     13,
     6733750742148
    ],
    [
     7,
     14,
     -257408294312
    ],
    [
     7,
     15,
     76435885855
    ],
    [
     7,
     16,
     -7376249070
    ],
    [
     7,
     17,
     27523803258
    ],
    [
     8,
     0,
     865284997465
    ],
    [
     8,
     1,
     -147617882088
    ],
    [
     8,
     2,
     363438955739
    ],
    [
     8,
     3,
     406118824561
    ],
    [
     8,
     4,
     -244417499471
    ],
    [
     8,
     5,
     -205381193395
    ],
    [
     8,
     6,
     -37689854306
    ],
    [
     8,
     7,
     80283892401
    ],
    [
     8,
     8,
     5204643892
    ],
    [
     8,
     9,
     -46560767940
    ],
    [
     8,
     10,
     39354213257
    ],
    [
     8,
     11,
     150819003048
    ],
    [
     8,
     12,
     6940638793898
    ],
    [
     8,
     13,
     -204964713440
    ],
    [
     8,
     14,
     62231116075
    ],
    [
     8,
     15,
     -12380102901
    ],
    [
     8,
     16,
     46832785543
    ],
    [
     9,
     0,
     1494852667835
    ],
    [
     9,
     1,
     756911326
    ],
    [
     9,
     2,
     -322482465714
    ],
    [
     9,
     3,
     131134028611
    ],
    [
     9,
     4,
     -82380923943
    ],
    [
     9,
     5,
     -54691822623
    ],
    [
     9,
     6,
     25932509501
    ],
    [
     9,
     7,
     28660648499
    ],
    [
     9,
     8,
     -38887633913
    ],
    [
     9,
     9,
     3623263998
    ],
    [
     9,
     10,
     364603952385
    ],
    [
     9,
     11,
     6736020426080
    ],
    [
     9,
     12,
     -150816148685
    ],
    [
     9,
     13,
     57111244669
    ],
    [
     9,
     14,
     -16793174492
    ],
    [
     9,
     15,
     52264685004
    ],
    [
     10,
     0,
     670535068960
    ],
    [
     10,
     1,
     -979564873842
    ],
    [
     10,
     2,
     52308026500
    ],
    [
     10,
     3,
     64791609215
    ],
    [
     10,
     4,
     -4581898749
    ],
    [
     10,
     5,
     32345750165
    ],
    [
     10,
     6,
     -76461549760
    ],
    [
     10,
     7,
     31825289371
    ],
    [
     10,
     8,
     -16866340580
    ],
    [
     10,
     9,
     360996405587
    ],
    [
     10,
     10,
     6198405999437
    ],
    [
     10,
     11,
     -103187874946
    ],
    [
     10,
     12,
     49263844541
    ],
    [
     10,
     13,
     -19819870151
    ],
    [
     10,
     14,
     50056952829
    ],
    [
     11,
     0,
     749392595413
    ],
    [
     11,
     1,
     399864086228
    ],
    [
     11,
     2,
     -87340935294
    ],
    [
     11,
     3,
     16149875531
    ],
    [
     11,
     4,
     28063388145
    ],
    [
     11,
     5,
     -54275224756
    ],
    [
     11,
     6,
     7776488406
    ],
    [
     11,
     7,
     4270055192
    ],
    [
     11,
     8,
     210467553438
    ],
    [
     11,
     9,
     5437056106985
    ],
    [
     11,
     10,
     -73024818163
    ],
    [
     11,
     11,
     44356841417
    ],
    [
     11,
     12,
     -19477290318
    ],
    [
     11,
     13,
     46814798137
    ],
    [
     12,
     0,
     120245684478
    ],
    [
     12,
     1,
     560744611454
    ],
    [
     12,
     2,
     -74620878370
    ],
    [
     12,
     3,
     -1038344625
    ],
    [
     12,
     4,
     -24881010147
    ],
    [
     12,
     5,
     1396283186
    ],
    [
     12,
     6,
     -23744302767
    ],
    [
     12,
     7,
     7334065505
    ],
    [
     12,
     8,
     4519318159870
    ],
    [
     12,
     9,
     -47362826156
    ],
    [
     12,
     10,
     34188373263
    ],
    [
     12,
     11,
     -17832342918
    ],
    [
     12,
     12,
     38852435395
    ],
    [
     13,
     0,
     1487792609211
    ],
    [
     13,
     1,
     371252474316
    ],
    [
     13,
     2,
     -147833428355
    ],
    [
     13,
     3,
     51465682191
    ],
    [
     13,
     4,
     -34084196626
    ],
    [
     13,
     5,
     -15603583458
    ],
    [
     13,
     6,
     -232026685268
    ],
    [
     13,
     7,
     3549462536719
    ],
    [
     13,
     8,
     -34193867583
    ],
    [
     13,
     9,
     28780857907
    ],
    [
     13,
     10,
     -16818950496
    ],
    [
     13,
     11,
     31631274204
    ],
    [
     14,
     0,
     384615652228
    ],
    [
     14,
     1,
     -23272363487
    ],
    [
     14,
     2,
     90448430753
    ],
    [
     14,
     3,
     -28170924893
    ],
    [
     14,
     4,
     -9039203321
    ],
    [
     14,
     5,
     -401160334835
    ],
    [
     14,
     6,
     2568980541371
    ],
    [
     14,
     7,
     -16596631721
    ],
    [
     14,
     8,
     18189150799
    ],
    [
     14,
     9,
     -12599688602
    ],
    [
     14,
     10,
     21452709256
    ],
    [
     15,
     0,
     -651065015033
    ],
    [
     15,
     1,
     501408016115
    ],
    [
     15,
     2,
     8313721590
    ],
    [
     15,
     3,
     31665035606
    ],
    [
     15,
     4,
     -498837184806
    ],
    [
     15,
     5,
     1675371976545
    ],
    [
     15,
     6,
     -14518719645
    ],
    [
     15,
     7,
     15129865359
    ],
    [
     15,
     8,
     -11655228653
    ],
    [
     15,
     9,
     15190134516
    ],
    [
     16,
     0,
     84988358790
    ],
    [
     16,
     1,
     457407460434
    ],
    [
     16,
     2,
     55345787036
    ],
    [
     16,
     3,
     -467755844608
    ],
    [
     16,
     4,
     913961110604
    ],
    [
     16,
     5,
     -6802382525
    ],
    [
     16,
     6,
     5769216766
    ],
    [
     16,
     7,
     -5918724163
    ],
    [
     16,
     8,
     7186371737
    ],
    [
     17,
     0,
     265083957694
    ],
    [
     17,
     1,
     311648969770
    ],
    [
     17,
     2,
     -367444605394
    ],
    [
     17,
     3,
     347738522022
    ],
    [
     17,
     4,
     -7067139670
    ],
    [
     17,
     5,
     5137416346
    ],
    [
     17,
     6,
     -5053541910
    ],
    [
     17,
     7,
     4493048145
    ]
   ]
  },
  {
   "t": 6,
   "l": 75960623189,
   "a": [
    [
     0,
     6,
     -1050778191892
    ],
    [
     0,
     7,
     3022489640133
    ],
    [
     0,
     8,
     -9367480393523
    ],
    [
     0,
     9,
     31429417702922
    ],
    [
     0,
     10,
     12931370298790
    ],
    [
     0,
     11,
     11018070724838
    ],
    [
     0,
     12,
     57237686449829
    ],
    [
     0,
     13,
     -10740446362308
    ],
    [
     0,
     14,
     -50699490887274
    ],
    [
     0,
     15,
     -97735080945020
    ],
    [
     0,
     16,
     -127381691228508
    ],
    [
     0,
     17,
     -103978933928054
    ],
    [
     0,
     18,
     -77721936297127
    ],
    [
     1,
     5,
     400044383625
    ],
    [
     1,
     6,
     4265581054238
    ],
    [
     1,
     7,
     -4895448350622
    ],
    [
     1,
     8,
     -4358269743287
    ],
    [
     1,
     9,
     -7538308687410
    ],
    [
     1,
     10,
     -1158808838698
    ],
    [
     1,
     11,
     12649803312906
    ],
    [
     1,
     12,
     -1294206969323
    ],
    [
     1,
     13,
     -7726471052558
    ],
    [
     1,
     14,
     2550591388761
    ],
    [
     1,
     15,
     2834876808559
    ],
    [
     1,
     16,
     4342036388275
    ],
    [
     1,
     17,
     13761446596855
    ],
    [
     1,
     18,
     15511478579607
    ],
    [
     2,
     4,
     91379127931
    ],
    [
     2,
     5,
     -396628715146
    ],
    [
     2,
     6,
     -209542395949
    ],
    [
     2,
     7,
     2304689156887
    ],
    [
     2,
     8,
     350771618349
    ],
    [
     2,
     9,
     1079107547324
    ],
    [
     2,
     10,
     5975982067379
    ],
    [
     2,
     11,
     -813894075079
    ],
    [
     2,
     12,
     -5926368015657
    ],
    [
     2,
     13,
     1235435763143
    ],
    [
     2,
     14,
     3364572338621
    ],
    [
     2,
     15,
     4436844717805
    ],
    [
     2,
     16,
     6133611232263
    ],
    [
     2,
     17,
     7274285505179
    ],
    [
     2,
     18,
     -279464648628
    ],
    [
     3,
     3,
     -41274531673
    ],
    [
     3,
     4,
     -1036708789
    ],
    [
     3,
     5,
     321302010480
    ],
    [
     3,
     6,
     -809020605415
    ],
    [
     3,
     7,
     706782784772
    ],
    [
     3,
     8,
     574285372808
    ],
    [
     3,
     9,
     3261788846573
    ],
    [
     3,
     10,
     1005236162294
    ],
    [
     3,
     11,
     -3118777725913
    ],
    [
     3,
     12,
     -1573263875805
    ],
    [
     3,
     13,
     -791784170805
    ],
    [
     3,
     14,
     -108180989860
    ],
    [
     3,
     15,
     353944472706
    ],
    [
     3,
     16,
     2708599028183
    ],
    [
     3,
     17,
     -1595329172981
    ],
    [
     3,
     18,
     -504334442095
    ],
    [
     4,
     2,
     -56628096392
    ],
    [
     4,
     3,
     23501451963
    ],
    [
     4,
     4,
     -108507470341
    ],
    [
     4,
     5,
     -528468120765
    ],
    [
     4,
     6,
     -582914380381
    ],
    [
     4,
     7,
     873966602406
    ],
    [
     4,
     8,
     583222249485
    ],
    [
     4,
     9,
     1560913384552
    ],
    [
     4,
     10,
     -639286515239
    ],
    [
     4,
     11,
     -822122520483
    ],
    [
     4,
     12,
     -800760786213
    ],
    [
     4,
     13,
     -831059792824
    ],
    [
     4,
     14,
     -790680854077
    ],
    [
     4,
     15,
     867520827319
    ],
    [
     4,
     16,
     -1764421686176
    ],
    [
     4,
     17,
     -496914327712
    ],
    [
     4,
     18,
     -530161288169
    ],
    [
     5,
     1,
     38355608863
    ],
    [
     5,
     2,
     -113732299058
    ],
    [
     5,
     3,
     53890519245
    ],
    [
     5,
     4,
     344568648603
    ],
    [
     5,
     5,
     326463645815
    ],
    [
     5,
     6,
     -54204010111
    ],
    [
     5,
     7,
     17104241044
    ],
    [
     5,
     8,
     826346783866
    ],
    [
     5,
     9,
     521424367879
    ],
    [
     5,
     10,
     69167212734
    ],
    [
     5,
     11,
     -63469839589
    ],
    [
     5,
     12,
     -17190525145
    ],
    [
     5,
     13,
     -351236520765
    ],
    [
     5,
     14,
     541702412872
    ],
    [
     5,
     15,
     -1105424850815
    ],
    [
     5,
     16,
     -54659772228
    ],
    [
     5,
     17,
     -537782852691
    ],
    [
     5,
     18,
     30467863367
    ],
    [
     6,
     0,
     56217018948
    ],
    [
     6,
     1,
     -219525203561
    ],
    [
     6,
     2,
     -46620375669
    ],
    [
     6,
     3,
     225623600899
    ],
    [
     6,
     4,
     -150133397170
    ],
    [
     6,
     5,
     5198362530
    ],
    [
     6,
     6,
     -355472420029
    ],
    [
     6,
     7,
     209460884073
    ],
    [
     6,
     8,
     203186515337
    ],
    [
     6,
     9,
     49720381741
    ],
    [
     6,
     10,
     8703862311
    ],
    [
     6,
     11,
     61346014477
    ],
    [
     6,
     12,
     -172631620438
    ],
    [
     6,
     13,
     349146782652
    ],
    [
     6,
     14,
     -509268454177
    ],
    [
     6,
     15,
     432636891561
    ],
    [
     6,
     16,
     -461609371682
    ],
    [
     6,
     17,
     31174524788
    ],
    [
     6,
     18,
     -49826469937
    ],
    [
     7,
     0,
     1035008196847
    ],
    [
     7,
     1,
     398253424889
    ],
    [
     7,
     2,
     -253407367644
    ],
    [
     7,
     3,
     50530692827
    ],
    [
     7,
     4,
     -200416655209
    ],
    [
     7,
     5,
     96295946247
    ],
    [
     7,
     6,
     -169775328956
    ],
    [
     7,
     7,
     -102259593665
    ],
    [
     7,
     8,
     -184885760841
    ],
    [
     7,
     9,
     -100398943502
    ],
    [
     7,
     10,
     7575255694
    ],
    [
     7,
     11,
     -145633924257
    ],
    [
     7,
     12,
     136420689610
    ],
    [
     7,
     13,
     -162142156011
    ],
    [
     7,
     14,
     716777724733
    ],
    [
     7,
     15,
     -368868251408
    ],
    [
     7,
     16,
     38828026992
    ],
    [
     7,
     17,
     -64788788093
    ],
    [
     8,
     0,
     -1297230999751
    ],
    [
     8,
     1,
     -108562998193
    ],
    [
     8,
     2,
     14890855242
    ],
    [
     8,
     3,
     -103313380210
    ],
    [
     8,
     4,
     126854904372
    ],
    [
     8,
     5,
     -99414305885
    ],
    [
     8,
     6,
     23357752357
    ],
    [
     8,
     7,
     -109394255045
    ],
    [
     8,
     8,
     -113063546329
    ],
    [
     8,
     9,
     -22607582596
    ],
    [
     8,
     10,
     -108954336494
    ],
    [
     8,
     11,
     -1504811737
    ],
    [
     8,
     12,
     14183650300
    ],
    [
     8,
     13,
     864116078167
    ],
    [
     8,
     14,
     -296233762031
    ],
    [
     8,
     15,
     51380709627
    ],
    [
     8,
     16,
     -71484426051
    ],
    [
     9,
     0,
     272997667445
    ],
    [
     9,
     1,
     -7605092298
    ],
    [
     9,
     2,
     173315084337
    ],
    [
     9,
     3,
     -273711420358
    ],
    [
     9,
     4,
     -168014203542
    ],
    [
     9,
     5,
     -36196037809
    ],
    [
     9,
     6,
     136812233166
    ],
    [
     9,
     7,
     -20267722674
    ],
    [
     9,
     8,
     -21242984086
    ],
    [
     9,
     9,
     -42484055037
    ],
    [
     9,
     10,
     -52554500983
    ],
    [
     9,
     11,
     94468224835
    ],
    [
     9,
     12,
     908531654412
    ],
    [
     9,
     13,
     -234339993995
    ],
    [
     9,
     14,
     52338380048
    ],
    [
     9,
     15,
     -66773162545
    ],
    [
     10,
     0,
     -164833248730
    ],
    [
     10,
     1,
     76668830966
    ],
    [
     10,
     2,
     -106759906904
    ],
    [
     10,
     3,
     -143359790690
    ],
    [
     10,
     4,
     -39094651385
    ],
    [
     10,
     5,
     67539460982
    ],
    [
     10,
     6,
     118771051855
    ],
    [
     10,
     7,
     -8743637647
    ],
    [
     10,
     8,
     5466050597
    ],
    [
     10,
     9,
     -48624028292
    ],
    [
     10,
     10,
     117767544658
    ],
    [
     10,
     11,
     889990300442
    ],
    [
     10,
     12,
     -173933088858
    ],
    [
     10,
     13,
     53750688690
    ],
    [
     10,
     14,
     -60378574555
    ],
    [
     11,
     0,
     1043713291915
    ],
    [
     11,
     1,
     345156496795
    ],
    [
     11,
     2,
     342621952954
    ],
    [
     11,
     3,
     9625310282
    ],
    [
     11,
     4,
     -17690819291
    ],
    [
     11,
     5,
     34737918523
    ],
    [
     11,
     6,
     49515242087
    ],
    [
     11,
     7,
     31842994121
    ],
    [
     11,
     8,
     -26100843095
    ],
    [
     11,
     9,
     93838237347
    ],
    [
     11,
     10,
     811052430452
    ],
    [
     11,
     11,
     -123456772510
    ],
    [
     11,
     12,
     49050866560
    ],
    [
     11,
     13,
     -51345654943
    ],
    [
     12,
     0,
     2933536345592
    ],
    [
     12,
     1,
     683106328707
    ],
    [
     12,
     2,
     229224850109
    ],
    [
     12,
     3,
     -73148968930
    ],
    [
     12,
     4,
     -34073040842
    ],
    [
     12,
     5,
     -15908286966
    ],
    [
     12,
     6,
     56611111213
    ],
    [
     12,
     7,
     -1290859091
    ],
    [
     12,
     8,
     41898507974
    ],
    [
     12,
     9,
     692071985179
    ],
    [
     12,
     10,
     -87590259765
    ],
    [
     12,
     11,
     42867250495
    ],
    [
     12,
     12,
     -42136368174
    ],
    [
     13,
     0,
     675799952824
    ],
    [
     13,
     1,
     -185202677248
    ],
    [
     13,
     2,
     23034482911
    ],
    [
     13,
     3,
     -66905735270
    ],
    [
     13,
     4,
     -15355175657
    ],
    [
     13,
     5,
     -955624528
    ],
    [
     13,
     6,
     39865751284
    ],
    [
     13,
     7,
     -14815222909
    ],
    [
     13,
     8,
     550513657178
    ],
    [
     13,
     9,
     -59880786955
    ],
    [
     13,
     10,
     33561803562
    ],
    [
     13,
     11,
     -31416710046
    ],
    [
     14,
     0,
     -1095297140450
    ],
    [
     14,
     1,
     -182949015211
    ],
    [
     14,
     2,
     30140282783
    ],
    [
     14,
     3,
     -18689724230
    ],
    [
     14,
     4,
     -25263360768
    ],
    [
     14,
     5,
     29496000437
    ],
    [
     14,
     6,
     -50594609977
    ],
    [
     14,
     7,
     405542220956
    ],
    [
     14,
     8,
     -38870424440
    ],
    [
     14,
     9,
     25603183364
    ],
    [
     14,
     10,
     -21833649660
    ],
    [
     15,
     0,
     -434548152591
    ],
    [
     15,
     1,
     -167698775744
    ],
    [
     15,
     2,
     86472742753
    ],
    [
     15,
     3,
     -56015951250
    ],
    [
     15,
     4,
     44595764234
    ],
    [
     15,
     5,
     -93197914081
    ],
    [
     15,
     6,
     273584352052
    ],
    [
     15,
     7,
     -22644394544
    ],
    [
     15,
     8,
     16966593768
    ],
    [
     15,
     9,
     -13403245067
    ],
    [
     16,
     0,
     -414400797791
    ],
    [
     16,
     1,
     -144996070597
    ],
    [
     16,
     2,
     8095706386
    ],
    [
     16,
     3,
     37548019488
    ],
    [
     16,
     4,
     -88085622414
    ],
    [
     16,
     5,
     146037926524
    ],
    [
     16,
     6,
     -8769029810
    ],
    [
     16,
     7,
     10355723787
    ],
    [
     16,
     8,
     -7332219444
    ],
    [
     17,
     0,
     -175908323078
    ],
    [
     17,
     1,
     -76185544692
    ],
    [
     17,
     2,
     90709989553
    ],
    [
     17,
     3,
     -70640040574
    ],
    [
     17,
     4,
     61126324579
    ],
    [
     17,
     5,
     -7851195564
    ],
    [
     17,
     6,
     6224543292
    ],
    [
     17,
     7,
     -3006193261
    ]
   ]
  },
  {
   "t": 7,
   "l": 262390743861,
   "a": [
    [
     0,
     7,
     505735206534
    ],
    [
     0,
     8,
     -6745247687289
    ],
    [
     0,
     9,
     25913166274708
    ],
    [
     0,
     10,
     6853365838879
    ],
    [
     0,
     11,
     -6741240217304
    ],
    [
     0,
     12,
     -72153267583079
    ],
    [
     0,
     13,
     -117573049149462
    ],
    [
     0,
     14,
     -100372425469588
    ],
    [
     0,
     15,
     -25676437421705
    ],
    [
     0,
     16,
     61622782149437
    ],
    [
     0,
     17,
     119058408901830
    ],
    [
     0,
     18,
     182865352978012
    ],
    [
     1,
     6,
     344535388147
    ],
    [
     1,
     7,
     -3257712838006
    ],
    [
     1,
     8,
     383768482562
    ],
    [
     1,
     9,
     3580929112319
    ],
    [
     1,
     10,
     18861684253374
    ],
    [
     1,
     11,
     -13328008726310
    ],
    [
     1,
     12,
     -13926980012787
    ],
    [
     1,
     13,
     -10066727923195
    ],
    [
     1,
     14,
     -7767765031077
    ],
    [
     1,
     15,
     -288621315388
    ],
    [
     1,
     16,
     15233119904365
    ],
    [
     1,
     17,
     21569780358630
    ],
    [
     1,
     18,
     4242387128659
    ],
    [
     2,
     5,
     45996632996
    ],
    [
     2,
     6,
     278563852313
    ],
    [
     2,
     7,
     -177100565653
    ],
    [
     2,
     8,
     1528957252478
    ],
    [
     2,
     9,
     635620306368
    ],
    [
     2,
     10,
     -3439061873789
    ],
    [
     2,
     11,
     -759388112794
    ],
    [
     2,
     12,
     1431236988184
    ],
    [
     2,
     13,
     -493671134061
    ],
    [
     2,
     14,
     -714855187090
    ],
    [
     2,
     15,
     -2922956541720
    ],
    [
     2,
     16,
     -30854155284
    ],
    [
     2,
     17,
     -17083434047329
    ],
    [
     2,
     18,
     -8578680641045
    ],
    [
     3,
     4,
     29179040007
    ],
    [
     3,
     5,
     473824722301
    ],
    [
     3,
     6,
     -1631781516875
    ],
    [
     3,
     7,
     1910100069092
    ],
    [
     3,
     8,
     -1850933228433
    ],
    [
     3,
     9,
     -3235643340762
    ],
    [
     3,
     10,
     1098621302863
    ],
    [
     3,
     11,
     1029985436732
    ],
    [
     3,
     12,
     -1069624338688
    ],
    [
     3,
     13,
     543890360120
    ],
    [
     3,
     14,
     174977301468
    ],
    [
     3,
     15,
     -625007461161
    ],
    [
     3,
     16,
     -11168886609482
    ],
    [
     3,
     17,
     -2547194318905
    ],
    [
     3,
     18,
     -727718877666
    ],
    [
     4,
     3,
     -20614382141
    ],
    [
     4,
     4,
     -42508956476
    ],
    [
     4,
     5,
     -486859064129
    ],
    [
     4,
     6,
     1362368497567
    ],
    [
     4,
     7,
     47064110846
    ],
    [
     4,
     8,
     -40264012919
    ],
    [
     4,
     9,
     648362517457
    ],
    [
     4,
     10,
     144924714573
    ],
    [
     4,
     11,
     -1120927356272
    ],
    [
     4,
     12,
     1547737846870
    ],
    [
     4,
     13,
     1819932021709
    ],
    [
     4,
     14,
     1454116279991
    ],
    [
     4,
     15,
     -5094241626577
    ],
    [
     4,
     16,
     4606955423441
    ],
    [
     4,
     17,
     305198361516
    ],
    [
     4,
     18,
     825877736249
    ],
    [
     5,
     2,
     -47071573978
    ],
    [
     5,
     3,
     -223201719208
    ],
    [
     5,
     4,
     264910134113
    ],
    [
     5,
     5,
     -55783576106
    ],
    [
     5,
     6,
     -740372237163
    ],
    [
     5,
     7,
     284499154603
    ],
    [
     5,
     8,
     536153556703
    ],
    [
     5,
     9,
     -805135375711
    ],
    [
     5,
     10,
     -1767401762235
    ],
    [
     5,
     11,
     391698520769
    ],
    [
     5,
     12,
     846097722957
    ],
    [
     5,
     13,
     725307728125
    ],
    [
     5,
     14,
     -2688303475420
    ],
    [
     5,
     15,
     8454723924229
    ],
    [
     5,
     16,
     -144507017322
    ],
    [
     5,
     17,
     349969293538
    ],
    [
     5,
     18,
     -168465510954
    ],
    [
     6,
     1,
     29946713650
    ],
    [
     6,
     2,
     86748108703
    ],
    [
     6,
     3,
     695379310868
    ],
    [
     6,
     4,
     -426789396250
    ],
    [
     6,
     5,
     307728166229
    ],
    [
     6,
     6,
     282038608202
    ],
    [
     6,
     7,
     682825275854
    ],
    [
     6,
     8,
     -106429917133
    ],
    [
     6,
     9,
     -1301412975804
    ],
    [
     6,
     10,
     109328498501
    ],
    [
     6,
     11,
     349391964322
    ],
    [
     6,
     12,
     516334255535
    ],
    [
     6,
     13,
     -1068178713978
    ],
    [
     6,
     14,
     11094378802865
    ],
    [
     6,
     15,
     -207401141787
    ],
    [
     6,
     16,
     250274943374
    ],
    [
     6,
     17,
     -16544243884
    ],
    [
     6,
     18,
     7134799554
    ],
    [
     7,
     0,
     96851132708
    ],
    [
     7,
     1,
     243877811118
    ],
    [
     7,
     2,
     -305398129632
    ],
    [
     7,
     3,
     -655044199991
    ],
    [
     7,
     4,
     241338951151
    ],
    [
     7,
     5,
     -173880175889
    ],
    [
     7,
     6,
     5683884945
    ],
    [
     7,
     7,
     37188216697
    ],
    [
     7,
     8,
     -430514859650
    ],
    [
     7,
     9,
     -47945087163
    ],
    [
     7,
     10,
     106535948444
    ],
    [
     7,
     11,
     283641020493
    ],
    [
     7,
     12,
     -68751955625
    ],
    [
     7,
     13,
     12440728319580
    ],
    [
     7,
     14,
     -413828885315
    ],
    [
     7,
     15,
     44254824418
    ],
    [
     7,
     16,
     -18617536634
    ],
    [
     7,
     17,
     -39722979580
    ],
    [
     7,
     18,
     29196083614
    ],
    [
     8,
     0,
     -555468559567
    ],
    [
     8,
     1,
     -562534874721
    ],
    [
     8,
     2,
     348462208781
    ],
    [
     8,
     3,
     -1280540034
    ],
    [
     8,
     4,
     -153122817609
    ],
    [
     8,
     5,
     -424686201713
    ],
    [
     8,
     6,
     44557200250
    ],
    [
     8,
     7,
     36562042935
    ],
    [
     8,
     8,
     98912210848
    ],
    [
     8,
     9,
     12324068489
    ],
    [
     8,
     10,
     148688822873
    ],
    [
     8,
     11,
     469862989789
    ],
    [
     8,
     12,
     12888813914782
    ],
    [
     8,
     13,
     -428155503956
    ],
    [
     8,
     14,
     -43276638095
    ],
    [
     8,
     15,
     -2516785003
    ],
    [
     8,
     16,
     -71033476234
    ],
    [
     8,
     17,
     46190587381
    ],
    [
     9,
     0,
     -63233140952
    ],
    [
     9,
     1,
     807273136460
    ],
    [
     9,
     2,
     14797246207
    ],
    [
     9,
     3,
     141007047240
    ],
    [
     9,
     4,
     -242151367672
    ],
    [
     9,
     5,
     -24022979593
    ],
    [
     9,
     6,
     221099989893
    ],
    [
     9,
     7,
     -15805016226
    ],
    [
     9,
     8,
     44708131588
    ],
    [
     9,
     9,
     51638754187
    ],
    [
     9,
     10,
     626781375870
    ],
    [
     9,
     11,
     12517949027283
    ],
    [
     9,
     12,
     -416580730868
    ],
    [
     9,
     13,
     -100726792449
    ],
    [
     9,
     14,
     7772945335
    ],
    [
     9,
     15,
     -80161663892
    ],
    [
     9,
     16,
     56326660252
    ],
    [
     10,
     0,
     1303618730096
    ],
    [
     10,
     1,
     -780883609324
    ],
    [
     10,
     2,
     337853024479
    ],
    [
     10,
     3,
     156446695205
    ],
    [
     10,
     4,
     134721737922
    ],
    [
     10,
     5,
     319998631672
    ],
    [
     10,
     6,
     -49094097107
    ],
    [
     10,
     7,
     -34203547597
    ],
    [
     10,
     8,
     12551989916
    ],
    [
     10,
     9,
     522542100665
    ],
    [
     10,
     10,
     11557702940975
    ],
    [
     10,
     11,
     -363306717096
    ],
    [
     10,
     12,
     -113282943822
    ],
    [
     10,
     13,
     15510832689
    ],
    [
     10,
     14,
     -75792179836
    ],
    [
     10,
     15,
     52892409923
    ],
    [
     11,
     0,
     845973167514
    ],
    [
     11,
     1,
     -441150035100
    ],
    [
     11,
     2,
     328634020284
    ],
    [
     11,
     3,
     11321604073
    ],
    [
     11,
     4,
     208665601564
    ],
    [
     11,
     5,
     -23523066562
    ],
    [
     11,
     6,
     -41421373695
    ],
    [
     11,
     7,
     -58522101559
    ],
    [
     11,
     8,
     287507291890
    ],
    [
     11,
     9,
     10142868042051
    ],
    [
     11,
     10,
     -292162074511
    ],
    [
     11,
     11,
     -117574213255
    ],
    [
     11,
     12,
     17764512795
    ],
    [
     11,
     13,
     -70041670816
    ],
    [
     11,
     14,
     50637363571
    ],
    [
     12,
     0,
     -1811330522947
    ],
    [
     12,
     1,
     361820319872
    ],
    [
     12,
     2,
     -245595989533
    ],
    [
     12,
     3,
     -166956777633
    ],
    [
     12,
     4,
     2462185724
    ],
    [
     12,
     5,
     -34594844544
    ],
    [
     12,
     6,
     -69319100945
    ],
    [
     12,
     7,
     -67483761144
    ],
    [
     12,
     8,
     8471864953491
    ],
    [
     12,
     9,
     -223752210519
    ],
    [
     12,
     10,
     -96545567451
    ],
    [
     12,
     11,
     13481990694
    ],
    [
     12,
     12,
     -58622588793
    ],
    [
     12,
     13,
     41402774155
    ],
    [
     13,
     0,
     421575244125
    ],
    [
     13,
     1,
     -182162418028
    ],
    [
     13,
     2,
     -745529419931
    ],
    [
     13,
     3,
     11793398197
    ],
    [
     13,
     4,
     -4725506354
    ],
    [
     13,
     5,
     -40349913669
    ],
    [
     13,
     6,
     -365497945678
    ],
    [
     13,
     7,
     6643481488167
    ],
    [
     13,
     8,
     -145784352515
    ],
    [
     13,
     9,
     -75557347966
    ],
    [
     13,
     10,
     17019113140
    ],
    [
     13,
     11,
     -47713392838
    ],
    [
     13,
     12,
     35147548911
    ],
    [
     14,
     0,
     397382370841
    ],
    [
     14,
     1,
     -1013504159890
    ],
    [
     14,
     2,
     -10811114100
    ],
    [
     14,
     3,
     18286120909
    ],
    [
     14,
     4,
     27518405895
    ],
    [
     14,
     5,
     -600216045566
    ],
    [
     14,
     6,
     4857192361796
    ],
    [
     14,
     7,
     -95736897469
    ],
    [
     14,
     8,
     -47424568021
    ],
    [
     14,
     9,
     11852666482
    ],
    [
     14,
     10,
     -31825872670
    ],
    [
     14,
     11,
     23808228983
    ],
    [
     15,
     0,
     -686562968235
    ],
    [
     15,
     1,
     412107425390
    ],
    [
     15,
     2,
     90349793764
    ],
    [
     15,
     3,
     77957395833
    ],
    [
     15,
     4,
     -712895374878
    ],
    [
     15,
     5,
     3185568646606
    ],
    [
     15,
     6,
     -44101889069
    ],
    [
     15,
     7,
     -31657572059
    ],
    [
     15,
     8,
     12382166959
    ],
    [
     15,
     9,
     -22310641751
    ],
    [
     15,
     10,
     17720780846
    ],
    [
     16,
     0,
     375987841148
    ],
    [
     16,
     1,
     587137244337
    ],
    [
     16,
     2,
     153889345765
    ],
    [
     16,
     3,
     -688054527694
    ],
    [
     16,
     4,
     1769710486899
    ],
    [
     16,
     5,
     -18304613697
    ],
    [
     16,
     6,
     -11852255531
    ],
    [
     16,
     7,
     3664811286
    ],
    [
     16,
     8,
     -10597727734
    ],
    [
     16,
     9,
     8368452560
    ],
    [
     17,
     0,
     210116697540
    ],
    [
     17,
     1,
     548778538086
    ],
    [
     17,
     2,
     -543444408492
    ],
    [
     17,
     3,
     680784454798
    ],
    [
     17,
     4,
     -1515068742
    ],
    [
     17,
     5,
     -5270219978
    ],
    [
     17,
     6,
     4962041367
    ],
    [
     17,
     7,
     -6906474402
    ],
    [
     17,
     8,
     5508491924
    ]
   ]
  },
  {
   "t": 7,
   "l": 97871152279,
   "a": [
    [
     0,
     7,
     -690499623184
    ],
    [
     0,
     8,
     -1712680078613
    ],
    [
     0,
     9,
     -4454652722227
    ],
    [
     0,
     10,
     21926660130092
    ],
    [
     0,
     11,
     2080272203875
    ],
    [
     0,
     12,
     51654445061688
    ],
    [
     0,
     13,
     23825731584323
    ],
    [
     0,
     14,
     36222757247441
    ],
    [
     0,
     15,
     -39964142777283
    ],
    [
     0,
     16,
     -78835987341978
    ],
    [
     0,
     17,
     -82540962617116
    ],
    [
     0,
     18,
     -89184225162095
    ],
    [
     1,
     6,
     347914019189
    ],
    [
     1,
     7,
     2006182670576
    ],
    [
     1,
     8,
     -1546285367465
    ],
    [
     1,
     9,
     1564405516438
    ],
    [
     1,
     10,
     -7228793867102
    ],
    [
     1,
     11,
     9116778132076
    ],
    [
     1,
     12,
     -10446973244465
    ],
    [
     1,
     13,
     823893791674
    ],
    [
     1,
     14,
     4373728966039
    ],
    [
     1,
     15,
     -2044936145155
    ],
    [
     1,
     16,
     -4403676043655
    ],
    [
     1,
     17,
     3049880735336
    ],
    [
     1,
     18,
     -403014360336
    ],
    [
     2,
     5,
     119245721783
    ],
    [
     2,
     6,
     -245214658383
    ],
    [
     2,
     7,
     74532352763
    ],
    [
     2,
     8,
     323029710932
    ],
    [
     2,
     9,
     -1922169640427
    ],
    [
     2,
     10,
     6388150459939
    ],
    [
     2,
     11,
     -3610272103197
    ],
    [
     2,
     12,
     356630218723
    ],
    [
     2,
     13,
     2451890909154
    ],
    [
     2,
     14,
     -374852200505
    ],
    [
     2,
     15,
     3327687049397
    ],
    [
     2,
     16,
     5661163269702
    ],
    [
     2,
     17,
     8515399333434
    ],
    [
     2,
     18,
     12840599747971
    ],
    [
     3,
     4,
     265115206
    ],
    [
     3,
     5,
     -56959873930
    ],
    [
     3,
     6,
     426387123721
    ],
    [
     3,
     7,
     -1181911580170
    ],
    [
     3,
     8,
     563518667535
    ],
    [
     3,
     9,
     2822174874077
    ],
    [
     3,
     10,
     -1475145227706
    ],
    [
     3,
     11,
     909655005374
    ],
    [
     3,
     12,
     2064498880298
    ],
    [
     3,
     13,
     -791852846027
    ],
    [
     3,
     14,
     -755823879808
    ],
    [
     3,
     15,
     -309059762064
    ],
    [
     3,
     16,
     2268287337609
    ],
    [
     3,
     17,
     2771765234013
    ],
    [
     3,
     18,
     -4906444829888
    ],
    [
     4,
     3,
     -15455868920
    ],
    [
     4,
     4,
     -7230231153
    ],
    [
     4,
     5,
     99945139264
    ],
    [
     4,
     6,
     -1054052555708
    ],
    [
     4,
     7,
     114287084467
    ],
    [
     4,
     8,
     1092844002696
    ],
    [
     4,
     9,
     -607653535080
    ],
    [
     4,
     10,
     1011929379387
    ],
    [
     4,
     11,
     1152445230885
    ],
    [
     4,
     12,
     -251960289038
    ],
    [
     4,
     13,
     -652693117080
    ],
    [
     4,
     14,
     -547863262514
    ],
    [
     4,
     15,
     1030648532135
    ],
    [
     4,
     16,
     2039595464772
    ],
    [
     4,
     17,
     -2821617260140
    ],
    [
     4,
     18,
     -502473353468
    ],
    [
     5,
     2,
     -50853422059
    ],
    [
     5,
     3,
     33489055281
    ],
    [
     5,
     4,
     -81549570331
    ],
    [
     5,
     5,
     -130988989599
    ],
    [
     5,
     6,
     188437230849
    ],
    [
     5,
     7,
     154341650094
    ],
    [
     5,
     8,
     -150327184486
    ],
    [
     5,
     9,
     604153763688
    ],
    [
     5,
     10,
     916543084810
    ],
    [
     5,
     11,
     134944056335
    ],
    [
     5,
     12,
     -5041489213
    ],
    [
     5,
     13,
     -1743215337
    ],
    [
     5,
     14,
     704871813584
    ],
    [
     5,
     15,
     1446499848902
    ],
    [
     5,
     16,
     -1076993122637
    ],
    [
     5,
     17,
     -425274703720
    ],
    [
     5,
     18,
     -215467341955
    ],
    [
     6,
     1,
     43619300456
    ],
    [
     6,
     2,
     19489154381
    ],
    [
     6,
     3,
     -104127797209
    ],
    [
     6,
     4,
     542623654632
    ],
    [
     6,
     5,
     7926453857
    ],
    [
     6,
     6,
     26839080345
    ],
    [
     6,
     7,
     -83417110142
    ],
    [
     6,
     8,
     200206490212
    ],
    [
     6,
     9,
     351524161025
    ],
    [
     6,
     10,
     210522065991
    ],
    [
     6,
     11,
     120039399163
    ],
    [
     6,
     12,
     83397536722
    ],
    [
     6,
     13,
     531371836588
    ],
    [
     6,
     14,
     991215926744
    ],
    [
     6,
     15,
     56575515425
    ],
    [
     6,
     16,
     -346108531568
    ],
    [
     6,
     17,
     -188807089736
    ],
    [
     6,
     18,
     -57395760460
    ],
    [
     7,
     0,
     70438828764
    ],
    [
     7,
     1,
     -132921391959
    ],
    [
     7,
     2,
     -21220603556
    ],
    [
     7,
     3,
     305355085744
    ],
    [
     7,
     4,
     -171152740850
    ],
    [
     7,
     5,
     -129813816624
    ],
    [
     7,
     6,
     8146193985
    ],
    [
     7,
     7,
     54348281169
    ],
    [
     7,
     8,
     35976293584
    ],
    [
     7,
     9,
     71834031892
    ],
    [
     7,
     10,
     75472128448
    ],
    [
     7,
     11,
     4424118281
    ],
    [
     7,
     12,
     281498044432
    ],
    [
     7,
     13,
     658129537323
    ],
    [
     7,
     14,
     854554074998
    ],
    [
     7,
     15,
     -263653912815
    ],
    [
     7,
     16,
     -128105435266
    ],
    [
     7,
     17,
     26238565965
    ],
    [
     7,
     18,
     -39908361914
    ],
    [
     8,
     0,
     280735293565
    ],
    [
     8,
     1,
     282622454542
    ],
    [
     8,
     2,
     -310624010056
    ],
    [
     8,
     3,
     -40178517993
    ],
    [
     8,
     4,
     -149004949724
    ],
    [
     8,
     5,
     63897152492
    ],
    [
     8,
     6,
     -96038375233
    ],
    [
     8,
     7,
     -35386326143
    ],
    [
     8,
     8,
     -55233382778
    ],
    [
     8,
     9,
     -11608891506
    ],
    [
     8,
     10,
     -41848945746
    ],
    [
     8,
     11,
     76025174781
    ],
    [
     8,
     12,
     351122916560
    ],
    [
     8,
     13,
     1252718031856
    ],
    [
     8,
     14,
     -228236624326
    ],
    [
     8,
     15,
     -108845884030
    ],
    [
     8,
     16,
     61310425328
    ],
    [
     8,
     17,
     -34907294482
    ],
    [
     9,
     0,
     -256338097787
    ],
    [
     9,
     1,
     -503483165611
    ],
    [
     9,
     2,
     180716459666
    ],
    [
     9,
     3,
     -133324070515
    ],
    [
     9,
     4,
     74833483875
    ],
    [
     9,
     5,
     -67047442922
    ],
    [
     9,
     6,
     -56419589991
    ],
    [
     9,
     7,
     20347491346
    ],
    [
     9,
     8,
     -40144956033
    ],
    [
     9,
     9,
     -43886003617
    ],
    [
     9,
     10,
     -4348414317
    ],
    [
     9,
     11,
     168615468038
    ],
    [
     9,
     12,
     1421854534927
    ],
    [
     9,
     13,
     -214010547315
    ],
    [
     9,
     14,
     -100421538425
    ],
    [
     9,
     15,
     63482044067
    ],
    [
     9,
     16,
     -40312426645
    ],
    [
     10,
     0,
     -200885579743
    ],
    [
     10,
     1,
     101473241811
    ],
    [
     10,
     2,
     14485875653
    ],
    [
     10,
     3,
     43743382795
    ],
    [
     10,
     4,
     -102788556998
    ],
    [
     10,
     5,
     -41225744122
    ],
    [
     10,
     6,
     -18677255141
    ],
    [
     10,
     7,
     25610080455
    ],
    [
     10,
     8,
     -21404672778
    ],
    [
     10,
     9,
     -25963562010
    ],
    [
     10,
     10,
     86800901490
    ],
    [
     10,
     11,
     1435812373310
    ],
    [
     10,
     12,
     -174927756146
    ],
    [
     10,
     13,
     -92586044179
    ],
    [
     10,
     14,
     58663672945
    ],
    [
     10,
     15,
     -45571034723
    ],
    [
     11,
     0,
     -533697787263
    ],
    [
     11,
     1,
     556676219280
    ],
    [
     11,
     2,
     -66105564023
    ],
    [
     11,
     3,
     12307953784
    ],
    [
     11,
     4,
     -82620791659
    ],
    [
     11,
     5,
     -4685800975
    ],
    [
     11,
     6,
     1488888192
    ],
    [
     11,
     7,
     46936154862
    ],
    [
     11,
     8,
     -16731108745
    ],
    [
     11,
     9,
     46803739671
    ],
    [
     11,
     10,
     1326559452849
    ],
    [
     11,
     11,
     -131317303122
    ],
    [
     11,
     12,
     -71455355574
    ],
    [
     11,
     13,
     52869051312
    ],
    [
     11,
     14,
     -42283597392
    ],
    [
     12,
     0,
     2764056656287
    ],
    [
     12,
     1,
     -330109946585
    ],
    [
     12,
     2,
     167645845096
    ],
    [
     12,
     3,
     -33390214950
    ],
    [
     12,
     4,
     -34587580097
    ],
    [
     12,
     5,
     -13902561641
    ],
    [
     12,
     6,
     17460126735
    ],
    [
     12,
     7,
     19196850834
    ],
    [
     12,
     8,
     26947894980
    ],
    [
     12,
     9,
     1132637995723
    ],
    [
     12,
     10,
     -94154917521
    ],
    [
     12,
     11,
     -57514135509
    ],
    [
     12,
     12,
     44447861166
    ],
    [
     12,
     13,
     -38627132476
    ],
    [
     13,
     0,
     -959069258020
    ],
    [
     13,
     1,
     337367050027
    ],
    [
     13,
     2,
     208210419698
    ],
    [
     13,
     3,
     19771550706
    ],
    [
     13,
     4,
     -8574864414
    ],
    [
     13,
     5,
     -4737591069
    ],
    [
     13,
     6,
     -5759305937
    ],
    [
     13,
     7,
     24651153965
    ],
    [
     13,
     8,
     893619869238
    ],
    [
     13,
     9,
     -61687577388
    ],
    [
     13,
     10,
     -39949168025
    ],
    [
     13,
     11,
     35037386728
    ],
    [
     13,
     12,
     -29620636021
    ],
    [
     14,
     0,
     1065656753634
    ],
    [
     14,
     1,
     605744003373
    ],
    [
     14,
     2,
     102824837312
    ],
    [
     14,
     3,
     5031730969
    ],
    [
     14,
     4,
     -31487892435
    ],
    [
     14,
     5,
     -20827162725
    ],
    [
     14,
     6,
     -9362233594
    ],
    [
     14,
     7,
     655171636056
    ],
    [
     14,
     8,
     -36847603865
    ],
    [
     14,
     9,
     -27248314725
    ],
    [
     14,
     10,
     26439789776
    ],
    [
     14,
     11,
     -22190534302
    ],
    [
     15,
     0,
     938874691765
    ],
    [
     15,
     1,
     20645640783
    ],
    [
     15,
     2,
     69595193906
    ],
    [
     15,
     3,
     -22031992180
    ],
    [
     15,
     4,
     -35004307890
    ],
    [
     15,
     5,
     -30344849359
    ],
    [
     15,
     6,
     415652542932
    ],
    [
     15,
     7,
     -14467387095
    ],
    [
     15,
     8,
     -17212545259
    ],
    [
     15,
     9,
     16786935887
    ],
    [
     15,
     10,
     -13962068753
    ],
    [
     16,
     0,
     -132931040805
    ],
    [
     16,
     1,
     -55780589576
    ],
    [
     16,
     2,
     72058977417
    ],
    [
     16,
     3,
     -38231916813
    ],
    [
     16,
     4,
     -51185599935
    ],
    [
     16,
     5,
     222442341870
    ],
    [
     16,
     6,
     -10238363854
    ],
    [
     16,
     7,
     -6114549174
    ],
    [
     16,
     8,
     9687138796
    ],
    [
     16,
     9,
     -8070017033
    ],
    [
     17,
     0,
     -113729930545
    ],
    [
     17,
     1,
     34809926240
    ],
    [
     17,
     2,
     43393714923
    ],
    [
     17,
     3,
     -56401155387
    ],
    [
     17,
     4,
     81973780095
    ],
    [
     17,
     5,
     -3485819402
    ],
    [
     17,
     6,
     -5647650517
    ],
    [
     17,
     7,
     6098849600
    ],
    [
     17,
     8,
     -3672393331
    ]
   ]
  },
  {
   "t": 7,
   "l": 574789702756,
   "a": [
    [
     0,
     7,
     2049528174890
    ],
    [
     0,
     8,
     -7965481924515
    ],
    [
     0,
     9,
     2847479733637
    ],
    [
     0,
     10,
     30206287966299
    ],
    [
     0,
     11,
     -18575988018349
    ],
    [
     0,
     12,
     -5459829503509
    ],
    [
     0,
     13,
     -21496562680337
    ],
    [
     0,
     14,
     -5832605647222
    ],
    [
     0,
     15,
     -260548283556
    ],
    [
     0,
     16,
     21579031535898
    ],
    [
     0,
     17,
     -14964673499816
    ],
    [
     0,
     18,
     -35774369362299
    ],
    [
     1,
     6,
     545908363023
    ],
    [
     1,
     7,
     985090757983
    ],
    [
     1,
     8,
     -966230100056
    ],
    [
     1,
     9,
     13668131919082
    ],
    [
     1,
     10,
     -11128285736040
    ],
    [
     1,
     11,
     -2574452748243
    ],
    [
     1,
     12,
     -16157204990337
    ],
    [
     1,
     13,
     -884651212684
    ],
    [
     1,
     14,
     13218578740344
    ],
    [
     1,
     15,
     4139903857989
    ],
    [
     1,
     16,
     -2561142856792
    ],
    [
     1,
     17,
     2700688430882
    ],
    [
     1,
     18,
     -6127280731632
    ],
    [
     2,
     5,
     58505966218
    ],
    [
     2,
     6,
     2543289725492
    ],
    [
     2,
     7,
     -1553704491714
    ],
    [
     2,
     8,
     3990366298842
    ],
    [
     2,
     9,
     -4271960399369
    ],
    [
     2,
     10,
     -1769542023883
    ],
    [
     2,
     11,
     -7574471628582
    ],
    [
     2,
     12,
     -593632506311
    ],
    [
     2,
     13,
     6487178644852
    ],
    [
     2,
     14,
     3151656130682
    ],
    [
     2,
     15,
     -2900474077120
    ],
    [
     2,
     16,
     -379498974621
    ],
    [
     2,
     17,
     3934484222161
    ],
    [
     2,
     18,
     10331134271699
    ],
    [
     3,
     4,
     -257434080
    ],
    [
     3,
     5,
     1348014939702
    ],
    [
     3,
     6,
     -981182351426
    ],
    [
     3,
     7,
     443924661020
    ],
    [
     3,
     8,
     -1580667039137
    ],
    [
     3,
     9,
     -1310666486804
    ],
    [
     3,
     10,
     -3873523741083
    ],
    [
     3,
     11,
     -228287167382
    ],
    [
     3,
     12,
     3394173035393
    ],
    [
     3,
     13,
     1389871537872
    ],
    [
     3,
     14,
     -1243659982182
    ],
    [
     3,
     15,
     -736508735915
    ],
    [
     3,
     16,
     381211083610
    ],
    [
     3,
     17,
     4655367254454
    ],
    [
     3,
     18,
     -1007030925567
    ],
    [
     4,
     3,
     -6807420580
    ],
    [
     4,
     4,
     -177914112753
    ],
    [
     4,
     5,
     -284427550207
    ],
    [
     4,
     6,
     -556370152374
    ],
    [
     4,
     7,
     -424863024124
    ],
    [
     4,
     8,
     -453560274959
    ],
    [
     4,
     9,
     -1148240663948
    ],
    [
     4,
     10,
     -90491758488
    ],
    [
     4,
     11,
     1665985949072
    ],
    [
     4,
     12,
     934158943004
    ],
    [
     4,
     13,
     -699996617598
    ],
    [
     4,
     14,
     -161623821173
    ],
    [
     4,
     15,
     215284901981
    ],
    [
     4,
     16,
     2797654933907
    ],
    [
     4,
     17,
     -701439231380
    ],
    [
     4,
     18,
     -119328196556
    ],
    [
     5,
     2,
     -49371263518
    ],
    [
     5,
     3,
     -746251700853
    ],
    [
     5,
     4,
     229995789590
    ],
    [
     5,
     5,
     -125538532368
    ],
    [
     5,
     6,
     -37804584719
    ],
    [
     5,
     7,
     80792794152
    ],
    [
     5,
     8,
     -58680180096
    ],
    [
     5,
     9,
     234592792550
    ],
    [
     5,
     10,
     710455454944
    ],
    [
     5,
     11,
     529700376982
    ],
    [
     5,
     12,
     -335433949751
    ],
    [
     5,
     13,
     -24247844763
    ],
    [
     5,
     14,
     199666040882
    ],
    [
     5,
     15,
     1855316717288
    ],
    [
     5,
     16,
     -410799521194
    ],
    [
     5,
     17,
     165272634222
    ],
    [
     5,
     18,
     208485913478
    ],
    [
     6,
     1,
     -14945836200
    ],
    [
     6,
     2,
     -200166266016
    ],
    [
     6,
     3,
     367247145188
    ],
    [
     6,
     4,
     288590975015
    ],
    [
     6,
     5,
     144692113474
    ],
    [
     6,
     6,
     70792177530
    ],
    [
     6,
     7,
     115605139095
    ],
    [
     6,
     8,
     154632642519
    ],
    [
     6,
     9,
     221159231052
    ],
    [
     6,
     10,
     239868168850
    ],
    [
     6,
     11,
     -75432059005
    ],
    [
     6,
     12,
     -34751471489
    ],
    [
     6,
     13,
     94496886333
    ],
    [
     6,
     14,
     1002263171526
    ],
    [
     6,
     15,
     -320235369879
    ],
    [
     6,
     16,
     -69558735030
    ],
    [
     6,
     17,
     100971084996
    ],
    [
     6,
     18,
     26276990313
    ],
    [
     7,
     0,
     227739955854
    ],
    [
     7,
     1,
     733447066757
    ],
    [
     7,
     2,
     -26881379037
    ],
    [
     7,
     3,
     -88801186316
    ],
    [
     7,
     4,
     13320836042
    ],
    [
     7,
     5,
     -100977824929
    ],
    [
     7,
     6,
     -60540640732
    ],
    [
     7,
     7,
     -34063714648
    ],
    [
     7,
     8,
     -96303425002
    ],
    [
     7,
     9,
     -30635601900
    ],
    [
     7,
     10,
     -101139943382
    ],
    [
     7,
     11,
     -80082922174
    ],
    [
     7,
     12,
     -78226997973
    ],
    [
     7,
     13,
     407537017244
    ],
    [
     7,
     14,
     -295896165262
    ],
    [
     7,
     15,
     -182867443055
    ],
    [
     7,
     16,
     -47199015708
    ],
    [
     7,
     17,
     -10269305706
    ],
    [
     7,
     18,
     -5735933310
    ],
    [
     8,
     0,
     967343336362
    ],
    [
     8,
     1,
     -382723251477
    ],
    [
     8,
     2,
     -272561832643
    ],
    [
     8,
     3,
     180170957177
    ],
    [
     8,
     4,
     96957941597
    ],
    [
     8,
     5,
     71274990800
    ],
    [
     8,
     6,
     27808574268
    ],
    [
     8,
     7,
     27460642412
    ],
    [
     8,
     8,
     20081452915
    ],
    [
     8,
     9,
     34062658283
    ],
    [
     8,
     10,
     45322302854
    ],
    [
     8,
     11,
     6461418549
    ],
    [
     8,
     12,
     144399213844
    ],
    [
     8,
     13,
     -141820209986
    ],
    [
     8,
     14,
     -169786612949
    ],
    [
     8,
     15,
     -46069611693
    ],
    [
     8,
     16,
     -5938670029
    ],
    [
     8,
     17,
     21547775040
    ],
    [
     9,
     0,
     -830002577932
    ],
    [
     9,
     1,
     -69601454651
    ],
    [
     9,
     2,
     84140095780
    ],
    [
     9,
     3,
     75524071980
    ],
    [
     9,
     4,
     17752133225
    ],
    [
     9,
     5,
     -83932376795
    ],
    [
     9,
     6,
     -43233829413
    ],
    [
     9,
     7,
     -18126963379
    ],
    [
     9,
     8,
     -4363397660
    ],
    [
     9,
     9,
     9353197348
    ],
    [
     9,
     10,
     -13305968007
    ],
    [
     9,
     11,
     -41829766601
    ],
    [
     9,
     12,
     -125885666537
    ],
    [
     9,
     13,
     -207275595763
    ],
    [
     9,
     14,
     -99080744350
    ],
    [
     9,
     15,
     -30573104287
    ],
    [
     9,
     16,
     -212865201
    ],
    [
     10,
     0,
     2358729667725
    ],
    [
     10,
     1,
     -386431542327
    ],
    [
     10,
     2,
     3338838542
    ],
    [
     10,
     3,
     134557725961
    ],
    [
     10,
     4,
     -21530732720
    ],
    [
     10,
     5,
     -16834549036
    ],
    [
     10,
     6,
     -1267115677
    ],
    [
     10,
     7,
     11691968220
    ],
    [
     10,
     8,
     7225450712
    ],
    [
     10,
     9,
     7946331175
    ],
    [
     10,
     10,
     -80594172235
    ],
    [
     10,
     11,
     -64985220074
    ],
    [
     10,
     12,
     -191870059676
    ],
    [
     10,
     13,
     -99761627188
    ],
    [
     10,
     14,
     -32721781342
    ],
    [
     10,
     15,
     4012333090
    ],
    [
     11,
     0,
     -2136757890412
    ],
    [
     11,
     1,
     -344685252314
    ],
    [
     11,
     2,
     56210676645
    ],
    [
     11,
     3,
     47512070081
    ],
    [
     11,
     4,
     -56602475436
    ],
    [
     11,
     5,
     -27775619074
    ],
    [
     11,
     6,
     1233534726
    ],
    [
     11,
     7,
     -3203949985
    ],
    [
     11,
     8,
     6777404429
    ],
    [
     11,
     9,
     -73636913527
    ],
    [
     11,
     10,
     -36915386928
    ],
    [
     11,
     11,
     -167793517438
    ],
    [
     11,
     12,
     -96867155891
    ],
    [
     11,
     13,
     -32773987911
    ],
    [
     11,
     14,
     -331394390
    ],
    [
     12,
     0,
     -515645447115
    ],
    [
     12,
     1,
     -585551575285
    ],
    [
     12,
     2,
     52672237378
    ],
    [
     12,
     3,
     -60189773682
    ],
    [
     12,
     4,
     -36976940982
    ],
    [
     12,
     5,
     2999480134
    ],
    [
     12,
     6,
     -8023359020
    ],
    [
     12,
     7,
     10011647991
    ],
    [
     12,
     8,
     -34719345901
    ],
    [
     12,
     9,
     -19254764689
    ],
    [
     12,
     10,
     -137168590060
    ],
    [
     12,
     11,
     -85213781377
    ],
    [
     12,
     12,
     -30677497655
    ],
    [
     12,
     13,
     -1420209855
    ],
    [
     13,
     0,
     -2364182818912
    ],
    [
     13,
     1,
     10340641350
    ],
    [
     13,
     2,
     88294611164
    ],
    [
     13,
     3,
     133033771
    ],
    [
     13,
     4,
     12660272809
    ],
    [
     13,
     5,
     -5626421896
    ],
    [
     13,
     6,
     1684031724
    ],
    [
     13,
     7,
     12968514634
    ],
    [
     13,
     8,
     -10223779126
    ],
    [
     13,
     9,
     -104954695186
    ],
    [
     13,
     10,
     -65459291170
    ],
    [
     13,
     11,
     -24790627081
    ],
    [
     13,
     12,
     -2461293127
    ],
    [
     14,
     0,
     186943926673
    ],
    [
     14,
     1,
     607506760160
    ],
    [
     14,
     2,
     101138185757
    ],
    [
     14,
     3,
     8159641735
    ],
    [
     14,
     4,
     -5326009355
    ],
    [
     14,
     5,
     -13640385815
    ],
    [
     14,
     6,
     50925224054
    ],
    [
     14,
     7,
     -2726195378
    ],
    [
     14,
     8,
     -73584322584
    ],
    [
     14,
     9,
     -46619939791
    ],
    [
     14,
     10,
     -16122756860
    ],
    [
     14,
     11,
     -1810032596
    ],
    [
     15,
     0,
     1551127985093
    ],
    [
     15,
     1,
     287582151753
    ],
    [
     15,
     2,
     -32406390170
    ],
    [
     15,
     3,
     19900435819
    ],
    [
     15,
     4,
     -31605032265
    ],
    [
     15,
     5,
     69745981157
    ],
    [
     15,
     6,
     2012362541
    ],
    [
     15,
     7,
     -44787745135
    ],
    [
     15,
     8,
     -30237406707
    ],
    [
     15,
     9,
     -10420164324
    ],
    [
     15,
     10,
     -872006627
    ],
    [
     16,
     0,
     565858762447
    ],
    [
     16,
     1,
     -182813677794
    ],
    [
     16,
     2,
     49771380693
    ],
    [
     16,
     3,
     -42435519534
    ],
    [
     16,
     4,
     63559992611
    ],
    [
     16,
     5,
     5121759295
    ],
    [
     16,
     6,
     -23640370656
    ],
    [
     16,
     7,
     -15211688745
    ],
    [
     16,
     8,
     -5609259131
    ],
    [
     16,
     9,
     -682083271
    ],
    [
     17,
     0,
     -567759821476
    ],
    [
     17,
     1,
     69376636030
    ],
    [
     17,
     2,
     -47187898156
    ],
    [
     17,
     3,
     35061698474
    ],
    [
     17,
     4,
     5881531511
    ],
    [
     17,
     5,
     -7332844463
    ],
    [
     17,
     6,
     -6126739454
    ],
    [
     17,
     7,
     -1747031603
    ],
    [
     17,
     8,
     -490157624
    ]
   ]
  },
  {
   "t": 8,
   "l": 276363114007,
   "a": [
    [
     0,
     8,
     971505238285
    ],
    [
     0,
     9,
     -10188338467970
    ],
    [
     0,
     10,
     17759962166515
    ],
    [
     0,
     11,
     36757758115027
    ],
    [
     0,
     12,
     -33119711507095
    ],
    [
     0,
     13,
     -18135710262719
    ],
    [
     0,
     14,
     -118844789936880
    ],
    [
     0,
     15,
     -166976046996464
    ],
    [
     0,
     16,
     -73109788551522
    ],
    [
     0,
     17,
     85275989582463
    ],
    [
     0,
     18,
     96404681827175
    ],
    [
     1,
     7,
     430935470957
    ],
    [
     1,
     8,
     -3939019060395
    ],
    [
     1,
     9,
     1382641202307
    ],
    [
     1,
     10,
     7361361016677
    ],
    [
     1,
     11,
     -4187929330018
    ],
    [
     1,
     12,
     17938987956763
    ],
    [
     1,
     13,
     -16391620500402
    ],
    [
     1,
     14,
     -43269245596106
    ],
    [
     1,
     15,
     -37531393420445
    ],
    [
     1,
     16,
     -3201622835641
    ],
    [
     1,
     17,
     5628703485004
    ],
    [
     1,
     18,
     -7947290310500
    ],
    [
     2,
     6,
     204819346422
    ],
    [
     2,
     7,
     -1027840685441
    ],
    [
     2,
     8,
     118983043481
    ],
    [
     2,
     9,
     327667901346
    ],
    [
     2,
     10,
     -7268469942241
    ],
    [
     2,
     11,
     11679044215455
    ],
    [
     2,
     12,
     -659273492554
    ],
    [
     2,
     13,
     -10414777724259
    ],
    [
     2,
     14,
     -6600133139972
    ],
    [
     2,
     15,
     -635539423868
    ],
    [
     2,
     16,
     -5746538352096
    ],
    [
     2,
     17,
     -23105244721375
    ],
    [
     2,
     18,
     -10886379283359
    ],
    [
     3,
     5,
     -9961309470
    ],
    [
     3,
     6,
     -303727584002
    ],
    [
     3,
     7,
     -471516886183
    ],
    [
     3,
     8,
     252038102745
    ],
    [
     3,
     9,
     -1553998049893
    ],
    [
     3,
     10,
     608675850739
    ],
    [
     3,
     11,
     -625875424276
    ],
    [
     3,
     12,
     -4062041094831
    ],
    [
     3,
     13,
     -1733078306104
    ],
    [
     3,
     14,
     2229701573172
    ],
    [
     3,
     15,
     374990565118
    ],
    [
     3,
     16,
     -12978484961762
    ],
    [
     3,
     17,
     -329197470476
    ],
    [
     3,
     18,
     -1159192832824
    ],
    [
     4,
     4,
     3256314998
    ],
    [
     4,
     5,
     -50785202686
    ],
    [
     4,
     6,
     -387078620833
    ],
    [
     4,
     7,
     -274104473086
    ],
    [
     4,
     8,
     -106579310189
    ],
    [
     4,
     9,
     -297606663849
    ],
    [
     4,
     10,
     -859657375617
    ],
    [
     4,
     11,
     -1421823415812
    ],
    [
     4,
     12,
     293728921913
    ],
    [
     4,
     13,
     1019713395999
    ],
    [
     4,
     14,
     -271883489498
    ],
    [
     4,
     15,
     -6946027586994
    ],
    [
     4,
     16,
     6612045483089
    ],
    [
     4,
     17,
     -1013818466682
    ],
    [
     4,
     18,
     -387609968979
    ],
    [
     5,
     3,
     -9623400210
    ],
    [
     5,
     4,
     97694455088
    ],
    [
     5,
     5,
     12806365109
    ],
    [
     5,
     6,
     -59712757651
    ],
    [
     5,
     7,
     290493243226
    ],
    [
     5,
     8,
     -412258654774
    ],
    [
     5,
     9,
     328769269387
    ],
    [
     5,
     10,
     -398346849430
    ],
    [
     5,
     11,
     974670838835
    ],
    [
     5,
     12,
     893184904951
    ],
    [
     5,
     13,
     155925340982
    ],
    [
     5,
     14,
     -3868948086699
    ],
    [
     5,
     15,
     11636293596852
    ],
    [
     5,
     16,
     -243142271227
    ],
    [
     5,
     17,
     2114794264
    ],
    [
     5,
     18,
     18422270108
    ],
    [
     6,
     2,
     -49103429347
    ],
    [
     6,
     3,
     45951379920
    ],
    [
     6,
     4,
     80680962458
    ],
    [
     6,
     5,
     -110416531726
    ],
    [
     6,
     6,
     -115761328837
    ],
    [
     6,
     7,
     -686582963784
    ],
    [
     6,
     8,
     132725064014
    ],
    [
     6,
     9,
     123159373695
    ],
    [
     6,
     10,
     380725547469
    ],
    [
     6,
     11,
     -751431522
    ],
    [
     6,
     12,
     -16862035305
    ],
    [
     6,
     13,
     -2080525411509
    ],
    [
     6,
     14,
     14362353308025
    ],
    [
     6,
     15,
     -334739433109
    ],
    [
     6,
     16,
     -168620671987
    ],
    [
     6,
     17,
     -332209740814
    ],
    [
     6,
     18,
     -234403080263
    ],
    [
     7,
     1,
     40792692289
    ],
    [
     7,
     2,
     161766571737
    ],
    [
     7,
     3,
     255001062477
    ],
    [
     7,
     4,
     272572261475
    ],
    [
     7,
     5,
     122955300091
    ],
    [
     7,
     6,
     132798314573
    ],
    [
     7,
     7,
     123505757276
    ],
    [
     7,
     8,
     445027149916
    ],
    [
     7,
     9,
     620471730122
    ],
    [
     7,
     10,
     -151790949991
    ],
    [
     7,
     11,
     103283018202
    ],
    [
     7,
     12,
     -574455231231
    ],
    [
     7,
     13,
     16129349173494
    ],
    [
     7,
     14,
     13912211182
    ],
    [
     7,
     15,
     66668222790
    ],
    [
     7,
     16,
     -121072588777
    ],
    [
     7,
     17,
     -112095710369
    ],
    [
     7,
     18,
     24222028592
    ],
    [
     8,
     0,
     130766077900
    ],
    [
     8,
     1,
     -163211409922
    ],
    [
     8,
     2,
     -239754834038
    ],
    [
     8,
     3,
     -121894524364
    ],
    [
     8,
     4,
     -98715608249
    ],
    [
     8,
     5,
     254687628036
    ],
    [
     8,
     6,
     -43224979033
    ],
    [
     8,
     7,
     44927065866
    ],
    [
     8,
     8,
     227310805082
    ],
    [
     8,
     9,
     -105830127142
    ],
    [
     8,
     10,
     -83047196866
    ],
    [
     8,
     11,
     127384458777
    ],
    [
     8,
     12,
     16434739919240
    ],
    [
     8,
     13,
     135986467430
    ],
    [
     8,
     14,
     106213972746
    ],
    [
     8,
     15,
     -111544785361
    ],
    [
     8,
     16,
     -143910408627
    ],
    [
     8,
     17,
     -40509633062
    ],
    [
     8,
     18,
     -6787474022
    ],
    [
     9,
     0,
     -927211504185
    ],
    [
     9,
     1,
     -137884944296
    ],
    [
     9,
     2,
     -66087098454
    ],
    [
     9,
     3,
     -24707096973
    ],
    [
     9,
     4,
     162044609983
    ],
    [
     9,
     5,
     -106659871831
    ],
    [
     9,
     6,
     -142297912182
    ],
    [
     9,
     7,
     -69611074287
    ],
    [
     9,
     8,
     -29054013954
    ],
    [
     9,
     9,
     15062585028
    ],
    [
     9,
     10,
     410935561175
    ],
    [
     9,
     11,
     15820073594699
    ],
    [
     9,
     12,
     218611528890
    ],
    [
     9,
     13,
     155823618005
    ],
    [
     9,
     14,
     -64768821262
    ],
    [
     9,
     15,
     -114496090233
    ],
    [
     9,
     16,
     -50825250666
    ],
    [
     9,
     17,
     15376735752
    ],
    [
     10,
     0,
     48748303146
    ],
    [
     10,
     1,
     -41531208228
    ],
    [
     10,
     2,
     317054070983
    ],
    [
     10,
     3,
     -66446253014
    ],
    [
     10,
     4,
     -43198789513
    ],
    [
     10,
     5,
     -161171152963
    ],
    [
     10,
     6,
     -248925784355
    ],
    [
     10,
     7,
     24055447851
    ],
    [
     10,
     8,
     4280434852
    ],
    [
     10,
     9,
     451262151251
    ],
    [
     10,
     10,
     14482236584235
    ],
    [
     10,
     11,
     258407511147
    ],
    [
     10,
     12,
     155128870443
    ],
    [
     10,
     13,
     -31337840227
    ],
    [
     10,
     14,
     -106984152680
    ],
    [
     10,
     15,
     -62248866140
    ],
    [
     10,
     16,
     16209602118
    ],
    [
     11,
     0,
     466586283671
    ],
    [
     11,
     1,
     -211385350453
    ],
    [
     11,
     2,
     -368110775508
    ],
    [
     11,
     3,
     113256285040
    ],
    [
     11,
     4,
     51301674492
    ],
    [
     11,
     5,
     -151100789800
    ],
    [
     11,
     6,
     51624729141
    ],
    [
     11,
     7,
     19198953019
    ],
    [
     11,
     8,
     276569283076
    ],
    [
     11,
     9,
     12671047347651
    ],
    [
     11,
     10,
     265732702375
    ],
    [
     11,
     11,
     165153846712
    ],
    [
     11,
     12,
     -7167439579
    ],
    [
     11,
     13,
     -72153240288
    ],
    [
     11,
     14,
     -59664151546
    ],
    [
     11,
     15,
     23154044087
    ],
    [
     12,
     0,
     -2023972464090
    ],
    [
     12,
     1,
     -393488268694
    ],
    [
     12,
     2,
     110011652953
    ],
    [
     12,
     3,
     214136115070
    ],
    [
     12,
     4,
     3491026782
    ],
    [
     12,
     5,
     37506426591
    ],
    [
     12,
     6,
     -13334670493
    ],
    [
     12,
     7,
     14465285933
    ],
    [
     12,
     8,
     10514982731106
    ],
    [
     12,
     9,
     260150789441
    ],
    [
     12,
     10,
     143809362599
    ],
    [
     12,
     11,
     8844597332
    ],
    [
     12,
     12,
     -55484773435
    ],
    [
     12,
     13,
     -50865329785
    ],
    [
     12,
     14,
     19021275002
    ],
    [
     13,
     0,
     2089187898068
    ],
    [
     13,
     1,
     -151134768446
    ],
    [
     13,
     2,
     118760901806
    ],
    [
     13,
     3,
     189037058606
    ],
    [
     13,
     4,
     -42205217586
    ],
    [
     13,
     5,
     -11051062058
    ],
    [
     13,
     6,
     -277102381480
    ],
    [
     13,
     7,
     8228621053845
    ],
    [
     13,
     8,
     225040915921
    ],
    [
     13,
     9,
     132966549115
    ],
    [
     13,
     10,
     6853181152
    ],
    [
     13,
     11,
     -33839234559
    ],
    [
     13,
     12,
     -43899321416
    ],
    [
     13,
     13,
     18515001710
    ],
    [
     14,
     0,
     -346715756164
    ],
    [
     14,
     1,
     -551463980109
    ],
    [
     14,
     2,
     349955321658
    ],
    [
     14,
     3,
     -74531556539
    ],
    [
     14,
     4,
     -7495920710
    ],
    [
     14,
     5,
     -487812048484
    ],
    [
     14,
     6,
     5945581308886
    ],
    [
     14,
     7,
     171623018321
    ],
    [
     14,
     8,
     98151954920
    ],
    [
     14,
     9,
     10410360306
    ],
    [
     14,
     10,
     -25476188048
    ],
    [
     14,
     11,
     -28251198745
    ],
    [
     14,
     12,
     12508887856
    ],
    [
     15,
     0,
     -1187926537919
    ],
    [
     15,
     1,
     422816927030
    ],
    [
     15,
     2,
     -77654127995
    ],
    [
     15,
     3,
     13528080607
    ],
    [
     15,
     4,
     -615118944939
    ],
    [
     15,
     5,
     3860176375676
    ],
    [
     15,
     6,
     109740245832
    ],
    [
     15,
     7,
     71487046151
    ],
    [
     15,
     8,
     6164308679
    ],
    [
     15,
     9,
     -12170356040
    ],
    [
     15,
     10,
     -21588264504
    ],
    [
     15,
     11,
     11357848602
    ],
    [
     16,
     0,
     190889291341
    ],
    [
     16,
     1,
     297482404614
    ],
    [
     16,
     2,
     21669559639
    ],
    [
     16,
     3,
     -579238566968
    ],
    [
     16,
     4,
     2094001602769
    ],
    [
     16,
     5,
     58882738676
    ],
    [
     16,
     6,
     38101456495
    ],
    [
     16,
     7,
     7486825694
    ],
    [
     16,
     8,
     -6725254772
    ],
    [
     16,
     9,
     -10334868605
    ],
    [
     16,
     10,
     4811864027
    ],
    [
     17,
     0,
     770079560780
    ],
    [
     17,
     1,
     355095296639
    ],
    [
     17,
     2,
     -432282227257
    ],
    [
     17,
     3,
     786724161937
    ],
    [
     17,
     4,
     14126109339
    ],
    [
     17,
     5,
     14018658014
    ],
    [
     17,
     6,
     1692884303
    ],
    [
     17,
     7,
     1174883440
    ],
    [
     17,
     8,
     -6027738205
    ],
    [
     17,
     9,
     3923574966
    ]
   ]
  },
  {
   "t": 8,
   "l": 165935061206,
   "a": [
    [
     0,
     8,
     -372678578412
    ],
    [
     0,
     9,
     -1395605976184
    ],
    [
     0,
     10,
     -1088324653348
    ],
    [
     0,
     11,
     2595755877535
    ],
    [
     0,
     12,
     51451253098200
    ],
    [
     0,
     13,
     25244416959105
    ],
    [
     0,
     14,
     20727033414001
    ],
    [
     0,
     15,
     37055549943600
    ],
    [
     0,
     16,
     -23572741480349
    ],
    [
     0,
     17,
     -40203496970379
    ],
    [
     0,
     18,
     -35733596260164
    ],
    [
     1,
     7,
     860641778704
    ],
    [
     1,
     8,
     569887657580
    ],
    [
     1,
     9,
     1545792683514
    ],
    [
     1,
     10,
     -7802447485617
    ],
    [
     1,
     11,
     19568895327260
    ],
    [
     1,
     12,
     -16169534969013
    ],
    [
     1,
     13,
     -17757560361513
    ],
    [
     1,
     14,
     10688268587905
    ],
    [
     1,
     15,
     19930086471623
    ],
    [
     1,
     16,
     9624253593650
    ],
    [
     1,
     17,
     9434827172167
    ],
    [
     1,
     18,
     -1702564667511
    ],
    [
     2,
     6,
     -166751601716
    ],
    [
     2,
     7,
     -1060290098485
    ],
    [
     2,
     8,
     722315471655
    ],
    [
     2,
     9,
     930170621579
    ],
    [
     2,
     10,
     9004588784794
    ],
    [
     2,
     11,
     -5200311090598
    ],
    [
     2,
     12,
     -13165701595556
    ],
    [
     2,
     13,
     1889212488095
    ],
    [
     2,
     14,
     8625618382471
    ],
    [
     2,
     15,
     565443330219
    ],
    [
     2,
     16,
     -3807426376494
    ],
    [
     2,
     17,
     734365000854
    ],
    [
     2,
     18,
     7025813520019
    ],
    [
     3,
     5,
     40918411974
    ],
    [
     3,
     6,
     28093754578
    ],
    [
     3,
     7,
     -570422333598
    ],
    [
     3,
     8,
     242448708881
    ],
    [
     3,
     9,
     2092282746074
    ],
    [
     3,
     10,
     -1530904848274
    ],
    [
     3,
     11,
     -3655010931903
    ],
    [
     3,
     12,
     2287993895778
    ],
    [
     3,
     13,
     4873484071087
    ],
    [
     3,
     14,
     -3049415252727
    ],
    [
     3,
     15,
     -7709894453870
    ],
    [
     3,
     16,
     -5050266727916
    ],
    [
     3,
     17,
     2525590004709
    ],
    [
     3,
     18,
     2455733058457
    ],
    [
     4,
     4,
     -12626526356
    ],
    [
     4,
     5,
     51431569495
    ],
    [
     4,
     6,
     -430211600963
    ],
    [
     4,
     7,
     191319141337
    ],
    [
     4,
     8,
     38559636316
    ],
    [
     4,
     9,
     -595155218850
    ],
    [
     4,
     10,
     -1338679092328
    ],
    [
     4,
     11,
     733818674087
    ],
    [
     4,
     12,
     3235490999177
    ],
    [
     4,
     13,
     -75199765044
    ],
    [
     4,
     14,
     -3984958533456
    ],
    [
     4,
     15,
     -2862513482371
    ],
    [
     4,
     16,
     1891751245038
    ],
    [
     4,
     17,
     2440631307998
    ],
    [
     4,
     18,
     -1342111691422
    ],
    [
     5,
     3,
     15742687920
    ],
    [
     5,
     4,
     -48116435639
    ],
    [
     5,
     5,
     -38632111952
    ],
    [
     5,
     6,
     255563500092
    ],
    [
     5,
     7,
     -422611068114
    ],
    [
     5,
     8,
     301525165257
    ],
    [
     5,
     9,
     -319479209007
    ],
    [
     5,
     10,
     -246684767018
    ],
    [
     5,
     11,
     1362404485481
    ],
    [
     5,
     12,
     424636590791
    ],
    [
     5,
     13,
     -1475525570106
    ],
    [
     5,
     14,
     -683738579301
    ],
    [
     5,
     15,
     1758821709446
    ],
    [
     5,
     16,
     3228538783206
    ],
    [
     5,
     17,
     -1340616451546
    ],
    [
     5,
     18,
     273154505300
    ],
    [
     6,
     2,
     -33723598925
    ],
    [
     6,
     3,
     34381877886
    ],
    [
     6,
     4,
     151984019544
    ],
    [
     6,
     5,
     24774858178
    ],
    [
     6,
     6,
     -169960237073
    ],
    [
     6,
     7,
     335354815413
    ],
    [
     6,
     8,
     139102316866
    ],
    [
     6,
     9,
     -495726805220
    ],
    [
     6,
     10,
     400883211581
    ],
    [
     6,
     11,
     455236276400
    ],
    [
     6,
     12,
     -799065114405
    ],
    [
     6,
     13,
     -188713815492
    ],
    [
     6,
     14,
     922081534328
    ],
    [
     6,
     15,
     3038857500351
    ],
    [
     6,
     16,
     -1598854690766
    ],
    [
     6,
     17,
     394625613417
    ],
    [
     6,
     18,
     -60945726744
    ],
    [
     7,
     1,
     19325106748
    ],
    [
     7,
     2,
     112274080150
    ],
    [
     7,
     3,
     245509793033
    ],
    [
     7,
     4,
     -257792695679
    ],
    [
     7,
     5,
     195544329197
    ],
    [
     7,
     6,
     41863518059
    ],
    [
     7,
     7,
     279051563743
    ],
    [
     7,
     8,
     -279777061803
    ],
    [
     7,
     9,
     -95166997102
    ],
    [
     7,
     10,
     318735240477
    ],
    [
     7,
     11,
     -266379077246
    ],
    [
     7,
     12,
     29874345295
    ],
    [
     7,
     13,
     425429353305
    ],
    [
     7,
     14,
     2898757962495
    ],
    [
     7,
     15,
     -1533962830096
    ],
    [
     7,
     16,
     490993024190
    ],
    [
     7,
     17,
     -73097077082
    ],
    [
     7,
     18,
     -32366720792
    ],
    [
     8,
     0,
     52819272178
    ],
    [
     8,
     1,
     -193421078047
    ],
    [
     8,
     2,
     -263837114950
    ],
    [
     8,
     3,
     -15788665449
    ],
    [
     8,
     4,
     73407745902
    ],
    [
     8,
     5,
     -214231880960
    ],
    [
     8,
     6,
     -76041590807
    ],
    [
     8,
     7,
     -20219941006
    ],
    [
     8,
     8,
     -63574980222
    ],
    [
     8,
     9,
     183275317840
    ],
    [
     8,
     10,
     38070212999
    ],
    [
     8,
     11,
     218425499820
    ],
    [
     8,
     12,
     151337189714
    ],
    [
     8,
     13,
     2708900245497
    ],
    [
     8,
     14,
     -1433438018310
    ],
    [
     8,
     15,
     555708468092
    ],
    [
     8,
     16,
     -39883159962
    ],
    [
     8,
     17,
     32036291719
    ],
    [
     8,
     18,
     -23105119552
    ],
    [
     9,
     0,
     -80652244891
    ],
    [
     9,
     1,
     -126657818310
    ],
    [
     9,
     2,
     107652050571
    ],
    [
     9,
     3,
     -92000731331
    ],
    [
     9,
     4,
     -72485157346
    ],
    [
     9,
     5,
     -155069763910
    ],
    [
     9,
     6,
     109479037820
    ],
    [
     9,
     7,
     -45120087718
    ],
    [
     9,
     8,
     57287761611
    ],
    [
     9,
     9,
     75703207949
    ],
    [
     9,
     10,
     246906107861
    ],
    [
     9,
     11,
     19273702935
    ],
    [
     9,
     12,
     2504158587294
    ],
    [
     9,
     13,
     -1286608152968
    ],
    [
     9,
     14,
     533584867542
    ],
    [
     9,
     15,
     -26721634958
    ],
    [
     9,
     16,
     26489382290
    ],
    [
     9,
     17,
     -22673297412
    ],
    [
     10,
     0,
     18552154958
    ],
    [
     10,
     1,
     299808574771
    ],
    [
     10,
     2,
     -291266049205
    ],
    [
     10,
     3,
     116605293959
    ],
    [
     10,
     4,
     68873485745
    ],
    [
     10,
     5,
     152336463099
    ],
    [
     10,
     6,
     53668036502
    ],
    [
     10,
     7,
     -77539173444
    ],
    [
     10,
     8,
     94041270879
    ],
    [
     10,
     9,
     207281619752
    ],
    [
     10,
     10,
     -14821583426
    ],
    [
     10,
     11,
     2293691528946
    ],
    [
     10,
     12,
     -1073272825900
    ],
    [
     10,
     13,
     503040421006
    ],
    [
     10,
     14,
     1182764144
    ],
    [
     10,
     15,
     52527151204
    ],
    [
     10,
     16,
     -28040926818
    ],
    [
     11,
     0,
     -355966522519
    ],
    [
     11,
     1,
     173782936311
    ],
    [
     11,
     2,
     210573993357
    ],
    [
     11,
     3,
     174922321303
    ],
    [
     11,
     4,
     88569476365
    ],
    [
     11,
     5,
     -21034906329
    ],
    [
     11,
     6,
     -98307869515
    ],
    [
     11,
     7,
     -22715305602
    ],
    [
     11,
     8,
     98122527442
    ],
    [
     11,
     9,
     -36516547631
    ],
    [
     11,
     10,
     2010541586379
    ],
    [
     11,
     11,
     -883493957656
    ],
    [
     11,
     12,
     438441153698
    ],
    [
     11,
     13,
     10634251458
    ],
    [
     11,
     14,
     50076001584
    ],
    [
     11,
     15,
     -27240127782
    ],
    [
     12,
     0,
     2569961787923
    ],
    [
     12,
     1,
     -77429275343
    ],
    [
     12,
     2,
     53841784250
    ],
    [
     12,
     3,
     -190467416692
    ],
    [
     12,
     4,
     -64256908398
    ],
    [
     12,
     5,
     -99970766706
    ],
    [
     12,
     6,
     -32645481222
    ],
    [
     12,
     7,
     -54549110830
    ],
    [
     12,
     8,
     -38984421649
    ],
    [
     12,
     9,
     1689441969048
    ],
    [
     12,
     10,
     -707262361713
    ],
    [
     12,
     11,
     343523105937
    ],
    [
     12,
     12,
     11068633957
    ],
    [
     12,
     13,
     47826435502
    ],
    [
     12,
     14,
     -24086936723
    ],
    [
     13,
     0,
     -1545411277592
    ],
    [
     13,
     1,
     -530449912958
    ],
    [
     13,
     2,
     -287289840021
    ],
    [
     13,
     3,
     -119455069105
    ],
    [
     13,
     4,
     49586710272
    ],
    [
     13,
     5,
     -46283400469
    ],
    [
     13,
     6,
     -138549441372
    ],
    [
     13,
     7,
     -65916873647
    ],
    [
     13,
     8,
     1362765377784
    ],
    [
     13,
     9,
     -548423723095
    ],
    [
     13,
     10,
     257021923912
    ],
    [
     13,
     11,
     6578667626
    ],
    [
     13,
     12,
     39397543499
    ],
    [
     13,
     13,
     -19199383298
    ],
    [
     14,
     0,
     -2094825734887
    ],
    [
     14,
     1,
     -22108655430
    ],
    [
     14,
     2,
     141248301374
    ],
    [
     14,
     3,
     98052561132
    ],
    [
     14,
     4,
     51974258088
    ],
    [
     14,
     5,
     -225872744467
    ],
    [
     14,
     6,
     -51194268755
    ],
    [
     14,
     7,
     1018992037991
    ],
    [
     14,
     8,
     -388177486498
    ],
    [
     14,
     9,
     171232923971
    ],
    [
     14,
     10,
     6498853492
    ],
    [
     14,
     11,
     30358306696
    ],
    [
     14,
     12,
     -14017623287
    ],
    [
     15,
     0,
     966671159055
    ],
    [
     15,
     1,
     865807083890
    ],
    [
     15,
     2,
     279018741424
    ],
    [
     15,
     3,
     40776938484
    ],
    [
     15,
     4,
     -213106364260
    ],
    [
     15,
     5,
     -78504959812
    ],
    [
     15,
     6,
     721823652012
    ],
    [
     15,
     7,
     -261900061117
    ],
    [
     15,
     8,
     106732203099
    ],
    [
     15,
     9,
     1486202189
    ],
    [
     15,
     10,
     21004019759
    ],
    [
     15,
     11,
     -9471825836
    ],
    [
     16,
     0,
     2134226057084
    ],
    [
     16,
     1,
     160159625182
    ],
    [
     16,
     2,
     237270967264
    ],
    [
     16,
     3,
     -246626160114
    ],
    [
     16,
     4,
     -73631019841
    ],
    [
     16,
     5,
     428235738940
    ],
    [
     16,
     6,
     -137431104017
    ],
    [
     16,
     7,
     46756410160
    ],
    [
     16,
     8,
     1388945021
    ],
    [
     16,
     9,
     12319130535
    ],
    [
     16,
     10,
     -5570088525
    ],
    [
     17,
     0,
     120556192175
    ],
    [
     17,
     1,
     92525475246
    ],
    [
     17,
     2,
     -8384264655
    ],
    [
     17,
     3,
     -140974340627
    ],
    [
     17,
     4,
     206601570790
    ],
    [
     17,
     5,
     -62581051800
    ],
    [
     17,
     6,
     21434447408
    ],
    [
     17,
     7,
     -5115866587
    ],
    [
     17,
     8,
     6679126493
    ],
    [
     17,
     9,
     -2221186327
    ]
   ]
  },
  {
   "t": 8,
   "l": 63222116190,
   "a": [
    [
     0,
     8,
     311041355244
    ],
    [
     0,
     9,
     -2770864128444
    ],
    [
     0,
     10,
     -6079254758023
    ],
    [
     0,
     11,
     10177308063026
    ],
    [
     0,
     12,
     25991708425750
    ],
    [
     0,
     13,
     -36244317971830
    ],
    [
     0,
     14,
     -4234931289684
    ],
    [
     0,
     15,
     -3890859854256
    ],
    [
     0,
     16,
     -15433294607830
    ],
    [
     0,
     17,
     -20702729312724
    ],
    [
     0,
     18,
     -11855035226195
    ],
    [
     1,
     7,
     643042085287
    ],
    [
     1,
     8,
     -1785464311338
    ],
    [
     1,
     9,
     -3958718178136
    ],
    [
     1,
     10,
     9541351023065
    ],
    [
     1,
     11,
     10364635389949
    ],
    [
     1,
     12,
     -31569086575587
    ],
    [
     1,
     13,
     -4822827301175
    ],
    [
     1,
     14,
     13123520592670
    ],
    [
     1,
     15,
     7669608493422
    ],
    [
     1,
     16,
     504299604515
    ],
    [
     1,
     17,
     13525274134759
    ],
    [
     1,
     18,
     10841666485985
    ],
    [
     2,
     6,
     -243792055123
    ],
    [
     2,
     7,
     -1346141082485
    ],
    [
     2,
     8,
     71277771771
    ],
    [
     2,
     9,
     5035691876518
    ],
    [
     2,
     10,
     6564545106011
    ],
    [
     2,
     11,
     -13908962244166
    ],
    [
     2,
     12,
     -3680278856845
    ],
    [
     2,
     13,
     8754299337908
    ],
    [
     2,
     14,
     4277863650447
    ],
    [
     2,
     15,
     24489236692
    ],
    [
     2,
     16,
     -1484967880299
    ],
    [
     2,
     17,
     -4000504059415
    ],
    [
     2,
     18,
     3403602736259
    ],
    [
     3,
     5,
     -22140831138
    ],
    [
     3,
     6,
     -338584109389
    ],
    [
     3,
     7,
     385108842725
    ],
    [
     3,
     8,
     1831739601842
    ],
    [
     3,
     9,
     724615896832
    ],
    [
     3,
     10,
     -4222178981138
    ],
    [
     3,
     11,
     -1364508735972
    ],
    [
     3,
     12,
     3807600338263
    ],
    [
     3,
     13,
     1718602762552
    ],
    [
     3,
     14,
     -2072291059360
    ],
    [
     3,
     15,
     -3792721182199
    ],
    [
     3,
     16,
     -3936713916149
    ],
    [
     3,
     17,
     -418090493296
    ],
    [
     3,
     18,
     2417426137525
    ],
    [
     4,
     4,
     -10859045576
    ],
    [
     4,
     5,
     -20863485802
    ],
    [
     4,
     6,
     266739815800
    ],
    [
     4,
     7,
     409576041670
    ],
    [
     4,
     8,
     -165721033346
    ],
    [
     4,
     9,
     -917942669911
    ],
    [
     4,
     10,
     -135237392900
    ],
    [
     4,
     11,
     678774128463
    ],
    [
     4,
     12,
     496661165551
    ],
    [
     4,
     13,
     -647362734965
    ],
    [
     4,
     14,
     -1860467842391
    ],
    [
     4,
     15,
     -2218442902029
    ],
    [
     4,
     16,
     463666816574
    ],
    [
     4,
     17,
     1913993796656
    ],
    [
     4,
     18,
     1048881904011
    ],
    [
     5,
     3,
     44769222492
    ],
    [
     5,
     4,
     39138510092
    ],
    [
     5,
     5,
     23990932142
    ],
    [
     5,
     6,
     145899894769
    ],
    [
     5,
     7,
     -350046935052
    ],
    [
     5,
     8,
     402817747409
    ],
    [
     5,
     9,
     -101457414941
    ],
    [
     5,
     10,
     -221303006923
    ],
    [
     5,
     11,
     -251761718173
    ],
    [
     5,
     12,
     -203524005477
    ],
    [
     5,
     13,
     -819029733550
    ],
    [
     5,
     14,
     -1037302807623
    ],
    [
     5,
     15,
     428317648394
    ],
    [
     5,
     16,
     1073332207297
    ],
    [
     5,
     17,
     323953179142
    ],
    [
     5,
     18,
     537041313251
    ],
    [
     6,
     2,
     -1009451307
    ],
    [
     6,
     3,
     151546434788
    ],
    [
     6,
     4,
     -119802045564
    ],
    [
     6,
     5,
     -30280722295
    ],
    [
     6,
     6,
     -100007071792
    ],
    [
     6,
     7,
     495460096798
    ],
    [
     6,
     8,
     152004242447
    ],
    [
     6,
     9,
     -304650682312
    ],
    [
     6,
     10,
     -175926113792
    ],
    [
     6,
     11,
     20005104645
    ],
    [
     6,
     12,
     -409892648471
    ],
    [
     6,
     13,
     -478210353509
    ],
    [
     6,
     14,
     226212599624
    ],
    [
     6,
     15,
     417143541073
    ],
    [
     6,
     16,
     -43741214509
    ],
    [
     6,
     17,
     759061344252
    ],
    [
     6,
     18,
     218473669971
    ],
    [
     7,
     1,
     -48338148491
    ],
    [
     7,
     2,
     48471932678
    ],
    [
     7,
     3,
     -101153397948
    ],
    [
     7,
     4,
     -265134994316
    ],
    [
     7,
     5,
     96970803496
    ],
    [
     7,
     6,
     21247336556
    ],
    [
     7,
     7,
     155294762499
    ],
    [
     7,
     8,
     -276539997748
    ],
    [
     7,
     9,
     -146323057130
    ],
    [
     7,
     10,
     115245574449
    ],
    [
     7,
     11,
     -131179429211
    ],
    [
     7,
     12,
     -128791332876
    ],
    [
     7,
     13,
     6836454954
    ],
    [
     7,
     14,
     -176534275143
    ],
    [
     7,
     15,
     -391553476379
    ],
    [
     7,
     16,
     748977843237
    ],
    [
     7,
     17,
     166265864517
    ],
    [
     7,
     18,
     84881681015
    ],
    [
     8,
     0,
     38542863048
    ],
    [
     8,
     1,
     -133530472012
    ],
    [
     8,
     2,
     64947758286
    ],
    [
     8,
     3,
     -100834009383
    ],
    [
     8,
     4,
     136022091216
    ],
    [
     8,
     5,
     -247093041384
    ],
    [
     8,
     6,
     -80056162774
    ],
    [
     8,
     7,
     -67155874130
    ],
    [
     8,
     8,
     -116994222585
    ],
    [
     8,
     9,
     122313637870
    ],
    [
     8,
     10,
     41495860854
    ],
    [
     8,
     11,
     76088233089
    ],
    [
     8,
     12,
     -46857764898
    ],
    [
     8,
     13,
     -594710680632
    ],
    [
     8,
     14,
     -691075846354
    ],
    [
     8,
     15,
     652597826071
    ],
    [
     8,
     16,
     126635375341
    ],
    [
     8,
     17,
     56239097819
    ],
    [
     8,
     18,
     36162378545
    ],
    [
     9,
     0,
     -761487730236
    ],
    [
     9,
     1,
     262365533348
    ],
    [
     9,
     2,
     -37211779255
    ],
    [
     9,
     3,
     -4488648339
    ],
    [
     9,
     4,
     -99352075390
    ],
    [
     9,
     5,
     -63383193001
    ],
    [
     9,
     6,
     168413979424
    ],
    [
     9,
     7,
     49357849659
    ],
    [
     9,
     8,
     56768338932
    ],
    [
     9,
     9,
     109755760143
    ],
    [
     9,
     10,
     192150836970
    ],
    [
     9,
     11,
     -22464767390
    ],
    [
     9,
     12,
     -693223744516
    ],
    [
     9,
     13,
     -778394819627
    ],
    [
     9,
     14,
     584155741900
    ],
    [
     9,
     15,
     118255792933
    ],
    [
     9,
     16,
     75778884249
    ],
    [
     9,
     17,
     13023484848
    ],
    [
     10,
     0,
     -307269090655
    ],
    [
     10,
     1,
     403288459680
    ],
    [
     10,
     2,
     -293645425096
    ],
    [
     10,
     3,
     162221922209
    ],
    [
     10,
     4,
     -29010345807
    ],
    [
     10,
     5,
     87852034091
    ],
    [
     10,
     6,
     75627615688
    ],
    [
     10,
     7,
     -50692026206
    ],
    [
     10,
     8,
     42073705773
    ],
    [
     10,
     9,
     171972168295
    ],
    [
     10,
     10,
     6942909000
    ],
    [
     10,
     11,
     -711556626591
    ],
    [
     10,
     12,
     -782324099310
    ],
    [
     10,
     13,
     487218096739
    ],
    [
     10,
     14,
     97382419117
    ],
    [
     10,
     15,
     67999196190
    ],
    [
     10,
     16,
     20904863851
    ],
    [
     11,
     0,
     2340689719194
    ],
    [
     11,
     1,
     -26950204423
    ],
    [
     11,
     2,
     415871326598
    ],
    [
     11,
     3,
     87904594446
    ],
    [
     11,
     4,
     66357805574
    ],
    [
     11,
     5,
     33242261353
    ],
    [
     11,
     6,
     -50117326840
    ],
    [
     11,
     7,
     -35065247458
    ],
    [
     11,
     8,
     74824415699
    ],
    [
     11,
     9,
     25057415713
    ],
    [
     11,
     10,
     -642886994293
    ],
    [
     11,
     11,
     -724098332030
    ],
    [
     11,
     12,
     391576805889
    ],
    [
     11,
     13,
     78330932995
    ],
    [
     11,
     14,
     62358042884
    ],
    [
     11,
     15,
     12578732404
    ],
    [
     12,
     0,
     1650742643490
    ],
    [
     12,
     1,
     -287332524767
    ],
    [
     12,
     2,
     71706791824
    ],
    [
     12,
     3,
     -189955831216
    ],
    [
     12,
     4,
     8235030927
    ],
    [
     12,
     5,
     -55168853598
    ],
    [
     12,
     6,
     -37405150902
    ],
    [
     12,
     7,
     -45573625130
    ],
    [
     12,
     8,
     27987896127
    ],
    [
     12,
     9,
     -547240818475
    ],
    [
     12,
     10,
     -632626063653
    ],
    [
     12,
     11,
     289176898609
    ],
    [
     12,
     12,
     52719163179
    ],
    [
     12,
     13,
     51290412820
    ],
    [
     12,
     14,
     12341397151
    ],
    [
     13,
     0,
     -3805264400821
    ],
    [
     13,
     1,
     -56554449306
    ],
    [
     13,
     2,
     -205388126624
    ],
    [
     13,
     3,
     -77929349442
    ],
    [
     13,
     4,
     57240651335
    ],
    [
     13,
     5,
     -30528897262
    ],
    [
     13,
     6,
     -97509875057
    ],
    [
     13,
     7,
     35735368878
    ],
    [
     13,
     8,
     -413644049112
    ],
    [
     13,
     9,
     -514715262542
    ],
    [
     13,
     10,
     206587708933
    ],
    [
     13,
     11,
     34673665726
    ],
    [
     13,
     12,
     39886790016
    ],
    [
     13,
     13,
     10036041343
    ],
    [
     14,
     0,
     -783574306499
    ],
    [
     14,
     1,
     155169693525
    ],
    [
     14,
     2,
     -91283779466
    ],
    [
     14,
     3,
     58419885934
    ],
    [
     14,
     4,
     45754942953
    ],
    [
     14,
     5,
     -151751592290
    ],
    [
     14,
     6,
     69037289769
    ],
    [
     14,
     7,
     -281784789677
    ],
    [
     14,
     8,
     -382083045777
    ],
    [
     14,
     9,
     132512534911
    ],
    [
     14,
     10,
     20739928174
    ],
    [
     14,
     11,
     28263381247
    ],
    [
     14,
     12,
     7416805715
    ],
    [
     15,
     0,
     910458206084
    ],
    [
     15,
     1,
     -96658302012
    ],
    [
     15,
     2,
     92563270353
    ],
    [
     15,
     3,
     39846484001
    ],
    [
     15,
     4,
     -132750376978
    ],
    [
     15,
     5,
     66119613267
    ],
    [
     15,
     6,
     -142347089633
    ],
    [
     15,
     7,
     -262775789803
    ],
    [
     15,
     8,
     77006313731
    ],
    [
     15,
     9,
     9262533920
    ],
    [
     15,
     10,
     17891710772
    ],
    [
     15,
     11,
     4452329910
    ],
    [
     16,
     0,
     309124406066
    ],
    [
     16,
     1,
     -131622253361
    ],
    [
     16,
     2,
     153534613823
    ],
    [
     16,
     3,
     -179952896813
    ],
    [
     16,
     4,
     70958796326
    ],
    [
     16,
     5,
     -60410760675
    ],
    [
     16,
     6,
     -143222558408
    ],
    [
     16,
     7,
     32530166500
    ],
    [
     16,
     8,
     2540052973
    ],
    [
     16,
     9,
     10665843969
    ],
    [
     16,
     10,
     2517605780
    ],
    [
     17,
     0,
     -373321136183
    ],
    [
     17,
     1,
     127185724035
    ],
    [
     17,
     2,
     -64997974604
    ],
    [
     17,
     3,
     792039709
    ],
    [
     17,
     4,
     13876009326
    ],
    [
     17,
     5,
     -67218310856
    ],
    [
     17,
     6,
     14012631740
    ],
    [
     17,
     7,
     -3922033702
    ],
    [
     17,
     8,
     3597512522
    ],
    [
     17,
     9,
     1704294312
    ]
   ]
  },
  {
   "t": 8,
   "l": 364979100236,
   "a": [
    [
     0,
     8,
     1594557484049
    ],
    [
     0,
     9,
     -6182048662871
    ],
    [
     0,
     10,
     4851968538364
    ],
    [
     0,
     11,
     -12777282187660
    ],
    [
     0,
     12,
     22649909332926
    ],
    [
     0,
     13,
     600589412878
    ],
    [
     0,
     14,
     -12083655642308
    ],
    [
     0,
     15,
     -25789078920665
    ],
    [
     0,
     16,
     32066702953449
    ],
    [
     0,
     17,
     25935716897842
    ],
    [
     0,
     18,
     48486766606775
    ],
    [
     1,
     7,
     545839776247
    ],
    [
     1,
     8,
     -2623426701800
    ],
    [
     1,
     9,
     7292585388542
    ],
    [
     1,
     10,
     -5463087399164
    ],
    [
     1,
     11,
     11225080024302
    ],
    [
     1,
     12,
     -4147191508728
    ],
    [
     1,
     13,
     -5754817024347
    ],
    [
     1,
     14,
     -1706779363857
    ],
    [
     1,
     15,
     16811107739797
    ],
    [
     1,
     16,
     7818587154160
    ],
    [
     1,
     17,
     9362889747150
    ],
    [
     1,
     18,
     -28839310676847
    ],
    [
     2,
     6,
     121068115887
    ],
    [
     2,
     7,
     698784316842
    ],
    [
     2,
     8,
     1391356347123
    ],
    [
     2,
     9,
     -23221716029
    ],
    [
     2,
     10,
     3979571566976
    ],
    [
     2,
     11,
     -2281205166590
    ],
    [
     2,
     12,
     -4869688390105
    ],
    [
     2,
     13,
     -2186346605905
    ],
    [
     2,
     14,
     5084203504301
    ],
    [
     2,
     15,
     7155563852082
    ],
    [
     2,
     16,
     3607488787674
    ],
    [
     2,
     17,
     -13936310460109
    ],
    [
     2,
     18,
     3618448331951
    ],
    [
     3,
     5,
     57933087873
    ],
    [
     3,
     6,
     890897976075
    ],
    [
     3,
     7,
     -196098294878
    ],
    [
     3,
     8,
     482574601810
    ],
    [
     3,
     9,
     1113658779965
    ],
    [
     3,
     10,
     -1617516096090
    ],
    [
     3,
     11,
     -1808246658646
    ],
    [
     3,
     12,
     -1338586474374
    ],
    [
     3,
     13,
     1991989109139
    ],
    [
     3,
     14,
     3139107258252
    ],
    [
     3,
     15,
     2151854356307
    ],
    [
     3,
     16,
     -7875813826169
    ],
    [
     3,
     17,
     396560101266
    ],
    [
     3,
     18,
     -345370100643
    ],
    [
     4,
     4,
     -9409393868
    ],
    [
     4,
     5,
     321457041142
    ],
    [
     4,
     6,
     -342793213751
    ],
    [
     4,
     7,
     528199462623
    ],
    [
     4,
     8,
     93227810322
    ],
    [
     4,
     9,
     -489952255368
    ],
    [
     4,
     10,
     -380337317935
    ],
    [
     4,
     11,
     167917543427
    ],
    [
     4,
     12,
     758324298735
    ],
    [
     4,
     13,
     1669476038124
    ],
    [
     4,
     14,
     1936039464704
    ],
    [
     4,
     15,
     -4082019918109
    ],
    [
     4,
     16,
     1589942691176
    ],
    [
     4,
     17,
     1446246352122
    ],
    [
     4,
     18,
     2254954610430
    ],
    [
     5,
     3,
     -21166413273
    ],
    [
     5,
     4,
     -251912611161
    ],
    [
     5,
     5,
     -106523658007
    ],
    [
     5,
     6,
     209370956116
    ],
    [
     5,
     7,
     -350006901482
    ],
    [
     5,
     8,
     -183606414901
    ],
    [
     5,
     9,
     111262073553
    ],
    [
     5,
     10,
     445031531847
    ],
    [
     5,
     11,
     221124468071
    ],
    [
     5,
     12,
     638445354639
    ],
    [
     5,
     13,
     820021954368
    ],
    [
     5,
     14,
     -2778463808733
    ],
    [
     5,
     15,
     663668091560
    ],
    [
     5,
     16,
     469309338970
    ],
    [
     5,
     17,
     894123131510
    ],
    [
     5,
     18,
     -355881122767
    ],
    [
     6,
     2,
     -50868121210
    ],
    [
     6,
     3,
     -309994801592
    ],
    [
     6,
     4,
     166182255418
    ],
    [
     6,
     5,
     -39645183224
    ],
    [
     6,
     6,
     -14590689509
    ],
    [
     6,
     7,
     31292676793
    ],
    [
     6,
     8,
     470445762859
    ],
    [
     6,
     9,
     541384848640
    ],
    [
     6,
     10,
     88132669375
    ],
    [
     6,
     11,
     270067271589
    ],
    [
     6,
     12,
     414141964170
    ],
    [
     6,
     13,
     -1342955431703
    ],
    [
     6,
     14,
     534473477641
    ],
    [
     6,
     15,
     317025548038
    ],
    [
     6,
     16,
     666033160182
    ],
    [
     6,
     17,
     -170672314168
    ],
    [
     6,
     18,
     -120424953290
    ],
    [
     7,
     1,
     51989905449
    ],
    [
     7,
     2,
     145766224010
    ],
    [
     7,
     3,
     154670554033
    ],
    [
     7,
     4,
     -167142371295
    ],
    [
     7,
     5,
     115760234542
    ],
    [
     7,
     6,
     57249728281
    ],
    [
     7,
     7,
     177623263325
    ],
    [
     7,
     8,
     318867801154
    ],
    [
     7,
     9,
     -110007324871
    ],
    [
     7,
     10,
     -28082025060
    ],
    [
     7,
     11,
     86213856699
    ],
    [
     7,
     12,
     -498759512403
    ],
    [
     7,
     13,
     216302292742
    ],
    [
     7,
     14,
     192302363467
    ],
    [
     7,
     15,
     379863379543
    ],
    [
     7,
     16,
     -176230355805
    ],
    [
     7,
     17,
     -219734736801
    ],
    [
     7,
     18,
     -68779069749
    ],
    [
     8,
     0,
     142754287095
    ],
    [
     8,
     1,
     267235637932
    ],
    [
     8,
     2,
     -278366038999
    ],
    [
     8,
     3,
     -204270580170
    ],
    [
     8,
     4,
     557542502
    ],
    [
     8,
     5,
     -34279143895
    ],
    [
     8,
     6,
     -152651699317
    ],
    [
     8,
     7,
     -18731630245
    ],
    [
     8,
     8,
     -90288782682
    ],
    [
     8,
     9,
     -134297990444
    ],
    [
     8,
     10,
     -31528997915
    ],
    [
     8,
     11,
     18309114182
    ],
    [
     8,
     12,
     160209233024
    ],
    [
     8,
     13,
     126422773513
    ],
    [
     8,
     14,
     277993625936
    ],
    [
     8,
     15,
     -70288833462
    ],
    [
     8,
     16,
     -204939956046
    ],
    [
     8,
     17,
     -41751404810
    ],
    [
     8,
     18,
     10663602414
    ],
    [
     9,
     0,
     197031219390
    ],
    [
     9,
     1,
     -95475823457
    ],
    [
     9,
     2,
     235913363833
    ],
    [
     9,
     3,
     -44460965719
    ],
    [
     9,
     4,
     50951289111
    ],
    [
     9,
     5,
     -151689549573
    ],
    [
     9,
     6,
     -144582690801
    ],
    [
     9,
     7,
     7831295581
    ],
    [
     9,
     8,
     -65891937166
    ],
    [
     9,
     9,
     -67865950722
    ],
    [
     9,
     10,
     237961287867
    ],
    [
     9,
     11,
     112269825836
    ],
    [
     9,
     12,
     120144356540
    ],
    [
     9,
     13,
     203944589665
    ],
    [
     9,
     14,
     14745338445
    ],
    [
     9,
     15,
     -177291027895
    ],
    [
     9,
     16,
     -35723822987
    ],
    [
     9,
     17,
     16980581248
    ],
    [
     10,
     0,
     863556917257
    ],
    [
     10,
     1,
     434852034329
    ],
    [
     10,
     2,
     -124780975238
    ],
    [
     10,
     3,
     76667220437
    ],
    [
     10,
     4,
     -24225541635
    ],
    [
     10,
     5,
     -156887133170
    ],
    [
     10,
     6,
     42658440564
    ],
    [
     10,
     7,
     30681683111
    ],
    [
     10,
     8,
     -40714639915
    ],
    [
     10,
     9,
     240407196911
    ],
    [
     10,
     10,
     52227252401
    ],
    [
     10,
     11,
     67647938747
    ],
    [
     10,
     12,
     142709843398
    ],
    [
     10,
     13,
     46135950517
    ],
    [
     10,
     14,
     -147084819326
    ],
    [
     10,
     15,
     -25133844188
    ],
    [
     10,
     16,
     11834084702
    ],
    [
     11,
     0,
     -519501788328
    ],
    [
     11,
     1,
     118569576984
    ],
    [
     11,
     2,
     -45460890004
    ],
    [
     11,
     3,
     130676355531
    ],
    [
     11,
     4,
     -24755069476
    ],
    [
     11,
     5,
     39187393029
    ],
    [
     11,
     6,
     67673355190
    ],
    [
     11,
     7,
     26629574877
    ],
    [
     11,
     8,
     155170421205
    ],
    [
     11,
     9,
     9266036270
    ],
    [
     11,
     10,
     38852564642
    ],
    [
     11,
     11,
     99513509429
    ],
    [
     11,
     12,
     78647814181
    ],
    [
     11,
     13,
     -112945421150
    ],
    [
     11,
     14,
     -10698646806
    ],
    [
     11,
     15,
     19851172716
    ],
    [
     12,
     0,
     1077563685125
    ],
    [
     12,
     1,
     -251968147396
    ],
    [
     12,
     2,
     138611360626
    ],
    [
     12,
     3,
     108016115758
    ],
    [
     12,
     4,
     -10509053371
    ],
    [
     12,
     5,
     15687136261
    ],
    [
     12,
     6,
     34868152774
    ],
    [
     12,
     7,
     11851361736
    ],
    [
     12,
     8,
     -23848678607
    ],
    [
     12,
     9,
     -6720438855
    ],
    [
     12,
     10,
     58222709672
    ],
    [
     12,
     11,
     80481876252
    ],
    [
     12,
     12,
     -81691123676
    ],
    [
     12,
     13,
     -3099641891
    ],
    [
     12,
     14,
     20390371344
    ],
    [
     13,
     0,
     -910318600140
    ],
    [
     13,
     1,
     -52423065219
    ],
    [
     13,
     2,
     224761471291
    ],
    [
     13,
     3,
     -81422345740
    ],
    [
     13,
     4,
     -57020283610
    ],
    [
     13,
     5,
     3982313230
    ],
    [
     13,
     6,
     -148992882130
    ],
    [
     13,
     7,
     -42708605071
    ],
    [
     13,
     8,
     -36285174031
    ],
    [
     13,
     9,
     19048966392
    ],
    [
     13,
     10,
     66547324615
    ],
    [
     13,
     11,
     -60628226789
    ],
    [
     13,
     12,
     -1419085434
    ],
    [
     13,
     13,
     15907930507
    ],
    [
     14,
     0,
     -468011013835
    ],
    [
     14,
     1,
     321635401482
    ],
    [
     14,
     2,
     -50110803836
    ],
    [
     14,
     3,
     -91760791876
    ],
    [
     14,
     4,
     -28460990072
    ],
    [
     14,
     5,
     -266807581413
    ],
    [
     14,
     6,
     -56872163382
    ],
    [
     14,
     7,
     -45131813480
    ],
    [
     14,
     8,
     400180141
    ],
    [
     14,
     9,
     46705230308
    ],
    [
     14,
     10,
     -39332854095
    ],
    [
     14,
     11,
     110744498
    ],
    [
     14,
     12,
     12924658361
    ],
    [
     15,
     0,
     82149691778
    ],
    [
     15,
     1,
     138141697590
    ],
    [
     15,
     2,
     35207989685
    ],
    [
     15,
     3,
     -52939919743
    ],
    [
     15,
     4,
     -289167770451
    ],
    [
     15,
     5,
     -62884388581
    ],
    [
     15,
     6,
     -47971812925
    ],
    [
     15,
     7,
     -9134640951
    ],
    [
     15,
     8,
     28779219117
    ],
    [
     15,
     9,
     -26626350843
    ],
    [
     15,
     10,
     1002139381
    ],
    [
     15,
     11,
     9076885049
    ],
    [
     16,
     0,
     1223725048198
    ],
    [
     16,
     1,
     383167984101
    ],
    [
     16,
     2,
     -17724279225
    ],
    [
     16,
     3,
     -262131096193
    ],
    [
     16,
     4,
     -49848389379
    ],
    [
     16,
     5,
     -47296752259
    ],
    [
     16,
     6,
     -11476687644
    ],
    [
     16,
     7,
     17039706408
    ],
    [
     16,
     8,
     -14411253653
    ],
    [
     16,
     9,
     176245147
    ],
    [
     16,
     10,
     5862634789
    ],
    [
     17,
     0,
     969160008694
    ],
    [
     17,
     1,
     -35420214568
    ],
    [
     17,
     2,
     -152204224933
    ],
    [
     17,
     3,
     -29898101057
    ],
    [
     17,
     4,
     -20074899988
    ],
    [
     17,
     5,
     -12016306376
    ],
    [
     17,
     6,
     7847633234
    ],
    [
     17,
     7,
     -5085536468
    ],
    [
     17,
     8,
     -1137063538
    ],
    [
     17,
     9,
     2729492964
    ]
   ]
  },
  {
   "t": 9,
   "l": 20838608982,
   "a": [
    [
     0,
     9,
     -1444548290228
    ],
    [
     0,
     10,
     3647465273640
    ],
    [
     0,
     11,
     -17038868761211
    ],
    [
     0,
     12,
     75377022228634
    ],
    [
     0,
     13,
     18398033310910
    ],
    [
     0,
     14,
     -99433837811322
    ],
    [
     0,
     15,
     -87877869016996
    ],
    [
     0,
     16,
     -107866332893423
    ],
    [
     0,
     17,
     -89906274329436
    ],
    [
     0,
     18,
     63336938178993
    ],
    [
     1,
     8,
     -313073627058
    ],
    [
     1,
     9,
     4405906828201
    ],
    [
     1,
     10,
     -18081071232085
    ],
    [
     1,
     11,
     22546381912924
    ],
    [
     1,
     12,
     1570552777491
    ],
    [
     1,
     13,
     -15844482470946
    ],
    [
     1,
     14,
     -4480673858752
    ],
    [
     1,
     15,
     -4128213683478
    ],
    [
     1,
     16,
     -34754285086226
    ],
    [
     1,
     17,
     -66296904025994
    ],
    [
     1,
     18,
     -70622815733396
    ],
    [
     2,
     7,
     -19314083336
    ],
    [
     2,
     8,
     1228250601216
    ],
    [
     2,
     9,
     -5589685471101
    ],
    [
     2,
     10,
     6437682747826
    ],
    [
     2,
     11,
     -4935716059971
    ],
    [
     2,
     12,
     -7176715465255
    ],
    [
     2,
     13,
     4852640974525
    ],
    [
     2,
     14,
     10568891738331
    ],
    [
     2,
     15,
     -4793076998869
    ],
    [
     2,
     16,
     -36471118772059
    ],
    [
     2,
     17,
     -43431130783023
    ],
    [
     2,
     18,
     -7849148918582
    ],
    [
     3,
     6,
     32091855513
    ],
    [
     3,
     7,
     135331474378
    ],
    [
     3,
     8,
     -1566638731744
    ],
    [
     3,
     9,
     1069780477565
    ],
    [
     3,
     10,
     -1581518140673
    ],
    [
     3,
     11,
     -6517136597666
    ],
    [
     3,
     12,
     1352808372827
    ],
    [
     3,
     13,
     9485703440882
    ],
    [
     3,
     14,
     312992454546
    ],
    [
     3,
     15,
     -21363520945777
    ],
    [
     3,
     16,
     -27065764684098
    ],
    [
     3,
     17,
     1170801235910
    ],
    [
     3,
     18,
     -2884204136561
    ],
    [
     4,
     5,
     18311593993
    ],
    [
     4,
     6,
     -145027191774
    ],
    [
     4,
     7,
     110291147134
    ],
    [
     4,
     8,
     -667263902598
    ],
    [
     4,
     9,
     -320415520248
    ],
    [
     4,
     10,
     -3434981951979
    ],
    [
     4,
     11,
     -1573519415298
    ],
    [
     4,
     12,
     3847509369217
    ],
    [
     4,
     13,
     1498087400868
    ],
    [
     4,
     14,
     -11073645957272
    ],
    [
     4,
     15,
     -15617174470087
    ],
    [
     4,
     16,
     8857300601554
    ],
    [
     4,
     17,
     1954579120036
    ],
    [
     4,
     18,
     1498639788732
    ],
    [
     5,
     4,
     -13112232543
    ],
    [
     5,
     5,
     -65919902581
    ],
    [
     5,
     6,
     288694321646
    ],
    [
     5,
     7,
     -917214104746
    ],
    [
     5,
     8,
     -289899037633
    ],
    [
     5,
     9,
     -1331006531610
    ],
    [
     5,
     10,
     -1051624003454
    ],
    [
     5,
     11,
     918084728813
    ],
    [
     5,
     12,
     639813347287
    ],
    [
     5,
     13,
     -5676566930140
    ],
    [
     5,
     14,
     -8910225127691
    ],
    [
     5,
     15,
     11237938660434
    ],
    [
     5,
     16,
     927410898233
    ],
    [
     5,
     17,
     209656746901
    ],
    [
     5,
     18,
     -1080365426312
    ],
    [
     6,
     3,
     -9736405871
    ],
    [
     6,
     4,
     107272726934
    ],
    [
     6,
     5,
     34914477657
    ],
    [
     6,
     6,
     -191627090711
    ],
    [
     6,
     7,
     10581981590
    ],
    [
     6,
     8,
     -247940322191
    ],
    [
     6,
     9,
     -484721580467
    ],
    [
     6,
     10,
     394062942966
    ],
    [
     6,
     11,
     381615370044
    ],
    [
     6,
     12,
     -2191050138714
    ],
    [
     6,
     13,
     -3971723879024
    ],
    [
     6,
     14,
     13747938245757
    ],
    [
     6,
     15,
     1028822931855
    ],
    [
     6,
     16,
     398955045985
    ],
    [
     6,
     17,
     -235469075835
    ],
    [
     6,
     18,
     487715556055
    ],
    [
     7,
     2,
     11028156170
    ],
    [
     7,
     3,
     -29887783521
    ],
    [
     7,
     4,
     -202678214996
    ],
    [
     7,
     5,
     219835676267
    ],
    [
     7,
     6,
     -101277406002
    ],
    [
     7,
     7,
     -122189544376
    ],
    [
     7,
     8,
     -574076487220
    ],
    [
     7,
     9,
     -282471423123
    ],
    [
     7,
     10,
     126989416789
    ],
    [
     7,
     11,
     -880906435980
    ],
    [
     7,
     12,
     -1458118141762
    ],
    [
     7,
     13,
     14236945706599
    ],
    [
     7,
     14,
     554230972550
    ],
    [
     7,
     15,
     -229773402492
    ],
    [
     7,
     16,
     -590836282357
    ],
    [
     7,
     17,
     135812120093
    ],
    [
     7,
     18,
     -147530320509
    ],
    [
     8,
     1,
     13213653262
    ],
    [
     8,
     2,
     -110500354938
    ],
    [
     8,
     3,
     137925709412
    ],
    [
     8,
     4,
     431808333436
    ],
    [
     8,
     5,
     142517712619
    ],
    [
     8,
     6,
     159286863020
    ],
    [
     8,
     7,
     7085749782
    ],
    [
     8,
     8,
     -116531732187
    ],
    [
     8,
     9,
     203526043572
    ],
    [
     8,
     10,
     203771704790
    ],
    [
     8,
     11,
     72469711856
    ],
    [
     8,
     12,
     14395032291020
    ],
    [
     8,
     13,
     448708938084
    ],
    [
     8,
     14,
     -243381968644
    ],
    [
     8,
     15,
     -435490046567
    ],
    [
     8,
     16,
     204010359085
    ],
    [
     8,
     17,
     -22496849787
    ],
    [
     8,
     18,
     18499560535
    ],
    [
     9,
     0,
     -48186249960
    ],
    [
     9,
     1,
     44954657291
    ],
    [
     9,
     2,
     271985130640
    ],
    [
     9,
     3,
     -50810953893
    ],
    [
     9,
     4,
     78541447869
    ],
    [
     9,
     5,
     173587572282
    ],
    [
     9,
     6,
     242517027174
    ],
    [
     9,
     7,
     -11831785923
    ],
    [
     9,
     8,
     18379943909
    ],
    [
     9,
     9,
     353196433110
    ],
    [
     9,
     10,
     699370138491
    ],
    [
     9,
     11,
     13656501408661
    ],
    [
     9,
     12,
     337460852066
    ],
    [
     9,
     13,
     -399912674807
    ],
    [
     9,
     14,
     -400463984369
    ],
    [
     9,
     15,
     111875916059
    ],
    [
     9,
     16,
     -44715728188
    ],
    [
     9,
     17,
     -26730964324
    ],
    [
     9,
     18,
     -1471179749
    ],
    [
     10,
     0,
     621316095456
    ],
    [
     10,
     1,
     -143958634846
    ],
    [
     10,
     2,
     -540759005843
    ],
    [
     10,
     3,
     -26087725136
    ],
    [
     10,
     4,
     195499521385
    ],
    [
     10,
     5,
     222544070925
    ],
    [
     10,
     6,
     108230966710
    ],
    [
     10,
     7,
     -40166041703
    ],
    [
     10,
     8,
     217953731665
    ],
    [
     10,
     9,
     765240518651
    ],
    [
     10,
     10,
     12560223008275
    ],
    [
     10,
     11,
     295143493513
    ],
    [
     10,
     12,
     -385168796691
    ],
    [
     10,
     13,
     -361788688335
    ],
    [
     10,
     14,
     101993708642
    ],
    [
     10,
     15,
     -17317545180
    ],
    [
     10,
     16,
     -10627529992
    ],
    [
     10,
     17,
     3212226196
    ],
    [
     11,
     0,
     -2672184764645
    ],
    [
     11,
     1,
     -319344910750
    ],
    [
     11,
     2,
     -20496538870
    ],
    [
     11,
     3,
     137663579848
    ],
    [
     11,
     4,
     79270357983
    ],
    [
     11,
     5,
     15577138519
    ],
    [
     11,
     6,
     -99182766296
    ],
    [
     11,
     7,
     -37216999331
    ],
    [
     11,
     8,
     428001421264
    ],
    [
     11,
     9,
     11021560887904
    ],
    [
     11,
     10,
     327805577431
    ],
    [
     11,
     11,
     -365494952227
    ],
    [
     11,
     12,
     -290035844528
    ],
    [
     11,
     13,
     51637140106
    ],
    [
     11,
     14,
     -15207893985
    ],
    [
     11,
     15,
     -25287293884
    ],
    [
     11,
     16,
     8629030326
    ],
    [
     12,
     0,
     2142876326858
    ],
    [
     12,
     1,
     -264475935277
    ],
    [
     12,
     2,
     -326504943221
    ],
    [
     12,
     3,
     -142037295467
    ],
    [
     12,
     4,
     -99674113875
    ],
    [
     12,
     5,
     -51990524951
    ],
    [
     12,
     6,
     -168527340681
    ],
    [
     12,
     7,
     -25797414919
    ],
    [
     12,
     8,
     9198732562331
    ],
    [
     12,
     9,
     307773216452
    ],
    [
     12,
     10,
     -291108959688
    ],
    [
     12,
     11,
     -249092943444
    ],
    [
     12,
     12,
     37745221773
    ],
    [
     12,
     13,
     -14696521339
    ],
    [
     12,
     14,
     -21350770907
    ],
    [
     12,
     15,
     3508647668
    ],
    [
     13,
     0,
     -1089315875325
    ],
    [
     13,
     1,
     -1470322222814
    ],
    [
     13,
     2,
     -371494887886
    ],
    [
     13,
     3,
     -135579401825
    ],
    [
     13,
     4,
     3396184446
    ],
    [
     13,
     5,
     -130959293525
    ],
    [
     13,
     6,
     -441565846246
    ],
    [
     13,
     7,
     7273730706277
    ],
    [
     13,
     8,
     296913324851
    ],
    [
     13,
     9,
     -219937835230
    ],
    [
     13,
     10,
     -176628338703
    ],
    [
     13,
     11,
     13064459738
    ],
    [
     13,
     12,
     -4697796568
    ],
    [
     13,
     13,
     -21923186348
    ],
    [
     13,
     14,
     7082466480
    ],
    [
     14,
     0,
     -3010653770735
    ],
    [
     14,
     1,
     -809451835306
    ],
    [
     14,
     2,
     86616513661
    ],
    [
     14,
     3,
     87878044375
    ],
    [
     14,
     4,
     96782689026
    ],
    [
     14,
     5,
     -714513583653
    ],
    [
     14,
     6,
     5339049450745
    ],
    [
     14,
     7,
     274638476882
    ],
    [
     14,
     8,
     -143086291005
    ],
    [
     14,
     9,
     -127107785553
    ],
    [
     14,
     10,
     11854000867
    ],
    [
     14,
     11,
     -6387336025
    ],
    [
     14,
     12,
     -13573478113
    ],
    [
     14,
     13,
     2974379719
    ],
    [
     15,
     0,
     27883746648
    ],
    [
     15,
     1,
     685720136334
    ],
    [
     15,
     2,
     201539265183
    ],
    [
     15,
     3,
     350446328222
    ],
    [
     15,
     4,
     -789469652358
    ],
    [
     15,
     5,
     3528723407294
    ],
    [
     15,
     6,
     222706321246
    ],
    [
     15,
     7,
     -79356916841
    ],
    [
     15,
     8,
     -79473283491
    ],
    [
     15,
     9,
     3167296534
    ],
    [
     15,
     10,
     -276874668
    ],
    [
     15,
     11,
     -11946150363
    ],
    [
     15,
     12,
     5108858848
    ],
    [
     16,
     0,
     2831371823560
    ],
    [
     16,
     1,
     297120196949
    ],
    [
     16,
     2,
     585787056589
    ],
    [
     16,
     3,
     -710435278184
    ],
    [
     16,
     4,
     1952044468597
    ],
    [
     16,
     5,
     153807288800
    ],
    [
     16,
     6,
     -28170964142
    ],
    [
     16,
     7,
     -46461586225
    ],
    [
     16,
     8,
     553532948
    ],
    [
     16,
     9,
     -792275519
    ],
    [
     16,
     10,
     -4788910221
    ],
    [
     16,
     11,
     1211109632
    ],
    [
     17,
     0,
     471180566447
    ],
    [
     17,
     1,
     633294300589
    ],
    [
     17,
     2,
     -471935267953
    ],
    [
     17,
     3,
     718770417628
    ],
    [
     17,
     4,
     67798690130
    ],
    [
     17,
     5,
     2112302631
    ],
    [
     17,
     6,
     -16197006846
    ],
    [
     17,
     7,
     -1155929773
    ],
    [
     17,
     8,
     1511359438
    ],
    [
     17,
     9,
     -3195879881
    ],
    [
     17,
     10,
     1853750197
    ]
   ]
  },
  {
   "t": 9,
   "l": 333342399071,
   "a": [
    [
     0,
     9,
     2092091836970
    ],
    [
     0,
     10,
     -8407473587989
    ],
    [
     0,
     11,
     5400649516702
    ],
    [
     0,
     12,
     -12249301790287
    ],
    [
     0,
     13,
     11861813448781
    ],
    [
     0,
     14,
     51976321959176
    ],
    [
     0,
     15,
     937837277658
    ],
    [
     0,
     16,
     -3093987062112
    ],
    [
     0,
     17,
     7001283555388
    ],
    [
     0,
     18,
     -31250532222771
    ],
    [
     1,
     8,
     349006187718
    ],
    [
     1,
     9,
     -1396775439975
    ],
    [
     1,
     10,
     4274848790491
    ],
    [
     1,
     11,
     -2994701334038
    ],
    [
     1,
     12,
     274381298681
    ],
    [
     1,
     13,
     18233048256342
    ],
    [
     1,
     14,
     -14511475695275
    ],
    [
     1,
     15,
     -6003562224677
    ],
    [
     1,
     16,
     10619940619222
    ],
    [
     1,
     17,
     -724456768124
    ],
    [
     1,
     18,
     1940117808850
    ],
    [
     2,
     7,
     -157969582395
    ],
    [
     2,
     8,
     992984089889
    ],
    [
     2,
     9,
     717723355676
    ],
    [
     2,
     10,
     -507826936417
    ],
    [
     2,
     11,
     -610094421395
    ],
    [
     2,
     12,
     7036371255588
    ],
    [
     2,
     13,
     -3737333819187
    ],
    [
     2,
     14,
     -9206095000421
    ],
    [
     2,
     15,
     -383653560693
    ],
    [
     2,
     16,
     2483160846431
    ],
    [
     2,
     17,
     3016345492074
    ],
    [
     2,
     18,
     4988644512574
    ],
    [
     3,
     6,
     -196860176322
    ],
    [
     3,
     7,
     1260762338632
    ],
    [
     3,
     8,
     -99176441119
    ],
    [
     3,
     9,
     12505407412
    ],
    [
     3,
     10,
     -16759232616
    ],
    [
     3,
     11,
     2316537404124
    ],
    [
     3,
     12,
     -963874980926
    ],
    [
     3,
     13,
     -5422830119121
    ],
    [
     3,
     14,
     -620118181318
    ],
    [
     3,
     15,
     333946155973
    ],
    [
     3,
     16,
     2200683377756
    ],
    [
     3,
     17,
     1601135297814
    ],
    [
     3,
     18,
     -748793398688
    ],
    [
     4,
     5,
     -58222669395
    ],
    [
     4,
     6,
     683885974420
    ],
    [
     4,
     7,
     -217429590315
    ],
    [
     4,
     8,
     197542801525
    ],
    [
     4,
     9,
     -92502523851
    ],
    [
     4,
     10,
     -269840252
    ],
    [
     4,
     11,
     -227062828947
    ],
    [
     4,
     12,
     -1926609108780
    ],
    [
     4,
     13,
     -363590166705
    ],
    [
     4,
     14,
     165852615095
    ],
    [
     4,
     15,
     834388254462
    ],
    [
     4,
     16,
     379888242095
    ],
    [
     4,
     17,
     -123115511851
    ],
    [
     4,
     18,
     -505936995662
    ],
    [
     5,
     4,
     48716303865
    ],
    [
     5,
     5,
     34913842198
    ],
    [
     5,
     6,
     -74259121697
    ],
    [
     5,
     7,
     142828722578
    ],
    [
     5,
     8,
     -4237700289
    ],
    [
     5,
     9,
     -1022758176575
    ],
    [
     5,
     10,
     74168883884
    ],
    [
     5,
     11,
     -311107175125
    ],
    [
     5,
     12,
     136777486905
    ],
    [
     5,
     13,
     134588379134
    ],
    [
     5,
     14,
     272707297859
    ],
    [
     5,
     15,
     330924224374
    ],
    [
     5,
     16,
     572657880282
    ],
    [
     5,
     17,
     191585493548
    ],
    [
     5,
     18,
     -432340290357
    ],
    [
     6,
     3,
     62613071620
    ],
    [
     6,
     4,
     -331182098041
    ],
    [
     6,
     5,
     7884816475
    ],
    [
     6,
     6,
     10914381602
    ],
    [
     6,
     7,
     9342188176
    ],
    [
     6,
     8,
     -885096404363
    ],
    [
     6,
     9,
     228363095013
    ],
    [
     6,
     10,
     208780800892
    ],
    [
     6,
     11,
     200974901191
    ],
    [
     6,
     12,
     -175758520719
    ],
    [
     6,
     13,
     -176042865020
    ],
    [
     6,
     14,
     -93724006486
    ],
    [
     6,
     15,
     1208306218068
    ],
    [
     6,
     16,
     390698882220
    ],
    [
     6,
     17,
     -333604837085
    ],
    [
     6,
     18,
     -175332658264
    ],
    [
     7,
     2,
     -16246190550
    ],
    [
     7,
     3,
     -281303533530
    ],
    [
     7,
     4,
     65846432840
    ],
    [
     7,
     5,
     -28478198322
    ],
    [
     7,
     6,
     20041383056
    ],
    [
     7,
     7,
     -274216237447
    ],
    [
     7,
     8,
     185330857477
    ],
    [
     7,
     9,
     363418072643
    ],
    [
     7,
     10,
     173712679155
    ],
    [
     7,
     11,
     -191392763346
    ],
    [
     7,
     12,
     -372682763211
    ],
    [
     7,
     13,
     -73560084502
    ],
    [
     7,
     14,
     1567495490088
    ],
    [
     7,
     15,
     748939943877
    ],
    [
     7,
     16,
     -180528569848
    ],
    [
     7,
     17,
     -49093162307
    ],
    [
     7,
     18,
     28036032097
    ],
    [
     8,
     1,
     -75964807205
    ],
    [
     8,
     2,
     149449141977
    ],
    [
     8,
     3,
     77177484231
    ],
    [
     8,
     4,
     -39036590889
    ],
    [
     8,
     5,
     15799277919
    ],
    [
     8,
     6,
     227858421410
    ],
    [
     8,
     7,
     35053379825
    ],
    [
     8,
     8,
     216877872625
    ],
    [
     8,
     9,
     142601597069
    ],
    [
     8,
     10,
     -134238096761
    ],
    [
     8,
     11,
     -420877784353
    ],
    [
     8,
     12,
     -113530638121
    ],
    [
     8,
     13,
     1735108517936
    ],
    [
     8,
     14,
     815643843791
    ],
    [
     8,
     15,
     -113803382785
    ],
    [
     8,
     16,
     -22845521281
    ],
    [
     8,
     17,
     28683188312
    ],
    [
     8,
     18,
     6167771978
    ],
    [
     9,
     0,
     -37316976022
    ],
    [
     9,
     1,
     500374049397
    ],
    [
     9,
     2,
     -137609886483
    ],
    [
     9,
     3,
     -83135261479
    ],
    [
     9,
     4,
     -65449266072
    ],
    [
     9,
     5,
     318848186854
    ],
    [
     9,
     6,
     -129372913714
    ],
    [
     9,
     7,
     -79055101925
    ],
    [
     9,
     8,
     -10412984749
    ],
    [
     9,
     9,
     -105681810977
    ],
    [
     9,
     10,
     -396374278738
    ],
    [
     9,
     11,
     -168673200208
    ],
    [
     9,
     12,
     1701256560010
    ],
    [
     9,
     13,
     829396337015
    ],
    [
     9,
     14,
     -77745940194
    ],
    [
     9,
     15,
     -25188295809
    ],
    [
     9,
     16,
     19829850041
    ],
    [
     9,
     17,
     6863681057
    ],
    [
     9,
     18,
     -17113031920
    ],
    [
     10,
     0,
     543176101365
    ],
    [
     10,
     1,
     -95102154736
    ],
    [
     10,
     2,
     137030470704
    ],
    [
     10,
     3,
     52923322115
    ],
    [
     10,
     4,
     221569175285
    ],
    [
     10,
     5,
     -43271765953
    ],
    [
     10,
     6,
     -123218313532
    ],
    [
     10,
     7,
     -15091348921
    ],
    [
     10,
     8,
     28517939204
    ],
    [
     10,
     9,
     -190020491853
    ],
    [
     10,
     10,
     -93469743500
    ],
    [
     10,
     11,
     1620526634094
    ],
    [
     10,
     12,
     830370990981
    ],
    [
     10,
     13,
     9019102158
    ],
    [
     10,
     14,
     13272895490
    ],
    [
     10,
     15,
     36585990705
    ],
    [
     10,
     16,
     22714260740
    ],
    [
     10,
     17,
     3627714944
    ],
    [
     11,
     0,
     386376023845
    ],
    [
     11,
     1,
     168665866695
    ],
    [
     11,
     2,
     13305564692
    ],
    [
     11,
     3,
     -201238417419
    ],
    [
     11,
     4,
     -8483746112
    ],
    [
     11,
     5,
     -109585373738
    ],
    [
     11,
     6,
     -73131890776
    ],
    [
     11,
     7,
     37840854027
    ],
    [
     11,
     8,
     -55198079850
    ],
    [
     11,
     9,
     -51210686574
    ],
    [
     11,
     10,
     1396581440600
    ],
    [
     11,
     11,
     716101873380
    ],
    [
     11,
     12,
     23996515377
    ],
    [
     11,
     13,
     9648907494
    ],
    [
     11,
     14,
     15464946091
    ],
    [
     11,
     15,
     9837816463
    ],
    [
     11,
     16,
     -7276180084
    ],
    [
     12,
     0,
     -449649722669
    ],
    [
     12,
     1,
     -25802475270
    ],
    [
     12,
     2,
     -563665384598
    ],
    [
     12,
     3,
     47451795208
    ],
    [
     12,
     4,
     26314381841
    ],
    [
     12,
     5,
     -44748206525
    ],
    [
     12,
     6,
     49595366230
    ],
    [
     12,
     7,
     83552197993
    ],
    [
     12,
     8,
     6614114480
    ],
    [
     12,
     9,
     1170879101663
    ],
    [
     12,
     10,
     593683611332
    ],
    [
     12,
     11,
     36435958228
    ],
    [
     12,
     12,
     15688655824
    ],
    [
     12,
     13,
     12333846218
    ],
    [
     12,
     14,
     6492654772
    ],
    [
     12,
     15,
     -6716937714
    ],
    [
     13,
     0,
     -180936902234
    ],
    [
     13,
     1,
     -364654601855
    ],
    [
     13,
     2,
     133156670136
    ],
    [
     13,
     3,
     222877087367
    ],
    [
     13,
     4,
     37966181487
    ],
    [
     13,
     5,
     49799888220
    ],
    [
     13,
     6,
     187046350982
    ],
    [
     13,
     7,
     41134035358
    ],
    [
     13,
     8,
     919519482525
    ],
    [
     13,
     9,
     474760735051
    ],
    [
     13,
     10,
     43433549502
    ],
    [
     13,
     11,
     24620310349
    ],
    [
     13,
     12,
     16387586272
    ],
    [
     13,
     13,
     7719200150
    ],
    [
     13,
     14,
     -3993506555
    ],
    [
     14,
     0,
     1162952417572
    ],
    [
     14,
     1,
     93746923368
    ],
    [
     14,
     2,
     113974214625
    ],
    [
     14,
     3,
     53808079127
    ],
    [
     14,
     4,
     -40050953627
    ],
    [
     14,
     5,
     225205114034
    ],
    [
     14,
     6,
     44684008775
    ],
    [
     14,
     7,
     656526706177
    ],
    [
     14,
     8,
     337909010282
    ],
    [
     14,
     9,
     33025388722
    ],
    [
     14,
     10,
     9569054868
    ],
    [
     14,
     11,
     7020539772
    ],
    [
     14,
     12,
     2567535121
    ],
    [
     14,
     13,
     -6440816476
    ],
    [
     15,
     0,
     -546506585024
    ],
    [
     15,
     1,
     -264152521811
    ],
    [
     15,
     2,
     101341317369
    ],
    [
     15,
     3,
     -93772746645
    ],
    [
     15,
     4,
     214880859272
    ],
    [
     15,
     5,
     31195996451
    ],
    [
     15,
     6,
     413318928299
    ],
    [
     15,
     7,
     214799402118
    ],
    [
     15,
     8,
     23765210189
    ],
    [
     15,
     9,
     9982499535
    ],
    [
     15,
     10,
     4781166823
    ],
    [
     15,
     11,
     3409107080
    ],
    [
     15,
     12,
     -3810001999
    ],
    [
     16,
     0,
     -1154366120907
    ],
    [
     16,
     1,
     96563776194
    ],
    [
     16,
     2,
     -131153973262
    ],
    [
     16,
     3,
     166409337226
    ],
    [
     16,
     4,
     16835768195
    ],
    [
     16,
     5,
     212630745107
    ],
    [
     16,
     6,
     115289007921
    ],
    [
     16,
     7,
     13827309956
    ],
    [
     16,
     8,
     3286443373
    ],
    [
     16,
     9,
     2304103881
    ],
    [
     16,
     10,
     974109276
    ],
    [
     16,
     11,
     -1977578243
    ],
    [
     17,
     0,
     228338614264
    ],
    [
     17,
     1,
     -110094407730
    ],
    [
     17,
     2,
     91500282007
    ],
    [
     17,
     3,
     -11112053591
    ],
    [
     17,
     4,
     71115937559
    ],
    [
     17,
     5,
     38539641005
    ],
    [
     17,
     6,
     7142499484
    ],
    [
     17,
     7,
     2797185554
    ],
    [
     17,
     8,
     1215400073
    ],
    [
     17,
     9,
     1349231186
    ],
    [
     17,
     10,
     -1386255598
    ]
   ]
  },
  {
   "t": 9,
   "l": 247800145518,
   "a": [
    [
     0,
     9,
     503238827291
    ],
    [
     0,
     10,
     1456367753295
    ],
    [
     0,
     11,
     -13134738765707
    ],
    [
     0,
     12,
     8900227490895
    ],
    [
     0,
     13,
     -9870752850709
    ],
    [
     0,
     14,
     1424042252703
    ],
    [
     0,
     15,
     -6934649536923
    ],
    [
     0,
     16,
     7843329977727
    ],
    [
     0,
     17,
     -10991181549977
    ],
    [
     0,
     18,
     60803752743471
    ],
    [
     1,
     8,
     40523880053
    ],
    [
     1,
     9,
     -1941740782973
    ],
    [
     1,
     10,
     -1231260981937
    ],
    [
     1,
     11,
     6014388305351
    ],
    [
     1,
     12,
     -658349861564
    ],
    [
     1,
     13,
     3108413744308
    ],
    [
     1,
     14,
     -1511629214788
    ],
    [
     1,
     15,
     -6409735197677
    ],
    [
     1,
     16,
     11806159218210
    ],
    [
     1,
     17,
     11584742665688
    ],
    [
     1,
     18,
     -17941333172876
    ],
    [
     2,
     7,
     -7854859014
    ],
    [
     2,
     8,
     676710408421
    ],
    [
     2,
     9,
     -906517590407
    ],
    [
     2,
     10,
     4715787742179
    ],
    [
     2,
     11,
     -1227083919943
    ],
    [
     2,
     12,
     1695178276855
    ],
    [
     2,
     13,
     -3772626622647
    ],
    [
     2,
     14,
     -2452331880154
    ],
    [
     2,
     15,
     7139929310087
    ],
    [
     2,
     16,
     6691971013150
    ],
    [
     2,
     17,
     -11546269580793
    ],
    [
     2,
     18,
     -4100409147726
    ],
    [
     3,
     6,
     32157145572
    ],
    [
     3,
     7,
     644298534849
    ],
    [
     3,
     8,
     -530544738100
    ],
    [
     3,
     9,
     1746868158677
    ],
    [
     3,
     10,
     -774757223343
    ],
    [
     3,
     11,
     -27405364102
    ],
    [
     3,
     12,
     -1519376501892
    ],
    [
     3,
     13,
     -1841210955657
    ],
    [
     3,
     14,
     3571460305555
    ],
    [
     3,
     15,
     3903062682898
    ],
    [
     3,
     16,
     -5542157459148
    ],
    [
     3,
     17,
     1557113566128
    ],
    [
     3,
     18,
     4158872520534
    ],
    [
     4,
     5,
     -6454058343
    ],
    [
     4,
     6,
     342940507436
    ],
    [
     4,
     7,
     -115970028031
    ],
    [
     4,
     8,
     557073428148
    ],
    [
     4,
     9,
     -344774799567
    ],
    [
     4,
     10,
     -507286953823
    ],
    [
     4,
     11,
     -678725703890
    ],
    [
     4,
     12,
     -757528600299
    ],
    [
     4,
     13,
     1992298038511
    ],
    [
     4,
     14,
     2081669959526
    ],
    [
     4,
     15,
     -3940359199667
    ],
    [
     4,
     16,
     1642177503268
    ],
    [
     4,
     17,
     2940586665275
    ],
    [
     4,
     18,
     878622324776
    ],
    [
     5,
     4,
     7434214606
    ],
    [
     5,
     5,
     25379458354
    ],
    [
     5,
     6,
     -62499138708
    ],
    [
     5,
     7,
     120637687130
    ],
    [
     5,
     8,
     -268584901314
    ],
    [
     5,
     9,
     -17978946740
    ],
    [
     5,
     10,
     190996751117
    ],
    [
     5,
     11,
     -142046728333
    ],
    [
     5,
     12,
     1268655212022
    ],
    [
     5,
     13,
     1171534668098
    ],
    [
     5,
     14,
     -2508626763049
    ],
    [
     5,
     15,
     1552151435676
    ],
    [
     5,
     16,
     2176891402260
    ],
    [
     5,
     17,
     1664224468864
    ],
    [
     5,
     18,
     928701021641
    ],
    [
     6,
     3,
     -7373978571
    ],
    [
     6,
     4,
     -187725362867
    ],
    [
     6,
     5,
     6498689674
    ],
    [
     6,
     6,
     -100668153140
    ],
    [
     6,
     7,
     -220066492293
    ],
    [
     6,
     8,
     -209483523834
    ],
    [
     6,
     9,
     286812645057
    ],
    [
     6,
     10,
     82334106505
    ],
    [
     6,
     11,
     820909848116
    ],
    [
     6,
     12,
     651786106452
    ],
    [
     6,
     13,
     -1510502840233
    ],
    [
     6,
     14,
     644968875196
    ],
    [
     6,
     15,
     777395643106
    ],
    [
     6,
     16,
     812307224032
    ],
    [
     6,
     17,
     65619867607
    ],
    [
     6,
     18,
     -546864572420
    ],
    [
     7,
     2,
     -18928946736
    ],
    [
     7,
     3,
     -134120295465
    ],
    [
     7,
     4,
     64412443633
    ],
    [
     7,
     5,
     7200098041
    ],
    [
     7,
     6,
     82612793660
    ],
    [
     7,
     7,
     35534107512
    ],
    [
     7,
     8,
     188080599413
    ],
    [
     7,
     9,
     215882596861
    ],
    [
     7,
     10,
     486968777455
    ],
    [
     7,
     11,
     460589890256
    ],
    [
     7,
     12,
     -512055442025
    ],
    [
     7,
     13,
     580466238854
    ],
    [
     7,
     14,
     290545221013
    ],
    [
     7,
     15,
     900113534035
    ],
    [
     7,
     16,
     70474991703
    ],
    [
     7,
     17,
     -598366380037
    ],
    [
     7,
     18,
     -157654112130
    ],
    [
     8,
     1,
     46193616846
    ],
    [
     8,
     2,
     112095434314
    ],
    [
     8,
     3,
     84165745485
    ],
    [
     8,
     4,
     -40387003954
    ],
    [
     8,
     5,
     130490387923
    ],
    [
     8,
     6,
     42802169185
    ],
    [
     8,
     7,
     27362659604
    ],
    [
     8,
     8,
     79233437039
    ],
    [
     8,
     9,
     167072880481
    ],
    [
     8,
     10,
     74389779677
    ],
    [
     8,
     11,
     -151472371643
    ],
    [
     8,
     12,
     337241320415
    ],
    [
     8,
     13,
     -66000174285
    ],
    [
     8,
     14,
     762988596336
    ],
    [
     8,
     15,
     69464891624
    ],
    [
     8,
     16,
     -564817740278
    ],
    [
     8,
     17,
     -193625086917
    ],
    [
     8,
     18,
     -70554748127
    ],
    [
     9,
     0,
     -35620195940
    ],
    [
     9,
     1,
     153031259080
    ],
    [
     9,
     2,
     -63079348662
    ],
    [
     9,
     3,
     -184849486857
    ],
    [
     9,
     4,
     9064934927
    ],
    [
     9,
     5,
     -7886359010
    ],
    [
     9,
     6,
     -100960054869
    ],
    [
     9,
     7,
     -45212355105
    ],
    [
     9,
     8,
     11213524874
    ],
    [
     9,
     9,
     -59143631427
    ],
    [
     9,
     10,
     26989990407
    ],
    [
     9,
     11,
     213334367180
    ],
    [
     9,
     12,
     -255383963433
    ],
    [
     9,
     13,
     732159693465
    ],
    [
     9,
     14,
     103401218468
    ],
    [
     9,
     15,
     -427882710878
    ],
    [
     9,
     16,
     -133783578727
    ],
    [
     9,
     17,
     -54942954998
    ],
    [
     9,
     18,
     15085603102
    ],
    [
     10,
     0,
     437852626234
    ],
    [
     10,
     1,
     -116633031534
    ],
    [
     10,
     2,
     37453700871
    ],
    [
     10,
     3,
     -6222600282
    ],
    [
     10,
     4,
     46936731781
    ],
    [
     10,
     5,
     -98170276545
    ],
    [
     10,
     6,
     -61806287553
    ],
    [
     10,
     7,
     -99816138809
    ],
    [
     10,
     8,
     -60311419174
    ],
    [
     10,
     9,
     96587680763
    ],
    [
     10,
     10,
     100356787945
    ],
    [
     10,
     11,
     -341745392170
    ],
    [
     10,
     12,
     639115938158
    ],
    [
     10,
     13,
     116651676812
    ],
    [
     10,
     14,
     -346625664183
    ],
    [
     10,
     15,
     -112654121390
    ],
    [
     10,
     16,
     -59781698051
    ],
    [
     10,
     17,
     4765209273
    ],
    [
     11,
     0,
     -440304013635
    ],
    [
     11,
     1,
     465059868648
    ],
    [
     11,
     2,
     -14174847545
    ],
    [
     11,
     3,
     17126978976
    ],
    [
     11,
     4,
     1369160324
    ],
    [
     11,
     5,
     -44732111365
    ],
    [
     11,
     6,
     -96184435561
    ],
    [
     11,
     7,
     -28191921737
    ],
    [
     11,
     8,
     117167934573
    ],
    [
     11,
     9,
     40645043813
    ],
    [
     11,
     10,
     -370850462709
    ],
    [
     11,
     11,
     522683809295
    ],
    [
     11,
     12,
     109568327286
    ],
    [
     11,
     13,
     -257793114334
    ],
    [
     11,
     14,
     -83850780570
    ],
    [
     11,
     15,
     -53551362336
    ],
    [
     11,
     16,
     14542735571
    ],
    [
     12,
     0,
     1284115061172
    ],
    [
     12,
     1,
     -219283024883
    ],
    [
     12,
     2,
     -104001021701
    ],
    [
     12,
     3,
     92640136164
    ],
    [
     12,
     4,
     43052463315
    ],
    [
     12,
     5,
     -83536906887
    ],
    [
     12,
     6,
     9274434359
    ],
    [
     12,
     7,
     61360699102
    ],
    [
     12,
     8,
     25995959708
    ],
    [
     12,
     9,
     -331621196822
    ],
    [
     12,
     10,
     421095232268
    ],
    [
     12,
     11,
     102590600006
    ],
    [
     12,
     12,
     -180095455945
    ],
    [
     12,
     13,
     -54321701640
    ],
    [
     12,
     14,
     -43654242916
    ],
    [
     12,
     15,
     11829113231
    ],
    [
     13,
     0,
     -895673964094
    ],
    [
     13,
     1,
     -117498425544
    ],
    [
     13,
     2,
     120142294133
    ],
    [
     13,
     3,
     55816638646
    ],
    [
     13,
     4,
     -19036173979
    ],
    [
     13,
     5,
     6147867632
    ],
    [
     13,
     6,
     -41186794536
    ],
    [
     13,
     7,
     1997594539
    ],
    [
     13,
     8,
     -260010293239
    ],
    [
     13,
     9,
     314700505422
    ],
    [
     13,
     10,
     88153204358
    ],
    [
     13,
     11,
     -120009103364
    ],
    [
     13,
     12,
     -33508194092
    ],
    [
     13,
     13,
     -30604682449
    ],
    [
     13,
     14,
     12679008929
    ],
    [
     14,
     0,
     -9627026509
    ],
    [
     14,
     1,
     29491740978
    ],
    [
     14,
     2,
     33281597905
    ],
    [
     14,
     3,
     78937823017
    ],
    [
     14,
     4,
     5034491395
    ],
    [
     14,
     5,
     -139749526507
    ],
    [
     14,
     6,
     -37542811863
    ],
    [
     14,
     7,
     -191525834015
    ],
    [
     14,
     8,
     226931806254
    ],
    [
     14,
     9,
     62937582358
    ],
    [
     14,
     10,
     -75266103565
    ],
    [
     14,
     11,
     -20565381161
    ],
    [
     14,
     12,
     -22182724678
    ],
    [
     14,
     13,
     9752630410
    ],
    [
     15,
     0,
     -448646421544
    ],
    [
     15,
     1,
     -63028609614
    ],
    [
     15,
     2,
     329135474671
    ],
    [
     15,
     3,
     -30613268631
    ],
    [
     15,
     4,
     -172275849186
    ],
    [
     15,
     5,
     -59287399246
    ],
    [
     15,
     6,
     -140025962859
    ],
    [
     15,
     7,
     141060080421
    ],
    [
     15,
     8,
     50705620751
    ],
    [
     15,
     9,
     -44865720189
    ],
    [
     15,
     10,
     -12018859217
    ],
    [
     15,
     11,
     -14544621045
    ],
    [
     15,
     12,
     7522969725
    ],
    [
     16,
     0,
     -82753021834
    ],
    [
     16,
     1,
     857202179756
    ],
    [
     16,
     2,
     -60290369348
    ],
    [
     16,
     3,
     -156437742835
    ],
    [
     16,
     4,
     -60745681718
    ],
    [
     16,
     5,
     -89499352929
    ],
    [
     16,
     6,
     65348248275
    ],
    [
     16,
     7,
     28001136532
    ],
    [
     16,
     8,
     -14446809714
    ],
    [
     16,
     9,
     -7191522262
    ],
    [
     16,
     10,
     -8288856281
    ],
    [
     16,
     11,
     5224146768
    ],
    [
     17,
     0,
     1681370328868
    ],
    [
     17,
     1,
     -137336488439
    ],
    [
     17,
     2,
     -97483855610
    ],
    [
     17,
     3,
     -31596161889
    ],
    [
     17,
     4,
     -42484425699
    ],
    [
     17,
     5,
     24047277691
    ],
    [
     17,
     6,
     9190768513
    ],
    [
     17,
     7,
     -5313512400
    ],
    [
     17,
     8,
     956829398
    ],
    [
     17,
     9,
     -5167313529
    ],
    [
     17,
     10,
     2778601338
    ]
   ]
  },
  {
   "t": 10,
   "l": 54008118743,
   "a": [
    [
     0,
     10,
     810800245649
    ],
    [
     0,
     11,
     -13185863256202
    ],
    [
     0,
     12,
     18793376595759
    ],
    [
     0,
     13,
     46955474903281
    ],
    [
     0,
     14,
     24804819369451
    ],
    [
     0,
     15,
     -31688520091072
    ],
    [
     0,
     16,
     -51177958460560
    ],
    [
     0,
     17,
     -180942313393427
    ],
    [
     0,
     18,
     -208067207028624
    ],
    [
     1,
     9,
     668749120126
    ],
    [
     1,
     10,
     -1725017053558
    ],
    [
     1,
     11,
     -535384284211
    ],
    [
     1,
     12,
     2805596155741
    ],
    [
     1,
     13,
     4009519802013
    ],
    [
     1,
     14,
     10097122339156
    ],
    [
     1,
     15,
     2957872421777
    ],
    [
     1,
     16,
     -24885113127442
    ],
    [
     1,
     17,
     -61590425012773
    ],
    [
     1,
     18,
     -63708160512739
    ],
    [
     2,
     8,
     312061450444
    ],
    [
     2,
     9,
     -1328651564371
    ],
    [
     2,
     10,
     1101949913637
    ],
    [
     2,
     11,
     -658261384101
    ],
    [
     2,
     12,
     -4392496686515
    ],
    [
     2,
     13,
     6645102880996
    ],
    [
     2,
     14,
     9769129910956
    ],
    [
     2,
     15,
     -3486220770506
    ],
    [
     2,
     16,
     -23337027037743
    ],
    [
     2,
     17,
     -22684510085238
    ],
    [
     2,
     18,
     14785707895174
    ],
    [
     3,
     7,
     118863103159
    ],
    [
     3,
     8,
     -562707394142
    ],
    [
     3,
     9,
     567639935204
    ],
    [
     3,
     10,
     39818998355
    ],
    [
     3,
     11,
     -2097428096392
    ],
    [
     3,
     12,
     318723506534
    ],
    [
     3,
     13,
     4181814796695
    ],
    [
     3,
     14,
     3536546763396
    ],
    [
     3,
     15,
     -7543648833314
    ],
    [
     3,
     16,
     -9311102206540
    ],
    [
     3,
     17,
     16214675716843
    ],
    [
     3,
     18,
     1477884590112
    ],
    [
     4,
     6,
     44383614386
    ],
    [
     4,
     7,
     -197853387978
    ],
    [
     4,
     8,
     19822343601
    ],
    [
     4,
     9,
     540198510249
    ],
    [
     4,
     10,
     -761099704586
    ],
    [
     4,
     11,
     116025674376
    ],
    [
     4,
     12,
     238618909124
    ],
    [
     4,
     13,
     1519482510756
    ],
    [
     4,
     14,
     -2710581226985
    ],
    [
     4,
     15,
     -5450928677903
    ],
    [
     4,
     16,
     13359083416447
    ],
    [
     4,
     17,
     2558239446246
    ],
    [
     4,
     18,
     2170259714327
    ],
    [
     5,
     5,
     -1384018179
    ],
    [
     5,
     6,
     -44620684173
    ],
    [
     5,
     7,
     -7713851204
    ],
    [
     5,
     8,
     540873296938
    ],
    [
     5,
     9,
     -370411150150
    ],
    [
     5,
     10,
     -243557342137
    ],
    [
     5,
     11,
     -210887404408
    ],
    [
     5,
     12,
     -87503159607
    ],
    [
     5,
     13,
     -1314045436922
    ],
    [
     5,
     14,
     -2460461375779
    ],
    [
     5,
     15,
     12193666207021
    ],
    [
     5,
     16,
     2066061175205
    ],
    [
     5,
     17,
     2426731199057
    ],
    [
     5,
     18,
     1253536524679
    ],
    [
     6,
     4,
     -25705299641
    ],
    [
     6,
     5,
     24706256000
    ],
    [
     6,
     6,
     -11462338118
    ],
    [
     6,
     7,
     219687951451
    ],
    [
     6,
     8,
     -209326277561
    ],
    [
     6,
     9,
     -255508620612
    ],
    [
     6,
     10,
     -364465998506
    ],
    [
     6,
     11,
     -23088261791
    ],
    [
     6,
     12,
     -911652068100
    ],
    [
     6,
     13,
     -1429052177273
    ],
    [
     6,
     14,
     10015180934384
    ],
    [
     6,
     15,
     1178906164775
    ],
    [
     6,
     16,
     935610465385
    ],
    [
     6,
     17,
     333832051493
    ],
    [
     6,
     18,
     -199172302173
    ],
    [
     7,
     3,
     -18862739912
    ],
    [
     7,
     4,
     79860857213
    ],
    [
     7,
     5,
     24581350601
    ],
    [
     7,
     6,
     11824962441
    ],
    [
     7,
     7,
     9926966752
    ],
    [
     7,
     8,
     -32227398698
    ],
    [
     7,
     9,
     -195682985822
    ],
    [
     7,
     10,
     147368879130
    ],
    [
     7,
     11,
     89135394065
    ],
    [
     7,
     12,
     -684384672998
    ],
    [
     7,
     13,
     8850520452624
    ],
    [
     7,
     14,
     846165048153
    ],
    [
     7,
     15,
     793569430608
    ],
    [
     7,
     16,
     406170640922
    ],
    [
     7,
     17,
     227481373481
    ],
    [
     7,
     18,
     435432676479
    ],
    [
     8,
     2,
     -7421899221
    ],
    [
     8,
     3,
     36060437620
    ],
    [
     8,
     4,
     -34010521634
    ],
    [
     8,
     5,
     -207873274119
    ],
    [
     8,
     6,
     -5921814805
    ],
    [
     8,
     7,
     -92099827618
    ],
    [
     8,
     8,
     -209582933653
    ],
    [
     8,
     9,
     -119350239995
    ],
    [
     8,
     10,
     108978691661
    ],
    [
     8,
     11,
     -280928411455
    ],
    [
     8,
     12,
     7394489025953
    ],
    [
     8,
     13,
     321448951632
    ],
    [
     8,
     14,
     54206035883
    ],
    [
     8,
     15,
     -6732610008
    ],
    [
     8,
     16,
     -106107626047
    ],
    [
     8,
     17,
     134566856374
    ],
    [
     8,
     18,
     -42489396113
    ],
    [
     9,
     1,
     40338102130
    ],
    [
     9,
     2,
     1210934826
    ],
    [
     9,
     3,
     -5123705313
    ],
    [
     9,
     4,
     -122426305029
    ],
    [
     9,
     5,
     118450382543
    ],
    [
     9,
     6,
     84646913088
    ],
    [
     9,
     7,
     75770629815
    ],
    [
     9,
     8,
     32370935117
    ],
    [
     9,
     9,
     184602861008
    ],
    [
     9,
     10,
     83899574224
    ],
    [
     9,
     11,
     6664534699662
    ],
    [
     9,
     12,
     153879216085
    ],
    [
     9,
     13,
     -87495347477
    ],
    [
     9,
     14,
     -115322580395
    ],
    [
     9,
     15,
     -23720952986
    ],
    [
     9,
     16,
     169720073646
    ],
    [
     9,
     17,
     47271642680
    ],
    [
     9,
     18,
     39058734979
    ],
    [
     10,
     0,
     187252406098
    ],
    [
     10,
     1,
     -125663974656
    ],
    [
     10,
     2,
     -31673922917
    ],
    [
     10,
     3,
     25438090807
    ],
    [
     10,
     4,
     66392122715
    ],
    [
     10,
     5,
     77950043145
    ],
    [
     10,
     6,
     101521388333
    ],
    [
     10,
     7,
     -7662395147
    ],
    [
     10,
     8,
     43764566342
    ],
    [
     10,
     9,
     47004734403
    ],
    [
     10,
     10,
     5818490790419
    ],
    [
     10,
     11,
     79630585919
    ],
    [
     10,
     12,
     -336375645940
    ],
    [
     10,
     13,
     -238460172632
    ],
    [
     10,
     14,
     -146766524217
    ],
    [
     10,
     15,
     75411512941
    ],
    [
     10,
     16,
     -6220440954
    ],
    [
     10,
     17,
     9935064691
    ],
    [
     10,
     18,
     -3972459839
    ],
    [
     11,
     0,
     -710497831592
    ],
    [
     11,
     1,
     121541108998
    ],
    [
     11,
     2,
     204900125036
    ],
    [
     11,
     3,
     -7363950140
    ],
    [
     11,
     4,
     35323850159
    ],
    [
     11,
     5,
     105331085535
    ],
    [
     11,
     6,
     21883396568
    ],
    [
     11,
     7,
     -22009231505
    ],
    [
     11,
     8,
     71921869834
    ],
    [
     11,
     9,
     5083843829241
    ],
    [
     11,
     10,
     91200311361
    ],
    [
     11,
     11,
     -326830208229
    ],
    [
     11,
     12,
     -283035677435
    ],
    [
     11,
     13,
     -135035362321
    ],
    [
     11,
     14,
     34306240949
    ],
    [
     11,
     15,
     14130048922
    ],
    [
     11,
     16,
     13774409717
    ],
    [
     11,
     17,
     5102445948
    ],
    [
     12,
     0,
     236592547379
    ],
    [
     12,
     1,
     290497448823
    ],
    [
     12,
     2,
     -109482488581
    ],
    [
     12,
     3,
     -91307179475
    ],
    [
     12,
     4,
     -11279089147
    ],
    [
     12,
     5,
     -17337438385
    ],
    [
     12,
     6,
     -107032389744
    ],
    [
     12,
     7,
     11541199024
    ],
    [
     12,
     8,
     4325373232883
    ],
    [
     12,
     9,
     100454613170
    ],
    [
     12,
     10,
     -297695678239
    ],
    [
     12,
     11,
     -242494945333
    ],
    [
     12,
     12,
     -138927633707
    ],
    [
     12,
     13,
     14729523146
    ],
    [
     12,
     14,
     421323041
    ],
    [
     12,
     15,
     9235254359
    ],
    [
     12,
     16,
     2951595562
    ],
    [
     13,
     0,
     301660805807
    ],
    [
     13,
     1,
     -370863017439
    ],
    [
     13,
     2,
     -112534939556
    ],
    [
     13,
     3,
     -127608353085
    ],
    [
     13,
     4,
     -14712740060
    ],
    [
     13,
     5,
     -65164708955
    ],
    [
     13,
     6,
     -22422962847
    ],
    [
     13,
     7,
     3548224603610
    ],
    [
     13,
     8,
     127739588961
    ],
    [
     13,
     9,
     -244338882889
    ],
    [
     13,
     10,
     -206039779574
    ],
    [
     13,
     11,
     -104990536572
    ],
    [
     13,
     12,
     -7814640972
    ],
    [
     13,
     13,
     6782250730
    ],
    [
     13,
     14,
     5337518392
    ],
    [
     13,
     15,
     5564737782
    ],
    [
     14,
     0,
     -1020814279729
    ],
    [
     14,
     1,
     -112569830677
    ],
    [
     14,
     2,
     -187993031637
    ],
    [
     14,
     3,
     -1946226537
    ],
    [
     14,
     4,
     27254844616
    ],
    [
     14,
     5,
     -25565104865
    ],
    [
     14,
     6,
     2736220574438
    ],
    [
     14,
     7,
     145764672471
    ],
    [
     14,
     8,
     -174764244100
    ],
    [
     14,
     9,
     -160622132540
    ],
    [
     14,
     10,
     -83120093662
    ],
    [
     14,
     11,
     -8569523428
    ],
    [
     14,
     12,
     -3297545940
    ],
    [
     14,
     13,
     5284548656
    ],
    [
     14,
     14,
     2418395729
    ],
    [
     15,
     0,
     489104675246
    ],
    [
     15,
     1,
     -150942576301
    ],
    [
     15,
     2,
     34615990387
    ],
    [
     15,
     3,
     200961317399
    ],
    [
     15,
     4,
     30267739035
    ],
    [
     15,
     5,
     1938460132111
    ],
    [
     15,
     6,
     139964007723
    ],
    [
     15,
     7,
     -95603119476
    ],
    [
     15,
     8,
     -104557244658
    ],
    [
     15,
     9,
     -53335178126
    ],
    [
     15,
     10,
     -8291340551
    ],
    [
     15,
     11,
     784682301
    ],
    [
     15,
     12,
     739927093
    ],
    [
     15,
     13,
     4789175650
    ],
    [
     16,
     0,
     955015455269
    ],
    [
     16,
     1,
     60093147292
    ],
    [
     16,
     2,
     336756789410
    ],
    [
     16,
     3,
     72326272416
    ],
    [
     16,
     4,
     1180689326303
    ],
    [
     16,
     5,
     112088515447
    ],
    [
     16,
     6,
     -48515024619
    ],
    [
     16,
     7,
     -56214585940
    ],
    [
     16,
     8,
     -28655259194
    ],
    [
     16,
     9,
     -4599990617
    ],
    [
     16,
     10,
     348355362
    ],
    [
     16,
     11,
     2078759293
    ],
    [
     16,
     12,
     1242966384
    ],
    [
     17,
     0,
     451107501400
    ],
    [
     17,
     1,
     297399065499
    ],
    [
     17,
     2,
     83096368649
    ],
    [
     17,
     3,
     497792151477
    ],
    [
     17,
     4,
     67341567429
    ],
    [
     17,
     5,
     -9239799741
    ],
    [
     17,
     6,
     -24902381639
    ],
    [
     17,
     7,
     -11956413309
    ],
    [
     17,
     8,
     -3335323494
    ],
    [
     17,
     9,
     165584367
    ],
    [
     17,
     10,
     181444202
    ],
    [
     17,
     11,
     1625724530
    ]
   ]
  },
  {
   "t": 10,
   "l": 84370243402,
   "a": [
    [
     0,
     10,
     -18671479075
    ],
    [
     0,
     11,
     6416712495844
    ],
    [
     0,
     12,
     -14959081779458
    ],
    [
     0,
     13,
     -33408173145525
    ],
    [
     0,
     14,
     -37786639690793
    ],
    [
     0,
     15,
     49026346476868
    ],
    [
     0,
     16,
     51807004453869
    ],
    [
     0,
     17,
     112149870270903
    ],
    [
     0,
     18,
     74816143391578
    ],
    [
     1,
     9,
     -374978718657
    ],
    [
     1,
     10,
     -1468475870208
    ],
    [
     1,
     11,
     4858142985614
    ],
    [
     1,
     12,
     -8749209730008
    ],
    [
     1,
     13,
     -17843538564763
    ],
    [
     1,
     14,
     15613181036034
    ],
    [
     1,
     15,
     5379175817423
    ],
    [
     1,
     16,
     9186477906301
    ],
    [
     1,
     17,
     38279112493866
    ],
    [
     1,
     18,
     65017632499385
    ],
    [
     2,
     8,
     -136584757335
    ],
    [
     2,
     9,
     626095395155
    ],
    [
     2,
     10,
     1049205452570
    ],
    [
     2,
     11,
     -795771253423
    ],
    [
     2,
     12,
     -7035282464721
    ],
    [
     2,
     13,
     7132659756017
    ],
    [
     2,
     14,
     -3021565377736
    ],
    [
     2,
     15,
     -5556459465017
    ],
    [
     2,
     16,
     8601121036391
    ],
    [
     2,
     17,
     18122223270579
    ],
    [
     2,
     18,
     -10978036626180
    ],
    [
     3,
     7,
     -3211186589
    ],
    [
     3,
     8,
     751235899691
    ],
    [
     3,
     9,
     -213986382321
    ],
    [
     3,
     10,
     -62781248028
    ],
    [
     3,
     11,
     -2876958244495
    ],
    [
     3,
     12,
     3382823709221
    ],
    [
     3,
     13,
     -1830681150637
    ],
    [
     3,
     14,
     -7065053106227
    ],
    [
     3,
     15,
     1414361924323
    ],
    [
     3,
     16,
     5135637092163
    ],
    [
     3,
     17,
     -10559038853601
    ],
    [
     3,
     18,
     1502155804595
    ],
    [
     4,
     6,
     -3659284337
    ],
    [
     4,
     7,
     502541357595
    ],
    [
     4,
     8,
     -214548517042
    ],
    [
     4,
     9,
     87781873267
    ],
    [
     4,
     10,
     -679280041765
    ],
    [
     4,
     11,
     -74867417451
    ],
    [
     4,
     12,
     -725955907405
    ],
    [
     4,
     13,
     -3424258402773
    ],
    [
     4,
     14,
     -111352632917
    ],
    [
     4,
     15,
     3358590467231
    ],
    [
     4,
     16,
     -7546411445041
    ],
    [
     4,
     17,
     -239255903560
    ],
    [
     4,
     18,
     40180336581
    ],
    [
     5,
     5,
     4272238653
    ],
    [
     5,
     6,
     178208755997
    ],
    [
     5,
     7,
     -202528164153
    ],
    [
     5,
     8,
     130583477017
    ],
    [
     5,
     9,
     -18166630404
    ],
    [
     5,
     10,
     -667882946850
    ],
    [
     5,
     11,
     -702323244447
    ],
    [
     5,
     12,
     -756885969342
    ],
    [
     5,
     13,
     281790722083
    ],
    [
     5,
     14,
     1481002666405
    ],
    [
     5,
     15,
     -5525277146585
    ],
    [
     5,
     16,
     -31391014090
    ],
    [
     5,
     17,
     -936759526283
    ],
    [
     5,
     18,
     -832387132264
    ],
    [
     6,
     4,
     3686617393
    ],
    [
     6,
     5,
     -71477412766
    ],
    [
     6,
     6,
     -48992362571
    ],
    [
     6,
     7,
     119110714276
    ],
    [
     6,
     8,
     214155377352
    ],
    [
     6,
     9,
     -854887859450
    ],
    [
     6,
     10,
     -250844028714
    ],
    [
     6,
     11,
     -124890117281
    ],
    [
     6,
     12,
     813691273478
    ],
    [
     6,
     13,
     1057742879798
    ],
    [
     6,
     14,
     -3150431610966
    ],
    [
     6,
     15,
     547399856690
    ],
    [
     6,
     16,
     191314741426
    ],
    [
     6,
     17,
     -542817580651
    ],
    [
     6,
     18,
     -91315400524
    ],
    [
     7,
     3,
     -2627657490
    ],
    [
     7,
     4,
     -185932949720
    ],
    [
     7,
     5,
     45015420280
    ],
    [
     7,
     6,
     -44264957121
    ],
    [
     7,
     7,
     63238402212
    ],
    [
     7,
     8,
     -571808226857
    ],
    [
     7,
     9,
     -252310784479
    ],
    [
     7,
     10,
     90833481450
    ],
    [
     7,
     11,
     247795921090
    ],
    [
     7,
     12,
     420676460050
    ],
    [
     7,
     13,
     -1805528190540
    ],
    [
     7,
     14,
     364658682105
    ],
    [
     7,
     15,
     -49576329929
    ],
    [
     7,
     16,
     -634335062929
    ],
    [
     7,
     17,
     -702398538957
    ],
    [
     7,
     18,
     -662345276071
    ],
    [
     8,
     2,
     -868479445
    ],
    [
     8,
     3,
     -87899075915
    ],
    [
     8,
     4,
     107331112420
    ],
    [
     8,
     5,
     -30766438452
    ],
    [
     8,
     6,
     10913901553
    ],
    [
     8,
     7,
     -757512220
    ],
    [
     8,
     8,
     -45789919988
    ],
    [
     8,
     9,
     249378199586
    ],
    [
     8,
     10,
     216860400330
    ],
    [
     8,
     11,
     49176290889
    ],
    [
     8,
     12,
     -677711225155
    ],
    [
     8,
     13,
     553154934555
    ],
    [
     8,
     14,
     324427505453
    ],
    [
     8,
     15,
     -415131577833
    ],
    [
     8,
     16,
     -445501062489
    ],
    [
     8,
     17,
     -427839979974
    ],
    [
     8,
     18,
     -180563331509
    ],
    [
     9,
     1,
     25460603682
    ],
    [
     9,
     2,
     132297723345
    ],
    [
     9,
     3,
     44788243750
    ],
    [
     9,
     4,
     -30928466171
    ],
    [
     9,
     5,
     -84644465601
    ],
    [
     9,
     6,
     239928745072
    ],
    [
     9,
     7,
     12601678069
    ],
    [
     9,
     8,
     27769699828
    ],
    [
     9,
     9,
     53048175702
    ],
    [
     9,
     10,
     -242460860344
    ],
    [
     9,
     11,
     -329029427694
    ],
    [
     9,
     12,
     470427771155
    ],
    [
     9,
     13,
     309794360734
    ],
    [
     9,
     14,
     -332486113643
    ],
    [
     9,
     15,
     -490624027282
    ],
    [
     9,
     16,
     -379164128375
    ],
    [
     9,
     17,
     -161680193343
    ],
    [
     9,
     18,
     -85552067659
    ],
    [
     10,
     0,
     -113779904475
    ],
    [
     10,
     1,
     210228854002
    ],
    [
     10,
     2,
     -161515611064
    ],
    [
     10,
     3,
     -24556788942
    ],
    [
     10,
     4,
     -60537976032
    ],
    [
     10,
     5,
     284620456064
    ],
    [
     10,
     6,
     101164828421
    ],
    [
     10,
     7,
     -31194708421
    ],
    [
     10,
     8,
     -25200400074
    ],
    [
     10,
     9,
     -165183016900
    ],
    [
     10,
     10,
     4999974747
    ],
    [
     10,
     11,
     425659236760
    ],
    [
     10,
     12,
     430148393751
    ],
    [
     10,
     13,
     -169186277530
    ],
    [
     10,
     14,
     -310104777841
    ],
    [
     10,
     15,
     -238005022918
    ],
    [
     10,
     16,
     -108282558162
    ],
    [
     10,
     17,
     -33024275212
    ],
    [
     10,
     18,
     -25915048742
    ],
    [
     11,
     0,
     583519515629
    ],
    [
     11,
     1,
     -166858962754
    ],
    [
     11,
     2,
     99556236732
    ],
    [
     11,
     3,
     103157484715
    ],
    [
     11,
     4,
     62618945829
    ],
    [
     11,
     5,
     49494453057
    ],
    [
     11,
     6,
     -110722482193
    ],
    [
     11,
     7,
     -97757801192
    ],
    [
     11,
     8,
     -153308633603
    ],
    [
     11,
     9,
     125903606144
    ],
    [
     11,
     10,
     337005983604
    ],
    [
     11,
     11,
     367158742571
    ],
    [
     11,
     12,
     -83583982347
    ],
    [
     11,
     13,
     -249409843605
    ],
    [
     11,
     14,
     -160727273864
    ],
    [
     11,
     15,
     -87576256795
    ],
    [
     11,
     16,
     -40363169539
    ],
    [
     11,
     17,
     -7629495843
    ],
    [
     12,
     0,
     374625776951
    ],
    [
     12,
     1,
     146083566910
    ],
    [
     12,
     2,
     204773621822
    ],
    [
     12,
     3,
     -185725937777
    ],
    [
     12,
     4,
     54097710661
    ],
    [
     12,
     5,
     -15884916176
    ],
    [
     12,
     6,
     -41085854700
    ],
    [
     12,
     7,
     -18457646666
    ],
    [
     12,
     8,
     132549841630
    ],
    [
     12,
     9,
     283340497175
    ],
    [
     12,
     10,
     322180976278
    ],
    [
     12,
     11,
     -42954992800
    ],
    [
     12,
     12,
     -165685195732
    ],
    [
     12,
     13,
     -98565710218
    ],
    [
     12,
     14,
     -57028414405
    ],
    [
     12,
     15,
     -20484669005
    ],
    [
     12,
     16,
     -7967157380
    ],
    [
     13,
     0,
     -502840025270
    ],
    [
     13,
     1,
     -228711371814
    ],
    [
     13,
     2,
     -544921153153
    ],
    [
     13,
     3,
     -80716211575
    ],
    [
     13,
     4,
     70204269654
    ],
    [
     13,
     5,
     1512992111
    ],
    [
     13,
     6,
     129540625068
    ],
    [
     13,
     7,
     85891781953
    ],
    [
     13,
     8,
     207251174780
    ],
    [
     13,
     9,
     268670901301
    ],
    [
     13,
     10,
     -4255109084
    ],
    [
     13,
     11,
     -122951153418
    ],
    [
     13,
     12,
     -53363370538
    ],
    [
     13,
     13,
     -37197437308
    ],
    [
     13,
     14,
     -15884940751
    ],
    [
     13,
     15,
     -1968043318
    ],
    [
     14,
     0,
     -1952639091385
    ],
    [
     14,
     1,
     -335842398387
    ],
    [
     14,
     2,
     -193743692492
    ],
    [
     14,
     3,
     140224273158
    ],
    [
     14,
     4,
     45926997623
    ],
    [
     14,
     5,
     234090868361
    ],
    [
     14,
     6,
     45727222180
    ],
    [
     14,
     7,
     135956487380
    ],
    [
     14,
     8,
     205118212661
    ],
    [
     14,
     9,
     32363777382
    ],
    [
     14,
     10,
     -66847797380
    ],
    [
     14,
     11,
     -25606881844
    ],
    [
     14,
     12,
     -17417811893
    ],
    [
     14,
     13,
     -5240373064
    ],
    [
     14,
     14,
     -2513299679
    ],
    [
     15,
     0,
     864836083983
    ],
    [
     15,
     1,
     -331141995326
    ],
    [
     15,
     2,
     -29505844357
    ],
    [
     15,
     3,
     28643015222
    ],
    [
     15,
     4,
     259785326930
    ],
    [
     15,
     5,
     -5604283828
    ],
    [
     15,
     6,
     80163738041
    ],
    [
     15,
     7,
     126744986295
    ],
    [
     15,
     8,
     34108136051
    ],
    [
     15,
     9,
     -37220581788
    ],
    [
     15,
     10,
     -13448296968
    ],
    [
     15,
     11,
     -13537396316
    ],
    [
     15,
     12,
     -3341753998
    ],
    [
     15,
     13,
     -568304114
    ],
    [
     16,
     0,
     -716935695656
    ],
    [
     16,
     1,
     -479832091466
    ],
    [
     16,
     2,
     14151680652
    ],
    [
     16,
     3,
     248183238744
    ],
    [
     16,
     4,
     -17938356730
    ],
    [
     16,
     5,
     23046529084
    ],
    [
     16,
     6,
     69553375076
    ],
    [
     16,
     7,
     21759362091
    ],
    [
     16,
     8,
     -14306869507
    ],
    [
     16,
     9,
     -2246023195
    ],
    [
     16,
     10,
     -6963804094
    ],
    [
     16,
     11,
     -2803495985
    ],
    [
     16,
     12,
     216534733
    ],
    [
     17,
     0,
     -1054524711032
    ],
    [
     17,
     1,
     -924009662
    ],
    [
     17,
     2,
     174471409722
    ],
    [
     17,
     3,
     -8193994848
    ],
    [
     17,
     4,
     -1822109207
    ],
    [
     17,
     5,
     11497359673
    ],
    [
     17,
     6,
     14166331044
    ],
    [
     17,
     7,
     -7650352790
    ],
    [
     17,
     8,
     2627699105
    ],
    [
     17,
     9,
     -1267038265
    ],
    [
     17,
     10,
     -979321437
    ],
    [
     17,
     11,
     134106495
    ]
   ]
  },
  {
   "t": 10,
   "l": 44692352913,
   "a": [
    [
     0,
     10,
     355517546233
    ],
    [
     0,
     11,
     -2367256665009
    ],
    [
     0,
     12,
     6359086894747
    ],
    [
     0,
     13,
     -1722052392812
    ],
    [
     0,
     14,
     -3184596458381
    ],
    [
     0,
     15,
     -5069010247472
    ],
    [
     0,
     16,
     -15652273538241
    ],
    [
     0,
     17,
     -60830878595584
    ],
    [
     0,
     18,
     -36117045015648
    ],
    [
     1,
     9,
     364690800561
    ],
    [
     1,
     10,
     -1575399177509
    ],
    [
     1,
     11,
     641445463050
    ],
    [
     1,
     12,
     -683970630509
    ],
    [
     1,
     13,
     198384580709
    ],
    [
     1,
     14,
     678541405324
    ],
    [
     1,
     15,
     -96520420268
    ],
    [
     1,
     16,
     -8394620726270
    ],
    [
     1,
     17,
     -17086102648731
    ],
    [
     1,
     18,
     -17938856450546
    ],
    [
     2,
     8,
     65481872885
    ],
    [
     2,
     9,
     -573709202009
    ],
    [
     2,
     10,
     542994451890
    ],
    [
     2,
     11,
     -379681780715
    ],
    [
     2,
     12,
     141619150360
    ],
    [
     2,
     13,
     159799807476
    ],
    [
     2,
     14,
     920998433235
    ],
    [
     2,
     15,
     -1765742417007
    ],
    [
     2,
     16,
     -5987299736149
    ],
    [
     2,
     17,
     -1826058545844
    ],
    [
     2,
     18,
     7035804792643
    ],
    [
     3,
     7,
     20117456430
    ],
    [
     3,
     8,
     -137321736745
    ],
    [
     3,
     9,
     269211692030
    ],
    [
     3,
     10,
     245245623871
    ],
    [
     3,
     11,
     -185296716220
    ],
    [
     3,
     12,
     -169108708322
    ],
    [
     3,
     13,
     788201348650
    ],
    [
     3,
     14,
     -142203765545
    ],
    [
     3,
     15,
     -3426532296876
    ],
    [
     3,
     16,
     -543903466670
    ],
    [
     3,
     17,
     5724666663710
    ],
    [
     3,
     18,
     654611338420
    ],
    [
     4,
     6,
     9652975985
    ],
    [
     4,
     7,
     -32943065212
    ],
    [
     4,
     8,
     50286299514
    ],
    [
     4,
     9,
     291346425497
    ],
    [
     4,
     10,
     -87546427680
    ],
    [
     4,
     11,
     -2681643822
    ],
    [
     4,
     12,
     361850259016
    ],
    [
     4,
     13,
     -27447858193
    ],
    [
     4,
     14,
     -1981686268427
    ],
    [
     4,
     15,
     -977064967572
    ],
    [
     4,
     16,
     3705531017839
    ],
    [
     4,
     17,
     1457815200962
    ],
    [
     4,
     18,
     1238496895845
    ],
    [
     5,
     5,
     -3968596553
    ],
    [
     5,
     6,
     18785808175
    ],
    [
     5,
     7,
     -2140658290
    ],
    [
     5,
     8,
     256987212438
    ],
    [
     5,
     9,
     -187660744556
    ],
    [
     5,
     10,
     -21488450697
    ],
    [
     5,
     11,
     266612418495
    ],
    [
     5,
     12,
     95707713659
    ],
    [
     5,
     13,
     -1023847228018
    ],
    [
     5,
     14,
     -588814350376
    ],
    [
     5,
     15,
     2149673917512
    ],
    [
     5,
     16,
     734533760208
    ],
    [
     5,
     17,
     704605417128
    ],
    [
     5,
     18,
     74208400040
    ],
    [
     6,
     4,
     -1734257810
    ],
    [
     6,
     5,
     406112313
    ],
    [
     6,
     6,
     -1550716505
    ],
    [
     6,
     7,
     111653752005
    ],
    [
     6,
     8,
     -63585668412
    ],
    [
     6,
     9,
     -20683658702
    ],
    [
     6,
     10,
     193679093832
    ],
    [
     6,
     11,
     231884106143
    ],
    [
     6,
     12,
     -450012115786
    ],
    [
     6,
     13,
     -394840082804
    ],
    [
     6,
     14,
     1207359937062
    ],
    [
     6,
     15,
     483841079421
    ],
    [
     6,
     16,
     520675658216
    ],
    [
     6,
     17,
     99555746491
    ],
    [
     6,
     18,
     125383325146
    ],
    [
     7,
     3,
     -3397202055
    ],
    [
     7,
     4,
     218751172
    ],
    [
     7,
     5,
     -4714055511
    ],
    [
     7,
     6,
     -18715972567
    ],
    [
     7,
     7,
     -37558340363
    ],
    [
     7,
     8,
     -39950807134
    ],
    [
     7,
     9,
     80370469566
    ],
    [
     7,
     10,
     234694728556
    ],
    [
     7,
     11,
     -29416919135
    ],
    [
     7,
     12,
     -238583172691
    ],
    [
     7,
     13,
     521161214683
    ],
    [
     7,
     14,
     277786014609
    ],
    [
     7,
     15,
     240976925893
    ],
    [
     7,
     16,
     -20020481266
    ],
    [
     7,
     17,
     94444544077
    ],
    [
     7,
     18,
     -17404451517
    ],
    [
     8,
     2,
     -5971521861
    ],
    [
     8,
     3,
     13564500884
    ],
    [
     8,
     4,
     -4303797224
    ],
    [
     8,
     5,
     -73018164678
    ],
    [
     8,
     6,
     26622436116
    ],
    [
     8,
     7,
     273062572
    ],
    [
     8,
     8,
     11473411976
    ],
    [
     8,
     9,
     114043774987
    ],
    [
     8,
     10,
     91637364141
    ],
    [
     8,
     11,
     -90154670806
    ],
    [
     8,
     12,
     165438203997
    ],
    [
     8,
     13,
     216395549296
    ],
    [
     8,
     14,
     171870696589
    ],
    [
     8,
     15,
     -9267869583
    ],
    [
     8,
     16,
     94144805551
    ],
    [
     8,
     17,
     -97715386505
    ],
    [
     8,
     18,
     -26285376398
    ],
    [
     9,
     1,
     10564009309
    ],
    [
     9,
     2,
     18919393410
    ],
    [
     9,
     3,
     -8523417893
    ],
    [
     9,
     4,
     -70090217648
    ],
    [
     9,
     5,
     41406008441
    ],
    [
     9,
     6,
     21962211005
    ],
    [
     9,
     7,
     3922898547
    ],
    [
     9,
     8,
     36669840870
    ],
    [
     9,
     9,
     89083158774
    ],
    [
     9,
     10,
     -33257789308
    ],
    [
     9,
     11,
     -13614561530
    ],
    [
     9,
     12,
     152242465371
    ],
    [
     9,
     13,
     109528506621
    ],
    [
     9,
     14,
     14936498263
    ],
    [
     9,
     15,
     119348568697
    ],
    [
     9,
     16,
     -87759100091
    ],
    [
     9,
     17,
     -19072343246
    ],
    [
     9,
     18,
     6682775320
    ],
    [
     10,
     0,
     49817956198
    ],
    [
     10,
     1,
     -32985162203
    ],
    [
     10,
     2,
     -14831155467
    ],
    [
     10,
     3,
     -3325519023
    ],
    [
     10,
     4,
     20385332815
    ],
    [
     10,
     5,
     1125056511
    ],
    [
     10,
     6,
     -45251258148
    ],
    [
     10,
     7,
     -48675861232
    ],
    [
     10,
     8,
     29397211137
    ],
    [
     10,
     9,
     -32813246975
    ],
    [
     10,
     10,
     -105686562587
    ],
    [
     10,
     11,
     111415767312
    ],
    [
     10,
     12,
     33013221633
    ],
    [
     10,
     13,
     23700485
    ],
    [
     10,
     14,
     100487913661
    ],
    [
     10,
     15,
     -101714504633
    ],
    [
     10,
     16,
     -26886658263
    ],
    [
     10,
     17,
     -1379424694
    ],
    [
     10,
     18,
     4480642641
    ],
    [
     11,
     0,
     -251328610996
    ],
    [
     11,
     1,
     51118163557
    ],
    [
     11,
     2,
     115386309530
    ],
    [
     11,
     3,
     -13932183336
    ],
    [
     11,
     4,
     9423906604
    ],
    [
     11,
     5,
     -25037549655
    ],
    [
     11,
     6,
     -69350314683
    ],
    [
     11,
     7,
     -18218033147
    ],
    [
     11,
     8,
     -440935754
    ],
    [
     11,
     9,
     -101403200206
    ],
    [
     11,
     10,
     89353698644
    ],
    [
     11,
     11,
     8827487267
    ],
    [
     11,
     12,
     -1461050867
    ],
    [
     11,
     13,
     95707871001
    ],
    [
     11,
     14,
     -90255540448
    ],
    [
     11,
     15,
     -24689338951
    ],
    [
     11,
     16,
     -75318101
    ],
    [
     11,
     17,
     2092883931
    ],
    [
     12,
     0,
     204635625556
    ],
    [
     12,
     1,
     170319695423
    ],
    [
     12,
     2,
     -46974384716
    ],
    [
     12,
     3,
     -19476439972
    ],
    [
     12,
     4,
     -18278482532
    ],
    [
     12,
     5,
     -48132155547
    ],
    [
     12,
     6,
     -53738573283
    ],
    [
     12,
     7,
     11035836794
    ],
    [
     12,
     8,
     -48814376096
    ],
    [
     12,
     9,
     77123996525
    ],
    [
     12,
     10,
     -20341010707
    ],
    [
     12,
     11,
     -5682849526
    ],
    [
     12,
     12,
     77359611010
    ],
    [
     12,
     13,
     -75808560775
    ],
    [
     12,
     14,
     -22268843619
    ],
    [
     12,
     15,
     -1933123070
    ],
    [
     12,
     16,
     4272377700
    ],
    [
     13,
     0,
     85117492088
    ],
    [
     13,
     1,
     -101527817605
    ],
    [
     13,
     2,
     1480642378
    ],
    [
     13,
     3,
     24302615361
    ],
    [
     13,
     4,
     14049415488
    ],
    [
     13,
     5,
     -31790350573
    ],
    [
     13,
     6,
     23594724139
    ],
    [
     13,
     7,
     8890509703
    ],
    [
     13,
     8,
     75133796865
    ],
    [
     13,
     9,
     -23237083286
    ],
    [
     13,
     10,
     -11259524267
    ],
    [
     13,
     11,
     63309752317
    ],
    [
     13,
     12,
     -59567647535
    ],
    [
     13,
     13,
     -15570834301
    ],
    [
     13,
     14,
     78333968
    ],
    [
     13,
     15,
     4129645768
    ],
    [
     14,
     0,
     -99790897988
    ],
    [
     14,
     1,
     -27162418056
    ],
    [
     14,
     2,
     92844065192
    ],
    [
     14,
     3,
     85239929792
    ],
    [
     14,
     4,
     27803782528
    ],
    [
     14,
     5,
     45258570681
    ],
    [
     14,
     6,
     47669224544
    ],
    [
     14,
     7,
     67619912047
    ],
    [
     14,
     8,
     -23859770149
    ],
    [
     14,
     9,
     -9620642019
    ],
    [
     14,
     10,
     44438953111
    ],
    [
     14,
     11,
     -41330350598
    ],
    [
     14,
     12,
     -12161217330
    ],
    [
     14,
     13,
     1591538968
    ],
    [
     14,
     14,
     5347530064
    ],
    [
     15,
     0,
     -80725787859
    ],
    [
     15,
     1,
     168906719652
    ],
    [
     15,
     2,
     137533029397
    ],
    [
     15,
     3,
     93374997992
    ],
    [
     15,
     4,
     59631040866
    ],
    [
     15,
     5,
     66645799824
    ],
    [
     15,
     6,
     47864115670
    ],
    [
     15,
     7,
     -19364511434
    ],
    [
     15,
     8,
     -10514843976
    ],
    [
     15,
     9,
     32060098732
    ],
    [
     15,
     10,
     -28034636855
    ],
    [
     15,
     11,
     -7867418237
    ],
    [
     15,
     12,
     -303239792
    ],
    [
     15,
     13,
     4150313403
    ],
    [
     16,
     0,
     293524213443
    ],
    [
     16,
     1,
     158640682040
    ],
    [
     16,
     2,
     150931015839
    ],
    [
     16,
     3,
     64603838103
    ],
    [
     16,
     4,
     56802747582
    ],
    [
     16,
     5,
     35231746533
    ],
    [
     16,
     6,
     -19112050801
    ],
    [
     16,
     7,
     -8318267199
    ],
    [
     16,
     8,
     19842869429
    ],
    [
     16,
     9,
     -12588317076
    ],
    [
     16,
     10,
     -5024458314
    ],
    [
     16,
     11,
     764740430
    ],
    [
     16,
     12,
     2325720835
    ],
    [
     17,
     0,
     -122384226915
    ],
    [
     17,
     1,
     117870120149
    ],
    [
     17,
     2,
     51566162845
    ],
    [
     17,
     3,
     31444183566
    ],
    [
     17,
     4,
     19784300229
    ],
    [
     17,
     5,
     -2466544740
    ],
    [
     17,
     6,
     -10960466745
    ],
    [
     17,
     7,
     9423232035
    ],
    [
     17,
     8,
     -4652559933
    ],
    [
     17,
     9,
     -1942463323
    ],
    [
     17,
     10,
     -751192266
    ],
    [
     17,
     11,
     1803974295
    ]
   ]
  },
  {
   "t": 11,
   "l": 68801756437,
   "a": [
    [
     0,
     11,
     -704222699185
    ],
    [
     0,
     12,
     19054939236135
    ],
    [
     0,
     13,
     -25469019401727
    ],
    [
     0,
     14,
     -51317798430563
    ],
    [
     0,
     15,
     -51856106145107
    ],
    [
     0,
     16,
     -72636833002682
    ],
    [
     0,
     17,
     72036681632449
    ],
    [
     0,
     18,
     155990400210128
    ],
    [
     1,
     10,
     -487397442556
    ],
    [
     1,
     11,
     3297474287051
    ],
    [
     1,
     12,
     -11542640183696
    ],
    [
     1,
     13,
     15138579336817
    ],
    [
     1,
     14,
     -18545607338120
    ],
    [
     1,
     15,
     -30857073112318
    ],
    [
     1,
     16,
     13910940096401
    ],
    [
     1,
     17,
     56613927375947
    ],
    [
     1,
     18,
     19540438888639
    ],
    [
     2,
     9,
     -595914636287
    ],
    [
     2,
     10,
     2166342233735
    ],
    [
     2,
     11,
     -5757662663872
    ],
    [
     2,
     12,
     9794407707767
    ],
    [
     2,
     13,
     1977633579748
    ],
    [
     2,
     14,
     -18914129594641
    ],
    [
     2,
     15,
     -8938421379377
    ],
    [
     2,
     16,
     21205228131720
    ],
    [
     2,
     17,
     -517688367647
    ],
    [
     2,
     18,
     -11161057682908
    ],
    [
     3,
     8,
     -314466008278
    ],
    [
     3,
     9,
     1080888104805
    ],
    [
     3,
     10,
     -2426504515070
    ],
    [
     3,
     11,
     3984995621795
    ],
    [
     3,
     12,
     802729424310
    ],
    [
     3,
     13,
     -5653290448541
    ],
    [
     3,
     14,
     -3091264002779
    ],
    [
     3,
     15,
     9011720465172
    ],
    [
     3,
     16,
     -8189773853317
    ],
    [
     3,
     17,
     -16669255122322
    ],
    [
     3,
     18,
     -10503354482920
    ],
    [
     4,
     7,
     -167476982636
    ],
    [
     4,
     8,
     406522636571
    ],
    [
     4,
     9,
     -433700106473
    ],
    [
     4,
     10,
     1060934103278
    ],
    [
     4,
     11,
     649636967533
    ],
    [
     4,
     12,
     -2960846748560
    ],
    [
     4,
     13,
     -279358913897
    ],
    [
     4,
     14,
     4764451973160
    ],
    [
     4,
     15,
     -6886654887458
    ],
    [
     4,
     16,
     -11776453517847
    ],
    [
     4,
     17,
     -7896366434661
    ],
    [
     4,
     18,
     -3366598879376
    ],
    [
     5,
     6,
     -46824933514
    ],
    [
     5,
     7,
     99711943007
    ],
    [
     5,
     8,
     205157728362
    ],
    [
     5,
     9,
     -111783914020
    ],
    [
     5,
     10,
     358499626538
    ],
    [
     5,
     11,
     -1171420975039
    ],
    [
     5,
     12,
     -440050986425
    ],
    [
     5,
     13,
     3724236564643
    ],
    [
     5,
     14,
     -3504459831405
    ],
    [
     5,
     15,
     -5305192022180
    ],
    [
     5,
     16,
     -5738275182800
    ],
    [
     5,
     17,
     -1916516375302
    ],
    [
     5,
     18,
     -1603429101034
    ],
    [
     6,
     5,
     24327864489
    ],
    [
     6,
     6,
     -7003868644
    ],
    [
     6,
     7,
     187664406711
    ],
    [
     6,
     8,
     -373147395593
    ],
    [
     6,
     9,
     230716400449
    ],
    [
     6,
     10,
     -278048668118
    ],
    [
     6,
     11,
     -575611103039
    ],
    [
     6,
     12,
     1709254878865
    ],
    [
     6,
     13,
     -594509039713
    ],
    [
     6,
     14,
     -772032472053
    ],
    [
     6,
     15,
     -2525474825218
    ],
    [
     6,
     16,
     -1828005584915
    ],
    [
     6,
     17,
     -1836671158466
    ],
    [
     6,
     18,
     -1005908828543
    ],
    [
     7,
     4,
     54156480383
    ],
    [
     7,
     5,
     -37041749430
    ],
    [
     7,
     6,
     29821914752
    ],
    [
     7,
     7,
     -161282646276
    ],
    [
     7,
     8,
     106983887833
    ],
    [
     7,
     9,
     91605237714
    ],
    [
     7,
     10,
     -314414795782
    ],
    [
     7,
     11,
     483995686253
    ],
    [
     7,
     12,
     447021931306
    ],
    [
     7,
     13,
     2873716793987
    ],
    [
     7,
     14,
     18045376903
    ],
    [
     7,
     15,
     -237027613596
    ],
    [
     7,
     16,
     -1290905001888
    ],
    [
     7,
     17,
     -183819384006
    ],
    [
     7,
     18,
     120832028791
    ],
    [
     8,
     3,
     35255674518
    ],
    [
     8,
     4,
     -73673950930
    ],
    [
     8,
     5,
     -127138949299
    ],
    [
     8,
     6,
     46683798761
    ],
    [
     8,
     7,
     -44284869492
    ],
    [
     8,
     8,
     43604686433
    ],
    [
     8,
     9,
     -257880179397
    ],
    [
     8,
     10,
     -152016001825
    ],
    [
     8,
     11,
     663087434275
    ],
    [
     8,
     12,
     4151835290696
    ],
    [
     8,
     13,
     1373379588374
    ],
    [
     8,
     14,
     68809491147
    ],
    [
     8,
     15,
     -1087135776967
    ],
    [
     8,
     16,
     -417977891646
    ],
    [
     8,
     17,
     -286083653650
    ],
    [
     8,
     18,
     -359476923014
    ],
    [
     9,
     2,
     -15741868790
    ],
    [
     9,
     3,
     -47888768560
    ],
    [
     9,
     4,
     -31131181575
    ],
    [
     9,
     5,
     189606238316
    ],
    [
     9,
     6,
     -10120234858
    ],
    [
     9,
     7,
     78152275140
    ],
    [
     9,
     8,
     31722110199
    ],
    [
     9,
     9,
     -103616509537
    ],
    [
     9,
     10,
     922834165946
    ],
    [
     9,
     11,
     4887349372819
    ],
    [
     9,
     12,
     2117140613473
    ],
    [
     9,
     13,
     740309118109
    ],
    [
     9,
     14,
     -646392070376
    ],
    [
     9,
     15,
     25008307499
    ],
    [
     9,
     16,
     -147199475609
    ],
    [
     9,
     17,
     -63424122687
    ],
    [
     9,
     18,
     54278454603
    ],
    [
     10,
     1,
     -121517519646
    ],
    [
     10,
     2,
     9881487291
    ],
    [
     10,
     3,
     102924380170
    ],
    [
     10,
     4,
     28264494979
    ],
    [
     10,
     5,
     -74292332559
    ],
    [
     10,
     6,
     -61627124928
    ],
    [
     10,
     7,
     52617610456
    ],
    [
     10,
     8,
     -128954047502
    ],
    [
     10,
     9,
     649676988077
    ],
    [
     10,
     10,
     4695792494415
    ],
    [
     10,
     11,
     2245070411039
    ],
    [
     10,
     12,
     770679477570
    ],
    [
     10,
     13,
     -432929777737
    ],
    [
     10,
     14,
     29430749043
    ],
    [
     10,
     15,
     -147800895752
    ],
    [
     10,
     16,
     -120479139389
    ],
    [
     10,
     17,
     10933922785
    ],
    [
     10,
     18,
     -28805370673
    ],
    [
     11,
     0,
     -268491089400
    ],
    [
     11,
     1,
     246785337529
    ],
    [
     11,
     2,
     157098806254
    ],
    [
     11,
     3,
     -179438907560
    ],
    [
     11,
     4,
     -56870038114
    ],
    [
     11,
     5,
     -36296818812
    ],
    [
     11,
     6,
     82519028808
    ],
    [
     11,
     7,
     -11192370797
    ],
    [
     11,
     8,
     271048172349
    ],
    [
     11,
     9,
     4128359938777
    ],
    [
     11,
     10,
     2099319929470
    ],
    [
     11,
     11,
     791352514059
    ],
    [
     11,
     12,
     -295768500413
    ],
    [
     11,
     13,
     148659484982
    ],
    [
     11,
     14,
     -123108149630
    ],
    [
     11,
     15,
     -35736085274
    ],
    [
     11,
     16,
     19298802226
    ],
    [
     11,
     17,
     -4412509699
    ],
    [
     11,
     18,
     7131187904
    ],
    [
     12,
     0,
     939311944613
    ],
    [
     12,
     1,
     -242098574245
    ],
    [
     12,
     2,
     -189322091987
    ],
    [
     12,
     3,
     39445065251
    ],
    [
     12,
     4,
     99443702227
    ],
    [
     12,
     5,
     101449424362
    ],
    [
     12,
     6,
     92629625977
    ],
    [
     12,
     7,
     -115908676420
    ],
    [
     12,
     8,
     3251609021579
    ],
    [
     12,
     9,
     1777727616227
    ],
    [
     12,
     10,
     723423167167
    ],
    [
     12,
     11,
     -174132454204
    ],
    [
     12,
     12,
     160978677941
    ],
    [
     12,
     13,
     -53581251378
    ],
    [
     12,
     14,
     -4805608438
    ],
    [
     12,
     15,
     34664087215
    ],
    [
     12,
     16,
     -10834245459
    ],
    [
     12,
     17,
     -213529025
    ],
    [
     13,
     0,
     -1469262853972
    ],
    [
     13,
     1,
     248091389502
    ],
    [
     13,
     2,
     150600157964
    ],
    [
     13,
     3,
     132537819485
    ],
    [
     13,
     4,
     6861335890
    ],
    [
     13,
     5,
     43486512813
    ],
    [
     13,
     6,
     -471348636893
    ],
    [
     13,
     7,
     2350822426693
    ],
    [
     13,
     8,
     1306994166582
    ],
    [
     13,
     9,
     602575463036
    ],
    [
     13,
     10,
     -102462544403
    ],
    [
     13,
     11,
     135349931971
    ],
    [
     13,
     12,
     -54244875786
    ],
    [
     13,
     13,
     16572454968
    ],
    [
     13,
     14,
     22989413845
    ],
    [
     13,
     15,
     -2317546551
    ],
    [
     13,
     16,
     -1943257450
    ],
    [
     14,
     0,
     2066841417801
    ],
    [
     14,
     1,
     231498570687
    ],
    [
     14,
     2,
     -149714429200
    ],
    [
     14,
     3,
     -147041871491
    ],
    [
     14,
     4,
     -65654116778
    ],
    [
     14,
     5,
     -751751902372
    ],
    [
     14,
     6,
     1501812430511
    ],
    [
     14,
     7,
     880940562182
    ],
    [
     14,
     8,
     425915770098
    ],
    [
     14,
     9,
     -48588006530
    ],
    [
     14,
     10,
     100615255751
    ],
    [
     14,
     11,
     -46080779337
    ],
    [
     14,
     12,
     6651716403
    ],
    [
     14,
     13,
     20796848391
    ],
    [
     14,
     14,
     -8945829443
    ],
    [
     14,
     15,
     -1579467036
    ],
    [
     15,
     0,
     383599791210
    ],
    [
     15,
     1,
     -711125548719
    ],
    [
     15,
     2,
     -269400123155
    ],
    [
     15,
     3,
     -155448930942
    ],
    [
     15,
     4,
     -825842704981
    ],
    [
     15,
     5,
     821458505439
    ],
    [
     15,
     6,
     502780119322
    ],
    [
     15,
     7,
     290263504220
    ],
    [
     15,
     8,
     -22259095511
    ],
    [
     15,
     9,
     81526934642
    ],
    [
     15,
     10,
     -21508895274
    ],
    [
     15,
     11,
     12049237123
    ],
    [
     15,
     12,
     16689971785
    ],
    [
     15,
     13,
     794856272
    ],
    [
     15,
     14,
     -2113223874
    ],
    [
     16,
     0,
     -2437521757152
    ],
    [
     16,
     1,
     -313742930037
    ],
    [
     16,
     2,
     -213145705530
    ],
    [
     16,
     3,
     -749796011425
    ],
    [
     16,
     4,
     339539389655
    ],
    [
     16,
     5,
     226049428936
    ],
    [
     16,
     6,
     147598582208
    ],
    [
     16,
     7,
     -2460560799
    ],
    [
     16,
     8,
     41135856876
    ],
    [
     16,
     9,
     -13971954459
    ],
    [
     16,
     10,
     8073290569
    ],
    [
     16,
     11,
     10267549631
    ],
    [
     16,
     12,
     -1675912744
    ],
    [
     16,
     13,
     -59677812
    ],
    [
     17,
     0,
     -676193848950
    ],
    [
     17,
     1,
     101738751498
    ],
    [
     17,
     2,
     -495976522062
    ],
    [
     17,
     3,
     57529668858
    ],
    [
     17,
     4,
     48017265175
    ],
    [
     17,
     5,
     57726921697
    ],
    [
     17,
     6,
     -7152412899
    ],
    [
     17,
     7,
     25831751927
    ],
    [
     17,
     8,
     -7102563458
    ],
    [
     17,
     9,
     2273954759
    ],
    [
     17,
     10,
     6682899898
    ],
    [
     17,
     11,
     -272668853
    ],
    [
     17,
     12,
     -1501876270
    ]
   ]
  },
  {
   "t": 11,
   "l": 85996330413,
   "a": [
    [
     0,
     11,
     27533489474
    ],
    [
     0,
     12,
     17483792709187
    ],
    [
     0,
     13,
     -10459894640111
    ],
    [
     0,
     14,
     -57441307262678
    ],
    [
     0,
     15,
     -57178738774267
    ],
    [
     0,
     16,
     -34174969096776
    ],
    [
     0,
     17,
     99484928211375
    ],
    [
     0,
     18,
     141178865827671
    ],
    [
     1,
     10,
     233761521947
    ],
    [
     1,
     11,
     1134588103145
    ],
    [
     1,
     12,
     -8905227801764
    ],
    [
     1,
     13,
     11565372518240
    ],
    [
     1,
     14,
     -20573145307317
    ],
    [
     1,
     15,
     -30385430550536
    ],
    [
     1,
     16,
     7642056840888
    ],
    [
     1,
     17,
     25009540741909
    ],
    [
     1,
     18,
     -10445652706557
    ],
    [
     2,
     9,
     -245349884538
    ],
    [
     2,
     10,
     1238691608829
    ],
    [
     2,
     11,
     -5254855897784
    ],
    [
     2,
     12,
     7403388045192
    ],
    [
     2,
     13,
     2599476106771
    ],
    [
     2,
     14,
     -14128249244087
    ],
    [
     2,
     15,
     -8857761736816
    ],
    [
     2,
     16,
     5965687703904
    ],
    [
     2,
     17,
     -9943697069417
    ],
    [
     2,
     18,
     -6614196282261
    ],
    [
     3,
     8,
     -285788096746
    ],
    [
     3,
     9,
     1056252718356
    ],
    [
     3,
     10,
     -2335962709819
    ],
    [
     3,
     11,
     4073079792712
    ],
    [
     3,
     12,
     1413066576629
    ],
    [
     3,
     13,
     -3406564915300
    ],
    [
     3,
     14,
     -4403832482358
    ],
    [
     3,
     15,
     -798322114224
    ],
    [
     3,
     16,
     -12904841621355
    ],
    [
     3,
     17,
     -9025032329806
    ],
    [
     3,
     18,
     -1522776931203
    ],
    [
     4,
     7,
     -135685897346
    ],
    [
     4,
     8,
     418791404009
    ],
    [
     4,
     9,
     -685728467186
    ],
    [
     4,
     10,
     1419222572755
    ],
    [
     4,
     11,
     1208523064370
    ],
    [
     4,
     12,
     -1901514012901
    ],
    [
     4,
     13,
     -157389472212
    ],
    [
     4,
     14,
     -316561058571
    ],
    [
     4,
     15,
     -9904503701785
    ],
    [
     4,
     16,
     -11077311580250
    ],
    [
     4,
     17,
     -4327821592780
    ],
    [
     4,
     18,
     -2824902888735
    ],
    [
     5,
     6,
     -55286870099
    ],
    [
     5,
     7,
     196115079964
    ],
    [
     5,
     8,
     -118263040247
    ],
    [
     5,
     9,
     386959347379
    ],
    [
     5,
     10,
     636106495551
    ],
    [
     5,
     11,
     -1070779912745
    ],
    [
     5,
     12,
     -284461752790
    ],
    [
     5,
     13,
     1280851413324
    ],
    [
     5,
     14,
     -5050744906884
    ],
    [
     5,
     15,
     -7375199256948
    ],
    [
     5,
     16,
     -3977344075470
    ],
    [
     5,
     17,
     -1611189104491
    ],
    [
     5,
     18,
     -1186064666705
    ],
    [
     6,
     5,
     19773517462
    ],
    [
     6,
     6,
     21850099360
    ],
    [
     6,
     7,
     52298536232
    ],
    [
     6,
     8,
     -43981692880
    ],
    [
     6,
     9,
     320025312308
    ],
    [
     6,
     10,
     -429184274821
    ],
    [
     6,
     11,
     -266169863285
    ],
    [
     6,
     12,
     881099272151
    ],
    [
     6,
     13,
     -1437251807035
    ],
    [
     6,
     14,
     -5141688626559
    ],
    [
     6,
     15,
     -2137329808275
    ],
    [
     6,
     16,
     -1854844746884
    ],
    [
     6,
     17,
     -1508096700059
    ],
    [
     6,
     18,
     -1029703400603
    ],
    [
     7,
     4,
     56699360289
    ],
    [
     7,
     5,
     -71717838129
    ],
    [
     7,
     6,
     36683697078
    ],
    [
     7,
     7,
     -27160918661
    ],
    [
     7,
     8,
     202870323893
    ],
    [
     7,
     9,
     -107809540142
    ],
    [
     7,
     10,
     -95202630298
    ],
    [
     7,
     11,
     550433193001
    ],
    [
     7,
     12,
     334355469081
    ],
    [
     7,
     13,
     -2691773922483
    ],
    [
     7,
     14,
     -519222386989
    ],
    [
     7,
     15,
     -102397685234
    ],
    [
     7,
     16,
     -870374238700
    ],
    [
     7,
     17,
     -196886502075
    ],
    [
     7,
     18,
     324818442507
    ],
    [
     8,
     3,
     27817662121
    ],
    [
     8,
     4,
     -107763815009
    ],
    [
     8,
     5,
     -29261381622
    ],
    [
     8,
     6,
     -58049049439
    ],
    [
     8,
     7,
     -76289315095
    ],
    [
     8,
     8,
     -66915468138
    ],
    [
     8,
     9,
     -211563364730
    ],
    [
     8,
     10,
     150685836122
    ],
    [
     8,
     11,
     849131638737
    ],
    [
     8,
     12,
     -1834398838239
    ],
    [
     8,
     13,
     298874778124
    ],
    [
     8,
     14,
     51169599722
    ],
    [
     8,
     15,
     -791710615102
    ],
    [
     8,
     16,
     -629390292916
    ],
    [
     8,
     17,
     -87628234637
    ],
    [
     8,
     18,
     -442067156646
    ],
    [
     9,
     2,
     -27796886538
    ],
    [
     9,
     3,
     -37539644087
    ],
    [
     9,
     4,
     59951393123
    ],
    [
     9,
     5,
     46800022657
    ],
    [
     9,
     6,
     -18745452069
    ],
    [
     9,
     7,
     98406486855
    ],
    [
     9,
     8,
     47460270025
    ],
    [
     9,
     9,
     118804263672
    ],
    [
     9,
     10,
     1198836791164
    ],
    [
     9,
     11,
     -1066638029991
    ],
    [
     9,
     12,
     957564562863
    ],
    [
     9,
     13,
     886794911048
    ],
    [
     9,
     14,
     -254541193635
    ],
    [
     9,
     15,
     -118450074030
    ],
    [
     9,
     16,
     104784734873
    ],
    [
     9,
     17,
     -217806221550
    ],
    [
     9,
     18,
     -20890699502
    ],
    [
     10,
     1,
     -96916927307
    ],
    [
     10,
     2,
     55068834954
    ],
    [
     10,
     3,
     81296043558
    ],
    [
     10,
     4,
     -64673534607
    ],
    [
     10,
     5,
     -122409855103
    ],
    [
     10,
     6,
     33849558115
    ],
    [
     10,
     7,
     32296993643
    ],
    [
     10,
     8,
     -36338734724
    ],
    [
     10,
     9,
     810600682269
    ],
    [
     10,
     10,
     -880208049390
    ],
    [
     10,
     11,
     973257421844
    ],
    [
     10,
     12,
     918961114264
    ],
    [
     10,
     13,
     -35824797347
    ],
    [
     10,
     14,
     -59951888267
    ],
    [
     10,
     15,
     162108857614
    ],
    [
     10,
     16,
     -250620948233
    ],
    [
     10,
     17,
     -65272039724
    ],
    [
     10,
     18,
     -54455999347
    ],
    [
     11,
     0,
     -156445408181
    ],
    [
     11,
     1,
     269662052132
    ],
    [
     11,
     2,
     17532736598
    ],
    [
     11,
     3,
     -116582086698
    ],
    [
     11,
     4,
     -91291408361
    ],
    [
     11,
     5,
     8271258602
    ],
    [
     11,
     6,
     29904518146
    ],
    [
     11,
     7,
     -75085323744
    ],
    [
     11,
     8,
     365363702417
    ],
    [
     11,
     9,
     -820077546503
    ],
    [
     11,
     10,
     966757623816
    ],
    [
     11,
     11,
     906416821851
    ],
    [
     11,
     12,
     40324447296
    ],
    [
     11,
     13,
     68978686273
    ],
    [
     11,
     14,
     183082630559
    ],
    [
     11,
     15,
     -146155695435
    ],
    [
     11,
     16,
     -45868515661
    ],
    [
     11,
     17,
     -11915536640
    ],
    [
     11,
     18,
     6026905420
    ],
    [
     12,
     0,
     731383719019
    ],
    [
     12,
     1,
     -398120619606
    ],
    [
     12,
     2,
     37025891979
    ],
    [
     12,
     3,
     54606308603
    ],
    [
     12,
     4,
     105753397087
    ],
    [
     12,
     5,
     61350726369
    ],
    [
     12,
     6,
     -74722184335
    ],
    [
     12,
     7,
     -171887805171
    ],
    [
     12,
     8,
     -814777246660
    ],
    [
     12,
     9,
     790309667015
    ],
    [
     12,
     10,
     848943299814
    ],
    [
     12,
     11,
     98607137983
    ],
    [
     12,
     12,
     100624284313
    ],
    [
     12,
     13,
     211116541079
    ],
    [
     12,
     14,
     -100066622251
    ],
    [
     12,
     15,
     -29126221540
    ],
    [
     12,
     16,
     -18059548314
    ],
    [
     12,
     17,
     1897208101
    ],
    [
     13,
     0,
     -1413106711242
    ],
    [
     13,
     1,
     529369288961
    ],
    [
     13,
     2,
     253398532747
    ],
    [
     13,
     3,
     -856338721
    ],
    [
     13,
     4,
     1765271484
    ],
    [
     13,
     5,
     -62553393168
    ],
    [
     13,
     6,
     -615654729094
    ],
    [
     13,
     7,
     -845278130141
    ],
    [
     13,
     8,
     596085847448
    ],
    [
     13,
     9,
     675862257771
    ],
    [
     13,
     10,
     95443532157
    ],
    [
     13,
     11,
     76756971095
    ],
    [
     13,
     12,
     160243360533
    ],
    [
     13,
     13,
     -62420108202
    ],
    [
     13,
     14,
     -28287572045
    ],
    [
     13,
     15,
     -5680436511
    ],
    [
     13,
     16,
     1399769032
    ],
    [
     14,
     0,
     2037638742717
    ],
    [
     14,
     1,
     415927224611
    ],
    [
     14,
     2,
     -220904688323
    ],
    [
     14,
     3,
     -85516819787
    ],
    [
     14,
     4,
     -1781601332
    ],
    [
     14,
     5,
     -908247113867
    ],
    [
     14,
     6,
     -774350421606
    ],
    [
     14,
     7,
     356604161959
    ],
    [
     14,
     8,
     529132330100
    ],
    [
     14,
     9,
     79793290476
    ],
    [
     14,
     10,
     60473941300
    ],
    [
     14,
     11,
     112678762484
    ],
    [
     14,
     12,
     -45025259356
    ],
    [
     14,
     13,
     -18314018594
    ],
    [
     14,
     14,
     -5590018443
    ],
    [
     14,
     15,
     2201644669
    ],
    [
     15,
     0,
     631561480917
    ],
    [
     15,
     1,
     -647956079575
    ],
    [
     15,
     2,
     -102770836841
    ],
    [
     15,
     3,
     135618912220
    ],
    [
     15,
     4,
     -979857244382
    ],
    [
     15,
     5,
     -631652099214
    ],
    [
     15,
     6,
     195702330138
    ],
    [
     15,
     7,
     327467280950
    ],
    [
     15,
     8,
     76345699888
    ],
    [
     15,
     9,
     51379375693
    ],
    [
     15,
     10,
     86400281871
    ],
    [
     15,
     11,
     -24902063264
    ],
    [
     15,
     12,
     -8665818519
    ],
    [
     15,
     13,
     3020925898
    ],
    [
     15,
     14,
     5164489532
    ],
    [
     16,
     0,
     -1708562340423
    ],
    [
     16,
     1,
     -197392347307
    ],
    [
     16,
     2,
     310584006921
    ],
    [
     16,
     3,
     -869578331576
    ],
    [
     16,
     4,
     -449303243460
    ],
    [
     16,
     5,
     60964753218
    ],
    [
     16,
     6,
     190697375173
    ],
    [
     16,
     7,
     21389465640
    ],
    [
     16,
     8,
     30155869574
    ],
    [
     16,
     9,
     52064240122
    ],
    [
     16,
     10,
     -12136287448
    ],
    [
     16,
     11,
     -9521525584
    ],
    [
     16,
     12,
     213552029
    ],
    [
     16,
     13,
     3053221626
    ],
    [
     17,
     0,
     -728127680077
    ],
    [
     17,
     1,
     638447849019
    ],
    [
     17,
     2,
     -511497880655
    ],
    [
     17,
     3,
     -229086530717
    ],
    [
     17,
     4,
     -20028775457
    ],
    [
     17,
     5,
     65543516740
    ],
    [
     17,
     6,
     16211411870
    ],
    [
     17,
     7,
     1025158235
    ],
    [
     17,
     8,
     25347405231
    ],
    [
     17,
     9,
     95807326
    ],
    [
     17,
     10,
     -2480781172
    ],
    [
     17,
     11,
     -1171178310
    ],
    [
     17,
     12,
     1594105208
    ]
   ]
  },
  {
   "t": 11,
   "l": 8037115041,
   "a": [
    [
     0,
     11,
     168333100903
    ],
    [
     0,
     12,
     -668338750369
    ],
    [
     0,
     13,
     620456022400
    ],
    [
     0,
     14,
     -217950074171
    ],
    [
     0,
     15,
     172687752095
    ],
    [
     0,
     16,
     1051324045807
    ],
    [
     0,
     17,
     3549714354341
    ],
    [
     0,
     18,
     1799158415056
    ],
    [
     1,
     10,
     70119049397
    ],
    [
     1,
     11,
     -262177258422
    ],
    [
     1,
     12,
     242789464790
    ],
    [
     1,
     13,
     250084561115
    ],
    [
     1,
     14,
     -341321177129
    ],
    [
     1,
     15,
     663066750257
    ],
    [
     1,
     16,
     -44003692154
    ],
    [
     1,
     17,
     -1466426816252
    ],
    [
     1,
     18,
     -1322822454062
    ],
    [
     2,
     9,
     25254715212
    ],
    [
     2,
     10,
     -91910844429
    ],
    [
     2,
     11,
     113351667224
    ],
    [
     2,
     12,
     147011360536
    ],
    [
     2,
     13,
     -226403649832
    ],
    [
     2,
     14,
     79430926654
    ],
    [
     2,
     15,
     311069189372
    ],
    [
     2,
     16,
     -536423734682
    ],
    [
     2,
     17,
     -989284709963
    ],
    [
     2,
     18,
     -289181046394
    ],
    [
     3,
     8,
     1318734604
    ],
    [
     3,
     9,
     -8400801707
    ],
    [
     3,
     10,
     50407955426
    ],
    [
     3,
     11,
     61049873950
    ],
    [
     3,
     12,
     -84458570530
    ],
    [
     3,
     13,
     10961115283
    ],
    [
     3,
     14,
     169240159942
    ],
    [
     3,
     15,
     -270134125373
    ],
    [
     3,
     16,
     -646001502926
    ],
    [
     3,
     17,
     -47460595084
    ],
    [
     3,
     18,
     37538917612
    ],
    [
     4,
     7,
     -2309366285
    ],
    [
     4,
     8,
     10497983310
    ],
    [
     4,
     9,
     10952471540
    ],
    [
     4,
     10,
     36538233184
    ],
    [
     4,
     11,
     -31146950149
    ],
    [
     4,
     12,
     4216962620
    ],
    [
     4,
     13,
     89104162614
    ],
    [
     4,
     14,
     -165190092125
    ],
    [
     4,
     15,
     -381290508027
    ],
    [
     4,
     16,
     -82889877924
    ],
    [
     4,
     17,
     66682948467
    ],
    [
     4,
     18,
     -89305330714
    ],
    [
     5,
     6,
     -1780750610
    ],
    [
     5,
     7,
     10744270262
    ],
    [
     5,
     8,
     -2789904656
    ],
    [
     5,
     9,
     25497203186
    ],
    [
     5,
     10,
     -6543527479
    ],
    [
     5,
     11,
     -12823777701
    ],
    [
     5,
     12,
     23112162695
    ],
    [
     5,
     13,
     -96785537475
    ],
    [
     5,
     14,
     -218221820595
    ],
    [
     5,
     15,
     -38586042640
    ],
    [
     5,
     16,
     18345983289
    ],
    [
     5,
     17,
     -63812117815
    ],
    [
     5,
     18,
     -20025353203
    ],
    [
     6,
     5,
     229825073
    ],
    [
     6,
     6,
     2551936383
    ],
    [
     6,
     7,
     -1520042434
    ],
    [
     6,
     8,
     12833916491
    ],
    [
     6,
     9,
     4396149760
    ],
    [
     6,
     10,
     -20956894459
    ],
    [
     6,
     11,
     -4059786919
    ],
    [
     6,
     12,
     -51075604826
    ],
    [
     6,
     13,
     -117178123032
    ],
    [
     6,
     14,
     -14566753869
    ],
    [
     6,
     15,
     42892989157
    ],
    [
     6,
     16,
     -72886020379
    ],
    [
     6,
     17,
     -779474187
    ],
    [
     6,
     18,
     19805918376
    ],
    [
     7,
     4,
     1270023118
    ],
    [
     7,
     5,
     -3486686239
    ],
    [
     7,
     6,
     -195618337
    ],
    [
     7,
     7,
     3305959198
    ],
    [
     7,
     8,
     5922852261
    ],
    [
     7,
     9,
     -18184972483
    ],
    [
     7,
     10,
     -11377225861
    ],
    [
     7,
     11,
     -17712901538
    ],
    [
     7,
     12,
     -41516616445
    ],
    [
     7,
     13,
     -6060268886
    ],
    [
     7,
     14,
     34649575452
    ],
    [
     7,
     15,
     -65253891952
    ],
    [
     7,
     16,
     -11556944731
    ],
    [
     7,
     17,
     2280132611
    ],
    [
     7,
     18,
     1926899226
    ],
    [
     8,
     3,
     172804861
    ],
    [
     8,
     4,
     -4290409005
    ],
    [
     8,
     5,
     625149105
    ],
    [
     8,
     6,
     -3418864723
    ],
    [
     8,
     7,
     566763275
    ],
    [
     8,
     8,
     -6798807913
    ],
    [
     8,
     9,
     -11594925090
    ],
    [
     8,
     10,
     -3027193864
    ],
    [
     8,
     11,
     -4365135368
    ],
    [
     8,
     12,
     2274502573
    ],
    [
     8,
     13,
     26710715137
    ],
    [
     8,
     14,
     -62087031906
    ],
    [
     8,
     15,
     -16093806891
    ],
    [
     8,
     16,
     -2922544335
    ],
    [
     8,
     17,
     -837458622
    ],
    [
     8,
     18,
     -3552662217
    ],
    [
     9,
     2,
     -1787250487
    ],
    [
     9,
     3,
     -365254454
    ],
    [
     9,
     4,
     539089
    ],
    [
     9,
     5,
     -5990216551
    ],
    [
     9,
     6,
     -2372401798
    ],
    [
     9,
     7,
     1484426506
    ],
    [
     9,
     8,
     -4269562358
    ],
    [
     9,
     9,
     789049836
    ],
    [
     9,
     10,
     10345253057
    ],
    [
     9,
     11,
     5884169586
    ],
    [
     9,
     12,
     24452060800
    ],
    [
     9,
     13,
     -51427015609
    ],
    [
     9,
     14,
     -12521693518
    ],
    [
     9,
     15,
     -6003169791
    ],
    [
     9,
     16,
     1600591162
    ],
    [
     9,
     17,
     -3253254503
    ],
    [
     9,
     18,
     932518503
    ],
    [
     10,
     1,
     -683103501
    ],
    [
     10,
     2,
     6792896397
    ],
    [
     10,
     3,
     -788854444
    ],
    [
     10,
     4,
     -3871094410
    ],
    [
     10,
     5,
     -1368688236
    ],
    [
     10,
     6,
     8129153036
    ],
    [
     10,
     7,
     5131460108
    ],
    [
     10,
     8,
     4744941088
    ],
    [
     10,
     9,
     11728486569
    ],
    [
     10,
     10,
     4676938231
    ],
    [
     10,
     11,
     23559104305
    ],
    [
     10,
     12,
     -41913113242
    ],
    [
     10,
     13,
     -9742080269
    ],
    [
     10,
     14,
     -3071480061
    ],
    [
     10,
     15,
     4510275580
    ],
    [
     10,
     16,
     -1814348417
    ],
    [
     10,
     17,
     591393789
    ],
    [
     10,
     18,
     492923105
    ],
    [
     11,
     0,
     9665664916
    ],
    [
     11,
     1,
     5025521286
    ],
    [
     11,
     2,
     -3326543929
    ],
    [
     11,
     3,
     -38988188
    ],
    [
     11,
     4,
     -185087596
    ],
    [
     11,
     5,
     4431183564
    ],
    [
     11,
     6,
     3857195331
    ],
    [
     11,
     7,
     190162304
    ],
    [
     11,
     8,
     3863037784
    ],
    [
     11,
     9,
     -2488410412
    ],
    [
     11,
     10,
     18800223378
    ],
    [
     11,
     11,
     -34549787720
    ],
    [
     11,
     12,
     -10216374787
    ],
    [
     11,
     13,
     -5836963366
    ],
    [
     11,
     14,
     3209913568
    ],
    [
     11,
     15,
     -3398258603
    ],
    [
     11,
     16,
     -1155340185
    ],
    [
     11,
     17,
     -732846267
    ],
    [
     11,
     18,
     -901050915
    ],
    [
     12,
     0,
     -25550972313
    ],
    [
     12,
     1,
     5952446986
    ],
    [
     12,
     2,
     9585226648
    ],
    [
     12,
     3,
     2775288537
    ],
    [
     12,
     4,
     1430912867
    ],
    [
     12,
     5,
     4139532574
    ],
    [
     12,
     6,
     1578273682
    ],
    [
     12,
     7,
     -317651148
    ],
    [
     12,
     8,
     -2877936054
    ],
    [
     12,
     9,
     15909460370
    ],
    [
     12,
     10,
     -23542066973
    ],
    [
     12,
     11,
     -6772718147
    ],
    [
     12,
     12,
     -3712959471
    ],
    [
     12,
     13,
     4807708994
    ],
    [
     12,
     14,
     -766062347
    ],
    [
     12,
     15,
     238972042
    ],
    [
     12,
     16,
     631183490
    ],
    [
     12,
     17,
     484280487
    ],
    [
     13,
     0,
     34323181165
    ],
    [
     13,
     1,
     18716963850
    ],
    [
     13,
     2,
     3587086050
    ],
    [
     13,
     3,
     -7570499376
    ],
    [
     13,
     4,
     -3136599489
    ],
    [
     13,
     5,
     -1859242109
    ],
    [
     13,
     6,
     -7002335117
    ],
    [
     13,
     7,
     -8045425289
    ],
    [
     13,
     8,
     12475010361
    ],
    [
     13,
     9,
     -18325491476
    ],
    [
     13,
     10,
     -5679899026
    ],
    [
     13,
     11,
     -3902931772
    ],
    [
     13,
     12,
     2875345603
    ],
    [
     13,
     13,
     -1583574204
    ],
    [
     13,
     14,
     -728571649
    ],
    [
     13,
     15,
     -397116517
    ],
    [
     13,
     16,
     -273793138
    ],
    [
     14,
     0,
     40923762849
    ],
    [
     14,
     1,
     -6095451859
    ],
    [
     14,
     2,
     -12659919891
    ],
    [
     14,
     3,
     -8178484516
    ],
    [
     14,
     4,
     185010987
    ],
    [
     14,
     5,
     -5524181831
    ],
    [
     14,
     6,
     -7270286714
    ],
    [
     14,
     7,
     8631157114
    ],
    [
     14,
     8,
     -10609476738
    ],
    [
     14,
     9,
     -4160459037
    ],
    [
     14,
     10,
     -2869984574
    ],
    [
     14,
     11,
     2308102482
    ],
    [
     14,
     12,
     -949794986
    ],
    [
     14,
     13,
     -354225593
    ],
    [
     14,
     14,
     -64691086
    ],
    [
     14,
     15,
     -101510265
    ],
    [
     15,
     0,
     -44335248861
    ],
    [
     15,
     1,
     -9006924926
    ],
    [
     15,
     2,
     -4253879446
    ],
    [
     15,
     3,
     2734593644
    ],
    [
     15,
     4,
     -1684944393
    ],
    [
     15,
     5,
     -5662066473
    ],
    [
     15,
     6,
     6929593667
    ],
    [
     15,
     7,
     -6481903891
    ],
    [
     15,
     8,
     -1691547899
    ],
    [
     15,
     9,
     -1409470831
    ],
    [
     15,
     10,
     1933008499
    ],
    [
     15,
     11,
     -507443883
    ],
    [
     15,
     12,
     -207297205
    ],
    [
     15,
     13,
     24492040
    ],
    [
     15,
     14,
     11908967
    ],
    [
     16,
     0,
     149647630
    ],
    [
     16,
     1,
     7195907244
    ],
    [
     16,
     2,
     3034554736
    ],
    [
     16,
     3,
     2659383343
    ],
    [
     16,
     4,
     -4042003391
    ],
    [
     16,
     5,
     3820237419
    ],
    [
     16,
     6,
     -2484442396
    ],
    [
     16,
     7,
     -1638989820
    ],
    [
     16,
     8,
     -761831202
    ],
    [
     16,
     9,
     1147079532
    ],
    [
     16,
     10,
     -261952972
    ],
    [
     16,
     11,
     -197062984
    ],
    [
     16,
     12,
     -57834996
    ],
    [
     16,
     13,
     -26302942
    ],
    [
     17,
     0,
     46629695305
    ],
    [
     17,
     1,
     1034224653
    ],
    [
     17,
     2,
     4542112886
    ],
    [
     17,
     3,
     -2350754004
    ],
    [
     17,
     4,
     1281337659
    ],
    [
     17,
     5,
     -630473017
    ],
    [
     17,
     6,
     -109293423
    ],
    [
     17,
     7,
     -524631211
    ],
    [
     17,
     8,
     642164992
    ],
    [
     17,
     9,
     -20277385
    ],
    [
     17,
     10,
     -77810233
    ],
    [
     17,
     11,
     -37825769
    ],
    [
     17,
     12,
     -50327997
    ]
   ]
  },
  {
   "t": 12,
   "l": 251156682731,
   "a": [
    [
     0,
     12,
     2594655822300
    ],
    [
     0,
     13,
     -26871886767744
    ],
    [
     0,
     14,
     -1299673418588
    ],
    [
     0,
     15,
     71184312412381
    ],
    [
     0,
     16,
     161933649202703
    ],
    [
     0,
     17,
     164140358183809
    ],
    [
     0,
     18,
     -4279347494609
    ],
    [
     1,
     11,
     261705262077
    ],
    [
     1,
     12,
     -1282123944153
    ],
    [
     1,
     13,
     1761640645070
    ],
    [
     1,
     14,
     -7038893846590
    ],
    [
     1,
     15,
     37873208660363
    ],
    [
     1,
     16,
     58144245419505
    ],
    [
     1,
     17,
     -17085795417480
    ],
    [
     1,
     18,
     -73434084298587
    ],
    [
     2,
     10,
     -22095650890
    ],
    [
     2,
     11,
     -27360621039
    ],
    [
     2,
     12,
     1382804974468
    ],
    [
     2,
     13,
     -2438519711781
    ],
    [
     2,
     14,
     1035332017879
    ],
    [
     2,
     15,
     20864361316238
    ],
    [
     2,
     16,
     25162559438657
    ],
    [
     2,
     17,
     -11617426821536
    ],
    [
     2,
     18,
     -8849963301930
    ],
    [
     3,
     9,
     -158416699641
    ],
    [
     3,
     10,
     164647428836
    ],
    [
     3,
     11,
     1088922712236
    ],
    [
     3,
     12,
     -1342089676954
    ],
    [
     3,
     13,
     189783227240
    ],
    [
     3,
     14,
     2434084216456
    ],
    [
     3,
     15,
     13428727702653
    ],
    [
     3,
     16,
     2305022101353
    ],
    [
     3,
     17,
     -7980640348748
    ],
    [
     3,
     18,
     9151741440076
    ],
    [
     4,
     8,
     -209723405290
    ],
    [
     4,
     9,
     445554371957
    ],
    [
     4,
     10,
     529514636543
    ],
    [
     4,
     11,
     -187357680901
    ],
    [
     4,
     12,
     241312883870
    ],
    [
     4,
     13,
     449489482486
    ],
    [
     4,
     14,
     4979936538915
    ],
    [
     4,
     15,
     3062615204697
    ],
    [
     4,
     16,
     -15748691505499
    ],
    [
     4,
     17,
     8617535626040
    ],
    [
     4,
     18,
     5292661561566
    ],
    [
     5,
     7,
     -110776936201
    ],
    [
     5,
     8,
     273593598078
    ],
    [
     5,
     9,
     226502740830
    ],
    [
     5,
     10,
     281160698844
    ],
    [
     5,
     11,
     55974129553
    ],
    [
     5,
     12,
     492623762300
    ],
    [
     5,
     13,
     3358745969693
    ],
    [
     5,
     14,
     858265601607
    ],
    [
     5,
     15,
     -24705275672409
    ],
    [
     5,
     16,
     2053024305831
    ],
    [
     5,
     17,
     4862600513061
    ],
    [
     5,
     18,
     3724655628765
    ],
    [
     6,
     6,
     -16710490733
    ],
    [
     6,
     7,
     92181013831
    ],
    [
     6,
     8,
     154292158139
    ],
    [
     6,
     9,
     490310872697
    ],
    [
     6,
     10,
     -47932962709
    ],
    [
     6,
     11,
     -333476155612
    ],
    [
     6,
     12,
     2072488075156
    ],
    [
     6,
     13,
     426097898472
    ],
    [
     6,
     14,
     -31836006288811
    ],
    [
     6,
     15,
     -2027220677804
    ],
    [
     6,
     16,
     2631732267964
    ],
    [
     6,
     17,
     4315374187250
    ],
    [
     6,
     18,
     1671296144140
    ],
    [
     7,
     5,
     42024691556
    ],
    [
     7,
     6,
     -22283655645
    ],
    [
     7,
     7,
     63802476362
    ],
    [
     7,
     8,
     289706023097
    ],
    [
     7,
     9,
     -94592774918
    ],
    [
     7,
     10,
     -410706328760
    ],
    [
     7,
     11,
     985653572946
    ],
    [
     7,
     12,
     530907931633
    ],
    [
     7,
     13,
     -33956191418143
    ],
    [
     7,
     14,
     -5195302989342
    ],
    [
     7,
     15,
     1716985930631
    ],
    [
     7,
     16,
     3869086452773
    ],
    [
     7,
     17,
     2470056825260
    ],
    [
     7,
     18,
     701578988574
    ],
    [
     8,
     4,
     46912546302
    ],
    [
     8,
     5,
     -69523962526
    ],
    [
     8,
     6,
     -56080885296
    ],
    [
     8,
     7,
     -7096475989
    ],
    [
     8,
     8,
     -133969873727
    ],
    [
     8,
     9,
     -336022544042
    ],
    [
     8,
     10,
     301026402001
    ],
    [
     8,
     11,
     231891623048
    ],
    [
     8,
     12,
     -34138952281756
    ],
    [
     8,
     13,
     -6412684703756
    ],
    [
     8,
     14,
     -52348122921
    ],
    [
     8,
     15,
     2913807769516
    ],
    [
     8,
     16,
     1277910020334
    ],
    [
     8,
     17,
     -223511889928
    ],
    [
     8,
     18,
     -664557630863
    ],
    [
     9,
     3,
     17770590496
    ],
    [
     9,
     4,
     -64311166036
    ],
    [
     9,
     5,
     -66112207643
    ],
    [
     9,
     6,
     -101168082691
    ],
    [
     9,
     7,
     62484853287
    ],
    [
     9,
     8,
     9737406944
    ],
    [
     9,
     9,
     92204065933
    ],
    [
     9,
     10,
     127786829083
    ],
    [
     9,
     11,
     -32460653049465
    ],
    [
     9,
     12,
     -6557132264518
    ],
    [
     9,
     13,
     -295917683058
    ],
    [
     9,
     14,
     2359746592150
    ],
    [
     9,
     15,
     1472490306235
    ],
    [
     9,
     16,
     -123018875398
    ],
    [
     9,
     17,
     -76687816216
    ],
    [
     9,
     18,
     249633137636
    ],
    [
     10,
     2,
     -55578211120
    ],
    [
     10,
     3,
     -29312130196
    ],
    [
     10,
     4,
     -65068312102
    ],
    [
     10,
     5,
     -180857715282
    ],
    [
     10,
     6,
     29103832866
    ],
    [
     10,
     7,
     25137790108
    ],
    [
     10,
     8,
     -187183337650
    ],
    [
     10,
     9,
     -240194974968
    ],
    [
     10,
     10,
     -29812854496099
    ],
    [
     10,
     11,
     -6510787954325
    ],
    [
     10,
     12,
     -718052917057
    ],
    [
     10,
     13,
     1697596851500
    ],
    [
     10,
     14,
     829279182020
    ],
    [
     10,
     15,
     -368997956856
    ],
    [
     10,
     16,
     -384069120364
    ],
    [
     10,
     17,
     57888630099
    ],
    [
     10,
     18,
     -79146749685
    ],
    [
     11,
     1,
     -90974255647
    ],
    [
     11,
     2,
     136876516243
    ],
    [
     11,
     3,
     52236461475
    ],
    [
     11,
     4,
     -8855693527
    ],
    [
     11,
     5,
     72849736717
    ],
    [
     11,
     6,
     186886703916
    ],
    [
     11,
     7,
     -88822243792
    ],
    [
     11,
     8,
     -111891195923
    ],
    [
     11,
     9,
     -25894983667943
    ],
    [
     11,
     10,
     -5809107990686
    ],
    [
     11,
     11,
     -786602068474
    ],
    [
     11,
     12,
     1304964374042
    ],
    [
     11,
     13,
     667258209177
    ],
    [
     11,
     14,
     -437846279514
    ],
    [
     11,
     15,
     -208410384878
    ],
    [
     11,
     16,
     82574404082
    ],
    [
     11,
     17,
     11826188386
    ],
    [
     11,
     18,
     34420394351
    ],
    [
     12,
     0,
     -117736450868
    ],
    [
     12,
     1,
     193210760098
    ],
    [
     12,
     2,
     34746770937
    ],
    [
     12,
     3,
     99607148931
    ],
    [
     12,
     4,
     -63534332284
    ],
    [
     12,
     5,
     78231869387
    ],
    [
     12,
     6,
     -112608562761
    ],
    [
     12,
     7,
     -140682485984
    ],
    [
     12,
     8,
     -21534210943619
    ],
    [
     12,
     9,
     -4953565608015
    ],
    [
     12,
     10,
     -837498095644
    ],
    [
     12,
     11,
     876681352970
    ],
    [
     12,
     12,
     458039164897
    ],
    [
     12,
     13,
     -442313241807
    ],
    [
     12,
     14,
     -275434270576
    ],
    [
     12,
     15,
     46625087893
    ],
    [
     12,
     16,
     -51474042580
    ],
    [
     12,
     17,
     -1039994981
    ],
    [
     12,
     18,
     -1413292815
    ],
    [
     13,
     0,
     119444806678
    ],
    [
     13,
     1,
     272039707521
    ],
    [
     13,
     2,
     250522564140
    ],
    [
     13,
     3,
     -31525797256
    ],
    [
     13,
     4,
     -53528381398
    ],
    [
     13,
     5,
     8282905680
    ],
    [
     13,
     6,
     52294868310
    ],
    [
     13,
     7,
     -16740273230573
    ],
    [
     13,
     8,
     -3825849796507
    ],
    [
     13,
     9,
     -677516018369
    ],
    [
     13,
     10,
     611516690055
    ],
    [
     13,
     11,
     332947424807
    ],
    [
     13,
     12,
     -337027574174
    ],
    [
     13,
     13,
     -182243048748
    ],
    [
     13,
     14,
     28952811169
    ],
    [
     13,
     15,
     -213494497
    ],
    [
     13,
     16,
     2117995966
    ],
    [
     13,
     17,
     2457594897
    ],
    [
     14,
     0,
     615778196246
    ],
    [
     14,
     1,
     225276667966
    ],
    [
     14,
     2,
     -33706205834
    ],
    [
     14,
     3,
     -194169533125
    ],
    [
     14,
     4,
     27743688418
    ],
    [
     14,
     5,
     208077649899
    ],
    [
     14,
     6,
     -12128851390390
    ],
    [
     14,
     7,
     -2755970950191
    ],
    [
     14,
     8,
     -532197525100
    ],
    [
     14,
     9,
     356095539279
    ],
    [
     14,
     10,
     204172970433
    ],
    [
     14,
     11,
     -270795144868
    ],
    [
     14,
     12,
     -148720921142
    ],
    [
     14,
     13,
     20994165083
    ],
    [
     14,
     14,
     -21606884895
    ],
    [
     14,
     15,
     2690925135
    ],
    [
     14,
     16,
     -8774014858
    ],
    [
     15,
     0,
     -524946048959
    ],
    [
     15,
     1,
     43634006969
    ],
    [
     15,
     2,
     -227678324406
    ],
    [
     15,
     3,
     54724638674
    ],
    [
     15,
     4,
     391362598053
    ],
    [
     15,
     5,
     -7818924077999
    ],
    [
     15,
     6,
     -1751605149615
    ],
    [
     15,
     7,
     -364503037299
    ],
    [
     15,
     8,
     188150102735
    ],
    [
     15,
     9,
     125155623825
    ],
    [
     15,
     10,
     -170263607955
    ],
    [
     15,
     11,
     -94931741833
    ],
    [
     15,
     12,
     18256487312
    ],
    [
     15,
     13,
     -3801294000
    ],
    [
     15,
     14,
     -1774475088
    ],
    [
     15,
     15,
     -2683447934
    ],
    [
     16,
     0,
     -118832011358
    ],
    [
     16,
     1,
     46056575773
    ],
    [
     16,
     2,
     69216097472
    ],
    [
     16,
     3,
     581986652345
    ],
    [
     16,
     4,
     -4177363303107
    ],
    [
     16,
     5,
     -884558456547
    ],
    [
     16,
     6,
     -176839896701
    ],
    [
     16,
     7,
     86457408499
    ],
    [
     16,
     8,
     71951200749
    ],
    [
     16,
     9,
     -90253792384
    ],
    [
     16,
     10,
     -44894628825
    ],
    [
     16,
     11,
     18213621934
    ],
    [
     16,
     12,
     3933097354
    ],
    [
     16,
     13,
     6236556123
    ],
    [
     16,
     14,
     -1655266996
    ],
    [
     17,
     0,
     496123674165
    ],
    [
     17,
     1,
     -118098432381
    ],
    [
     17,
     2,
     493152604084
    ],
    [
     17,
     3,
     -1469357766038
    ],
    [
     17,
     4,
     -314062049717
    ],
    [
     17,
     5,
     -60549248656
    ],
    [
     17,
     6,
     18089692160
    ],
    [
     17,
     7,
     32467695889
    ],
    [
     17,
     8,
     -35266532072
    ],
    [
     17,
     9,
     -32331767858
    ],
    [
     17,
     10,
     6769919788
    ],
    [
     17,
     11,
     -1891185139
    ],
    [
     17,
     12,
     2112170941
    ],
    [
     17,
     13,
     -1706887522
    ]
   ]
  },
  {
   "t": 12,
   "l": 6150595604,
   "a": [
    [
     0,
     12,
     3194128177585
    ],
    [
     0,
     13,
     -8427538542843
    ],
    [
     0,
     14,
     -3554442154588
    ],
    [
     0,
     15,
     22483905015277
    ],
    [
     0,
     16,
     -39554876423046
    ],
    [
     0,
     17,
     -40281770405279
    ],
    [
     0,
     18,
     59055243071464
    ],
    [
     1,
     11,
     1713135362500
    ],
    [
     1,
     12,
     -5371697949923
    ],
    [
     1,
     13,
     -2880166725188
    ],
    [
     1,
     14,
     18691954445904
    ],
    [
     1,
     15,
     -15650048377907
    ],
    [
     1,
     16,
     -4271876781124
    ],
    [
     1,
     17,
     25461182895212
    ],
    [
     1,
     18,
     16348455808573
    ],
    [
     2,
     10,
     915851375203
    ],
    [
     2,
     11,
     -2778889663803
    ],
    [
     2,
     12,
     -683060867934
    ],
    [
     2,
     13,
     7623169221034
    ],
    [
     2,
     14,
     -3312715157003
    ],
    [
     2,
     15,
     -6689874539862
    ],
    [
     2,
     16,
     12156273495475
    ],
    [
     2,
     17,
     12178426892786
    ],
    [
     2,
     18,
     -119960698579
    ],
    [
     3,
     9,
     436320662296
    ],
    [
     3,
     10,
     -1346461129711
    ],
    [
     3,
     11,
     -46377803653
    ],
    [
     3,
     12,
     3270761698897
    ],
    [
     3,
     13,
     -1292656051927
    ],
    [
     3,
     14,
     -1917797540487
    ],
    [
     3,
     15,
     6385073567108
    ],
    [
     3,
     16,
     6997883557492
    ],
    [
     3,
     17,
     -2846462363398
    ],
    [
     3,
     18,
     -2722838129039
    ],
    [
     4,
     8,
     194264099099
    ],
    [
     4,
     9,
     -611557241588
    ],
    [
     4,
     10,
     81475654709
    ],
    [
     4,
     11,
     1345676747731
    ],
    [
     4,
     12,
     -783320367400
    ],
    [
     4,
     13,
     -900904189347
    ],
    [
     4,
     14,
     3765770941767
    ],
    [
     4,
     15,
     3668717103398
    ],
    [
     4,
     16,
     -899659676160
    ],
    [
     4,
     17,
     -1732066647521
    ],
    [
     4,
     18,
     -177237859618
    ],
    [
     5,
     7,
     60199098871
    ],
    [
     5,
     8,
     -194318330665
    ],
    [
     5,
     9,
     67719014768
    ],
    [
     5,
     10,
     383629722073
    ],
    [
     5,
     11,
     -381028121451
    ],
    [
     5,
     12,
     -485842329399
    ],
    [
     5,
     13,
     2047837280431
    ],
    [
     5,
     14,
     2119468116391
    ],
    [
     5,
     15,
     -442777097180
    ],
    [
     5,
     16,
     56724230890
    ],
    [
     5,
     17,
     -1596816291704
    ],
    [
     5,
     18,
     -1690037101179
    ],
    [
     6,
     6,
     -848467521
    ],
    [
     6,
     7,
     -23307290728
    ],
    [
     6,
     8,
     23778703417
    ],
    [
     6,
     9,
     -42965792767
    ],
    [
     6,
     10,
     -118970721078
    ],
    [
     6,
     11,
     -89447389733
    ],
    [
     6,
     12,
     920770322956
    ],
    [
     6,
     13,
     1049000629679
    ],
    [
     6,
     14,
     -440955130761
    ],
    [
     6,
     15,
     746052997983
    ],
    [
     6,
     16,
     -1221831132640
    ],
    [
     6,
     17,
     -2020901350804
    ],
    [
     6,
     18,
     -667517694859
    ],
    [
     7,
     5,
     -24888162335
    ],
    [
     7,
     6,
     25225089573
    ],
    [
     7,
     7,
     -1449330542
    ],
    [
     7,
     8,
     -103864651850
    ],
    [
     7,
     9,
     35501536416
    ],
    [
     7,
     10,
     12766111214
    ],
    [
     7,
     11,
     253765297600
    ],
    [
     7,
     12,
     237576764405
    ],
    [
     7,
     13,
     -417975204446
    ],
    [
     7,
     14,
     1018278904796
    ],
    [
     7,
     15,
     -1070637359017
    ],
    [
     7,
     16,
     -1853592993228
    ],
    [
     7,
     17,
     -627221908759
    ],
    [
     7,
     18,
     127374852070
    ],
    [
     8,
     4,
     -31777584711
    ],
    [
     8,
     5,
     36044967565
    ],
    [
     8,
     6,
     986243856
    ],
    [
     8,
     7,
     -15699811630
    ],
    [
     8,
     8,
     72238416157
    ],
    [
     8,
     9,
     21649731612
    ],
    [
     8,
     10,
     -54896388382
    ],
    [
     8,
     11,
     -128722279569
    ],
    [
     8,
     12,
     -343055383743
    ],
    [
     8,
     13,
     1132166795214
    ],
    [
     8,
     14,
     -816874691226
    ],
    [
     8,
     15,
     -1409456293406
    ],
    [
     8,
     16,
     -422117255403
    ],
    [
     8,
     17,
     338880482511
    ],
    [
     8,
     18,
     210061763644
    ],
    [
     9,
     3,
     -24137305268
    ],
    [
     9,
     4,
     54829734058
    ],
    [
     9,
     5,
     -5314087915
    ],
    [
     9,
     6,
     27140792936
    ],
    [
     9,
     7,
     -6577542464
    ],
    [
     9,
     8,
     -10601703731
    ],
    [
     9,
     9,
     -140004366677
    ],
    [
     9,
     10,
     -249129293309
    ],
    [
     9,
     11,
     -308286561238
    ],
    [
     9,
     12,
     1124927250575
    ],
    [
     9,
     13,
     -754944942147
    ],
    [
     9,
     14,
     -1214937756479
    ],
    [
     9,
     15,
     -362075826034
    ],
    [
     9,
     16,
     317719559959
    ],
    [
     9,
     17,
     136249094854
    ],
    [
     9,
     18,
     -18269109816
    ],
    [
     10,
     2,
     12358886797
    ],
    [
     10,
     3,
     49243078546
    ],
    [
     10,
     4,
     -19932043209
    ],
    [
     10,
     5,
     23746177794
    ],
    [
     10,
     6,
     -40666988581
    ],
    [
     10,
     7,
     -5860190738
    ],
    [
     10,
     8,
     -87446707560
    ],
    [
     10,
     9,
     -191303193865
    ],
    [
     10,
     10,
     -251033427348
    ],
    [
     10,
     11,
     1006010384093
    ],
    [
     10,
     12,
     -595238950811
    ],
    [
     10,
     13,
     -940010190355
    ],
    [
     10,
     14,
     -223634434492
    ],
    [
     10,
     15,
     368148805829
    ],
    [
     10,
     16,
     190353155951
    ],
    [
     10,
     17,
     36635396943
    ],
    [
     10,
     18,
     43846835411
    ],
    [
     11,
     1,
     109928249261
    ],
    [
     11,
     2,
     -44113256050
    ],
    [
     11,
     3,
     -11635576036
    ],
    [
     11,
     4,
     -29906120710
    ],
    [
     11,
     5,
     3470689408
    ],
    [
     11,
     6,
     15161878030
    ],
    [
     11,
     7,
     31110574523
    ],
    [
     11,
     8,
     -90496171257
    ],
    [
     11,
     9,
     -180271989308
    ],
    [
     11,
     10,
     856665040784
    ],
    [
     11,
     11,
     -412685203612
    ],
    [
     11,
     12,
     -684258904914
    ],
    [
     11,
     13,
     -116346131419
    ],
    [
     11,
     14,
     388112768442
    ],
    [
     11,
     15,
     188216591418
    ],
    [
     11,
     16,
     36082887418
    ],
    [
     11,
     17,
     31767293390
    ],
    [
     11,
     18,
     10955565652
    ],
    [
     12,
     0,
     406197052946
    ],
    [
     12,
     1,
     -282566219555
    ],
    [
     12,
     2,
     63219439878
    ],
    [
     12,
     3,
     -65058770643
    ],
    [
     12,
     4,
     44295842328
    ],
    [
     12,
     5,
     -9584784199
    ],
    [
     12,
     6,
     56470373616
    ],
    [
     12,
     7,
     8349873823
    ],
    [
     12,
     8,
     -168412846020
    ],
    [
     12,
     9,
     664745279758
    ],
    [
     12,
     10,
     -320833362758
    ],
    [
     12,
     11,
     -504084758470
    ],
    [
     12,
     12,
     -102578650209
    ],
    [
     12,
     13,
     288828555892
    ],
    [
     12,
     14,
     129111282112
    ],
    [
     12,
     15,
     -6391659218
    ],
    [
     12,
     16,
     1987208534
    ],
    [
     12,
     17,
     -14997580498
    ],
    [
     12,
     18,
     -19412924781
    ],
    [
     13,
     0,
     -996410986090
    ],
    [
     13,
     1,
     40739650088
    ],
    [
     13,
     2,
     -34963259231
    ],
    [
     13,
     3,
     22955516576
    ],
    [
     13,
     4,
     33120470524
    ],
    [
     13,
     5,
     57270181022
    ],
    [
     13,
     6,
     151468279348
    ],
    [
     13,
     7,
     -123365804225
    ],
    [
     13,
     8,
     487989415353
    ],
    [
     13,
     9,
     -189323698160
    ],
    [
     13,
     10,
     -332731110530
    ],
    [
     13,
     11,
     -51754622974
    ],
    [
     13,
     12,
     253591093760
    ],
    [
     13,
     13,
     122068318398
    ],
    [
     13,
     14,
     16092985318
    ],
    [
     13,
     15,
     18289589380
    ],
    [
     13,
     16,
     8981853537
    ],
    [
     13,
     17,
     3130022736
    ],
    [
     14,
     0,
     -216771696485
    ],
    [
     14,
     1,
     327977201617
    ],
    [
     14,
     2,
     -57403474834
    ],
    [
     14,
     3,
     -9735614547
    ],
    [
     14,
     4,
     -69638997114
    ],
    [
     14,
     5,
     169883609586
    ],
    [
     14,
     6,
     -113986182202
    ],
    [
     14,
     7,
     290231359215
    ],
    [
     14,
     8,
     -118151217354
    ],
    [
     14,
     9,
     -211157255816
    ],
    [
     14,
     10,
     -44337666609
    ],
    [
     14,
     11,
     170260568233
    ],
    [
     14,
     12,
     75349421181
    ],
    [
     14,
     13,
     -6926996440
    ],
    [
     14,
     14,
     855516184
    ],
    [
     14,
     15,
     -1802078955
    ],
    [
     14,
     16,
     -4510752943
    ],
    [
     15,
     0,
     1677946904491
    ],
    [
     15,
     1,
     -176744158807
    ],
    [
     15,
     2,
     -24848900618
    ],
    [
     15,
     3,
     -104762770908
    ],
    [
     15,
     4,
     233643570804
    ],
    [
     15,
     5,
     -22886538522
    ],
    [
     15,
     6,
     167552898880
    ],
    [
     15,
     7,
     -51168160145
    ],
    [
     15,
     8,
     -106305864821
    ],
    [
     15,
     9,
     -30922341345
    ],
    [
     15,
     10,
     112713712810
    ],
    [
     15,
     11,
     60891195815
    ],
    [
     15,
     12,
     2248898591
    ],
    [
     15,
     13,
     5325194010
    ],
    [
     15,
     14,
     4651188144
    ],
    [
     15,
     15,
     4364004666
    ],
    [
     16,
     0,
     -519835421838
    ],
    [
     16,
     1,
     -180946718342
    ],
    [
     16,
     2,
     -181513681153
    ],
    [
     16,
     3,
     138261735671
    ],
    [
     16,
     4,
     -22497685062
    ],
    [
     16,
     5,
     56865172207
    ],
    [
     16,
     6,
     -32460239396
    ],
    [
     16,
     7,
     -47328970541
    ],
    [
     16,
     8,
     -21784014622
    ],
    [
     16,
     9,
     53909600346
    ],
    [
     16,
     10,
     25726729202
    ],
    [
     16,
     11,
     -4678682432
    ],
    [
     16,
     12,
     -3426456736
    ],
    [
     16,
     13,
     -1754717189
    ],
    [
     16,
     14,
     -1470768670
    ],
    [
     17,
     0,
     -522944158739
    ],
    [
     17,
     1,
     -136975673312
    ],
    [
     17,
     2,
     100009296094
    ],
    [
     17,
     3,
     -1720556140
    ],
    [
     17,
     4,
     605330772
    ],
    [
     17,
     5,
     -28521888687
    ],
    [
     17,
     6,
     -15431508063
    ],
    [
     17,
     7,
     -16134989017
    ],
    [
     17,
     8,
     19837830898
    ],
    [
     17,
     9,
     16130260518
    ],
    [
     17,
     10,
     -196426561
    ],
    [
     17,
     11,
     311469127
    ],
    [
     17,
     12,
     -769300854
    ],
    [
     17,
     13,
     213500574
    ]
   ]
  },
  {
   "t": 12,
   "l": 125677612111,
   "a": [
    [
     0,
     12,
     4006235289315
    ],
    [
     0,
     13,
     -10477780349813
    ],
    [
     0,
     14,
     6943924500998
    ],
    [
     0,
     15,
     -39337706269549
    ],
    [
     0,
     16,
     -328371340873
    ],
    [
     0,
     17,
     -42096009249096
    ],
    [
     0,
     18,
     -50149969001771
    ],
    [
     1,
     11,
     1570575836666
    ],
    [
     1,
     12,
     -5231868600461
    ],
    [
     1,
     13,
     4214363261902
    ],
    [
     1,
     14,
     -7828933083263
    ],
    [
     1,
     15,
     7408999617753
    ],
    [
     1,
     16,
     18449099271054
    ],
    [
     1,
     17,
     20621041581
    ],
    [
     1,
     18,
     -4066782006562
    ],
    [
     2,
     10,
     641606479145
    ],
    [
     2,
     11,
     -1892153723281
    ],
    [
     2,
     12,
     1619865542633
    ],
    [
     2,
     13,
     -2508139017805
    ],
    [
     2,
     14,
     6719047476221
    ],
    [
     2,
     15,
     -943011945992
    ],
    [
     2,
     16,
     -7842689819956
    ],
    [
     2,
     17,
     -1368312346231
    ],
    [
     2,
     18,
     -7076794175691
    ],
    [
     3,
     9,
     113568908630
    ],
    [
     3,
     10,
     -378024808541
    ],
    [
     3,
     11,
     579713002452
    ],
    [
     3,
     12,
     -1282441246676
    ],
    [
     3,
     13,
     4043747951224
    ],
    [
     3,
     14,
     -584881438601
    ],
    [
     3,
     15,
     -4119302774625
    ],
    [
     3,
     16,
     2627300166605
    ],
    [
     3,
     17,
     -10561013554961
    ],
    [
     3,
     18,
     119647377309
    ],
    [
     4,
     8,
     -33035978902
    ],
    [
     4,
     9,
     124019692679
    ],
    [
     4,
     10,
     -28602832339
    ],
    [
     4,
     11,
     -167610635201
    ],
    [
     4,
     12,
     1507754106770
    ],
    [
     4,
     13,
     -326611870081
    ],
    [
     4,
     14,
     -2165297280578
    ],
    [
     4,
     15,
     1963209751722
    ],
    [
     4,
     16,
     -6252022681710
    ],
    [
     4,
     17,
     -3142231992504
    ],
    [
     4,
     18,
     976919369605
    ],
    [
     5,
     7,
     -49404311677
    ],
    [
     5,
     8,
     227390857323
    ],
    [
     5,
     9,
     -202988120334
    ],
    [
     5,
     10,
     423877972472
    ],
    [
     5,
     11,
     390215329278
    ],
    [
     5,
     12,
     -467800698240
    ],
    [
     5,
     13,
     -1468054649742
    ],
    [
     5,
     14,
     1389444511486
    ],
    [
     5,
     15,
     -3530102230627
    ],
    [
     5,
     16,
     -2040497385158
    ],
    [
     5,
     17,
     -1135717211224
    ],
    [
     5,
     18,
     -255269341888
    ],
    [
     6,
     6,
     -15522746105
    ],
    [
     6,
     7,
     120147213648
    ],
    [
     6,
     8,
     -173768191786
    ],
    [
     6,
     9,
     419667018552
    ],
    [
     6,
     10,
     5356717482
    ],
    [
     6,
     11,
     -363704229370
    ],
    [
     6,
     12,
     -947172958973
    ],
    [
     6,
     13,
     935502922949
    ],
    [
     6,
     14,
     -1823755031003
    ],
    [
     6,
     15,
     -1873118523407
    ],
    [
     6,
     16,
     -942631921067
    ],
    [
     6,
     17,
     -701625760541
    ],
    [
     6,
     18,
     -788172572897
    ],
    [
     7,
     5,
     15096155444
    ],
    [
     7,
     6,
     -4690369083
    ],
    [
     7,
     7,
     -56204002260
    ],
    [
     7,
     8,
     252546473702
    ],
    [
     7,
     9,
     -59144915644
    ],
    [
     7,
     10,
     -344118541480
    ],
    [
     7,
     11,
     -586445656122
    ],
    [
     7,
     12,
     544630555863
    ],
    [
     7,
     13,
     -780354511821
    ],
    [
     7,
     14,
     -1402699032805
    ],
    [
     7,
     15,
     -1202897110818
    ],
    [
     7,
     16,
     -411181735198
    ],
    [
     7,
     17,
     -393219745448
    ],
    [
     7,
     18,
     -3466768688
    ],
    [
     8,
     4,
     22029904752
    ],
    [
     8,
     5,
     -77101032981
    ],
    [
     8,
     6,
     40452356892
    ],
    [
     8,
     7,
     36637709236
    ],
    [
     8,
     8,
     -28293045163
    ],
    [
     8,
     9,
     -187870006721
    ],
    [
     8,
     10,
     -304030357951
    ],
    [
     8,
     11,
     344207754496
    ],
    [
     8,
     12,
     -81295799275
    ],
    [
     8,
     13,
     -1205698850133
    ],
    [
     8,
     14,
     -1232208819726
    ],
    [
     8,
     15,
     -357903585146
    ],
    [
     8,
     16,
     -354830800183
    ],
    [
     8,
     17,
     105535432538
    ],
    [
     8,
     18,
     40302713768
    ],
    [
     9,
     3,
     -4434392712
    ],
    [
     9,
     4,
     -62879598144
    ],
    [
     9,
     5,
     71186873521
    ],
    [
     9,
     6,
     -122410018290
    ],
    [
     9,
     7,
     -10550722567
    ],
    [
     9,
     8,
     -44330835302
    ],
    [
     9,
     9,
     -91072725334
    ],
    [
     9,
     10,
     143155276850
    ],
    [
     9,
     11,
     204975612720
    ],
    [
     9,
     12,
     -976892174703
    ],
    [
     9,
     13,
     -1268317770668
    ],
    [
     9,
     14,
     -380536076521
    ],
    [
     9,
     15,
     -285940517316
    ],
    [
     9,
     16,
     91219595369
    ],
    [
     9,
     17,
     -45841840888
    ],
    [
     9,
     18,
     -89332959764
    ],
    [
     10,
     2,
     -34258446876
    ],
    [
     10,
     3,
     19742161665
    ],
    [
     10,
     4,
     38754095645
    ],
    [
     10,
     5,
     -154646038745
    ],
    [
     10,
     6,
     14065916119
    ],
    [
     10,
     7,
     62686406279
    ],
    [
     10,
     8,
     50959760624
    ],
    [
     10,
     9,
     50490306512
    ],
    [
     10,
     10,
     316827590443
    ],
    [
     10,
     11,
     -782464075010
    ],
    [
     10,
     12,
     -1083959295060
    ],
    [
     10,
     13,
     -325645227539
    ],
    [
     10,
     14,
     -223851352515
    ],
    [
     10,
     15,
     138924054248
    ],
    [
     10,
     16,
     15684866726
    ],
    [
     10,
     17,
     -61608854888
    ],
    [
     10,
     18,
     21964496672
    ],
    [
     11,
     1,
     -11361600353
    ],
    [
     11,
     2,
     126722287220
    ],
    [
     11,
     3,
     -33331094530
    ],
    [
     11,
     4,
     -45209008768
    ],
    [
     11,
     5,
     30834518060
    ],
    [
     11,
     6,
     127404083296
    ],
    [
     11,
     7,
     129365363345
    ],
    [
     11,
     8,
     -2718070677
    ],
    [
     11,
     9,
     300694691284
    ],
    [
     11,
     10,
     -613260716207
    ],
    [
     11,
     11,
     -861971149112
    ],
    [
     11,
     12,
     -222830531742
    ],
    [
     11,
     13,
     -168273837577
    ],
    [
     11,
     14,
     169713979071
    ],
    [
     11,
     15,
     32763519356
    ],
    [
     11,
     16,
     -52486685667
    ],
    [
     11,
     17,
     4560644095
    ],
    [
     11,
     18,
     20757549781
    ],
    [
     12,
     0,
     193543376765
    ],
    [
     12,
     1,
     80700658716
    ],
    [
     12,
     2,
     -126240890000
    ],
    [
     12,
     3,
     117479776382
    ],
    [
     12,
     4,
     -25077296449
    ],
    [
     12,
     5,
     50897289015
    ],
    [
     12,
     6,
     60496338707
    ],
    [
     12,
     7,
     -87345340612
    ],
    [
     12,
     8,
     147647780528
    ],
    [
     12,
     9,
     -517528547844
    ],
    [
     12,
     10,
     -725314294536
    ],
    [
     12,
     11,
     -182842943781
    ],
    [
     12,
     12,
     -157991501539
    ],
    [
     12,
     13,
     100117413929
    ],
    [
     12,
     14,
     22404295593
    ],
    [
     12,
     15,
     -74271890851
    ],
    [
     12,
     16,
     -19553031384
    ],
    [
     12,
     17,
     -9626087520
    ],
    [
     12,
     18,
     -5535918536
    ],
    [
     13,
     0,
     -396378906273
    ],
    [
     13,
     1,
     -63888771418
    ],
    [
     13,
     2,
     282960527881
    ],
    [
     13,
     3,
     -62616369122
    ],
    [
     13,
     4,
     6078916440
    ],
    [
     13,
     5,
     55707155362
    ],
    [
     13,
     6,
     -35713773554
    ],
    [
     13,
     7,
     92283256755
    ],
    [
     13,
     8,
     -369013997638
    ],
    [
     13,
     9,
     -499059296455
    ],
    [
     13,
     10,
     -110427546950
    ],
    [
     13,
     11,
     -83047664137
    ],
    [
     13,
     12,
     107765131578
    ],
    [
     13,
     13,
     42048954526
    ],
    [
     13,
     14,
     -18206564060
    ],
    [
     13,
     15,
     7118282441
    ],
    [
     13,
     16,
     9526343822
    ],
    [
     13,
     17,
     8685271237
    ],
    [
     14,
     0,
     279862682562
    ],
    [
     14,
     1,
     129391729398
    ],
    [
     14,
     2,
     -28245428298
    ],
    [
     14,
     3,
     -148252726395
    ],
    [
     14,
     4,
     -58286587969
    ],
    [
     14,
     5,
     -100750565667
    ],
    [
     14,
     6,
     -38072272300
    ],
    [
     14,
     7,
     -292588841379
    ],
    [
     14,
     8,
     -366029483063
    ],
    [
     14,
     9,
     -93574164849
    ],
    [
     14,
     10,
     -75822108509
    ],
    [
     14,
     11,
     67752696575
    ],
    [
     14,
     12,
     14406521353
    ],
    [
     14,
     13,
     -37977423305
    ],
    [
     14,
     14,
     -5663743436
    ],
    [
     14,
     15,
     -5598382378
    ],
    [
     14,
     16,
     1843112138
    ],
    [
     15,
     0,
     -378396822707
    ],
    [
     15,
     1,
     321691175235
    ],
    [
     15,
     2,
     -203903184063
    ],
    [
     15,
     3,
     -104408361858
    ],
    [
     15,
     4,
     -77280358265
    ],
    [
     15,
     5,
     -69832905322
    ],
    [
     15,
     6,
     -183557642337
    ],
    [
     15,
     7,
     -213514288687
    ],
    [
     15,
     8,
     -46146147011
    ],
    [
     15,
     9,
     -45882130903
    ],
    [
     15,
     10,
     45033302648
    ],
    [
     15,
     11,
     16165762806
    ],
    [
     15,
     12,
     -23077709032
    ],
    [
     15,
     13,
     -6228706568
    ],
    [
     15,
     14,
     -3011969074
    ],
    [
     15,
     15,
     -1630848413
    ],
    [
     16,
     0,
     1354141770755
    ],
    [
     16,
     1,
     -249079120409
    ],
    [
     16,
     2,
     -131428167113
    ],
    [
     16,
     3,
     -84953103497
    ],
    [
     16,
     4,
     -48881867429
    ],
    [
     16,
     5,
     -79280044918
    ],
    [
     16,
     6,
     -87633997285
    ],
    [
     16,
     7,
     -11599204275
    ],
    [
     16,
     8,
     -16637608280
    ],
    [
     16,
     9,
     33172973305
    ],
    [
     16,
     10,
     10285782415
    ],
    [
     16,
     11,
     -13328810275
    ],
    [
     16,
     12,
     -2656957198
    ],
    [
     16,
     13,
     -2576370669
    ],
    [
     16,
     14,
     2644029591
    ],
    [
     17,
     0,
     -567709058860
    ],
    [
     17,
     1,
     -125958376100
    ],
    [
     17,
     2,
     -49146659861
    ],
    [
     17,
     3,
     -25883990925
    ],
    [
     17,
     4,
     -9864796114
    ],
    [
     17,
     5,
     -25708233014
    ],
    [
     17,
     6,
     -335081871
    ],
    [
     17,
     7,
     -17094701328
    ],
    [
     17,
     8,
     9230359397
    ],
    [
     17,
     9,
     8941981908
    ],
    [
     17,
     10,
     -7322848084
    ],
    [
     17,
     11,
     -1446531176
    ],
    [
     17,
     12,
     -1499553610
    ],
    [
     17,
     13,
     149175934
    ]
   ]
  },
  {
   "t": 13,
   "l": 24485983408,
   "a": [
    [
     0,
     13,
     2157504067295
    ],
    [
     0,
     14,
     -282887203467
    ],
    [
     0,
     15,
     35332635668
    ],
    [
     0,
     16,
     -31348889159388
    ],
    [
     0,
     17,
     -52268902076885
    ],
    [
     0,
     18,
     -118669672819777
    ],
    [
     1,
     12,
     724572409419
    ],
    [
     1,
     13,
     -3939573166679
    ],
    [
     1,
     14,
     3622907504775
    ],
    [
     1,
     15,
     515457968271
    ],
    [
     1,
     16,
     -17626223960447
    ],
    [
     1,
     17,
     14857704770733
    ],
    [
     1,
     18,
     81701959574168
    ],
    [
     2,
     11,
     316396072114
    ],
    [
     2,
     12,
     -1655075497831
    ],
    [
     2,
     13,
     1376602113050
    ],
    [
     2,
     14,
     1317117758789
    ],
    [
     2,
     15,
     -10533413813762
    ],
    [
     2,
     16,
     -2173217036090
    ],
    [
     2,
     17,
     34471597197969
    ],
    [
     2,
     18,
     -15063166579433
    ],
    [
     3,
     10,
     4353954303
    ],
    [
     3,
     11,
     -550084221676
    ],
    [
     3,
     12,
     941172575196
    ],
    [
     3,
     13,
     1793206429844
    ],
    [
     3,
     14,
     -3291967711908
    ],
    [
     3,
     15,
     1439235790214
    ],
    [
     3,
     16,
     19613985731791
    ],
    [
     3,
     17,
     -12887335550026
    ],
    [
     3,
     18,
     -6679335629521
    ],
    [
     4,
     9,
     1353747586
    ],
    [
     4,
     10,
     -49780080860
    ],
    [
     4,
     11,
     394463202884
    ],
    [
     4,
     12,
     227852312034
    ],
    [
     4,
     13,
     -1784271344208
    ],
    [
     4,
     14,
     830281899057
    ],
    [
     4,
     15,
     13629646277114
    ],
    [
     4,
     16,
     -3031273618981
    ],
    [
     4,
     17,
     -2547123162954
    ],
    [
     4,
     18,
     -99480385489
    ],
    [
     5,
     8,
     -39018231660
    ],
    [
     5,
     9,
     168626548250
    ],
    [
     5,
     10,
     39648224313
    ],
    [
     5,
     11,
     121814699801
    ],
    [
     5,
     12,
     -542079269884
    ],
    [
     5,
     13,
     -88505849916
    ],
    [
     5,
     14,
     6957716946037
    ],
    [
     5,
     15,
     1860682357579
    ],
    [
     5,
     16,
     -1861077890887
    ],
    [
     5,
     17,
     -20778481122
    ],
    [
     5,
     18,
     866032434340
    ],
    [
     6,
     7,
     -21249018292
    ],
    [
     6,
     8,
     127490858598
    ],
    [
     6,
     9,
     -10697837591
    ],
    [
     6,
     10,
     98331624625
    ],
    [
     6,
     11,
     184885586593
    ],
    [
     6,
     12,
     -215234785207
    ],
    [
     6,
     13,
     3111292911187
    ],
    [
     6,
     14,
     5371591075050
    ],
    [
     6,
     15,
     -1306092004329
    ],
    [
     6,
     16,
     -545067341279
    ],
    [
     6,
     17,
     1805636163446
    ],
    [
     6,
     18,
     -700231672483
    ],
    [
     7,
     6,
     3341993715
    ],
    [
     7,
     7,
     47527316192
    ],
    [
     7,
     8,
     -66994361322
    ],
    [
     7,
     9,
     44073923042
    ],
    [
     7,
     10,
     376004303473
    ],
    [
     7,
     11,
     -200576210437
    ],
    [
     7,
     12,
     866329176449
    ],
    [
     7,
     13,
     7517826184533
    ],
    [
     7,
     14,
     -963549613222
    ],
    [
     7,
     15,
     -778678545483
    ],
    [
     7,
     16,
     1945052992847
    ],
    [
     7,
     17,
     -269054380052
    ],
    [
     7,
     18,
     162831326891
    ],
    [
     8,
     5,
     9887103836
    ],
    [
     8,
     6,
     -29521870710
    ],
    [
     8,
     7,
     -1870697441
    ],
    [
     8,
     8,
     3943596312
    ],
    [
     8,
     9,
     234078865094
    ],
    [
     8,
     10,
     -167509822417
    ],
    [
     8,
     11,
     -308461553648
    ],
    [
     8,
     12,
     8465429324515
    ],
    [
     8,
     13,
     -656732977327
    ],
    [
     8,
     14,
     -1050373952885
    ],
    [
     8,
     15,
     2134611657333
    ],
    [
     8,
     16,
     -226383471418
    ],
    [
     8,
     17,
     447769045748
    ],
    [
     8,
     18,
     -96551628319
    ],
    [
     9,
     4,
     11731203967
    ],
    [
     9,
     5,
     -57070796648
    ],
    [
     9,
     6,
     18358187491
    ],
    [
     9,
     7,
     -576086196
    ],
    [
     9,
     8,
     77330374053
    ],
    [
     9,
     9,
     -46567184089
    ],
    [
     9,
     10,
     -740622904661
    ],
    [
     9,
     11,
     8642921443029
    ],
    [
     9,
     12,
     -461636305346
    ],
    [
     9,
     13,
     -1068799927305
    ],
    [
     9,
     14,
     1934935483844
    ],
    [
     9,
     15,
     -65098145764
    ],
    [
     9,
     16,
     604703189329
    ],
    [
     9,
     17,
     -14236815713
    ],
    [
     9,
     18,
     287574856419
    ],
    [
     10,
     3,
     -3292642832
    ],
    [
     10,
     4,
     -31743655306
    ],
    [
     10,
     5,
     18322992686
    ],
    [
     10,
     6,
     -17680855612
    ],
    [
     10,
     7,
     -78904418193
    ],
    [
     10,
     8,
     -8886181012
    ],
    [
     10,
     9,
     -662221168998
    ],
    [
     10,
     10,
     8011438525796
    ],
    [
     10,
     11,
     -363410047222
    ],
    [
     10,
     12,
     -1084708042498
    ],
    [
     10,
     13,
     1660253573419
    ],
    [
     10,
     14,
     -175543878712
    ],
    [
     10,
     15,
     555682076769
    ],
    [
     10,
     16,
     -242803657486
    ],
    [
     10,
     17,
     151643648919
    ],
    [
     10,
     18,
     20194351413
    ],
    [
     11,
     2,
     -21240146746
    ],
    [
     11,
     3,
     35395375955
    ],
    [
     11,
     4,
     -8123143031
    ],
    [
     11,
     5,
     -26468835660
    ],
    [
     11,
     6,
     -132455780125
    ],
    [
     11,
     7,
     41714835795
    ],
    [
     11,
     8,
     -314742032604
    ],
    [
     11,
     9,
     7138512184614
    ],
    [
     11,
     10,
     -286481076863
    ],
    [
     11,
     11,
     -976432669378
    ],
    [
     11,
     12,
     1372408266417
    ],
    [
     11,
     13,
     -159973810444
    ],
    [
     11,
     14,
     489988175237
    ],
    [
     11,
     15,
     -224719254364
    ],
    [
     11,
     16,
     166521997067
    ],
    [
     11,
     17,
     26923525452
    ],
    [
     11,
     18,
     24514346869
    ],
    [
     12,
     1,
     -10880660305
    ],
    [
     12,
     2,
     97412521487
    ],
    [
     12,
     3,
     -24391422174
    ],
    [
     12,
     4,
     12787950002
    ],
    [
     12,
     5,
     -77349267841
    ],
    [
     12,
     6,
     63413483578
    ],
    [
     12,
     7,
     91868376983
    ],
    [
     12,
     8,
     5894700858627
    ],
    [
     12,
     9,
     -219006772229
    ],
    [
     12,
     10,
     -831587453566
    ],
    [
     12,
     11,
     1075571306116
    ],
    [
     12,
     12,
     -126113823860
    ],
    [
     12,
     13,
     407662008788
    ],
    [
     12,
     14,
     -262962584221
    ],
    [
     12,
     15,
     156774330320
    ],
    [
     12,
     16,
     -680326797
    ],
    [
     12,
     17,
     2383361374
    ],
    [
     12,
     18,
     -9753393983
    ],
    [
     13,
     0,
     54434698497
    ],
    [
     13,
     1,
     16611378704
    ],
    [
     13,
     2,
     -27506114738
    ],
    [
     13,
     3,
     -1173050225
    ],
    [
     13,
     4,
     53417667601
    ],
    [
     13,
     5,
     31013751061
    ],
    [
     13,
     6,
     417004810775
    ],
    [
     13,
     7,
     4577823042269
    ],
    [
     13,
     8,
     -201480273521
    ],
    [
     13,
     9,
     -702258112732
    ],
    [
     13,
     10,
     793954747468
    ],
    [
     13,
     11,
     -96444698887
    ],
    [
     13,
     12,
     338284242978
    ],
    [
     13,
     13,
     -225767249555
    ],
    [
     13,
     14,
     110972598771
    ],
    [
     13,
     15,
     15197250993
    ],
    [
     13,
     16,
     -645264768
    ],
    [
     13,
     17,
     -4624992317
    ],
    [
     13,
     18,
     -1543703941
    ],
    [
     14,
     0,
     -240487032697
    ],
    [
     14,
     1,
     87047925248
    ],
    [
     14,
     2,
     20562853598
    ],
    [
     14,
     3,
     172997415054
    ],
    [
     14,
     4,
     -10566814125
    ],
    [
     14,
     5,
     618892778895
    ],
    [
     14,
     6,
     3260970778694
    ],
    [
     14,
     7,
     -143540139044
    ],
    [
     14,
     8,
     -521558406294
    ],
    [
     14,
     9,
     500046232981
    ],
    [
     14,
     10,
     -50541267441
    ],
    [
     14,
     11,
     246402363852
    ],
    [
     14,
     12,
     -157281022291
    ],
    [
     14,
     13,
     96626593310
    ],
    [
     14,
     14,
     1401100070
    ],
    [
     14,
     15,
     10604513246
    ],
    [
     14,
     16,
     345766108
    ],
    [
     14,
     17,
     -3445554970
    ],
    [
     15,
     0,
     372222308285
    ],
    [
     15,
     1,
     119612515431
    ],
    [
     15,
     2,
     217260522063
    ],
    [
     15,
     3,
     -115341508068
    ],
    [
     15,
     4,
     604549273363
    ],
    [
     15,
     5,
     2051229962624
    ],
    [
     15,
     6,
     -108870080416
    ],
    [
     15,
     7,
     -359130259919
    ],
    [
     15,
     8,
     305415772400
    ],
    [
     15,
     9,
     -70565289916
    ],
    [
     15,
     10,
     164704089262
    ],
    [
     15,
     11,
     -127681981613
    ],
    [
     15,
     12,
     64256053443
    ],
    [
     15,
     13,
     351648297
    ],
    [
     15,
     14,
     -4852283671
    ],
    [
     15,
     15,
     896142353
    ],
    [
     15,
     16,
     -5547646
    ],
    [
     16,
     0,
     485426850803
    ],
    [
     16,
     1,
     -181636104520
    ],
    [
     16,
     2,
     -157680019137
    ],
    [
     16,
     3,
     433976601052
    ],
    [
     16,
     4,
     1127264502041
    ],
    [
     16,
     5,
     -62750532557
    ],
    [
     16,
     6,
     -208551461581
    ],
    [
     16,
     7,
     142859442562
    ],
    [
     16,
     8,
     -21590013078
    ],
    [
     16,
     9,
     62840487140
    ],
    [
     16,
     10,
     -72755675749
    ],
    [
     16,
     11,
     38384510701
    ],
    [
     16,
     12,
     1395969636
    ],
    [
     16,
     13,
     1555772293
    ],
    [
     16,
     14,
     -2192676094
    ],
    [
     16,
     15,
     -638438180
    ],
    [
     17,
     0,
     -1127319168833
    ],
    [
     17,
     1,
     -107896022856
    ],
    [
     17,
     2,
     193062028330
    ],
    [
     17,
     3,
     392390410739
    ],
    [
     17,
     4,
     8275830000
    ],
    [
     17,
     5,
     -94053343669
    ],
    [
     17,
     6,
     52076996454
    ],
    [
     17,
     7,
     -22950960342
    ],
    [
     17,
     8,
     51928447355
    ],
    [
     17,
     9,
     -52925405644
    ],
    [
     17,
     10,
     18653234634
    ],
    [
     17,
     11,
     2187822386
    ],
    [
     17,
     12,
     218777725
    ],
    [
     17,
     13,
     120560656
    ],
    [
     17,
     14,
     -3351138482
    ]
   ]
  },
  {
   "t": 14,
   "l": 24864477684,
   "a": [
    [
     0,
     14,
     -10001963055
    ],
    [
     0,
     15,
     -2671874697882
    ],
    [
     0,
     16,
     -2294958149100
    ],
    [
     0,
     17,
     1437621290780
    ],
    [
     0,
     18,
     47824453458720
    ],
    [
     1,
     13,
     -631619294960
    ],
    [
     1,
     14,
     1155354234130
    ],
    [
     1,
     15,
     299461678468
    ],
    [
     1,
     16,
     -5845601430027
    ],
    [
     1,
     17,
     18686894914481
    ],
    [
     1,
     18,
     7249793106929
    ],
    [
     2,
     12,
     -371343189183
    ],
    [
     2,
     13,
     1060692195379
    ],
    [
     2,
     14,
     -321601728878
    ],
    [
     2,
     15,
     -1127926163011
    ],
    [
     2,
     16,
     2335593741396
    ],
    [
     2,
     17,
     2799155534861
    ],
    [
     2,
     18,
     1612959589365
    ],
    [
     3,
     11,
     -208244984291
    ],
    [
     3,
     12,
     658113756769
    ],
    [
     3,
     13,
     -292409540088
    ],
    [
     3,
     14,
     -843483736406
    ],
    [
     3,
     15,
     785398479287
    ],
    [
     3,
     16,
     -1251755076396
    ],
    [
     3,
     17,
     -269124208793
    ],
    [
     3,
     18,
     3216066487092
    ],
    [
     4,
     10,
     -126843191354
    ],
    [
     4,
     11,
     435860895503
    ],
    [
     4,
     12,
     -344876762434
    ],
    [
     4,
     13,
     -299532632640
    ],
    [
     4,
     14,
     502508087624
    ],
    [
     4,
     15,
     -976981035524
    ],
    [
     4,
     16,
     -3197240580495
    ],
    [
     4,
     17,
     3471526326311
    ],
    [
     4,
     18,
     1451974258307
    ],
    [
     5,
     9,
     -66700436876
    ],
    [
     5,
     10,
     273574330459
    ],
    [
     5,
     11,
     -263522730526
    ],
    [
     5,
     12,
     -143482686087
    ],
    [
     5,
     13,
     433297297346
    ],
    [
     5,
     14,
     -533961579794
    ],
    [
     5,
     15,
     -4183963598667
    ],
    [
     5,
     16,
     2691877456654
    ],
    [
     5,
     17,
     1958209838202
    ],
    [
     5,
     18,
     891266838705
    ],
    [
     6,
     8,
     -26736083973
    ],
    [
     6,
     9,
     147180586967
    ],
    [
     6,
     10,
     -164602912185
    ],
    [
     6,
     11,
     -80983734137
    ],
    [
     6,
     12,
     351308567590
    ],
    [
     6,
     13,
     -222164200721
    ],
    [
     6,
     14,
     -4621975914060
    ],
    [
     6,
     15,
     2484550853324
    ],
    [
     6,
     16,
     1623904729870
    ],
    [
     6,
     17,
     502682690543
    ],
    [
     6,
     18,
     368382925780
    ],
    [
     7,
     7,
     -3876732476
    ],
    [
     7,
     8,
     57467067426
    ],
    [
     7,
     9,
     -84625541514
    ],
    [
     7,
     10,
     -17342186732
    ],
    [
     7,
     11,
     192712215288
    ],
    [
     7,
     12,
     -12388515876
    ],
    [
     7,
     13,
     -4867911012262
    ],
    [
     7,
     14,
     2160948397880
    ],
    [
     7,
     15,
     1595311574186
    ],
    [
     7,
     16,
     229083113930
    ],
    [
     7,
     17,
     381813805043
    ],
    [
     7,
     18,
     157173441141
    ],
    [
     8,
     6,
     7470754046
    ],
    [
     8,
     7,
     -1528617440
    ],
    [
     8,
     8,
     -27347472173
    ],
    [
     8,
     9,
     9564966321
    ],
    [
     8,
     10,
     63493603227
    ],
    [
     8,
     11,
     81589525002
    ],
    [
     8,
     12,
     -4789378682056
    ],
    [
     8,
     13,
     1909614322859
    ],
    [
     8,
     14,
     1451674761331
    ],
    [
     8,
     15,
     186915221172
    ],
    [
     8,
     16,
     216692857977
    ],
    [
     8,
     17,
     170420365185
    ],
    [
     8,
     18,
     12106303894
    ],
    [
     9,
     5,
     11731999822
    ],
    [
     9,
     6,
     -33353929597
    ],
    [
     9,
     7,
     13655382382
    ],
    [
     9,
     8,
     9265745908
    ],
    [
     9,
     9,
     -1996060980
    ],
    [
     9,
     10,
     113612405098
    ],
    [
     9,
     11,
     -4484027463740
    ],
    [
     9,
     12,
     1631081712918
    ],
    [
     9,
     13,
     1279395050995
    ],
    [
     9,
     14,
     186202051022
    ],
    [
     9,
     15,
     283306505006
    ],
    [
     9,
     16,
     180809363406
    ],
    [
     9,
     17,
     67972311199
    ],
    [
     9,
     18,
     37266030864
    ],
    [
     10,
     4,
     10235458162
    ],
    [
     10,
     5,
     -42172153443
    ],
    [
     10,
     6,
     31213623930
    ],
    [
     10,
     7,
     -6657458750
    ],
    [
     10,
     8,
     -24524839453
    ],
    [
     10,
     9,
     96364295718
    ],
    [
     10,
     10,
     -4049149722921
    ],
    [
     10,
     11,
     1336192658890
    ],
    [
     10,
     12,
     1086231696997
    ],
    [
     10,
     13,
     141275464233
    ],
    [
     10,
     14,
     259815298343
    ],
    [
     10,
     15,
     169265183240
    ],
    [
     10,
     16,
     -11921363747
    ],
    [
     10,
     17,
     -22510216066
    ],
    [
     10,
     18,
     -57239341860
    ],
    [
     11,
     3,
     2131452666
    ],
    [
     11,
     4,
     -27151681155
    ],
    [
     11,
     5,
     33991266354
    ],
    [
     11,
     6,
     1174594809
    ],
    [
     11,
     7,
     -7076424535
    ],
    [
     11,
     8,
     67583762773
    ],
    [
     11,
     9,
     -3481675013247
    ],
    [
     11,
     10,
     1093276729707
    ],
    [
     11,
     11,
     917238714279
    ],
    [
     11,
     12,
     139147510054
    ],
    [
     11,
     13,
     272274228715
    ],
    [
     11,
     14,
     228740165078
    ],
    [
     11,
     15,
     37486617236
    ],
    [
     11,
     16,
     11453244761
    ],
    [
     11,
     17,
     16442225154
    ],
    [
     11,
     18,
     39073025828
    ],
    [
     12,
     2,
     -19161929432
    ],
    [
     12,
     3,
     14058545386
    ],
    [
     12,
     4,
     15438195003
    ],
    [
     12,
     5,
     4455277044
    ],
    [
     12,
     6,
     -19497771251
    ],
    [
     12,
     7,
     -9225927848
    ],
    [
     12,
     8,
     -2895653527601
    ],
    [
     12,
     9,
     829067689331
    ],
    [
     12,
     10,
     701472017686
    ],
    [
     12,
     11,
     85031174336
    ],
    [
     12,
     12,
     201099940674
    ],
    [
     12,
     13,
     160538949373
    ],
    [
     12,
     14,
     -8215025338
    ],
    [
     12,
     15,
     -36056111549
    ],
    [
     12,
     16,
     -32696215544
    ],
    [
     12,
     17,
     -15616670400
    ],
    [
     12,
     18,
     -31025619453
    ],
    [
     13,
     1,
     -58519472932
    ],
    [
     13,
     2,
     87565352630
    ],
    [
     13,
     3,
     -30746690507
    ],
    [
     13,
     4,
     9147834324
    ],
    [
     13,
     5,
     -12806713572
    ],
    [
     13,
     6,
     -65429892912
    ],
    [
     13,
     7,
     -2240908740851
    ],
    [
     13,
     8,
     625890587812
    ],
    [
     13,
     9,
     533934019994
    ],
    [
     13,
     10,
     58878723589
    ],
    [
     13,
     11,
     148745356188
    ],
    [
     13,
     12,
     134947197737
    ],
    [
     13,
     13,
     3622852349
    ],
    [
     13,
     14,
     -25911409834
    ],
    [
     13,
     15,
     -6013926952
    ],
    [
     13,
     16,
     3205903389
    ],
    [
     13,
     17,
     -3238560010
    ],
    [
     13,
     18,
     -2281253807
    ],
    [
     14,
     0,
     -127574391001
    ],
    [
     14,
     1,
     193969808306
    ],
    [
     14,
     2,
     -88710408203
    ],
    [
     14,
     3,
     -337484902
    ],
    [
     14,
     4,
     -3840791208
    ],
    [
     14,
     5,
     -129980576626
    ],
    [
     14,
     6,
     -1611858473370
    ],
    [
     14,
     7,
     423674676606
    ],
    [
     14,
     8,
     373457886418
    ],
    [
     14,
     9,
     17695469328
    ],
    [
     14,
     10,
     89385792773
    ],
    [
     14,
     11,
     92735637921
    ],
    [
     14,
     12,
     -5153887085
    ],
    [
     14,
     13,
     -23908960346
    ],
    [
     14,
     14,
     -8416505619
    ],
    [
     14,
     15,
     1681140818
    ],
    [
     14,
     16,
     -6779335007
    ],
    [
     14,
     17,
     -1152715925
    ],
    [
     14,
     18,
     2715610650
    ],
    [
     15,
     0,
     342506934691
    ],
    [
     15,
     1,
     -152405047766
    ],
    [
     15,
     2,
     -22058985867
    ],
    [
     15,
     3,
     33204927997
    ],
    [
     15,
     4,
     -156445958506
    ],
    [
     15,
     5,
     -1018002572644
    ],
    [
     15,
     6,
     273450860609
    ],
    [
     15,
     7,
     241661224307
    ],
    [
     15,
     8,
     9496764353
    ],
    [
     15,
     9,
     45057484849
    ],
    [
     15,
     10,
     58981691087
    ],
    [
     15,
     11,
     -1488451172
    ],
    [
     15,
     12,
     -19263850592
    ],
    [
     15,
     13,
     -5394533255
    ],
    [
     15,
     14,
     1300086524
    ],
    [
     15,
     15,
     -2040464081
    ],
    [
     15,
     16,
     -3764861328
    ],
    [
     15,
     17,
     -4250713244
    ],
    [
     16,
     0,
     -198667556896
    ],
    [
     16,
     1,
     -68171241881
    ],
    [
     16,
     2,
     58413554327
    ],
    [
     16,
     3,
     -138153613043
    ],
    [
     16,
     4,
     -523858204355
    ],
    [
     16,
     5,
     155390992941
    ],
    [
     16,
     6,
     134709530084
    ],
    [
     16,
     7,
     8355001330
    ],
    [
     16,
     8,
     19600568989
    ],
    [
     16,
     9,
     34938814558
    ],
    [
     16,
     10,
     6449137200
    ],
    [
     16,
     11,
     -8531828428
    ],
    [
     16,
     12,
     -1787684031
    ],
    [
     16,
     13,
     2847661178
    ],
    [
     16,
     14,
     -122510317
    ],
    [
     16,
     15,
     -167532894
    ],
    [
     16,
     16,
     137185951
    ],
    [
     17,
     0,
     -250054311482
    ],
    [
     17,
     1,
     14783774264
    ],
    [
     17,
     2,
     -121990338005
    ],
    [
     17,
     3,
     -194462337121
    ],
    [
     17,
     4,
     53179102644
    ],
    [
     17,
     5,
     39468108866
    ],
    [
     17,
     6,
     -8365421447
    ],
    [
     17,
     7,
     -3100637381
    ],
    [
     17,
     8,
     4319518764
    ],
    [
     17,
     9,
     26242000
    ],
    [
     17,
     10,
     -5890823696
    ],
    [
     17,
     11,
     -5683048861
    ],
    [
     17,
     12,
     -1885286122
    ],
    [
     17,
     13,
     -1381134107
    ],
    [
     17,
     14,
     -2355556496
    ],
    [
     17,
     15,
     -4054508327
    ]
   ]
  },
  {
   "t": 14,
   "l": 68088431022,
   "a": [
    [
     0,
     14,
     3308505301507
    ],
    [
     0,
     15,
     -9868456113836
    ],
    [
     0,
     16,
     -19356586483255
    ],
    [
     0,
     17,
     26626816780896
    ],
    [
     0,
     18,
     74532438326061
    ],
    [
     1,
     13,
     1008532284196
    ],
    [
     1,
     14,
     -1628172974223
    ],
    [
     1,
     15,
     -5478269887534
    ],
    [
     1,
     16,
     -2684108327818
    ],
    [
     1,
     17,
     37896618703206
    ],
    [
     1,
     18,
     35003515014415
    ],
    [
     2,
     12,
     525385172950
    ],
    [
     2,
     13,
     -193591215523
    ],
    [
     2,
     14,
     -2855155107961
    ],
    [
     2,
     15,
     234086524934
    ],
    [
     2,
     16,
     13565568928910
    ],
    [
     2,
     17,
     5336556299140
    ],
    [
     2,
     18,
     53877935306
    ],
    [
     3,
     11,
     287235005403
    ],
    [
     3,
     12,
     -148601082040
    ],
    [
     3,
     13,
     -1020370539641
    ],
    [
     3,
     14,
     -772993007321
    ],
    [
     3,
     15,
     7860524059834
    ],
    [
     3,
     16,
     -1935445965743
    ],
    [
     3,
     17,
     -2442709004576
    ],
    [
     3,
     18,
     8508613067575
    ],
    [
     4,
     10,
     129451529271
    ],
    [
     4,
     11,
     -73267663383
    ],
    [
     4,
     12,
     -449952739621
    ],
    [
     4,
     13,
     -507676156491
    ],
    [
     4,
     14,
     4392890249299
    ],
    [
     4,
     15,
     -698481687039
    ],
    [
     4,
     16,
     -4435819624675
    ],
    [
     4,
     17,
     5522811467846
    ],
    [
     4,
     18,
     4165718091471
    ],
    [
     5,
     9,
     46920327919
    ],
    [
     5,
     10,
     -28077806229
    ],
    [
     5,
     11,
     -175464419698
    ],
    [
     5,
     12,
     -205476111064
    ],
    [
     5,
     13,
     2310057991357
    ],
    [
     5,
     14,
     -419872078369
    ],
    [
     5,
     15,
     -2662960302790
    ],
    [
     5,
     16,
     1852688547665
    ],
    [
     5,
     17,
     4127911684829
    ],
    [
     5,
     18,
     2551238133699
    ],
    [
     6,
     8,
     12048752761
    ],
    [
     6,
     9,
     -12692867241
    ],
    [
     6,
     10,
     -28255788675
    ],
    [
     6,
     11,
     -60475977071
    ],
    [
     6,
     12,
     1102291917063
    ],
    [
     6,
     13,
     -265326709082
    ],
    [
     6,
     14,
     -1349745167550
    ],
    [
     6,
     15,
     1136933742330
    ],
    [
     6,
     16,
     2824513888638
    ],
    [
     6,
     17,
     1913100122955
    ],
    [
     6,
     18,
     116404303623
    ],
    [
     7,
     7,
     -674297348
    ],
    [
     7,
     8,
     -4844789833
    ],
    [
     7,
     9,
     21443554465
    ],
    [
     7,
     10,
     22476087741
    ],
    [
     7,
     11,
     374273744257
    ],
    [
     7,
     12,
     -16208716298
    ],
    [
     7,
     13,
     -675328280789
    ],
    [
     7,
     14,
     472022921469
    ],
    [
     7,
     15,
     2173827635871
    ],
    [
     7,
     16,
     378530908467
    ],
    [
     7,
     17,
     489391768993
    ],
    [
     7,
     18,
     -37884135427
    ],
    [
     8,
     6,
     -3861025764
    ],
    [
     8,
     7,
     672722213
    ],
    [
     8,
     8,
     18323345828
    ],
    [
     8,
     9,
     26398451681
    ],
    [
     8,
     10,
     18297628805
    ],
    [
     8,
     11,
     82689517727
    ],
    [
     8,
     12,
     -263713966738
    ],
    [
     8,
     13,
     -50370486218
    ],
    [
     8,
     14,
     1720560569049
    ],
    [
     8,
     15,
     -45197823731
    ],
    [
     8,
     16,
     -107918796513
    ],
    [
     8,
     17,
     7577580340
    ],
    [
     8,
     18,
     -169473233438
    ],
    [
     9,
     5,
     -5908499491
    ],
    [
     9,
     6,
     1925453693
    ],
    [
     9,
     7,
     1986587644
    ],
    [
     9,
     8,
     16123471848
    ],
    [
     9,
     9,
     -86974894254
    ],
    [
     9,
     10,
     117727481614
    ],
    [
     9,
     11,
     -32760270179
    ],
    [
     9,
     12,
     -341690494441
    ],
    [
     9,
     13,
     1318859865594
    ],
    [
     9,
     14,
     -315060303129
    ],
    [
     9,
     15,
     -81344705001
    ],
    [
     9,
     16,
     -91320031157
    ],
    [
     9,
     17,
     73390681665
    ],
    [
     9,
     18,
     65643203016
    ],
    [
     10,
     4,
     -7667020252
    ],
    [
     10,
     5,
     4220081180
    ],
    [
     10,
     6,
     -9360998768
    ],
    [
     10,
     7,
     -9437276098
    ],
    [
     10,
     8,
     -90436831387
    ],
    [
     10,
     9,
     99305467856
    ],
    [
     10,
     10,
     43990590702
    ],
    [
     10,
     11,
     -445240256624
    ],
    [
     10,
     12,
     979291334870
    ],
    [
     10,
     13,
     -464529051878
    ],
    [
     10,
     14,
     -104494121387
    ],
    [
     10,
     15,
     -170900622208
    ],
    [
     10,
     16,
     -113783494429
    ],
    [
     10,
     17,
     -19526641235
    ],
    [
     10,
     18,
     -81396275947
    ],
    [
     11,
     3,
     -3484219795
    ],
    [
     11,
     4,
     5569761999
    ],
    [
     11,
     5,
     -3204083014
    ],
    [
     11,
     6,
     -7378855803
    ],
    [
     11,
     7,
     -10715103661
    ],
    [
     11,
     8,
     92670226473
    ],
    [
     11,
     9,
     93548993422
    ],
    [
     11,
     10,
     -423062980629
    ],
    [
     11,
     11,
     755819006699
    ],
    [
     11,
     12,
     -498423223201
    ],
    [
     11,
     13,
     -71323591055
    ],
    [
     11,
     14,
     -60513944991
    ],
    [
     11,
     15,
     -21310871580
    ],
    [
     11,
     16,
     40700131850
    ],
    [
     11,
     17,
     43467312991
    ],
    [
     11,
     18,
     47952546679
    ],
    [
     12,
     2,
     7445846999
    ],
    [
     12,
     3,
     -5360681845
    ],
    [
     12,
     4,
     3719816406
    ],
    [
     12,
     5,
     -15390335283
    ],
    [
     12,
     6,
     12551213721
    ],
    [
     12,
     7,
     -9478885575
    ],
    [
     12,
     8,
     15465809672
    ],
    [
     12,
     9,
     -404512395748
    ],
    [
     12,
     10,
     503176844795
    ],
    [
     12,
     11,
     -511875233601
    ],
    [
     12,
     12,
     -104912986129
    ],
    [
     12,
     13,
     -91008235144
    ],
    [
     12,
     14,
     -44521065606
    ],
    [
     12,
     15,
     -24354631104
    ],
    [
     12,
     16,
     -28357072163
    ],
    [
     12,
     17,
     10211128154
    ],
    [
     12,
     18,
     -32730985759
    ],
    [
     13,
     1,
     49012901463
    ],
    [
     13,
     2,
     -6641142964
    ],
    [
     13,
     3,
     23740820791
    ],
    [
     13,
     4,
     16279598146
    ],
    [
     13,
     5,
     51981621971
    ],
    [
     13,
     6,
     -54142290197
    ],
    [
     13,
     7,
     29127346093
    ],
    [
     13,
     8,
     -252559964104
    ],
    [
     13,
     9,
     382860850940
    ],
    [
     13,
     10,
     -393247436994
    ],
    [
     13,
     11,
     -71423316155
    ],
    [
     13,
     12,
     -38956199561
    ],
    [
     13,
     13,
     15460035024
    ],
    [
     13,
     14,
     35076037723
    ],
    [
     13,
     15,
     28233713983
    ],
    [
     13,
     16,
     26223572111
    ],
    [
     13,
     17,
     29937156832
    ],
    [
     13,
     18,
     20421893362
    ],
    [
     14,
     0,
     178616622361
    ],
    [
     14,
     1,
     -6723906895
    ],
    [
     14,
     2,
     8690962713
    ],
    [
     14,
     3,
     28810322601
    ],
    [
     14,
     4,
     -5510942075
    ],
    [
     14,
     5,
     -166156087814
    ],
    [
     14,
     6,
     -55639858783
    ],
    [
     14,
     7,
     -201281157563
    ],
    [
     14,
     8,
     219764729744
    ],
    [
     14,
     9,
     -335530226787
    ],
    [
     14,
     10,
     -82854960238
    ],
    [
     14,
     11,
     -60609694156
    ],
    [
     14,
     12,
     -21519320352
    ],
    [
     14,
     13,
     -8956882273
    ],
    [
     14,
     14,
     -13508835185
    ],
    [
     14,
     15,
     -15685233910
    ],
    [
     14,
     16,
     -19112080875
    ],
    [
     14,
     17,
     -6309499834
    ],
    [
     14,
     18,
     -8475666982
    ],
    [
     15,
     0,
     -128132206311
    ],
    [
     15,
     1,
     -117454038244
    ],
    [
     15,
     2,
     -3220517319
    ],
    [
     15,
     3,
     -90791103782
    ],
    [
     15,
     4,
     -202676706142
    ],
    [
     15,
     5,
     -43763839798
    ],
    [
     15,
     6,
     -76563743708
    ],
    [
     15,
     7,
     154265849290
    ],
    [
     15,
     8,
     -218236551627
    ],
    [
     15,
     9,
     -50439317411
    ],
    [
     15,
     10,
     -28117900798
    ],
    [
     15,
     11,
     1673839923
    ],
    [
     15,
     12,
     13383065548
    ],
    [
     15,
     13,
     16563261996
    ],
    [
     15,
     14,
     7841617744
    ],
    [
     15,
     15,
     4360395808
    ],
    [
     15,
     16,
     6845031403
    ],
    [
     15,
     17,
     5928169038
    ],
    [
     16,
     0,
     -486523171907
    ],
    [
     16,
     1,
     -120997131707
    ],
    [
     16,
     2,
     -244303969787
    ],
    [
     16,
     3,
     -249656100026
    ],
    [
     16,
     4,
     -69545642116
    ],
    [
     16,
     5,
     -72293066178
    ],
    [
     16,
     6,
     61105875972
    ],
    [
     16,
     7,
     -143407145902
    ],
    [
     16,
     8,
     -46256254003
    ],
    [
     16,
     9,
     -26120841445
    ],
    [
     16,
     10,
     -12904813501
    ],
    [
     16,
     11,
     -3611131030
    ],
    [
     16,
     12,
     -2540506509
    ],
    [
     16,
     13,
     -4384727306
    ],
    [
     16,
     14,
     -6031819569
    ],
    [
     16,
     15,
     -3750818069
    ],
    [
     16,
     16,
     -3038084568
    ],
    [
     17,
     0,
     -252033446013
    ],
    [
     17,
     1,
     -252722525417
    ],
    [
     17,
     2,
     -137920703921
    ],
    [
     17,
     3,
     3271036316
    ],
    [
     17,
     4,
     -4524183457
    ],
    [
     17,
     5,
     22581756907
    ],
    [
     17,
     6,
     -68152696539
    ],
    [
     17,
     7,
     -26496863644
    ],
    [
     17,
     8,
     -12197332946
    ],
    [
     17,
     9,
     2053375091
    ],
    [
     17,
     10,
     2229708589
    ],
    [
     17,
     11,
     3496947052
    ],
    [
     17,
     12,
     -668795461
    ],
    [
     17,
     13,
     -1546811953
    ],
    [
     17,
     14,
     -1424352047
    ],
    [
     17,
     15,
     -3355900877
    ]
   ]
  },
  {
   "t": 14,
   "l": 2662330094,
   "a": [
    [
     0,
     14,
     112523402777
    ],
    [
     0,
     15,
     -412129724091
    ],
    [
     0,
     16,
     -740665720245
    ],
    [
     0,
     17,
     1283913558939
    ],
    [
     0,
     18,
     3162172217521
    ],
    [
     1,
     13,
     22486223952
    ],
    [
     1,
     14,
     -26525799329
    ],
    [
     1,
     15,
     -201329783791
    ],
    [
     1,
     16,
     -184864973189
    ],
    [
     1,
     17,
     1777093978709
    ],
    [
     1,
     18,
     1622520911605
    ],
    [
     2,
     12,
     11563850296
    ],
    [
     2,
     13,
     19074520112
    ],
    [
     2,
     14,
     -115769948445
    ],
    [
     2,
     15,
     -27489191854
    ],
    [
     2,
     16,
     582512864231
    ],
    [
     2,
     17,
     302913105748
    ],
    [
     2,
     18,
     -24537942205
    ],
    [
     3,
     11,
     6161369567
    ],
    [
     3,
     12,
     9305361731
    ],
    [
     3,
     13,
     -48378935031
    ],
    [
     3,
     14,
     -47402456788
    ],
    [
     3,
     15,
     332782470131
    ],
    [
     3,
     16,
     -59910972926
    ],
    [
     3,
     17,
     -89941186418
    ],
    [
     3,
     18,
     332252906328
    ],
    [
     4,
     10,
     2298540939
    ],
    [
     4,
     11,
     5896254374
    ],
    [
     4,
     12,
     -25611563503
    ],
    [
     4,
     13,
     -23908669701
    ],
    [
     4,
     14,
     188081198439
    ],
    [
     4,
     15,
     -25686177949
    ],
    [
     4,
     16,
     -160706540586
    ],
    [
     4,
     17,
     330426366217
    ],
    [
     4,
     18,
     192331002504
    ],
    [
     5,
     9,
     538525780
    ],
    [
     5,
     10,
     3791786470
    ],
    [
     5,
     11,
     -12365293377
    ],
    [
     5,
     12,
     -8708200053
    ],
    [
     5,
     13,
     100365535458
    ],
    [
     5,
     14,
     -17299373085
    ],
    [
     5,
     15,
     -73248264929
    ],
    [
     5,
     16,
     240211709586
    ],
    [
     5,
     17,
     194548747561
    ],
    [
     5,
     18,
     111146190835
    ],
    [
     6,
     8,
     4642894
    ],
    [
     6,
     9,
     1811250784
    ],
    [
     6,
     10,
     -4358695540
    ],
    [
     6,
     11,
     -1951715844
    ],
    [
     6,
     12,
     49381495158
    ],
    [
     6,
     13,
     -11760450236
    ],
    [
     6,
     14,
     -9531026299
    ],
    [
     6,
     15,
     236425944351
    ],
    [
     6,
     16,
     137411354833
    ],
    [
     6,
     17,
     76392993786
    ],
    [
     6,
     18,
     15718275708
    ],
    [
     7,
     7,
     -80404290
    ],
    [
     7,
     8,
     587841743
    ],
    [
     7,
     9,
     -710624190
    ],
    [
     7,
     10,
     1790819715
    ],
    [
     7,
     11,
     17363555188
    ],
    [
     7,
     12,
     -2032134032
    ],
    [
     7,
     13,
     21000005383
    ],
    [
     7,
     14,
     214830624735
    ],
    [
     7,
     15,
     111240247207
    ],
    [
     7,
     16,
     15284151402
    ],
    [
     7,
     17,
     26717048134
    ],
    [
     7,
     18,
     -351078714
    ],
    [
     8,
     6,
     -14335717
    ],
    [
     8,
     7,
     -40371846
    ],
    [
     8,
     8,
     274166980
    ],
    [
     8,
     9,
     1636318956
    ],
    [
     8,
     10,
     1146689921
    ],
    [
     8,
     11,
     1841020844
    ],
    [
     8,
     12,
     36725288251
    ],
    [
     8,
     13,
     187997141934
    ],
    [
     8,
     14,
     90217161176
    ],
    [
     8,
     15,
     223434160
    ],
    [
     8,
     16,
     2304031185
    ],
    [
     8,
     17,
     1177517709
    ],
    [
     8,
     18,
     -7665905543
    ],
    [
     9,
     5,
     -21781618
    ],
    [
     9,
     6,
     -415390641
    ],
    [
     9,
     7,
     345427530
    ],
    [
     9,
     8,
     832203463
    ],
    [
     9,
     9,
     -3834494742
    ],
    [
     9,
     10,
     3809194810
    ],
    [
     9,
     11,
     42576861605
    ],
    [
     9,
     12,
     159113250581
    ],
    [
     9,
     13,
     70845729197
    ],
    [
     9,
     14,
     -8763568304
    ],
    [
     9,
     15,
     4338734314
    ],
    [
     9,
     16,
     -1792489001
    ],
    [
     9,
     17,
     3516149726
    ],
    [
     9,
     18,
     2928590970
    ],
    [
     10,
     4,
     -98022453
    ],
    [
     10,
     5,
     -460190683
    ],
    [
     10,
     6,
     177163243
    ],
    [
     10,
     7,
     -642534130
    ],
    [
     10,
     8,
     -4031387378
    ],
    [
     10,
     9,
     3389178793
    ],
    [
     10,
     10,
     39827803443
    ],
    [
     10,
     11,
     131217063864
    ],
    [
     10,
     12,
     54025135518
    ],
    [
     10,
     13,
     -14723738794
    ],
    [
     10,
     14,
     2586978815
    ],
    [
     10,
     15,
     -4622042631
    ],
    [
     10,
     16,
     -4999295538
    ],
    [
     10,
     17,
     -1351625795
    ],
    [
     10,
     18,
     -4497734038
    ],
    [
     11,
     3,
     -72122689
    ],
    [
     11,
     4,
     -263023330
    ],
    [
     11,
     5,
     505529092
    ],
    [
     11,
     6,
     -578816588
    ],
    [
     11,
     7,
     -386021830
    ],
    [
     11,
     8,
     3702131420
    ],
    [
     11,
     9,
     35151395161
    ],
    [
     11,
     10,
     105817748399
    ],
    [
     11,
     11,
     42199632143
    ],
    [
     11,
     12,
     -15989324161
    ],
    [
     11,
     13,
     3777833414
    ],
    [
     11,
     14,
     672799616
    ],
    [
     11,
     15,
     45320451
    ],
    [
     11,
     16,
     1713459953
    ],
    [
     11,
     17,
     1836589129
    ],
    [
     11,
     18,
     2347575881
    ],
    [
     12,
     2,
     -50210165
    ],
    [
     12,
     3,
     -85884903
    ],
    [
     12,
     4,
     494310021
    ],
    [
     12,
     5,
     -748752624
    ],
    [
     12,
     6,
     503969385
    ],
    [
     12,
     7,
     -168035138
    ],
    [
     12,
     8,
     24475967072
    ],
    [
     12,
     9,
     79356710480
    ],
    [
     12,
     10,
     28949565544
    ],
    [
     12,
     11,
     -17459091507
    ],
    [
     12,
     12,
     862178445
    ],
    [
     12,
     13,
     -1334738543
    ],
    [
     12,
     14,
     -1346686105
    ],
    [
     12,
     15,
     -1265997733
    ],
    [
     12,
     16,
     -1700791728
    ],
    [
     12,
     17,
     32806145
    ],
    [
     12,
     18,
     -1761618849
    ],
    [
     13,
     1,
     716982863
    ],
    [
     13,
     2,
     1096340108
    ],
    [
     13,
     3,
     404540432
    ],
    [
     13,
     4,
     765833728
    ],
    [
     13,
     5,
     1951537347
    ],
    [
     13,
     6,
     -1700590273
    ],
    [
     13,
     7,
     18219338314
    ],
    [
     13,
     8,
     59669836862
    ],
    [
     13,
     9,
     21539765309
    ],
    [
     13,
     10,
     -13732601897
    ],
    [
     13,
     11,
     964808115
    ],
    [
     13,
     12,
     261660780
    ],
    [
     13,
     13,
     1052897835
    ],
    [
     13,
     14,
     1179289126
    ],
    [
     13,
     15,
     951413697
    ],
    [
     13,
     16,
     881410568
    ],
    [
     13,
     17,
     1009939550
    ],
    [
     13,
     18,
     666891244
    ],
    [
     14,
     0,
     3924332325
    ],
    [
     14,
     1,
     3314146818
    ],
    [
     14,
     2,
     -1406768903
    ],
    [
     14,
     3,
     1467778907
    ],
    [
     14,
     4,
     -380286799
    ],
    [
     14,
     5,
     -6045911708
    ],
    [
     14,
     6,
     9126689151
    ],
    [
     14,
     7,
     38863582416
    ],
    [
     14,
     8,
     13060504110
    ],
    [
     14,
     9,
     -12229906458
    ],
    [
     14,
     10,
     -755964858
    ],
    [
     14,
     11,
     -919250738
    ],
    [
     14,
     12,
     -489682927
    ],
    [
     14,
     13,
     -420502255
    ],
    [
     14,
     14,
     -504171159
    ],
    [
     14,
     15,
     -580965060
    ],
    [
     14,
     16,
     -819668712
    ],
    [
     14,
     17,
     -191555858
    ],
    [
     14,
     18,
     -278154030
    ],
    [
     15,
     0,
     2616218797
    ],
    [
     15,
     1,
     -7864234755
    ],
    [
     15,
     2,
     357230214
    ],
    [
     15,
     3,
     -3503521075
    ],
    [
     15,
     4,
     -7618999689
    ],
    [
     15,
     5,
     4845283439
    ],
    [
     15,
     6,
     24851389026
    ],
    [
     15,
     7,
     8595987957
    ],
    [
     15,
     8,
     -8232163592
    ],
    [
     15,
     9,
     -524160013
    ],
    [
     15,
     10,
     -156014299
    ],
    [
     15,
     11,
     309517088
    ],
    [
     15,
     12,
     329372423
    ],
    [
     15,
     13,
     516737401
    ],
    [
     15,
     14,
     208623798
    ],
    [
     15,
     15,
     55823106
    ],
    [
     15,
     16,
     184014464
    ],
    [
     15,
     17,
     188052422
    ],
    [
     16,
     0,
     -23274777460
    ],
    [
     16,
     1,
     -4606721547
    ],
    [
     16,
     2,
     -9479926669
    ],
    [
     16,
     3,
     -9293329853
    ],
    [
     16,
     4,
     790819052
    ],
    [
     16,
     5,
     11271849213
    ],
    [
     16,
     6,
     3807427012
    ],
    [
     16,
     7,
     -5390870507
    ],
    [
     16,
     8,
     -1052598315
    ],
    [
     16,
     9,
     -442693167
    ],
    [
     16,
     10,
     -228505054
    ],
    [
     16,
     11,
     -150890200
    ],
    [
     16,
     12,
     -71270289
    ],
    [
     16,
     13,
     -156489535
    ],
    [
     16,
     14,
     -215064661
    ],
    [
     16,
     15,
     -115824934
    ],
    [
     16,
     16,
     -97360880
    ],
    [
     17,
     0,
     -14039776562
    ],
    [
     17,
     1,
     -10041494862
    ],
    [
     17,
     2,
     -5580766702
    ],
    [
     17,
     3,
     948524878
    ],
    [
     17,
     4,
     4318423918
    ],
    [
     17,
     5,
     1144497427
    ],
    [
     17,
     6,
     -2784171884
    ],
    [
     17,
     7,
     -817549645
    ],
    [
     17,
     8,
     -312794474
    ],
    [
     17,
     9,
     158090305
    ],
    [
     17,
     10,
     22401248
    ],
    [
     17,
     11,
     57752934
    ],
    [
     17,
     12,
     -89407242
    ],
    [
     17,
     13,
     -118736663
    ],
    [
     17,
     14,
     -73634115
    ],
    [
     17,
     15,
     -155138729
    ]
   ]
  },
  {
   "t": 14,
   "l": 1897640382,
   "a": [
    [
     0,
     14,
     137719847544
    ],
    [
     0,
     15,
     -271168040351
    ],
    [
     0,
     16,
     -1327887420398
    ],
    [
     0,
     17,
     1919629228216
    ],
    [
     0,
     18,
     2883412161199
    ],
    [
     1,
     13,
     54252135050
    ],
    [
     1,
     14,
     -27199035946
    ],
    [
     1,
     15,
     -484059031617
    ],
    [
     1,
     16,
     213088659196
    ],
    [
     1,
     17,
     1839345377564
    ],
    [
     1,
     18,
     1025485643608
    ],
    [
     2,
     12,
     31594234030
    ],
    [
     2,
     13,
     3487035607
    ],
    [
     2,
     14,
     -240567399031
    ],
    [
     2,
     15,
     125419425753
    ],
    [
     2,
     16,
     830148316603
    ],
    [
     2,
     17,
     -73660954240
    ],
    [
     2,
     18,
     -134441317099
    ],
    [
     3,
     11,
     19023859301
    ],
    [
     3,
     12,
     -7950544433
    ],
    [
     3,
     13,
     -99400067790
    ],
    [
     3,
     14,
     21593213825
    ],
    [
     3,
     15,
     501066515935
    ],
    [
     3,
     16,
     -224833269613
    ],
    [
     3,
     17,
     -226820565104
    ],
    [
     3,
     18,
     319104273604
    ],
    [
     4,
     10,
     10572923520
    ],
    [
     4,
     11,
     -10887116051
    ],
    [
     4,
     12,
     -38888958476
    ],
    [
     4,
     13,
     -198033411
    ],
    [
     4,
     14,
     284703027158
    ],
    [
     4,
     15,
     -101678883599
    ],
    [
     4,
     16,
     -266738050596
    ],
    [
     4,
     17,
     200978819052
    ],
    [
     4,
     18,
     129660648381
    ],
    [
     5,
     9,
     5152765495
    ],
    [
     5,
     10,
     -9807241635
    ],
    [
     5,
     11,
     -9283802369
    ],
    [
     5,
     12,
     -1768199905
    ],
    [
     5,
     13,
     148769997857
    ],
    [
     5,
     14,
     -58685150646
    ],
    [
     5,
     15,
     -165216800353
    ],
    [
     5,
     16,
     70681148561
    ],
    [
     5,
     17,
     70621587637
    ],
    [
     5,
     18,
     107263545286
    ],
    [
     6,
     8,
     2016878421
    ],
    [
     6,
     9,
     -6908517793
    ],
    [
     6,
     10,
     3627461420
    ],
    [
     6,
     11,
     -2129063335
    ],
    [
     6,
     12,
     66553847952
    ],
    [
     6,
     13,
     -32094238004
    ],
    [
     6,
     14,
     -94285251492
    ],
    [
     6,
     15,
     61189868587
    ],
    [
     6,
     16,
     -8737567958
    ],
    [
     6,
     17,
     77929075045
    ],
    [
     6,
     18,
     -278547428
    ],
    [
     7,
     7,
     282069086
    ],
    [
     7,
     8,
     -3253143325
    ],
    [
     7,
     9,
     5797339088
    ],
    [
     7,
     10,
     -1272977646
    ],
    [
     7,
     11,
     19688206837
    ],
    [
     7,
     12,
     -8067018810
    ],
    [
     7,
     13,
     -52281698997
    ],
    [
     7,
     14,
     46846571818
    ],
    [
     7,
     15,
     -46915566805
    ],
    [
     7,
     16,
     4003797229
    ],
    [
     7,
     17,
     15334509710
    ],
    [
     7,
     18,
     -7487754954
    ],
    [
     8,
     6,
     -552023040
    ],
    [
     8,
     7,
     -123277996
    ],
    [
     8,
     8,
     3034386132
    ],
    [
     8,
     9,
     -1165841799
    ],
    [
     8,
     10,
     -1121421760
    ],
    [
     8,
     11,
     3180919701
    ],
    [
     8,
     12,
     -26568256456
    ],
    [
     8,
     13,
     30338688219
    ],
    [
     8,
     14,
     -63980835624
    ],
    [
     8,
     15,
     -17492803200
    ],
    [
     8,
     16,
     -11025845431
    ],
    [
     8,
     17,
     -9316230090
    ],
    [
     8,
     18,
     -10435917728
    ],
    [
     9,
     5,
     -916378233
    ],
    [
     9,
     6,
     1653386229
    ],
    [
     9,
     7,
     -383513560
    ],
    [
     9,
     8,
     -92851373
    ],
    [
     9,
     9,
     -6238875663
    ],
    [
     9,
     10,
     7245881466
    ],
    [
     9,
     11,
     -12508357020
    ],
    [
     9,
     12,
     18890496318
    ],
    [
     9,
     13,
     -70800984949
    ],
    [
     9,
     14,
     -30803790956
    ],
    [
     9,
     15,
     -12719195696
    ],
    [
     9,
     16,
     -13934034408
    ],
    [
     9,
     17,
     325127253
    ],
    [
     9,
     18,
     2741339483
    ],
    [
     10,
     4,
     -849466111
    ],
    [
     10,
     5,
     2144533579
    ],
    [
     10,
     6,
     -2281025154
    ],
    [
     10,
     7,
     357041591
    ],
    [
     10,
     8,
     -5340271031
    ],
    [
     10,
     9,
     6472556924
    ],
    [
     10,
     10,
     -7113699393
    ],
    [
     10,
     11,
     13135111052
    ],
    [
     10,
     12,
     -68652437292
    ],
    [
     10,
     13,
     -36166914180
    ],
    [
     10,
     14,
     -13960380308
    ],
    [
     10,
     15,
     -17196796844
    ],
    [
     10,
     16,
     -6685638139
    ],
    [
     10,
     17,
     -761820308
    ],
    [
     10,
     18,
     -2787235627
    ],
    [
     11,
     3,
     -101397815
    ],
    [
     11,
     4,
     1193483139
    ],
    [
     11,
     5,
     -1773151813
    ],
    [
     11,
     6,
     766165926
    ],
    [
     11,
     7,
     -530548669
    ],
    [
     11,
     8,
     5077489700
    ],
    [
     11,
     9,
     -3859723075
    ],
    [
     11,
     10,
     9811335110
    ],
    [
     11,
     11,
     -58734442023
    ],
    [
     11,
     12,
     -36457526204
    ],
    [
     11,
     13,
     -12549267986
    ],
    [
     11,
     14,
     -12883078087
    ],
    [
     11,
     15,
     -2266462023
    ],
    [
     11,
     16,
     1758422526
    ],
    [
     11,
     17,
     2039860512
    ],
    [
     11,
     18,
     1813336131
    ],
    [
     12,
     2,
     1383396459
    ],
    [
     12,
     3,
     -1464145705
    ],
    [
     12,
     4,
     248240841
    ],
    [
     12,
     5,
     -195095699
    ],
    [
     12,
     6,
     1969914091
    ],
    [
     12,
     7,
     -560303033
    ],
    [
     12,
     8,
     -6054043448
    ],
    [
     12,
     9,
     5347215113
    ],
    [
     12,
     10,
     -48796731733
    ],
    [
     12,
     11,
     -34414630193
    ],
    [
     12,
     12,
     -12284402437
    ],
    [
     12,
     13,
     -12234230281
    ],
    [
     12,
     14,
     -2021299955
    ],
    [
     12,
     15,
     -203275907
    ],
    [
     12,
     16,
     -522029932
    ],
    [
     12,
     17,
     983830451
    ],
    [
     12,
     18,
     -850538490
    ],
    [
     13,
     1,
     4528924276
    ],
    [
     13,
     2,
     -4129141650
    ],
    [
     13,
     3,
     3582618100
    ],
    [
     13,
     4,
     26925396
    ],
    [
     13,
     5,
     3566832508
    ],
    [
     13,
     6,
     -3739057860
    ],
    [
     13,
     7,
     -4753496907
    ],
    [
     13,
     8,
     6095842608
    ],
    [
     13,
     9,
     -34615688420
    ],
    [
     13,
     10,
     -26350588893
    ],
    [
     13,
     11,
     -8807631461
    ],
    [
     13,
     12,
     -8268240402
    ],
    [
     13,
     13,
     644185989
    ],
    [
     13,
     14,
     2566356888
    ],
    [
     13,
     15,
     1740706100
    ],
    [
     13,
     16,
     1221886652
    ],
    [
     13,
     17,
     1560852287
    ],
    [
     13,
     18,
     1067334927
    ],
    [
     14,
     0,
     11926745231
    ],
    [
     14,
     1,
     -5258966069
    ],
    [
     14,
     2,
     3738263088
    ],
    [
     14,
     3,
     -133850236
    ],
    [
     14,
     4,
     -557652788
    ],
    [
     14,
     5,
     -8477475979
    ],
    [
     14,
     6,
     -7392138166
    ],
    [
     14,
     7,
     3201216417
    ],
    [
     14,
     8,
     -24531737139
    ],
    [
     14,
     9,
     -20749544464
    ],
    [
     14,
     10,
     -7325931059
    ],
    [
     14,
     11,
     -7171136464
    ],
    [
     14,
     12,
     -770944700
    ],
    [
     14,
     13,
     462317596
    ],
    [
     14,
     14,
     -65503163
    ],
    [
     14,
     15,
     -610539394
    ],
    [
     14,
     16,
     -667701608
    ],
    [
     14,
     17,
     -189796796
    ],
    [
     14,
     18,
     -376450122
    ],
    [
     15,
     0,
     -8871303879
    ],
    [
     15,
     1,
     -6856050708
    ],
    [
     15,
     2,
     -1139324516
    ],
    [
     15,
     3,
     -7418384177
    ],
    [
     15,
     4,
     -9676846798
    ],
    [
     15,
     5,
     -6223913507
    ],
    [
     15,
     6,
     3567786301
    ],
    [
     15,
     7,
     -13608827570
    ],
    [
     15,
     8,
     -13756001406
    ],
    [
     15,
     9,
     -4262686300
    ],
    [
     15,
     10,
     -4058686657
    ],
    [
     15,
     11,
     174951425
    ],
    [
     15,
     12,
     1199213383
    ],
    [
     15,
     13,
     1112045470
    ],
    [
     15,
     14,
     371902313
    ],
    [
     15,
     15,
     238957862
    ],
    [
     15,
     16,
     446422340
    ],
    [
     15,
     17,
     416832871
    ],
    [
     16,
     0,
     -39152443942
    ],
    [
     16,
     1,
     -2485319720
    ],
    [
     16,
     2,
     -17049598631
    ],
    [
     16,
     3,
     -11568413948
    ],
    [
     16,
     4,
     -6171442327
    ],
    [
     16,
     5,
     -271909287
    ],
    [
     16,
     6,
     -7321289593
    ],
    [
     16,
     7,
     -8710329325
    ],
    [
     16,
     8,
     -2918492946
    ],
    [
     16,
     9,
     -2667512035
    ],
    [
     16,
     10,
     -616802338
    ],
    [
     16,
     11,
     153113240
    ],
    [
     16,
     12,
     63175078
    ],
    [
     16,
     13,
     -241525015
    ],
    [
     16,
     14,
     -275755101
    ],
    [
     16,
     15,
     -168700050
    ],
    [
     16,
     16,
     -148742810
    ],
    [
     17,
     0,
     5012283840
    ],
    [
     17,
     1,
     -15586791049
    ],
    [
     17,
     2,
     -4848213734
    ],
    [
     17,
     3,
     -379176764
    ],
    [
     17,
     4,
     1025160270
    ],
    [
     17,
     5,
     -1758349634
    ],
    [
     17,
     6,
     -3504395828
    ],
    [
     17,
     7,
     -1105373536
    ],
    [
     17,
     8,
     -724856759
    ],
    [
     17,
     9,
     239827770
    ],
    [
     17,
     10,
     341972805
    ],
    [
     17,
     11,
     421186084
    ],
    [
     17,
     12,
     72678426
    ],
    [
     17,
     13,
     -7395940
    ],
    [
     17,
     14,
     44703162
    ],
    [
     17,
     15,
     5614485
    ]
   ]
  },
  {
   "t": 14,
   "l": 3425065316,
   "a": [
    [
     0,
     14,
     74935430734
    ],
    [
     0,
     15,
     -227388352508
    ],
    [
     0,
     16,
     -400955921280
    ],
    [
     0,
     17,
     -27797511314
    ],
    [
     0,
     18,
     3420939558876
    ],
    [
     1,
     13,
     -8302617844
    ],
    [
     1,
     14,
     43897908133
    ],
    [
     1,
     15,
     -109311393414
    ],
    [
     1,
     16,
     -378764461641
    ],
    [
     1,
     17,
     1179538792009
    ],
    [
     1,
     18,
     1147175044614
    ],
    [
     2,
     12,
     -8100300268
    ],
    [
     2,
     13,
     57087368748
    ],
    [
     2,
     14,
     -93050185466
    ],
    [
     2,
     15,
     -31490924377
    ],
    [
     2,
     16,
     199131318492
    ],
    [
     2,
     17,
     352052029775
    ],
    [
     2,
     18,
     187906402889
    ],
    [
     3,
     11,
     -5490760793
    ],
    [
     3,
     12,
     34880702432
    ],
    [
     3,
     13,
     -41720178244
    ],
    [
     3,
     14,
     -35505058287
    ],
    [
     3,
     15,
     74249980348
    ],
    [
     3,
     16,
     5007509231
    ],
    [
     3,
     17,
     105807336406
    ],
    [
     3,
     18,
     265458912736
    ],
    [
     4,
     10,
     -4540881362
    ],
    [
     4,
     11,
     22216226179
    ],
    [
     4,
     12,
     -23154870120
    ],
    [
     4,
     13,
     -13150931816
    ],
    [
     4,
     14,
     28913883741
    ],
    [
     4,
     15,
     5133504329
    ],
    [
     4,
     16,
     -13377963546
    ],
    [
     4,
     17,
     199652532665
    ],
    [
     4,
     18,
     130604829011
    ],
    [
     5,
     9,
     -2897931673
    ],
    [
     5,
     10,
     13362849075
    ],
    [
     5,
     11,
     -11195773627
    ],
    [
     5,
     12,
     -5707160172
    ],
    [
     5,
     13,
     14708406417
    ],
    [
     5,
     14,
     8415102344
    ],
    [
     5,
     15,
     -2245014977
    ],
    [
     5,
     16,
     90473700896
    ],
    [
     5,
     17,
     112025309595
    ],
    [
     5,
     18,
     86304771154
    ],
    [
     6,
     8,
     -1334823058
    ],
    [
     6,
     9,
     6761676690
    ],
    [
     6,
     10,
     -3911116543
    ],
    [
     6,
     11,
     -2569391089
    ],
    [
     6,
     12,
     8689888104
    ],
    [
     6,
     13,
     9893022937
    ],
    [
     6,
     14,
     8547864251
    ],
    [
     6,
     15,
     64111050351
    ],
    [
     6,
     16,
     48582944516
    ],
    [
     6,
     17,
     57739996059
    ],
    [
     6,
     18,
     27773614142
    ],
    [
     7,
     7,
     -247299750
    ],
    [
     7,
     8,
     2418940614
    ],
    [
     7,
     9,
     -585151667
    ],
    [
     7,
     10,
     554126311
    ],
    [
     7,
     11,
     2035111244
    ],
    [
     7,
     12,
     12098859658
    ],
    [
     7,
     13,
     6775310652
    ],
    [
     7,
     14,
     37435837545
    ],
    [
     7,
     15,
     23855189100
    ],
    [
     7,
     16,
     19575822046
    ],
    [
     7,
     17,
     37323518454
    ],
    [
     7,
     18,
     12245393504
    ],
    [
     8,
     6,
     353442680
    ],
    [
     8,
     7,
     -170401089
    ],
    [
     8,
     8,
     240173064
    ],
    [
     8,
     9,
     1381239538
    ],
    [
     8,
     10,
     -1978017009
    ],
    [
     8,
     11,
     10640710521
    ],
    [
     8,
     12,
     6436627273
    ],
    [
     8,
     13,
     19527100161
    ],
    [
     8,
     14,
     8205320659
    ],
    [
     8,
     15,
     7267722906
    ],
    [
     8,
     16,
     21553676063
    ],
    [
     8,
     17,
     18433525420
    ],
    [
     8,
     18,
     1361351335
    ],
    [
     9,
     5,
     568135353
    ],
    [
     9,
     6,
     -1459274936
    ],
    [
     9,
     7,
     317548098
    ],
    [
     9,
     8,
     759749088
    ],
    [
     9,
     9,
     -2397822967
    ],
    [
     9,
     10,
     8067000883
    ],
    [
     9,
     11,
     6074110187
    ],
    [
     9,
     12,
     7746016632
    ],
    [
     9,
     13,
     -1224367571
    ],
    [
     9,
     14,
     2118430188
    ],
    [
     9,
     15,
     24855681841
    ],
    [
     9,
     16,
     19000226420
    ],
    [
     9,
     17,
     7605538105
    ],
    [
     9,
     18,
     2690663943
    ],
    [
     10,
     4,
     446874484
    ],
    [
     10,
     5,
     -1834948242
    ],
    [
     10,
     6,
     93525489
    ],
    [
     10,
     7,
     -683014827
    ],
    [
     10,
     8,
     -1131993888
    ],
    [
     10,
     9,
     4833512554
    ],
    [
     10,
     10,
     4156757125
    ],
    [
     10,
     11,
     53082670
    ],
    [
     10,
     12,
     -6835793030
    ],
    [
     10,
     13,
     -2477837580
    ],
    [
     10,
     14,
     22449898691
    ],
    [
     10,
     15,
     16620611714
    ],
    [
     10,
     16,
     1856232808
    ],
    [
     10,
     17,
     -659884933
    ],
    [
     10,
     18,
     -3464039405
    ],
    [
     11,
     3,
     24055204
    ],
    [
     11,
     4,
     -1288401137
    ],
    [
     11,
     5,
     415115358
    ],
    [
     11,
     6,
     -394451285
    ],
    [
     11,
     7,
     1512443415
    ],
    [
     11,
     8,
     2585128077
    ],
    [
     11,
     9,
     3558584428
    ],
    [
     11,
     10,
     -2270659023
    ],
    [
     11,
     11,
     -6965727739
    ],
    [
     11,
     12,
     -3076536183
    ],
    [
     11,
     13,
     21707205174
    ],
    [
     11,
     14,
     19862279410
    ],
    [
     11,
     15,
     4398244329
    ],
    [
     11,
     16,
     1371805666
    ],
    [
     11,
     17,
     1067304560
    ],
    [
     11,
     18,
     2309698893
    ],
    [
     12,
     2,
     -999363794
    ],
    [
     12,
     3,
     365497465
    ],
    [
     12,
     4,
     672039675
    ],
    [
     12,
     5,
     -296150493
    ],
    [
     12,
     6,
     699314709
    ],
    [
     12,
     7,
     -2035981339
    ],
    [
     12,
     8,
     -209566296
    ],
    [
     12,
     9,
     -4939521415
    ],
    [
     12,
     10,
     -8247884440
    ],
    [
     12,
     11,
     -5467940334
    ],
    [
     12,
     12,
     16049849532
    ],
    [
     12,
     13,
     14740548165
    ],
    [
     12,
     14,
     1397696933
    ],
    [
     12,
     15,
     -1942968443
    ],
    [
     12,
     16,
     -2002795527
    ],
    [
     12,
     17,
     -693732386
    ],
    [
     12,
     18,
     -1825651482
    ],
    [
     13,
     1,
     -2257417692
    ],
    [
     13,
     2,
     4151386280
    ],
    [
     13,
     3,
     303590071
    ],
    [
     13,
     4,
     753313784
    ],
    [
     13,
     5,
     713527277
    ],
    [
     13,
     6,
     -3819703946
    ],
    [
     13,
     7,
     137997641
    ],
    [
     13,
     8,
     -2863486971
    ],
    [
     13,
     9,
     -5248383663
    ],
    [
     13,
     10,
     -4349868207
    ],
    [
     13,
     11,
     12108269507
    ],
    [
     13,
     12,
     12573889577
    ],
    [
     13,
     13,
     2524121589
    ],
    [
     13,
     14,
     -739215373
    ],
    [
     13,
     15,
     -106080717
    ],
    [
     13,
     16,
     572151026
    ],
    [
     13,
     17,
     301674507
    ],
    [
     13,
     18,
     192937747
    ],
    [
     14,
     0,
     -3418253485
    ],
    [
     14,
     1,
     9665377037
    ],
    [
     14,
     2,
     -1802287528
    ],
    [
     14,
     3,
     498170229
    ],
    [
     14,
     4,
     -1233474484
    ],
    [
     14,
     5,
     -7393763550
    ],
    [
     14,
     6,
     -1671992404
    ],
    [
     14,
     7,
     -3486018297
    ],
    [
     14,
     8,
     -4113613902
    ],
    [
     14,
     9,
     -5275174396
    ],
    [
     14,
     10,
     6949236909
    ],
    [
     14,
     11,
     8035816560
    ],
    [
     14,
     12,
     799496555
    ],
    [
     14,
     13,
     -1397704603
    ],
    [
     14,
     14,
     -965907252
    ],
    [
     14,
     15,
     -291439469
    ],
    [
     14,
     16,
     -600429100
    ],
    [
     14,
     17,
     -202263537
    ],
    [
     14,
     18,
     -59685257
    ],
    [
     15,
     0,
     17012537119
    ],
    [
     15,
     1,
     -6626598300
    ],
    [
     15,
     2,
     -95947899
    ],
    [
     15,
     3,
     -1105598332
    ],
    [
     15,
     4,
     -7533223526
    ],
    [
     15,
     5,
     -119514300
    ],
    [
     15,
     6,
     -954155042
    ],
    [
     15,
     7,
     -1389428762
    ],
    [
     15,
     8,
     -3032164787
    ],
    [
     15,
     9,
     3912643464
    ],
    [
     15,
     10,
     5329669619
    ],
    [
     15,
     11,
     1000433043
    ],
    [
     15,
     12,
     -649331956
    ],
    [
     15,
     13,
     -114400977
    ],
    [
     15,
     14,
     174862636
    ],
    [
     15,
     15,
     410904
    ],
    [
     15,
     16,
     -65777168
    ],
    [
     15,
     17,
     -158151340
    ],
    [
     16,
     0,
     -18014574345
    ],
    [
     16,
     1,
     -2688740107
    ],
    [
     16,
     2,
     -2274898371
    ],
    [
     16,
     3,
     -7172757308
    ],
    [
     16,
     4,
     -411600777
    ],
    [
     16,
     5,
     -724499492
    ],
    [
     16,
     6,
     -646366060
    ],
    [
     16,
     7,
     -1841910144
    ],
    [
     16,
     8,
     1438413577
    ],
    [
     16,
     9,
     2713693693
    ],
    [
     16,
     10,
     590459487
    ],
    [
     16,
     11,
     -515415486
    ],
    [
     16,
     12,
     -268465275
    ],
    [
     16,
     13,
     44907076
    ],
    [
     16,
     14,
     -118248707
    ],
    [
     16,
     15,
     -36876536
    ],
    [
     16,
     16,
     -16072797
    ],
    [
     17,
     0,
     -9542883648
    ],
    [
     17,
     1,
     -4479614085
    ],
    [
     17,
     2,
     -5456548096
    ],
    [
     17,
     3,
     -348425789
    ],
    [
     17,
     4,
     -140523785
    ],
    [
     17,
     5,
     -717735977
    ],
    [
     17,
     6,
     -1451044992
    ],
    [
     17,
     7,
     -147702242
    ],
    [
     17,
     8,
     424724110
    ],
    [
     17,
     9,
     166235596
    ],
    [
     17,
     10,
     -268707592
    ],
    [
     17,
     11,
     -327983242
    ],
    [
     17,
     12,
     -135627484
    ],
    [
     17,
     13,
     -105785688
    ],
    [
     17,
     14,
     -174386446
    ],
    [
     17,
     15,
     -299998375
    ]
   ]
  },
  {
   "t": 15,
   "l": 77273968929,
   "a": [
    [
     0,
     15,
     -497963291148
    ],
    [
     0,
     16,
     12093553867348
    ],
    [
     0,
     17,
     48113760861747
    ],
    [
     0,
     18,
     -111966961765495
    ],
    [
     1,
     14,
     2670848854629
    ],
    [
     1,
     15,
     -3996296696427
    ],
    [
     1,
     16,
     3472609573247
    ],
    [
     1,
     17,
     18279434157119
    ],
    [
     1,
     18,
     -69055280445379
    ],
    [
     2,
     13,
     1467974636453
    ],
    [
     2,
     14,
     -3814706207522
    ],
    [
     2,
     15,
     299308614085
    ],
    [
     2,
     16,
     2538699555649
    ],
    [
     2,
     17,
     -4770580807283
    ],
    [
     2,
     18,
     1625968130871
    ],
    [
     3,
     12,
     603214939802
    ],
    [
     3,
     13,
     -1872341449350
    ],
    [
     3,
     14,
     -575573384075
    ],
    [
     3,
     15,
     2735107409308
    ],
    [
     3,
     16,
     2106626471040
    ],
    [
     3,
     17,
     21621281354827
    ],
    [
     3,
     18,
     2771308334518
    ],
    [
     4,
     11,
     241027035359
    ],
    [
     4,
     12,
     -972834908809
    ],
    [
     4,
     13,
     210113707746
    ],
    [
     4,
     14,
     1796102713445
    ],
    [
     4,
     15,
     2388365119703
    ],
    [
     4,
     16,
     10570400479226
    ],
    [
     4,
     17,
     8439961907012
    ],
    [
     4,
     18,
     -3408511073707
    ],
    [
     5,
     10,
     74769547790
    ],
    [
     5,
     11,
     -492542495913
    ],
    [
     5,
     12,
     339829832718
    ],
    [
     5,
     13,
     995725261542
    ],
    [
     5,
     14,
     1564298420182
    ],
    [
     5,
     15,
     993121377904
    ],
    [
     5,
     16,
     5617193679016
    ],
    [
     5,
     17,
     308657321502
    ],
    [
     5,
     18,
     -666647793396
    ],
    [
     6,
     9,
     -257384910
    ],
    [
     6,
     10,
     -200507805482
    ],
    [
     6,
     11,
     141197215695
    ],
    [
     6,
     12,
     727137117375
    ],
    [
     6,
     13,
     820225430199
    ],
    [
     6,
     14,
     -5007731711690
    ],
    [
     6,
     15,
     3011509799668
    ],
    [
     6,
     16,
     -350473380173
    ],
    [
     6,
     17,
     1718575785524
    ],
    [
     6,
     18,
     -668729565147
    ],
    [
     7,
     8,
     -14727264705
    ],
    [
     7,
     9,
     -61844601813
    ],
    [
     7,
     10,
     39083316136
    ],
    [
     7,
     11,
     403383902338
    ],
    [
     7,
     12,
     593215679287
    ],
    [
     7,
     13,
     -8900500502136
    ],
    [
     7,
     14,
     1309211391494
    ],
    [
     7,
     15,
     -368015481372
    ],
    [
     7,
     16,
     1864682749169
    ],
    [
     7,
     17,
     649944787686
    ],
    [
     7,
     18,
     -123485000689
    ],
    [
     8,
     7,
     -5990467506
    ],
    [
     8,
     8,
     -11374996842
    ],
    [
     8,
     9,
     4457716894
    ],
    [
     8,
     10,
     165812217171
    ],
    [
     8,
     11,
     415063716254
    ],
    [
     8,
     12,
     -10714534297753
    ],
    [
     8,
     13,
     492766270838
    ],
    [
     8,
     14,
     -419256772575
    ],
    [
     8,
     15,
     1904911957211
    ],
    [
     8,
     16,
     243540523008
    ],
    [
     8,
     17,
     525978238207
    ],
    [
     8,
     18,
     -147386126232
    ],
    [
     9,
     6,
     3568276871
    ],
    [
     9,
     7,
     15391906933
    ],
    [
     9,
     8,
     1370520282
    ],
    [
     9,
     9,
     35324939409
    ],
    [
     9,
     10,
     215864530121
    ],
    [
     9,
     11,
     -11070656387286
    ],
    [
     9,
     12,
     -78958701939
    ],
    [
     9,
     13,
     -512836807349
    ],
    [
     9,
     14,
     1822124816073
    ],
    [
     9,
     15,
     77104085859
    ],
    [
     9,
     16,
     472729807162
    ],
    [
     9,
     17,
     542600941131
    ],
    [
     9,
     18,
     126324410022
    ],
    [
     10,
     5,
     4813227752
    ],
    [
     10,
     6,
     26126121174
    ],
    [
     10,
     7,
     -10417399663
    ],
    [
     10,
     8,
     -47790060665
    ],
    [
     10,
     9,
     46871613611
    ],
    [
     10,
     10,
     -10490587563441
    ],
    [
     10,
     11,
     -285262746696
    ],
    [
     10,
     12,
     -479299093783
    ],
    [
     10,
     13,
     1547315815916
    ],
    [
     10,
     14,
     -33436930615
    ],
    [
     10,
     15,
     192936615488
    ],
    [
     10,
     16,
     213513953650
    ],
    [
     10,
     17,
     197979729563
    ],
    [
     10,
     18,
     -168722759817
    ],
    [
     11,
     4,
     -4492396446
    ],
    [
     11,
     5,
     28943682509
    ],
    [
     11,
     6,
     -1031994420
    ],
    [
     11,
     7,
     -49487661593
    ],
    [
     11,
     8,
     -33118526534
    ],
    [
     11,
     9,
     -9178362075736
    ],
    [
     11,
     10,
     -252624832943
    ],
    [
     11,
     11,
     -367312497560
    ],
    [
     11,
     12,
     1292463816153
    ],
    [
     11,
     13,
     -16931006570
    ],
    [
     11,
     14,
     244832833867
    ],
    [
     11,
     15,
     263209729772
    ],
    [
     11,
     16,
     311600856851
    ],
    [
     11,
     17,
     252434280608
    ],
    [
     11,
     18,
     159233002295
    ],
    [
     12,
     3,
     -16813139635
    ],
    [
     12,
     4,
     23674350499
    ],
    [
     12,
     5,
     -16547926360
    ],
    [
     12,
     6,
     -67363999392
    ],
    [
     12,
     7,
     -135947944624
    ],
    [
     12,
     8,
     -7600991287172
    ],
    [
     12,
     9,
     -246168593316
    ],
    [
     12,
     10,
     -351602231614
    ],
    [
     12,
     11,
     911924633506
    ],
    [
     12,
     12,
     -171014732543
    ],
    [
     12,
     13,
     31632024124
    ],
    [
     12,
     14,
     9998910970
    ],
    [
     12,
     15,
     -12671904789
    ],
    [
     12,
     16,
     -83495866924
    ],
    [
     12,
     17,
     -55125143134
    ],
    [
     12,
     18,
     -158154949978
    ],
    [
     13,
     2,
     -1545224674
    ],
    [
     13,
     3,
     -1707870516
    ],
    [
     13,
     4,
     -11474132134
    ],
    [
     13,
     5,
     -4383370680
    ],
    [
     13,
     6,
     -74394220121
    ],
    [
     13,
     7,
     -5730474443832
    ],
    [
     13,
     8,
     -19901622694
    ],
    [
     13,
     9,
     -186188092212
    ],
    [
     13,
     10,
     721010124388
    ],
    [
     13,
     11,
     -73153598390
    ],
    [
     13,
     12,
     83051080477
    ],
    [
     13,
     13,
     115677281657
    ],
    [
     13,
     14,
     99476236745
    ],
    [
     13,
     15,
     69969593433
    ],
    [
     13,
     16,
     72713860189
    ],
    [
     13,
     17,
     55354194302
    ],
    [
     13,
     18,
     58524488469
    ],
    [
     14,
     1,
     79995925713
    ],
    [
     14,
     2,
     -86279084471
    ],
    [
     14,
     3,
     20997687803
    ],
    [
     14,
     4,
     45424760386
    ],
    [
     14,
     5,
     -17933994102
    ],
    [
     14,
     6,
     -3991253460256
    ],
    [
     14,
     7,
     39449307604
    ],
    [
     14,
     8,
     -145006889477
    ],
    [
     14,
     9,
     436122936757
    ],
    [
     14,
     10,
     -82463125438
    ],
    [
     14,
     11,
     35309879483
    ],
    [
     14,
     12,
     47567286597
    ],
    [
     14,
     13,
     41503328630
    ],
    [
     14,
     14,
     -4490437225
    ],
    [
     14,
     15,
     -24226011416
    ],
    [
     14,
     16,
     -29428411396
    ],
    [
     14,
     17,
     -1853969282
    ],
    [
     14,
     18,
     -7521817588
    ],
    [
     15,
     0,
     255059320185
    ],
    [
     15,
     1,
     -339799386233
    ],
    [
     15,
     2,
     31409915882
    ],
    [
     15,
     3,
     32471885501
    ],
    [
     15,
     4,
     7837389100
    ],
    [
     15,
     5,
     -2480772386215
    ],
    [
     15,
     6,
     96146583811
    ],
    [
     15,
     7,
     -86501210388
    ],
    [
     15,
     8,
     229553329629
    ],
    [
     15,
     9,
     -62275663048
    ],
    [
     15,
     10,
     12726690310
    ],
    [
     15,
     11,
     18258885301
    ],
    [
     15,
     12,
     19603698784
    ],
    [
     15,
     13,
     8135017319
    ],
    [
     15,
     14,
     -12599043881
    ],
    [
     15,
     15,
     -16419186325
    ],
    [
     15,
     16,
     7758843916
    ],
    [
     15,
     17,
     1663008148
    ],
    [
     15,
     18,
     1080886263
    ],
    [
     16,
     0,
     -699934932480
    ],
    [
     16,
     1,
     141150565971
    ],
    [
     16,
     2,
     21152873792
    ],
    [
     16,
     3,
     69218006488
    ],
    [
     16,
     4,
     -1233366665940
    ],
    [
     16,
     5,
     127465629885
    ],
    [
     16,
     6,
     -32618113680
    ],
    [
     16,
     7,
     112169655996
    ],
    [
     16,
     8,
     -20985827718
    ],
    [
     16,
     9,
     25059020779
    ],
    [
     16,
     10,
     26736798673
    ],
    [
     16,
     11,
     30439093375
    ],
    [
     16,
     12,
     22048932146
    ],
    [
     16,
     13,
     1056478876
    ],
    [
     16,
     14,
     -7486453624
    ],
    [
     16,
     15,
     3058663514
    ],
    [
     16,
     16,
     4578944928
    ],
    [
     16,
     17,
     4444907167
    ],
    [
     17,
     0,
     146178556427
    ],
    [
     17,
     1,
     -72213018222
    ],
    [
     17,
     2,
     55317632551
    ],
    [
     17,
     3,
     -479379156534
    ],
    [
     17,
     4,
     24733722576
    ],
    [
     17,
     5,
     -35080599203
    ],
    [
     17,
     6,
     -7053688344
    ],
    [
     17,
     7,
     -39756294505
    ],
    [
     17,
     8,
     -10841495788
    ],
    [
     17,
     9,
     -4285551623
    ],
    [
     17,
     10,
     -4942811481
    ],
    [
     17,
     11,
     -4950757397
    ],
    [
     17,
     12,
     -7195113289
    ],
    [
     17,
     13,
     -11466262031
    ],
    [
     17,
     14,
     -3964538583
    ],
    [
     17,
     15,
     -6637914944
    ],
    [
     17,
     16,
     3465753226
    ]
   ]
  },
  {
   "t": 15,
   "l": 1055948474,
   "a": [
    [
     0,
     15,
     94744885955
    ],
    [
     0,
     16,
     -230403491472
    ],
    [
     0,
     17,
     -207675687849
    ],
    [
     0,
     18,
     241499604654
    ],
    [
     1,
     14,
     50804589519
    ],
    [
     1,
     15,
     -116242411406
    ],
    [
     1,
     16,
     -57280519903
    ],
    [
     1,
     17,
     -73167275580
    ],
    [
     1,
     18,
     -332684412615
    ],
    [
     2,
     13,
     26522215607
    ],
    [
     2,
     14,
     -53936032677
    ],
    [
     2,
     15,
     -16203848733
    ],
    [
     2,
     16,
     -68484092009
    ],
    [
     2,
     17,
     32677955718
    ],
    [
     2,
     18,
     -171752218938
    ],
    [
     3,
     12,
     14278353052
    ],
    [
     3,
     13,
     -29317124210
    ],
    [
     3,
     14,
     3365899661
    ],
    [
     3,
     15,
     -38384888777
    ],
    [
     3,
     16,
     25321078178
    ],
    [
     3,
     17,
     -143544966202
    ],
    [
     3,
     18,
     -21151387579
    ],
    [
     4,
     11,
     7145095312
    ],
    [
     4,
     12,
     -16746175233
    ],
    [
     4,
     13,
     8166293090
    ],
    [
     4,
     14,
     -27202623461
    ],
    [
     4,
     15,
     1346324596
    ],
    [
     4,
     16,
     -70453486434
    ],
    [
     4,
     17,
     -47739433267
    ],
    [
     4,
     18,
     -3986068442
    ],
    [
     5,
     10,
     3023854157
    ],
    [
     5,
     11,
     -8515394561
    ],
    [
     5,
     12,
     4135770872
    ],
    [
     5,
     13,
     -13047014426
    ],
    [
     5,
     14,
     -3887324864
    ],
    [
     5,
     15,
     -42784832393
    ],
    [
     5,
     16,
     -8063048824
    ],
    [
     5,
     17,
     -29779559513
    ],
    [
     5,
     18,
     27137802331
    ],
    [
     6,
     9,
     936205914
    ],
    [
     6,
     10,
     -3729521002
    ],
    [
     6,
     11,
     726068960
    ],
    [
     6,
     12,
     -3507606039
    ],
    [
     6,
     13,
     -4696371554
    ],
    [
     6,
     14,
     -28594010662
    ],
    [
     6,
     15,
     13372518613
    ],
    [
     6,
     16,
     -13850464356
    ],
    [
     6,
     17,
     30335096439
    ],
    [
     6,
     18,
     47246937914
    ],
    [
     7,
     8,
     108136330
    ],
    [
     7,
     9,
     -1314102613
    ],
    [
     7,
     10,
     -706442891
    ],
    [
     7,
     11,
     1011382567
    ],
    [
     7,
     12,
     -3504793148
    ],
    [
     7,
     13,
     -15810348207
    ],
    [
     7,
     14,
     26052910856
    ],
    [
     7,
     15,
     8534887877
    ],
    [
     7,
     16,
     36383333906
    ],
    [
     7,
     17,
     24065662735
    ],
    [
     7,
     18,
     16987664790
    ],
    [
     8,
     7,
     -121254541
    ],
    [
     8,
     8,
     -240136107
    ],
    [
     8,
     9,
     -625622075
    ],
    [
     8,
     10,
     2366118414
    ],
    [
     8,
     11,
     -1857733281
    ],
    [
     8,
     12,
     -5872893018
    ],
    [
     8,
     13,
     32750769668
    ],
    [
     8,
     14,
     14546002226
    ],
    [
     8,
     15,
     34069121473
    ],
    [
     8,
     16,
     18802313991
    ],
    [
     8,
     17,
     10266980394
    ],
    [
     8,
     18,
     5332256597
    ],
    [
     9,
     6,
     -142459468
    ],
    [
     9,
     7,
     282021347
    ],
    [
     9,
     8,
     -184901603
    ],
    [
     9,
     9,
     1591169140
    ],
    [
     9,
     10,
     -1004466474
    ],
    [
     9,
     11,
     -445958143
    ],
    [
     9,
     12,
     34809214895
    ],
    [
     9,
     13,
     15433100980
    ],
    [
     9,
     14,
     33338118879
    ],
    [
     9,
     15,
     13816049108
    ],
    [
     9,
     16,
     6403739705
    ],
    [
     9,
     17,
     981271096
    ],
    [
     9,
     18,
     -611013287
    ],
    [
     10,
     5,
     -190564204
    ],
    [
     10,
     6,
     481591523
    ],
    [
     10,
     7,
     153599930
    ],
    [
     10,
     8,
     432717247
    ],
    [
     10,
     9,
     -466571377
    ],
    [
     10,
     10,
     1935771441
    ],
    [
     10,
     11,
     33519428334
    ],
    [
     10,
     12,
     15349685545
    ],
    [
     10,
     13,
     28675988969
    ],
    [
     10,
     14,
     9120509315
    ],
    [
     10,
     15,
     5247977708
    ],
    [
     10,
     16,
     -450129257
    ],
    [
     10,
     17,
     -1059156956
    ],
    [
     10,
     18,
     -198583566
    ],
    [
     11,
     4,
     -267117591
    ],
    [
     11,
     5,
     595798095
    ],
    [
     11,
     6,
     366807705
    ],
    [
     11,
     7,
     -597927830
    ],
    [
     11,
     8,
     -344687966
    ],
    [
     11,
     9,
     2424840662
    ],
    [
     11,
     10,
     30594801042
    ],
    [
     11,
     11,
     14192323808
    ],
    [
     11,
     12,
     23936291670
    ],
    [
     11,
     13,
     6169635387
    ],
    [
     11,
     14,
     3815738436
    ],
    [
     11,
     15,
     -769312178
    ],
    [
     11,
     16,
     -2650729514
    ],
    [
     11,
     17,
     -442739574
    ],
    [
     11,
     18,
     781091584
    ],
    [
     12,
     3,
     -130851463
    ],
    [
     12,
     4,
     519873177
    ],
    [
     12,
     5,
     91097797
    ],
    [
     12,
     6,
     -1059114714
    ],
    [
     12,
     7,
     -14903691
    ],
    [
     12,
     8,
     1950037447
    ],
    [
     12,
     9,
     26130823418
    ],
    [
     12,
     10,
     11302747172
    ],
    [
     12,
     11,
     18839638965
    ],
    [
     12,
     12,
     3332158729
    ],
    [
     12,
     13,
     2104108312
    ],
    [
     12,
     14,
     -957635725
    ],
    [
     12,
     15,
     -2091209217
    ],
    [
     12,
     16,
     -1038592439
    ],
    [
     12,
     17,
     -727363939
    ],
    [
     12,
     18,
     224362563
    ],
    [
     13,
     2,
     482306801
    ],
    [
     13,
     3,
     -279634460
    ],
    [
     13,
     4,
     -433515118
    ],
    [
     13,
     5,
     -880662766
    ],
    [
     13,
     6,
     305434724
    ],
    [
     13,
     7,
     434764660
    ],
    [
     13,
     8,
     20602552705
    ],
    [
     13,
     9,
     8236345400
    ],
    [
     13,
     10,
     13766665270
    ],
    [
     13,
     11,
     2040082700
    ],
    [
     13,
     12,
     1049322834
    ],
    [
     13,
     13,
     -875937565
    ],
    [
     13,
     14,
     -1637270143
    ],
    [
     13,
     15,
     -404735618
    ],
    [
     13,
     16,
     -238500730
    ],
    [
     13,
     17,
     256190819
    ],
    [
     13,
     18,
     586929993
    ],
    [
     14,
     1,
     2369366097
    ],
    [
     14,
     2,
     -1807216998
    ],
    [
     14,
     3,
     -273305609
    ],
    [
     14,
     4,
     637786514
    ],
    [
     14,
     5,
     1668476390
    ],
    [
     14,
     6,
     80013033
    ],
    [
     14,
     7,
     15903491222
    ],
    [
     14,
     8,
     6198085841
    ],
    [
     14,
     9,
     9847421449
    ],
    [
     14,
     10,
     1699787104
    ],
    [
     14,
     11,
     1244950578
    ],
    [
     14,
     12,
     -425615893
    ],
    [
     14,
     13,
     -482636047
    ],
    [
     14,
     14,
     635913102
    ],
    [
     14,
     15,
     164661426
    ],
    [
     14,
     16,
     220754348
    ],
    [
     14,
     17,
     727447259
    ],
    [
     14,
     18,
     975838761
    ],
    [
     15,
     0,
     7444307210
    ],
    [
     15,
     1,
     -4994145149
    ],
    [
     15,
     2,
     433040869
    ],
    [
     15,
     3,
     2169341824
    ],
    [
     15,
     4,
     1827443865
    ],
    [
     15,
     5,
     -1360744714
    ],
    [
     15,
     6,
     9308933214
    ],
    [
     15,
     7,
     2915588587
    ],
    [
     15,
     8,
     5421904970
    ],
    [
     15,
     9,
     458882478
    ],
    [
     15,
     10,
     356143178
    ],
    [
     15,
     11,
     -1010694572
    ],
    [
     15,
     12,
     -1203729835
    ],
    [
     15,
     13,
     -437051256
    ],
    [
     15,
     14,
     -570615930
    ],
    [
     15,
     15,
     -516547916
    ],
    [
     15,
     16,
     -421811776
    ],
    [
     15,
     17,
     -258207541
    ],
    [
     15,
     18,
     -145515754
    ],
    [
     16,
     0,
     -13520178533
    ],
    [
     16,
     1,
     984658688
    ],
    [
     16,
     2,
     2907806152
    ],
    [
     16,
     3,
     1585442984
    ],
    [
     16,
     4,
     -1474247524
    ],
    [
     16,
     5,
     5130759601
    ],
    [
     16,
     6,
     1595291193
    ],
    [
     16,
     7,
     3168583858
    ],
    [
     16,
     8,
     365003822
    ],
    [
     16,
     9,
     549603958
    ],
    [
     16,
     10,
     -92225459
    ],
    [
     16,
     11,
     -452850933
    ],
    [
     16,
     12,
     299471198
    ],
    [
     16,
     13,
     110796883
    ],
    [
     16,
     14,
     32748048
    ],
    [
     16,
     15,
     109924030
    ],
    [
     16,
     16,
     151164470
    ],
    [
     16,
     17,
     102290403
    ],
    [
     17,
     0,
     354221396
    ],
    [
     17,
     1,
     1050321697
    ],
    [
     17,
     2,
     -1309478829
    ],
    [
     17,
     3,
     -2896195408
    ],
    [
     17,
     4,
     496204063
    ],
    [
     17,
     5,
     -795773865
    ],
    [
     17,
     6,
     665256513
    ],
    [
     17,
     7,
     -386054352
    ],
    [
     17,
     8,
     -261446427
    ],
    [
     17,
     9,
     -606773420
    ],
    [
     17,
     10,
     -673852881
    ],
    [
     17,
     11,
     -357980873
    ],
    [
     17,
     12,
     -269074723
    ],
    [
     17,
     13,
     -206089402
    ],
    [
     17,
     14,
     -129283649
    ],
    [
     17,
     15,
     -102822243
    ],
    [
     17,
     16,
     -106885897
    ]
   ]
  },
  {
   "t": 16,
   "l": 15425659631,
   "a": [
    [
     0,
     16,
     -330911724124
    ],
    [
     0,
     17,
     1344572335459
    ],
    [
     0,
     18,
     12315714404391
    ],
    [
     1,
     15,
     421322158946
    ],
    [
     1,
     16,
     -130535520970
    ],
    [
     1,
     17,
     -293531320862
    ],
    [
     1,
     18,
     7362841197913
    ],
    [
     2,
     14,
     278364151584
    ],
    [
     2,
     15,
     -343205533323
    ],
    [
     2,
     16,
     -551722981564
    ],
    [
     2,
     17,
     2794200578504
    ],
    [
     2,
     18,
     4043693114201
    ],
    [
     3,
     13,
     126846390072
    ],
    [
     3,
     14,
     -166938327756
    ],
    [
     3,
     15,
     -586788607019
    ],
    [
     3,
     16,
     2058374621265
    ],
    [
     3,
     17,
     2688411098553
    ],
    [
     3,
     18,
     3654985145596
    ],
    [
     4,
     12,
     54645586116
    ],
    [
     4,
     13,
     -95898441913
    ],
    [
     4,
     14,
     -300678299086
    ],
    [
     4,
     15,
     1322564442359
    ],
    [
     4,
     16,
     1562750851034
    ],
    [
     4,
     17,
     2973372333744
    ],
    [
     4,
     18,
     1343960956173
    ],
    [
     5,
     11,
     21358968938
    ],
    [
     5,
     12,
     -55178052223
    ],
    [
     5,
     13,
     -134115833324
    ],
    [
     5,
     14,
     750456508958
    ],
    [
     5,
     15,
     629241067884
    ],
    [
     5,
     16,
     1975393825068
    ],
    [
     5,
     17,
     1046167617263
    ],
    [
     5,
     18,
     496670994176
    ],
    [
     6,
     10,
     4991976448
    ],
    [
     6,
     11,
     -27065500059
    ],
    [
     6,
     12,
     -85351046766
    ],
    [
     6,
     13,
     396115724344
    ],
    [
     6,
     14,
     -9743422957
    ],
    [
     6,
     15,
     1210152056733
    ],
    [
     6,
     16,
     744855776160
    ],
    [
     6,
     17,
     328263051883
    ],
    [
     6,
     18,
     397526236242
    ],
    [
     7,
     9,
     -1051275526
    ],
    [
     7,
     10,
     -10891106987
    ],
    [
     7,
     11,
     -54440026537
    ],
    [
     7,
     12,
     170340601235
    ],
    [
     7,
     13,
     -380216810582
    ],
    [
     7,
     14,
     683540774502
    ],
    [
     7,
     15,
     397403429794
    ],
    [
     7,
     16,
     339459022249
    ],
    [
     7,
     17,
     390056884569
    ],
    [
     7,
     18,
     275203389718
    ],
    [
     8,
     8,
     -1493596079
    ],
    [
     8,
     9,
     -3391868473
    ],
    [
     8,
     10,
     -27959915949
    ],
    [
     8,
     11,
     31941449800
    ],
    [
     8,
     12,
     -581237469518
    ],
    [
     8,
     13,
     336687890711
    ],
    [
     8,
     14,
     203769237938
    ],
    [
     8,
     15,
     324488341822
    ],
    [
     8,
     16,
     385577352675
    ],
    [
     8,
     17,
     236908247059
    ],
    [
     8,
     18,
     173196745477
    ],
    [
     9,
     7,
     -411747276
    ],
    [
     9,
     8,
     -89064122
    ],
    [
     9,
     9,
     -7538183461
    ],
    [
     9,
     10,
     -35589289760
    ],
    [
     9,
     11,
     -665143421067
    ],
    [
     9,
     12,
     150068725378
    ],
    [
     9,
     13,
     104573262948
    ],
    [
     9,
     14,
     258576997311
    ],
    [
     9,
     15,
     366869096875
    ],
    [
     9,
     16,
     207165164390
    ],
    [
     9,
     17,
     128434801143
    ],
    [
     9,
     18,
     83299597146
    ],
    [
     10,
     6,
     496198356
    ],
    [
     10,
     7,
     1724624923
    ],
    [
     10,
     8,
     5534916799
    ],
    [
     10,
     9,
     -53753538190
    ],
    [
     10,
     10,
     -656855730879
    ],
    [
     10,
     11,
     47232754759
    ],
    [
     10,
     12,
     39931332207
    ],
    [
     10,
     13,
     214477010543
    ],
    [
     10,
     14,
     323460476673
    ],
    [
     10,
     15,
     176330675222
    ],
    [
     10,
     16,
     106426970716
    ],
    [
     10,
     17,
     82710227311
    ],
    [
     10,
     18,
     68272921549
    ],
    [
     11,
     5,
     193305536
    ],
    [
     11,
     6,
     2457460155
    ],
    [
     11,
     7,
     10418032020
    ],
    [
     11,
     8,
     -40362997384
    ],
    [
     11,
     9,
     -589885247428
    ],
    [
     11,
     10,
     2085525916
    ],
    [
     11,
     11,
     19377612860
    ],
    [
     11,
     12,
     171327422296
    ],
    [
     11,
     13,
     264646671282
    ],
    [
     11,
     14,
     141035533843
    ],
    [
     11,
     15,
     82809977818
    ],
    [
     11,
     16,
     57609914162
    ],
    [
     11,
     17,
     42441950897
    ],
    [
     11,
     18,
     17012845454
    ],
    [
     12,
     4,
     -1142499123
    ],
    [
     12,
     5,
     2998734472
    ],
    [
     12,
     6,
     9196986001
    ],
    [
     12,
     7,
     -7578206828
    ],
    [
     12,
     8,
     -482133427960
    ],
    [
     12,
     9,
     6117192499
    ],
    [
     12,
     10,
     22562184632
    ],
    [
     12,
     11,
     143240252116
    ],
    [
     12,
     12,
     218480471878
    ],
    [
     12,
     13,
     115231114641
    ],
    [
     12,
     14,
     75857935438
    ],
    [
     12,
     15,
     61604920854
    ],
    [
     12,
     16,
     57432067697
    ],
    [
     12,
     17,
     41879913265
    ],
    [
     12,
     18,
     26932730979
    ],
    [
     13,
     3,
     -2037553345
    ],
    [
     13,
     4,
     1511697292
    ],
    [
     13,
     5,
     376362740
    ],
    [
     13,
     6,
     23875822318
    ],
    [
     13,
     7,
     -366051812076
    ],
    [
     13,
     8,
     9183530073
    ],
    [
     13,
     9,
     19443930472
    ],
    [
     13,
     10,
     99792668233
    ],
    [
     13,
     11,
     154911828542
    ],
    [
     13,
     12,
     76042272470
    ],
    [
     13,
     13,
     41969161669
    ],
    [
     13,
     14,
     29282004452
    ],
    [
     13,
     15,
     16954688962
    ],
    [
     13,
     16,
     4135036
    ],
    [
     13,
     17,
     -5267668193
    ],
    [
     13,
     18,
     -13220769947
    ],
    [
     14,
     2,
     1186796818
    ],
    [
     14,
     3,
     -2503743689
    ],
    [
     14,
     4,
     -6534674696
    ],
    [
     14,
     5,
     54710302906
    ],
    [
     14,
     6,
     -237986158685
    ],
    [
     14,
     7,
     36717528752
    ],
    [
     14,
     8,
     40687307120
    ],
    [
     14,
     9,
     79959482365
    ],
    [
     14,
     10,
     118667578172
    ],
    [
     14,
     11,
     62213859351
    ],
    [
     14,
     12,
     35967412944
    ],
    [
     14,
     13,
     31889795539
    ],
    [
     14,
     14,
     31268549304
    ],
    [
     14,
     15,
     19390477776
    ],
    [
     14,
     16,
     12502756145
    ],
    [
     14,
     17,
     7435813005
    ],
    [
     14,
     18,
     7280069498
    ],
    [
     15,
     1,
     14329862376
    ],
    [
     15,
     2,
     -10950884173
    ],
    [
     15,
     3,
     -6438503409
    ],
    [
     15,
     4,
     73655227789
    ],
    [
     15,
     5,
     -126954326485
    ],
    [
     15,
     6,
     49359973372
    ],
    [
     15,
     7,
     40391797831
    ],
    [
     15,
     8,
     54862247438
    ],
    [
     15,
     9,
     78117548763
    ],
    [
     15,
     10,
     43309145833
    ],
    [
     15,
     11,
     26823972022
    ],
    [
     15,
     12,
     23070964583
    ],
    [
     15,
     13,
     22074449948
    ],
    [
     15,
     14,
     11532534275
    ],
    [
     15,
     15,
     4035899720
    ],
    [
     15,
     16,
     -1498386842
    ],
    [
     15,
     17,
     968753565
    ],
    [
     15,
     18,
     2121323992
    ],
    [
     16,
     0,
     49464636577
    ],
    [
     16,
     1,
     -27688346204
    ],
    [
     16,
     2,
     -1624645288
    ],
    [
     16,
     3,
     68195849834
    ],
    [
     16,
     4,
     -48951997207
    ],
    [
     16,
     5,
     45915984300
    ],
    [
     16,
     6,
     36300366789
    ],
    [
     16,
     7,
     30813568088
    ],
    [
     16,
     8,
     40355596187
    ],
    [
     16,
     9,
     21706647910
    ],
    [
     16,
     10,
     12260147113
    ],
    [
     16,
     11,
     8561136245
    ],
    [
     16,
     12,
     10374416958
    ],
    [
     16,
     13,
     5496030712
    ],
    [
     16,
     14,
     810840735
    ],
    [
     16,
     15,
     -2233697472
    ],
    [
     16,
     16,
     -805360867
    ],
    [
     16,
     17,
     -1878037912
    ],
    [
     16,
     18,
     -3730107292
    ],
    [
     17,
     0,
     -61987991441
    ],
    [
     17,
     1,
     7854025819
    ],
    [
     17,
     2,
     46377830085
    ],
    [
     17,
     3,
     2501385266
    ],
    [
     17,
     4,
     38083597392
    ],
    [
     17,
     5,
     30762923482
    ],
    [
     17,
     6,
     21905292399
    ],
    [
     17,
     7,
     25838611097
    ],
    [
     17,
     8,
     18094601528
    ],
    [
     17,
     9,
     12492716143
    ],
    [
     17,
     10,
     11564938641
    ],
    [
     17,
     11,
     10649962804
    ],
    [
     17,
     12,
     9568066942
    ],
    [
     17,
     13,
     7498387807
    ],
    [
     17,
     14,
     2908618046
    ],
    [
     17,
     15,
     2266093154
    ],
    [
     17,
     16,
     1800562195
    ],
    [
     17,
     17,
     5106532870
    ]
   ]
  },
  {
   "t": 16,
   "l": 6083628987,
   "a": [
    [
     0,
     16,
     217262348959
    ],
    [
     0,
     17,
     -1001209478493
    ],
    [
     0,
     18,
     5429333626191
    ],
    [
     1,
     15,
     268285682119
    ],
    [
     1,
     16,
     -527305676405
    ],
    [
     1,
     17,
     932311926980
    ],
    [
     1,
     18,
     1622498966487
    ],
    [
     2,
     14,
     155105211322
    ],
    [
     2,
     15,
     -305578909729
    ],
    [
     2,
     16,
     400287611751
    ],
    [
     2,
     17,
     550048854063
    ],
    [
     2,
     18,
     1056866423792
    ],
    [
     3,
     13,
     76372546359
    ],
    [
     3,
     14,
     -162480126769
    ],
    [
     3,
     15,
     204887591834
    ],
    [
     3,
     16,
     549871633938
    ],
    [
     3,
     17,
     697858060354
    ],
    [
     3,
     18,
     566835520541
    ],
    [
     4,
     12,
     33898175147
    ],
    [
     4,
     13,
     -85309357116
    ],
    [
     4,
     14,
     144908737900
    ],
    [
     4,
     15,
     342269646971
    ],
    [
     4,
     16,
     357048830020
    ],
    [
     4,
     17,
     576919125663
    ],
    [
     4,
     18,
     134721406891
    ],
    [
     5,
     11,
     12578776272
    ],
    [
     5,
     12,
     -36333797436
    ],
    [
     5,
     13,
     79403327503
    ],
    [
     5,
     14,
     196869139628
    ],
    [
     5,
     15,
     189614718047
    ],
    [
     5,
     16,
     449970197131
    ],
    [
     5,
     17,
     172931518776
    ],
    [
     5,
     18,
     40703555788
    ],
    [
     6,
     10,
     2549528757
    ],
    [
     6,
     11,
     -9676703285
    ],
    [
     6,
     12,
     19978797151
    ],
    [
     6,
     13,
     103417038355
    ],
    [
     6,
     14,
     123261358701
    ],
    [
     6,
     15,
     321687628580
    ],
    [
     6,
     16,
     148172815489
    ],
    [
     6,
     17,
     22725403801
    ],
    [
     6,
     18,
     90752820237
    ],
    [
     7,
     9,
     -958215628
    ],
    [
     7,
     10,
     1211297030
    ],
    [
     7,
     11,
     -10445506255
    ],
    [
     7,
     12,
     48197079070
    ],
    [
     7,
     13,
     86575523200
    ],
    [
     7,
     14,
     241454239968
    ],
    [
     7,
     15,
     56140966372
    ],
    [
     7,
     16,
     127637516910
    ],
    [
     7,
     17,
     122864484891
    ],
    [
     7,
     18,
     88658808457
    ],
    [
     8,
     8,
     -1126097687
    ],
    [
     8,
     9,
     3230723947
    ],
    [
     8,
     10,
     -17837962449
    ],
    [
     8,
     11,
     13119426961
    ],
    [
     8,
     12,
     60933046468
    ],
    [
     8,
     13,
     192053224602
    ],
    [
     8,
     14,
     16082097426
    ],
    [
     8,
     15,
     174450575551
    ],
    [
     8,
     16,
     120470789242
    ],
    [
     8,
     17,
     71163321948
    ],
    [
     8,
     18,
     59799632517
    ],
    [
     9,
     7,
     -218294520
    ],
    [
     9,
     8,
     1576244693
    ],
    [
     9,
     9,
     -12169850099
    ],
    [
     9,
     10,
     -7024911043
    ],
    [
     9,
     11,
     43267440213
    ],
    [
     9,
     12,
     164594198432
    ],
    [
     9,
     13,
     7220573892
    ],
    [
     9,
     14,
     160035535297
    ],
    [
     9,
     15,
     122808885684
    ],
    [
     9,
     16,
     78268793554
    ],
    [
     9,
     17,
     42881579426
    ],
    [
     9,
     18,
     23519185320
    ],
    [
     10,
     6,
     493069494
    ],
    [
     10,
     7,
     -829956185
    ],
    [
     10,
     8,
     -2317355020
    ],
    [
     10,
     9,
     -14497493103
    ],
    [
     10,
     10,
     33862239219
    ],
    [
     10,
     11,
     143830262079
    ],
    [
     10,
     12,
     3581545018
    ],
    [
     10,
     13,
     150717981015
    ],
    [
     10,
     14,
     115132281946
    ],
    [
     10,
     15,
     62765117630
    ],
    [
     10,
     16,
     35524339826
    ],
    [
     10,
     17,
     25177994474
    ],
    [
     10,
     18,
     11973121219
    ],
    [
     11,
     5,
     222739482
    ],
    [
     11,
     6,
     -1499330212
    ],
    [
     11,
     7,
     5988883481
    ],
    [
     11,
     8,
     -12357549465
    ],
    [
     11,
     9,
     28693148393
    ],
    [
     11,
     10,
     125338377856
    ],
    [
     11,
     11,
     10896893303
    ],
    [
     11,
     12,
     130463769354
    ],
    [
     11,
     13,
     95822950728
    ],
    [
     11,
     14,
     51974700929
    ],
    [
     11,
     15,
     33234693287
    ],
    [
     11,
     16,
     28827824280
    ],
    [
     11,
     17,
     13905994259
    ],
    [
     11,
     18,
     2581088922
    ],
    [
     12,
     4,
     -699824320
    ],
    [
     12,
     5,
     124860033
    ],
    [
     12,
     6,
     8224957941
    ],
    [
     12,
     7,
     -4040533635
    ],
    [
     12,
     8,
     27191739644
    ],
    [
     12,
     9,
     113186736717
    ],
    [
     12,
     10,
     22659340775
    ],
    [
     12,
     11,
     112083094762
    ],
    [
     12,
     12,
     80807130916
    ],
    [
     12,
     13,
     42532102830
    ],
    [
     12,
     14,
     27679666948
    ],
    [
     12,
     15,
     29692246712
    ],
    [
     12,
     16,
     18845403433
    ],
    [
     12,
     17,
     13821361322
    ],
    [
     12,
     18,
     3018811106
    ],
    [
     13,
     3,
     -1246624084
    ],
    [
     13,
     4,
     2036895038
    ],
    [
     13,
     5,
     3491077753
    ],
    [
     13,
     6,
     6020453749
    ],
    [
     13,
     7,
     26652725607
    ],
    [
     13,
     8,
     95043494240
    ],
    [
     13,
     9,
     27368112056
    ],
    [
     13,
     10,
     84582478043
    ],
    [
     13,
     11,
     58684583574
    ],
    [
     13,
     12,
     30971470945
    ],
    [
     13,
     13,
     18839203924
    ],
    [
     13,
     14,
     21049431468
    ],
    [
     13,
     15,
     10739792133
    ],
    [
     13,
     16,
     2441280017
    ],
    [
     13,
     17,
     -1946100250
    ],
    [
     13,
     18,
     -5379181860
    ],
    [
     14,
     2,
     286933117
    ],
    [
     14,
     3,
     2032802939
    ],
    [
     14,
     4,
     -5410678509
    ],
    [
     14,
     5,
     15260564212
    ],
    [
     14,
     6,
     28979389739
    ],
    [
     14,
     7,
     79655116446
    ],
    [
     14,
     8,
     35169427589
    ],
    [
     14,
     9,
     62879072027
    ],
    [
     14,
     10,
     44457527095
    ],
    [
     14,
     11,
     24169136790
    ],
    [
     14,
     12,
     13502696150
    ],
    [
     14,
     13,
     17641665197
    ],
    [
     14,
     14,
     13681097672
    ],
    [
     14,
     15,
     9048492506
    ],
    [
     14,
     16,
     4184043958
    ],
    [
     14,
     17,
     1262509161
    ],
    [
     14,
     18,
     1653370699
    ],
    [
     15,
     1,
     7742247728
    ],
    [
     15,
     2,
     -2635623173
    ],
    [
     15,
     3,
     -12612817590
    ],
    [
     15,
     4,
     24918508324
    ],
    [
     15,
     5,
     33547061989
    ],
    [
     15,
     6,
     64893363447
    ],
    [
     15,
     7,
     35137580740
    ],
    [
     15,
     8,
     44565122785
    ],
    [
     15,
     9,
     32335673577
    ],
    [
     15,
     10,
     19614368756
    ],
    [
     15,
     11,
     13657375460
    ],
    [
     15,
     12,
     15831926815
    ],
    [
     15,
     13,
     13525682727
    ],
    [
     15,
     14,
     9113581241
    ],
    [
     15,
     15,
     4192628461
    ],
    [
     15,
     16,
     732189425
    ],
    [
     15,
     17,
     943220752
    ],
    [
     15,
     18,
     3189523260
    ],
    [
     16,
     0,
     33436893657
    ],
    [
     16,
     1,
     -13847177052
    ],
    [
     16,
     2,
     -12729141865
    ],
    [
     16,
     3,
     27477296250
    ],
    [
     16,
     4,
     31354492309
    ],
    [
     16,
     5,
     44037405330
    ],
    [
     16,
     6,
     27021097302
    ],
    [
     16,
     7,
     24331645839
    ],
    [
     16,
     8,
     16249957285
    ],
    [
     16,
     9,
     9287916963
    ],
    [
     16,
     10,
     5332407842
    ],
    [
     16,
     11,
     6019258241
    ],
    [
     16,
     12,
     4933773403
    ],
    [
     16,
     13,
     2354442556
    ],
    [
     16,
     14,
     20148654
    ],
    [
     16,
     15,
     -1591901198
    ],
    [
     16,
     16,
     -792057674
    ],
    [
     16,
     17,
     -2139950623
    ],
    [
     16,
     18,
     -3069854309
    ],
    [
     17,
     0,
     -56349726550
    ],
    [
     17,
     1,
     -11104291804
    ],
    [
     17,
     2,
     20394704737
    ],
    [
     17,
     3,
     25463869571
    ],
    [
     17,
     4,
     26812065647
    ],
    [
     17,
     5,
     20380771458
    ],
    [
     17,
     6,
     15114082287
    ],
    [
     17,
     7,
     12719881753
    ],
    [
     17,
     8,
     9645920196
    ],
    [
     17,
     9,
     6922776507
    ],
    [
     17,
     10,
     8164558797
    ],
    [
     17,
     11,
     5942776326
    ],
    [
     17,
     12,
     6149567949
    ],
    [
     17,
     13,
     4862100396
    ],
    [
     17,
     14,
     2145953557
    ],
    [
     17,
     15,
     1061653161
    ],
    [
     17,
     16,
     1739946716
    ],
    [
     17,
     17,
     3879945458
    ]
   ]
  },
  {
   "t": 17,
   "l": 21290618433,
   "a": [
    [
     0,
     17,
     -1242236559469
    ],
    [
     0,
     18,
     -1305702782069
    ],
    [
     1,
     16,
     -315071515523
    ],
    [
     1,
     17,
     541995818367
    ],
    [
     1,
     18,
     -6931448772158
    ],
    [
     2,
     15,
     -29115172255
    ],
    [
     2,
     16,
     284034256229
    ],
    [
     2,
     17,
     -4094226582368
    ],
    [
     2,
     18,
     -2329998993505
    ],
    [
     3,
     14,
     -32162746188
    ],
    [
     3,
     15,
     195381457709
    ],
    [
     3,
     16,
     -2901141738499
    ],
    [
     3,
     17,
     -1743799091386
    ],
    [
     3,
     18,
     -342078118700
    ],
    [
     4,
     13,
     -28418766783
    ],
    [
     4,
     14,
     120845491846
    ],
    [
     4,
     15,
     -1905407221662
    ],
    [
     4,
     16,
     -689757953172
    ],
    [
     4,
     17,
     796418843371
    ],
    [
     4,
     18,
     48400169611
    ],
    [
     5,
     12,
     -18885194876
    ],
    [
     5,
     13,
     58608765719
    ],
    [
     5,
     14,
     -1124279339360
    ],
    [
     5,
     15,
     275406706222
    ],
    [
     5,
     16,
     738633354294
    ],
    [
     5,
     17,
     102824245778
    ],
    [
     5,
     18,
     180964658503
    ],
    [
     6,
     11,
     -9484695426
    ],
    [
     6,
     12,
     24960121159
    ],
    [
     6,
     13,
     -587007627862
    ],
    [
     6,
     14,
     943273301887
    ],
    [
     6,
     15,
     637760210788
    ],
    [
     6,
     16,
     -74947437692
    ],
    [
     6,
     17,
     262698522915
    ],
    [
     6,
     18,
     50241965962
    ],
    [
     7,
     10,
     -3966681141
    ],
    [
     7,
     11,
     7249653469
    ],
    [
     7,
     12,
     -247246381655
    ],
    [
     7,
     13,
     1302629716126
    ],
    [
     7,
     14,
     530851815720
    ],
    [
     7,
     15,
     -195885782485
    ],
    [
     7,
     16,
     338805735912
    ],
    [
     7,
     17,
     -109798494083
    ],
    [
     7,
     18,
     53462630638
    ],
    [
     8,
     9,
     -941913774
    ],
    [
     8,
     10,
     -1234717597
    ],
    [
     8,
     11,
     -50473423724
    ],
    [
     8,
     12,
     1443557862760
    ],
    [
     8,
     13,
     444297103151
    ],
    [
     8,
     14,
     -231069185897
    ],
    [
     8,
     15,
     398344913015
    ],
    [
     8,
     16,
     -291042983363
    ],
    [
     8,
     17,
     -10043018125
    ],
    [
     8,
     18,
     54121529317
    ],
    [
     9,
     8,
     209804838
    ],
    [
     9,
     9,
     -3331982687
    ],
    [
     9,
     10,
     41397599625
    ],
    [
     9,
     11,
     1431658404614
    ],
    [
     9,
     12,
     369714555666
    ],
    [
     9,
     13,
     -244693689468
    ],
    [
     9,
     14,
     400166070652
    ],
    [
     9,
     15,
     -339396256951
    ],
    [
     9,
     16,
     -16559561044
    ],
    [
     9,
     17,
     29809059915
    ],
    [
     9,
     18,
     -2139903595
    ],
    [
     10,
     7,
     616861234
    ],
    [
     10,
     8,
     -2091972990
    ],
    [
     10,
     9,
     62365143677
    ],
    [
     10,
     10,
     1308244469939
    ],
    [
     10,
     11,
     294064016350
    ],
    [
     10,
     12,
     -229486039008
    ],
    [
     10,
     13,
     361361949786
    ],
    [
     10,
     14,
     -307788051767
    ],
    [
     10,
     15,
     -52607677321
    ],
    [
     10,
     16,
     26463416584
    ],
    [
     10,
     17,
     27967750865
    ],
    [
     10,
     18,
     -3793987071
    ],
    [
     11,
     6,
     630900178
    ],
    [
     11,
     7,
     32391618
    ],
    [
     11,
     8,
     42928264181
    ],
    [
     11,
     9,
     1121394587281
    ],
    [
     11,
     10,
     230280360313
    ],
    [
     11,
     11,
     -197511896123
    ],
    [
     11,
     12,
     308017231795
    ],
    [
     11,
     13,
     -278466823447
    ],
    [
     11,
     14,
     -63419095118
    ],
    [
     11,
     15,
     5031688080
    ],
    [
     11,
     16,
     23193488206
    ],
    [
     11,
     17,
     12185873326
    ],
    [
     11,
     18,
     21767436806
    ],
    [
     12,
     5,
     897248365
    ],
    [
     12,
     6,
     1713593718
    ],
    [
     12,
     7,
     6740625200
    ],
    [
     12,
     8,
     898058101096
    ],
    [
     12,
     9,
     171088931406
    ],
    [
     12,
     10,
     -159857239427
    ],
    [
     12,
     11,
     245378670590
    ],
    [
     12,
     12,
     -234914312841
    ],
    [
     12,
     13,
     -45864668792
    ],
    [
     12,
     14,
     7978111545
    ],
    [
     12,
     15,
     16888155730
    ],
    [
     12,
     16,
     12235921610
    ],
    [
     12,
     17,
     20336905797
    ],
    [
     12,
     18,
     11053686823
    ],
    [
     13,
     4,
     676483050
    ],
    [
     13,
     5,
     1113161623
    ],
    [
     13,
     6,
     -28051920701
    ],
    [
     13,
     7,
     668982789614
    ],
    [
     13,
     8,
     124348434328
    ],
    [
     13,
     9,
     -117984264466
    ],
    [
     13,
     10,
     177817354936
    ],
    [
     13,
     11,
     -177685574516
    ],
    [
     13,
     12,
     -37349978308
    ],
    [
     13,
     13,
     8707651103
    ],
    [
     13,
     14,
     20387239688
    ],
    [
     13,
     15,
     17193589111
    ],
    [
     13,
     16,
     25422317618
    ],
    [
     13,
     17,
     20326326919
    ],
    [
     13,
     18,
     19295433597
    ],
    [
     14,
     3,
     -1122840443
    ],
    [
     14,
     4,
     -940071340
    ],
    [
     14,
     5,
     -51942067647
    ],
    [
     14,
     6,
     452537818729
    ],
    [
     14,
     7,
     77955848724
    ],
    [
     14,
     8,
     -86459408277
    ],
    [
     14,
     9,
     114130437513
    ],
    [
     14,
     10,
     -123153572397
    ],
    [
     14,
     11,
     -28502513118
    ],
    [
     14,
     12,
     477784917
    ],
    [
     14,
     13,
     8367444681
    ],
    [
     14,
     14,
     3380952868
    ],
    [
     14,
     15,
     5697598298
    ],
    [
     14,
     16,
     1518577317
    ],
    [
     14,
     17,
     4945846889
    ],
    [
     14,
     18,
     -1244745871
    ],
    [
     15,
     2,
     -3094134865
    ],
    [
     15,
     3,
     -2655893274
    ],
    [
     15,
     4,
     -58219560384
    ],
    [
     15,
     5,
     275502133053
    ],
    [
     15,
     6,
     51677658216
    ],
    [
     15,
     7,
     -43120605591
    ],
    [
     15,
     8,
     72114243687
    ],
    [
     15,
     9,
     -69677371031
    ],
    [
     15,
     10,
     -12097877254
    ],
    [
     15,
     11,
     4735725398
    ],
    [
     15,
     12,
     10870620729
    ],
    [
     15,
     13,
     15524934968
    ],
    [
     15,
     14,
     15311460093
    ],
    [
     15,
     15,
     8431919191
    ],
    [
     15,
     16,
     11729812539
    ],
    [
     15,
     17,
     12944366651
    ],
    [
     15,
     18,
     16056057045
    ],
    [
     16,
     1,
     -7383680574
    ],
    [
     16,
     2,
     -5134417840
    ],
    [
     16,
     3,
     -46230644224
    ],
    [
     16,
     4,
     136705134030
    ],
    [
     16,
     5,
     25417882946
    ],
    [
     16,
     6,
     -24705388769
    ],
    [
     16,
     7,
     31830561800
    ],
    [
     16,
     8,
     -35670335498
    ],
    [
     16,
     9,
     -4028919837
    ],
    [
     16,
     10,
     -459598165
    ],
    [
     16,
     11,
     3417666004
    ],
    [
     16,
     12,
     5486454755
    ],
    [
     16,
     13,
     6706890662
    ],
    [
     16,
     14,
     5420007391
    ],
    [
     16,
     15,
     1270349081
    ],
    [
     16,
     16,
     552981213
    ],
    [
     16,
     17,
     612195229
    ],
    [
     16,
     18,
     -2366150841
    ],
    [
     17,
     0,
     -30668695422
    ],
    [
     17,
     1,
     -18071646110
    ],
    [
     17,
     2,
     -36845674673
    ],
    [
     17,
     3,
     35699732223
    ],
    [
     17,
     4,
     -464344562
    ],
    [
     17,
     5,
     -10660433730
    ],
    [
     17,
     6,
     5935677794
    ],
    [
     17,
     7,
     -17752487147
    ],
    [
     17,
     8,
     -8584904438
    ],
    [
     17,
     9,
     -3492309801
    ],
    [
     17,
     10,
     26803437
    ],
    [
     17,
     11,
     476763633
    ],
    [
     17,
     12,
     10103608424
    ],
    [
     17,
     13,
     10374393195
    ],
    [
     17,
     14,
     7119099078
    ],
    [
     17,
     15,
     4438622641
    ],
    [
     17,
     16,
     6525889185
    ],
    [
     17,
     17,
     7092062842
    ],
    [
     17,
     18,
     -15157688504
    ]
   ]
  },
  {
   "t": 17,
   "l": 770466239,
   "a": [
    [
     0,
     17,
     -46919409235
    ],
    [
     0,
     18,
     -15627089980
    ],
    [
     1,
     16,
     -8866330594
    ],
    [
     1,
     17,
     66822175152
    ],
    [
     1,
     18,
     -386697910931
    ],
    [
     2,
     15,
     -353192189
    ],
    [
     2,
     16,
     38189470043
    ],
    [
     2,
     17,
     -236354275383
    ],
    [
     2,
     18,
     -12079157047
    ],
    [
     3,
     14,
     -1234569865
    ],
    [
     3,
     15,
     27466131828
    ],
    [
     3,
     16,
     -167370483965
    ],
    [
     3,
     17,
     -39533009656
    ],
    [
     3,
     18,
     -5434062589
    ],
    [
     4,
     13,
     -1540254661
    ],
    [
     4,
     14,
     19572402289
    ],
    [
     4,
     15,
     -111550368031
    ],
    [
     4,
     16,
     -47690844805
    ],
    [
     4,
     17,
     101862477099
    ],
    [
     4,
     18,
     -23662809120
    ],
    [
     5,
     12,
     -1342353057
    ],
    [
     5,
     13,
     12858743440
    ],
    [
     5,
     14,
     -68922488686
    ],
    [
     5,
     15,
     -40591556413
    ],
    [
     5,
     16,
     139016395757
    ],
    [
     5,
     17,
     -31334992563
    ],
    [
     5,
     18,
     12535612983
    ],
    [
     6,
     11,
     -944612874
    ],
    [
     6,
     12,
     7961782372
    ],
    [
     6,
     13,
     -38785077324
    ],
    [
     6,
     14,
     -31969056898
    ],
    [
     6,
     15,
     155225841799
    ],
    [
     6,
     16,
     -43098312997
    ],
    [
     6,
     17,
     11932594687
    ],
    [
     6,
     18,
     2562049436
    ],
    [
     7,
     10,
     -580601815
    ],
    [
     7,
     11,
     4444537752
    ],
    [
     7,
     12,
     -18968820921
    ],
    [
     7,
     13,
     -25525663232
    ],
    [
     7,
     14,
     156893405500
    ],
    [
     7,
     15,
     -48813561487
    ],
    [
     7,
     16,
     10259499383
    ],
    [
     7,
     17,
     -4421026618
    ],
    [
     7,
     18,
     -1916571356
    ],
    [
     8,
     9,
     -269935468
    ],
    [
     8,
     10,
     1968755992
    ],
    [
     8,
     11,
     -6803513215
    ],
    [
     8,
     12,
     -20526546055
    ],
    [
     8,
     13,
     148868742419
    ],
    [
     8,
     14,
     -49048830272
    ],
    [
     8,
     15,
     10878675631
    ],
    [
     8,
     16,
     -13849768661
    ],
    [
     8,
     17,
     -2846284951
    ],
    [
     8,
     18,
     3230500360
    ],
    [
     9,
     8,
     -40437693
    ],
    [
     9,
     9,
     400629266
    ],
    [
     9,
     10,
     -255757561
    ],
    [
     9,
     11,
     -16455112700
    ],
    [
     9,
     12,
     134223960361
    ],
    [
     9,
     13,
     -46131127044
    ],
    [
     9,
     14,
     10088039205
    ],
    [
     9,
     15,
     -16472331204
    ],
    [
     9,
     16,
     -1688651235
    ],
    [
     9,
     17,
     2740783292
    ],
    [
     9,
     18,
     -207965067
    ],
    [
     10,
     7,
     108145533
    ],
    [
     10,
     8,
     -436732299
    ],
    [
     10,
     9,
     2346586419
    ],
    [
     10,
     10,
     -13247730935
    ],
    [
     10,
     11,
     115082737459
    ],
    [
     10,
     12,
     -40652735471
    ],
    [
     10,
     13,
     8496740180
    ],
    [
     10,
     14,
     -15299812022
    ],
    [
     10,
     15,
     -2579767623
    ],
    [
     10,
     16,
     2929715216
    ],
    [
     10,
     17,
     1492884626
    ],
    [
     10,
     18,
     -232696815
    ],
    [
     11,
     6,
     158848810
    ],
    [
     11,
     7,
     -712166371
    ],
    [
     11,
     8,
     2462028852
    ],
    [
     11,
     9,
     -10436364356
    ],
    [
     11,
     10,
     94123912139
    ],
    [
     11,
     11,
     -33766701415
    ],
    [
     11,
     12,
     6921894747
    ],
    [
     11,
     13,
     -13906876571
    ],
    [
     11,
     14,
     -2678200449
    ],
    [
     11,
     15,
     2414608408
    ],
    [
     11,
     16,
     1473854748
    ],
    [
     11,
     17,
     -83819794
    ],
    [
     11,
     18,
     399633149
    ],
    [
     12,
     5,
     133380106
    ],
    [
     12,
     6,
     -564523142
    ],
    [
     12,
     7,
     1250514213
    ],
    [
     12,
     8,
     -8053891194
    ],
    [
     12,
     9,
     72885440705
    ],
    [
     12,
     10,
     -26448263562
    ],
    [
     12,
     11,
     5175782796
    ],
    [
     12,
     12,
     -11698388994
    ],
    [
     12,
     13,
     -1901613160
    ],
    [
     12,
     14,
     2400943828
    ],
    [
     12,
     15,
     1432942120
    ],
    [
     12,
     16,
     -314438240
    ],
    [
     12,
     17,
     723794937
    ],
    [
     12,
     18,
     672301165
    ],
    [
     13,
     4,
     16005744
    ],
    [
     13,
     5,
     -195156495
    ],
    [
     13,
     6,
     -350989132
    ],
    [
     13,
     7,
     -5871636855
    ],
    [
     13,
     8,
     53011953752
    ],
    [
     13,
     9,
     -19315313435
    ],
    [
     13,
     10,
     3343044578
    ],
    [
     13,
     11,
     -8881229205
    ],
    [
     13,
     12,
     -1427136758
    ],
    [
     13,
     13,
     2029029200
    ],
    [
     13,
     14,
     1614225245
    ],
    [
     13,
     15,
     39689581
    ],
    [
     13,
     16,
     596442880
    ],
    [
     13,
     17,
     909175384
    ],
    [
     13,
     18,
     654254255
    ],
    [
     14,
     3,
     -208145295
    ],
    [
     14,
     4,
     262557892
    ],
    [
     14,
     5,
     -1731549619
    ],
    [
     14,
     6,
     -3996704290
    ],
    [
     14,
     7,
     35215237633
    ],
    [
     14,
     8,
     -13217576593
    ],
    [
     14,
     9,
     1756924735
    ],
    [
     14,
     10,
     -6092031777
    ],
    [
     14,
     11,
     -923662142
    ],
    [
     14,
     12,
     1290795345
    ],
    [
     14,
     13,
     1075448205
    ],
    [
     14,
     14,
     -421233464
    ],
    [
     14,
     15,
     -189631411
    ],
    [
     14,
     16,
     66860659
    ],
    [
     14,
     17,
     192371541
    ],
    [
     14,
     18,
     -42182119
    ],
    [
     15,
     2,
     -425837902
    ],
    [
     15,
     3,
     667181733
    ],
    [
     15,
     4,
     -2425144947
    ],
    [
     15,
     5,
     -2092737090
    ],
    [
     15,
     6,
     21042575561
    ],
    [
     15,
     7,
     -7560007302
    ],
    [
     15,
     8,
     1001029689
    ],
    [
     15,
     9,
     -3415141251
    ],
    [
     15,
     10,
     -257913749
    ],
    [
     15,
     11,
     1010613351
    ],
    [
     15,
     12,
     897441311
    ],
    [
     15,
     13,
     138620119
    ],
    [
     15,
     14,
     240728673
    ],
    [
     15,
     15,
     364712597
    ],
    [
     15,
     16,
     545678171
    ],
    [
     15,
     17,
     573072532
    ],
    [
     15,
     18,
     658542442
    ],
    [
     16,
     1,
     -671802885
    ],
    [
     16,
     2,
     791933652
    ],
    [
     16,
     3,
     -2165918221
    ],
    [
     16,
     4,
     -763961052
    ],
    [
     16,
     5,
     10167606687
    ],
    [
     16,
     6,
     -3967472380
    ],
    [
     16,
     7,
     209938996
    ],
    [
     16,
     8,
     -1693067705
    ],
    [
     16,
     9,
     11164238
    ],
    [
     16,
     10,
     419983439
    ],
    [
     16,
     11,
     377899051
    ],
    [
     16,
     12,
     -111474636
    ],
    [
     16,
     13,
     -33700905
    ],
    [
     16,
     14,
     168110302
    ],
    [
     16,
     15,
     63736326
    ],
    [
     16,
     16,
     -15640131
    ],
    [
     16,
     17,
     -63528076
    ],
    [
     16,
     18,
     -109610202
    ],
    [
     17,
     0,
     -1518192765
    ],
    [
     17,
     1,
     58225095
    ],
    [
     17,
     2,
     -1732896810
    ],
    [
     17,
     3,
     -412572277
    ],
    [
     17,
     4,
     2887434529
    ],
    [
     17,
     5,
     -1465192858
    ],
    [
     17,
     6,
     -109958765
    ],
    [
     17,
     7,
     -750151019
    ],
    [
     17,
     8,
     -208727007
    ],
    [
     17,
     9,
     42346654
    ],
    [
     17,
     10,
     95132500
    ],
    [
     17,
     11,
     -99281798
    ],
    [
     17,
     12,
     264156902
    ],
    [
     17,
     13,
     400472096
    ],
    [
     17,
     14,
     286807779
    ],
    [
     17,
     15,
     134128538
    ],
    [
     17,
     16,
     235436050
    ],
    [
     17,
     17,
     302138133
    ],
    [
     17,
     18,
     -522696007
    ]
   ]
  },
  {
   "t": 17,
   "l": 339923444,
   "a": [
    [
     0,
     17,
     -13404176563
    ],
    [
     0,
     18,
     60747928983
    ],
    [
     1,
     16,
     -2833452529
    ],
    [
     1,
     17,
     82358168858
    ],
    [
     1,
     18,
     -231780973957
    ],
    [
     2,
     15,
     -2003467041
    ],
    [
     2,
     16,
     53408591028
    ],
    [
     2,
     17,
     -151538338052
    ],
    [
     2,
     18,
     -35870660405
    ],
    [
     3,
     14,
     -1162862052
    ],
    [
     3,
     15,
     32451091554
    ],
    [
     3,
     16,
     -94471351627
    ],
    [
     3,
     17,
     -46470570997
    ],
    [
     3,
     18,
     9812436141
    ],
    [
     4,
     13,
     -482028842
    ],
    [
     4,
     14,
     17801110128
    ],
    [
     4,
     15,
     -54769911018
    ],
    [
     4,
     16,
     -36514566634
    ],
    [
     4,
     17,
     4882012460
    ],
    [
     4,
     18,
     -37148704873
    ],
    [
     5,
     12,
     -41535654
    ],
    [
     5,
     13,
     8190692100
    ],
    [
     5,
     14,
     -27595227554
    ],
    [
     5,
     15,
     -24375570109
    ],
    [
     5,
     16,
     -4843295905
    ],
    [
     5,
     17,
     -70024327349
    ],
    [
     5,
     18,
     17235028235
    ],
    [
     6,
     11,
     169632167
    ],
    [
     6,
     12,
     2576857518
    ],
    [
     6,
     13,
     -9985105012
    ],
    [
     6,
     14,
     -15728941204
    ],
    [
     6,
     15,
     -10672781758
    ],
    [
     6,
     16,
     -93077303565
    ],
    [
     6,
     17,
     28416141206
    ],
    [
     6,
     18,
     -1857742827
    ],
    [
     7,
     10,
     201280541
    ],
    [
     7,
     11,
     -174390423
    ],
    [
     7,
     12,
     176596958
    ],
    [
     7,
     13,
     -10065368140
    ],
    [
     7,
     14,
     -14715620618
    ],
    [
     7,
     15,
     -102412001589
    ],
    [
     7,
     16,
     34368210698
    ],
    [
     7,
     17,
     -5153261481
    ],
    [
     7,
     18,
     -1747428147
    ],
    [
     8,
     9,
     136418415
    ],
    [
     8,
     10,
     -1067955767
    ],
    [
     8,
     11,
     4801521336
    ],
    [
     8,
     12,
     -6478398150
    ],
    [
     8,
     13,
     -16622088746
    ],
    [
     8,
     14,
     -101324282012
    ],
    [
     8,
     15,
     36659951687
    ],
    [
     8,
     16,
     -7897955671
    ],
    [
     8,
     17,
     -2969711689
    ],
    [
     8,
     18,
     96843481
    ],
    [
     9,
     8,
     35820937
    ],
    [
     9,
     9,
     -896620831
    ],
    [
     9,
     10,
     5637302992
    ],
    [
     9,
     11,
     -4251591837
    ],
    [
     9,
     12,
     -16580310942
    ],
    [
     9,
     13,
     -93622700645
    ],
    [
     9,
     14,
     35460082347
    ],
    [
     9,
     15,
     -8885036185
    ],
    [
     9,
     16,
     -3918313834
    ],
    [
     9,
     17,
     320863147
    ],
    [
     9,
     18,
     -650965525
    ],
    [
     10,
     7,
     -44600108
    ],
    [
     10,
     8,
     -286404622
    ],
    [
     10,
     9,
     4159161228
    ],
    [
     10,
     10,
     -2968569170
    ],
    [
     10,
     11,
     -15354257032
    ],
    [
     10,
     12,
     -81556603955
    ],
    [
     10,
     13,
     31769363676
    ],
    [
     10,
     14,
     -8497320081
    ],
    [
     10,
     15,
     -4581607933
    ],
    [
     10,
     16,
     239806599
    ],
    [
     10,
     17,
     -453555120
    ],
    [
     10,
     18,
     -626111086
    ],
    [
     11,
     6,
     -74743472
    ],
    [
     11,
     7,
     296441969
    ],
    [
     11,
     8,
     1621063872
    ],
    [
     11,
     9,
     -2226194761
    ],
    [
     11,
     10,
     -13356051266
    ],
    [
     11,
     11,
     -67078417786
    ],
    [
     11,
     12,
     26533315955
    ],
    [
     11,
     13,
     -7668526856
    ],
    [
     11,
     14,
     -4622803577
    ],
    [
     11,
     15,
     -185906840
    ],
    [
     11,
     16,
     -409806353
    ],
    [
     11,
     17,
     -455755891
    ],
    [
     11,
     18,
     304516313
    ],
    [
     12,
     5,
     -45039558
    ],
    [
     12,
     6,
     558605088
    ],
    [
     12,
     7,
     -1017534131
    ],
    [
     12,
     8,
     -1886804720
    ],
    [
     12,
     9,
     -10987302640
    ],
    [
     12,
     10,
     -51963505176
    ],
    [
     12,
     11,
     20657322031
    ],
    [
     12,
     12,
     -6471483351
    ],
    [
     12,
     13,
     -3919296037
    ],
    [
     12,
     14,
     -211117831
    ],
    [
     12,
     15,
     -361244877
    ],
    [
     12,
     16,
     -355406945
    ],
    [
     12,
     17,
     95752412
    ],
    [
     12,
     18,
     12045549
    ],
    [
     13,
     4,
     24685524
    ],
    [
     13,
     5,
     366393324
    ],
    [
     13,
     6,
     -3066804928
    ],
    [
     13,
     7,
     -1736839230
    ],
    [
     13,
     8,
     -8445993676
    ],
    [
     13,
     9,
     -37587665033
    ],
    [
     13,
     10,
     14784317405
    ],
    [
     13,
     11,
     -5016712907
    ],
    [
     13,
     12,
     -3080295854
    ],
    [
     13,
     13,
     -209823157
    ],
    [
     13,
     14,
     -268657859
    ],
    [
     13,
     15,
     -183791678
    ],
    [
     13,
     16,
     -18015935
    ],
    [
     13,
     17,
     -1484146
    ],
    [
     13,
     18,
     -4275427
    ],
    [
     14,
     3,
     89503881
    ],
    [
     14,
     4,
     -234375003
    ],
    [
     14,
     5,
     -4150545858
    ],
    [
     14,
     6,
     -1655312282
    ],
    [
     14,
     7,
     -6059687216
    ],
    [
     14,
     8,
     -24969218752
    ],
    [
     14,
     9,
     9551144464
    ],
    [
     14,
     10,
     -3533314062
    ],
    [
     14,
     11,
     -2270192594
    ],
    [
     14,
     12,
     -236209232
    ],
    [
     14,
     13,
     -317653693
    ],
    [
     14,
     14,
     -246257202
    ],
    [
     14,
     15,
     -124445214
    ],
    [
     14,
     16,
     -154881771
    ],
    [
     14,
     17,
     -44447589
    ],
    [
     14,
     18,
     18193929
    ],
    [
     15,
     2,
     120409807
    ],
    [
     15,
     3,
     -1054867555
    ],
    [
     15,
     4,
     -4133808535
    ],
    [
     15,
     5,
     -1410626690
    ],
    [
     15,
     6,
     -3859415311
    ],
    [
     15,
     7,
     -14589251780
    ],
    [
     15,
     8,
     5419913640
    ],
    [
     15,
     9,
     -2154144374
    ],
    [
     15,
     10,
     -1398393768
    ],
    [
     15,
     11,
     -102007886
    ],
    [
     15,
     12,
     -170662727
    ],
    [
     15,
     13,
     -8089993
    ],
    [
     15,
     14,
     20104155
    ],
    [
     15,
     15,
     67577511
    ],
    [
     15,
     16,
     52077508
    ],
    [
     15,
     17,
     127725407
    ],
    [
     15,
     18,
     228289254
    ],
    [
     16,
     1,
     44807887
    ],
    [
     16,
     2,
     -1687238042
    ],
    [
     16,
     3,
     -3073473356
    ],
    [
     16,
     4,
     -1034635900
    ],
    [
     16,
     5,
     -2138757995
    ],
    [
     16,
     6,
     -7074025147
    ],
    [
     16,
     7,
     2440855063
    ],
    [
     16,
     8,
     -1082972490
    ],
    [
     16,
     9,
     -701469564
    ],
    [
     16,
     10,
     -59136186
    ],
    [
     16,
     11,
     -135781211
    ],
    [
     16,
     12,
     -67576538
    ],
    [
     16,
     13,
     -31626714
    ],
    [
     16,
     14,
     26030287
    ],
    [
     16,
     15,
     -898529
    ],
    [
     16,
     16,
     -56015291
    ],
    [
     16,
     17,
     3688998
    ],
    [
     16,
     18,
     2399874
    ],
    [
     17,
     0,
     -281561522
    ],
    [
     17,
     1,
     -1746126693
    ],
    [
     17,
     2,
     -1678160778
    ],
    [
     17,
     3,
     -750742700
    ],
    [
     17,
     4,
     -1042677496
    ],
    [
     17,
     5,
     -2407136615
    ],
    [
     17,
     6,
     587967639
    ],
    [
     17,
     7,
     -508204026
    ],
    [
     17,
     8,
     -396211728
    ],
    [
     17,
     9,
     -123307916
    ],
    [
     17,
     10,
     -135184806
    ],
    [
     17,
     11,
     -102428553
    ],
    [
     17,
     12,
     29822136
    ],
    [
     17,
     13,
     58316055
    ],
    [
     17,
     14,
     35787996
    ],
    [
     17,
     15,
     -1598564
    ],
    [
     17,
     16,
     58553345
    ],
    [
     17,
     17,
     98905534
    ],
    [
     17,
     18,
     -129382770
    ]
   ]
  },
  {
   "t": 17,
   "l": 771822897,
   "a": [
    [
     0,
     17,
     -49667923651
    ],
    [
     0,
     18,
     66791824510
    ],
    [
     1,
     16,
     -17638204295
    ],
    [
     1,
     17,
     135954897859
    ],
    [
     1,
     18,
     -719350106002
    ],
    [
     2,
     15,
     -4888875652
    ],
    [
     2,
     16,
     88254446741
    ],
    [
     2,
     17,
     -482590722471
    ],
    [
     2,
     18,
     -55987265086
    ],
    [
     3,
     14,
     -3116585958
    ],
    [
     3,
     15,
     54088867116
    ],
    [
     3,
     16,
     -315566799811
    ],
    [
     3,
     17,
     -70449253261
    ],
    [
     3,
     18,
     -22876010783
    ],
    [
     4,
     13,
     -1764995352
    ],
    [
     4,
     14,
     30113890112
    ],
    [
     4,
     15,
     -190555076958
    ],
    [
     4,
     16,
     -56378408980
    ],
    [
     4,
     17,
     7442547717
    ],
    [
     4,
     18,
     13406903924
    ],
    [
     5,
     12,
     -724137482
    ],
    [
     5,
     13,
     14055439833
    ],
    [
     5,
     14,
     -101556348526
    ],
    [
     5,
     15,
     -36431572418
    ],
    [
     5,
     16,
     3332021125
    ],
    [
     5,
     17,
     25680852387
    ],
    [
     5,
     18,
     14614323034
    ],
    [
     6,
     11,
     -81283203
    ],
    [
     6,
     12,
     4675119206
    ],
    [
     6,
     13,
     -43009106862
    ],
    [
     6,
     14,
     -21117251166
    ],
    [
     6,
     15,
     -1163260867
    ],
    [
     6,
     16,
     29195818460
    ],
    [
     6,
     17,
     5112736489
    ],
    [
     6,
     18,
     2154621398
    ],
    [
     7,
     10,
     152248636
    ],
    [
     7,
     11,
     46145846
    ],
    [
     7,
     12,
     -8308745850
    ],
    [
     7,
     13,
     -11631477083
    ],
    [
     7,
     14,
     -3788009616
    ],
    [
     7,
     15,
     28630011626
    ],
    [
     7,
     16,
     -144023679
    ],
    [
     7,
     17,
     -8477531449
    ],
    [
     7,
     18,
     -1314390067
    ],
    [
     8,
     9,
     157923750
    ],
    [
     8,
     10,
     -1554200747
    ],
    [
     8,
     11,
     8911660787
    ],
    [
     8,
     12,
     -6025163473
    ],
    [
     8,
     13,
     -4453200674
    ],
    [
     8,
     14,
     26701148262
    ],
    [
     8,
     15,
     -2022090554
    ],
    [
     8,
     16,
     -19419274072
    ],
    [
     8,
     17,
     -2904967550
    ],
    [
     8,
     18,
     1691211646
    ],
    [
     9,
     8,
     56457425
    ],
    [
     9,
     9,
     -1402555619
    ],
    [
     9,
     10,
     13994818590
    ],
    [
     9,
     11,
     -2824429922
    ],
    [
     9,
     12,
     -3868478487
    ],
    [
     9,
     13,
     22956959159
    ],
    [
     9,
     14,
     -2957470954
    ],
    [
     9,
     15,
     -23727336969
    ],
    [
     9,
     16,
     -2758014416
    ],
    [
     9,
     17,
     1488389160
    ],
    [
     9,
     18,
     -487248564
    ],
    [
     10,
     7,
     -41154904
    ],
    [
     10,
     8,
     -495067242
    ],
    [
     10,
     9,
     11491640845
    ],
    [
     10,
     10,
     -1395744657
    ],
    [
     10,
     11,
     -2953046748
    ],
    [
     10,
     12,
     18760820216
    ],
    [
     10,
     13,
     -3698731807
    ],
    [
     10,
     14,
     -22863931479
    ],
    [
     10,
     15,
     -4166119277
    ],
    [
     10,
     16,
     1908978419
    ],
    [
     10,
     17,
     147760370
    ],
    [
     10,
     18,
     -232213356
    ],
    [
     11,
     6,
     -82463838
    ],
    [
     11,
     7,
     417259548
    ],
    [
     11,
     8,
     5196346705
    ],
    [
     11,
     9,
     -848329247
    ],
    [
     11,
     10,
     -1703393642
    ],
    [
     11,
     11,
     14491177119
    ],
    [
     11,
     12,
     -3936576357
    ],
    [
     11,
     13,
     -20765705602
    ],
    [
     11,
     14,
     -4787697741
    ],
    [
     11,
     15,
     1460174202
    ],
    [
     11,
     16,
     264401599
    ],
    [
     11,
     17,
     216135924
    ],
    [
     11,
     18,
     627309910
    ],
    [
     12,
     5,
     -33649829
    ],
    [
     12,
     6,
     858461127
    ],
    [
     12,
     7,
     -1968533698
    ],
    [
     12,
     8,
     -963480363
    ],
    [
     12,
     9,
     -635260997
    ],
    [
     12,
     10,
     10356484744
    ],
    [
     12,
     11,
     -3737748932
    ],
    [
     12,
     12,
     -17533560664
    ],
    [
     12,
     13,
     -3975054149
    ],
    [
     12,
     14,
     1576676249
    ],
    [
     12,
     15,
     264742123
    ],
    [
     12,
     16,
     -27440459
    ],
    [
     12,
     17,
     239615911
    ],
    [
     12,
     18,
     172615007
    ],
    [
     13,
     4,
     56588752
    ],
    [
     13,
     5,
     573731030
    ],
    [
     13,
     6,
     -7851863735
    ],
    [
     13,
     7,
     -1201532333
    ],
    [
     13,
     8,
     354058375
    ],
    [
     13,
     9,
     6734783357
    ],
    [
     13,
     10,
     -3387858121
    ],
    [
     13,
     11,
     -13521179582
    ],
    [
     13,
     12,
     -3131612858
    ],
    [
     13,
     13,
     1381048899
    ],
    [
     13,
     14,
     583931478
    ],
    [
     13,
     15,
     299903167
    ],
    [
     13,
     16,
     442712088
    ],
    [
     13,
     17,
     476258447
    ],
    [
     13,
     18,
     653061646
    ],
    [
     14,
     3,
     95567459
    ],
    [
     14,
     4,
     -369383819
    ],
    [
     14,
     5,
     -11197102132
    ],
    [
     14,
     6,
     -1427858223
    ],
    [
     14,
     7,
     625943524
    ],
    [
     14,
     8,
     3508859908
    ],
    [
     14,
     9,
     -2947392111
    ],
    [
     14,
     10,
     -9535588141
    ],
    [
     14,
     11,
     -2285025604
    ],
    [
     14,
     12,
     786696749
    ],
    [
     14,
     13,
     188100645
    ],
    [
     14,
     14,
     -163813644
    ],
    [
     14,
     15,
     -314207225
    ],
    [
     14,
     16,
     -238194012
    ],
    [
     14,
     17,
     96674793
    ],
    [
     14,
     18,
     -40417803
    ],
    [
     15,
     2,
     57306982
    ],
    [
     15,
     3,
     -1604127903
    ],
    [
     15,
     4,
     -11413148759
    ],
    [
     15,
     5,
     -1083869715
    ],
    [
     15,
     6,
     920369174
    ],
    [
     15,
     7,
     1816470782
    ],
    [
     15,
     8,
     -1944679920
    ],
    [
     15,
     9,
     -5673404833
    ],
    [
     15,
     10,
     -1185011280
    ],
    [
     15,
     11,
     782300666
    ],
    [
     15,
     12,
     344883484
    ],
    [
     15,
     13,
     486977365
    ],
    [
     15,
     14,
     243682600
    ],
    [
     15,
     15,
     81399841
    ],
    [
     15,
     16,
     333202170
    ],
    [
     15,
     17,
     497345956
    ],
    [
     15,
     18,
     650467308
    ],
    [
     16,
     1,
     -217674782
    ],
    [
     16,
     2,
     -2656559737
    ],
    [
     16,
     3,
     -8715120162
    ],
    [
     16,
     4,
     -685215893
    ],
    [
     16,
     5,
     495176176
    ],
    [
     16,
     6,
     249936472
    ],
    [
     16,
     7,
     -1370832884
    ],
    [
     16,
     8,
     -2916393110
    ],
    [
     16,
     9,
     -518986744
    ],
    [
     16,
     10,
     372777392
    ],
    [
     16,
     11,
     49721109
    ],
    [
     16,
     12,
     45821355
    ],
    [
     16,
     13,
     -127443555
    ],
    [
     16,
     14,
     -88777116
    ],
    [
     16,
     15,
     -61069112
    ],
    [
     16,
     16,
     -21165787
    ],
    [
     16,
     17,
     50143851
    ],
    [
     16,
     18,
     -112884991
    ],
    [
     17,
     0,
     -1431085460
    ],
    [
     17,
     1,
     -3072819534
    ],
    [
     17,
     2,
     -4762309706
    ],
    [
     17,
     3,
     -744136394
    ],
    [
     17,
     4,
     -362005935
    ],
    [
     17,
     5,
     -320498606
    ],
    [
     17,
     6,
     -752552311
    ],
    [
     17,
     7,
     -1218131274
    ],
    [
     17,
     8,
     -423290883
    ],
    [
     17,
     9,
     22038342
    ],
    [
     17,
     10,
     -114503739
    ],
    [
     17,
     11,
     -118345114
    ],
    [
     17,
     12,
     208928979
    ],
    [
     17,
     13,
     255663875
    ],
    [
     17,
     14,
     231360903
    ],
    [
     17,
     15,
     176140242
    ],
    [
     17,
     16,
     291380824
    ],
    [
     17,
     17,
     309213554
    ],
    [
     17,
     18,
     -488781205
    ]
   ]
  },
  {
   "t": 17,
   "l": 444030649,
   "a": [
    [
     0,
     17,
     -22187235966
    ],
    [
     0,
     18,
     -200339647226
    ],
    [
     1,
     16,
     -3463582185
    ],
    [
     1,
     17,
     -141345287989
    ],
    [
     1,
     18,
     30638352898
    ],
    [
     2,
     15,
     1677893980
    ],
    [
     2,
     16,
     -98254875791
    ],
    [
     2,
     17,
     37501292674
    ],
    [
     2,
     18,
     -65412628411
    ],
    [
     3,
     14,
     1321983732
    ],
    [
     3,
     15,
     -65638638829
    ],
    [
     3,
     16,
     23257465006
    ],
    [
     3,
     17,
     -86789567058
    ],
    [
     3,
     18,
     20759943830
    ],
    [
     4,
     13,
     900665788
    ],
    [
     4,
     14,
     -41112025703
    ],
    [
     4,
     15,
     13082759833
    ],
    [
     4,
     16,
     -66370825084
    ],
    [
     4,
     17,
     38391202375
    ],
    [
     4,
     18,
     9609976729
    ],
    [
     5,
     12,
     651965342
    ],
    [
     5,
     13,
     -24020833136
    ],
    [
     5,
     14,
     6786926130
    ],
    [
     5,
     15,
     -41742297101
    ],
    [
     5,
     16,
     27645011649
    ],
    [
     5,
     17,
     16048361853
    ],
    [
     5,
     18,
     23778664524
    ],
    [
     6,
     11,
     491264078
    ],
    [
     6,
     12,
     -12608418932
    ],
    [
     6,
     13,
     3100435561
    ],
    [
     6,
     14,
     -23764261183
    ],
    [
     6,
     15,
     18214286877
    ],
    [
     6,
     16,
     17156296218
    ],
    [
     6,
     17,
     42866939213
    ],
    [
     6,
     18,
     -4879402584
    ],
    [
     7,
     10,
     320521373
    ],
    [
     7,
     11,
     -5487575355
    ],
    [
     7,
     12,
     981467359
    ],
    [
     7,
     13,
     -12535988409
    ],
    [
     7,
     14,
     11388219423
    ],
    [
     7,
     15,
     16709787027
    ],
    [
     7,
     16,
     57480303689
    ],
    [
     7,
     17,
     -15230679383
    ],
    [
     7,
     18,
     -1454382025
    ],
    [
     8,
     9,
     165273734
    ],
    [
     8,
     10,
     -1503229456
    ],
    [
     8,
     11,
     -84646309
    ],
    [
     8,
     12,
     -5865829702
    ],
    [
     8,
     13,
     7086052959
    ],
    [
     8,
     14,
     15704507971
    ],
    [
     8,
     15,
     64094145380
    ],
    [
     8,
     16,
     -22493216867
    ],
    [
     8,
     17,
     -5477385693
    ],
    [
     8,
     18,
     1150018121
    ],
    [
     9,
     8,
     29423800
    ],
    [
     9,
     9,
     333356248
    ],
    [
     9,
     10,
     -538964651
    ],
    [
     9,
     11,
     -2215262902
    ],
    [
     9,
     12,
     4224816338
    ],
    [
     9,
     13,
     13725735279
    ],
    [
     9,
     14,
     62649033149
    ],
    [
     9,
     15,
     -23741190281
    ],
    [
     9,
     16,
     -6277491317
    ],
    [
     9,
     17,
     972750593
    ],
    [
     9,
     18,
     74267908
    ],
    [
     10,
     7,
     -59628028
    ],
    [
     10,
     8,
     821377440
    ],
    [
     10,
     9,
     -627797323
    ],
    [
     10,
     10,
     -624874678
    ],
    [
     10,
     11,
     2061276910
    ],
    [
     10,
     12,
     11812494012
    ],
    [
     10,
     13,
     56459620139
    ],
    [
     10,
     14,
     -21568721595
    ],
    [
     10,
     15,
     -7171783763
    ],
    [
     10,
     16,
     1084568371
    ],
    [
     10,
     17,
     908014538
    ],
    [
     10,
     18,
     -259061475
    ],
    [
     11,
     6,
     -98419638
    ],
    [
     11,
     7,
     613672134
    ],
    [
     11,
     8,
     -431336517
    ],
    [
     11,
     9,
     -78736960
    ],
    [
     11,
     10,
     731666032
    ],
    [
     11,
     11,
     9931398824
    ],
    [
     11,
     12,
     47790733456
    ],
    [
     11,
     13,
     -19117502379
    ],
    [
     11,
     14,
     -6873173544
    ],
    [
     11,
     15,
     649241961
    ],
    [
     11,
     16,
     763559124
    ],
    [
     11,
     17,
     505204769
    ],
    [
     11,
     18,
     700877073
    ],
    [
     12,
     5,
     -73211967
    ],
    [
     12,
     6,
     210281661
    ],
    [
     12,
     7,
     -64730711
    ],
    [
     12,
     8,
     -332838867
    ],
    [
     12,
     9,
     -127074397
    ],
    [
     12,
     10,
     7936869067
    ],
    [
     12,
     11,
     37941129341
    ],
    [
     12,
     12,
     -15842769211
    ],
    [
     12,
     13,
     -5358026719
    ],
    [
     12,
     14,
     729255532
    ],
    [
     12,
     15,
     574319068
    ],
    [
     12,
     16,
     609730770
    ],
    [
     12,
     17,
     787844723
    ],
    [
     12,
     18,
     204933343
    ],
    [
     13,
     4,
     -2983468
    ],
    [
     13,
     5,
     -100055939
    ],
    [
     13,
     6,
     389197859
    ],
    [
     13,
     7,
     -926192672
    ],
    [
     13,
     8,
     -432770465
    ],
    [
     13,
     9,
     5993575963
    ],
    [
     13,
     10,
     27812618452
    ],
    [
     13,
     11,
     -12041992953
    ],
    [
     13,
     12,
     -4227152474
    ],
    [
     13,
     13,
     626705112
    ],
    [
     13,
     14,
     556257335
    ],
    [
     13,
     15,
     670496429
    ],
    [
     13,
     16,
     723084367
    ],
    [
     13,
     17,
     402874174
    ],
    [
     13,
     18,
     424692217
    ],
    [
     14,
     3,
     99336603
    ],
    [
     14,
     4,
     -112130314
    ],
    [
     14,
     5,
     750903342
    ],
    [
     14,
     6,
     -1585511783
    ],
    [
     14,
     7,
     -527575537
    ],
    [
     14,
     8,
     4160999845
    ],
    [
     14,
     9,
     18687902740
    ],
    [
     14,
     10,
     -8208705967
    ],
    [
     14,
     11,
     -3033887194
    ],
    [
     14,
     12,
     450423803
    ],
    [
     14,
     13,
     249701582
    ],
    [
     14,
     14,
     430564181
    ],
    [
     14,
     15,
     454900803
    ],
    [
     14,
     16,
     174266306
    ],
    [
     14,
     17,
     193512406
    ],
    [
     14,
     18,
     126004071
    ],
    [
     15,
     2,
     269284928
    ],
    [
     15,
     3,
     193908873
    ],
    [
     15,
     4,
     892681255
    ],
    [
     15,
     5,
     -1771742002
    ],
    [
     15,
     6,
     -178574382
    ],
    [
     15,
     7,
     2907738278
    ],
    [
     15,
     8,
     11206406388
    ],
    [
     15,
     9,
     -4965627539
    ],
    [
     15,
     10,
     -1890463376
    ],
    [
     15,
     11,
     390749910
    ],
    [
     15,
     12,
     259130179
    ],
    [
     15,
     13,
     599948712
    ],
    [
     15,
     14,
     543426272
    ],
    [
     15,
     15,
     273604873
    ],
    [
     15,
     16,
     283307824
    ],
    [
     15,
     17,
     386295966
    ],
    [
     15,
     18,
     456813878
    ],
    [
     16,
     1,
     464097605
    ],
    [
     16,
     2,
     575155747
    ],
    [
     16,
     3,
     745806776
    ],
    [
     16,
     4,
     -1577637722
    ],
    [
     16,
     5,
     39993448
    ],
    [
     16,
     6,
     1547076472
    ],
    [
     16,
     7,
     5362020375
    ],
    [
     16,
     8,
     -2586885055
    ],
    [
     16,
     9,
     -985160334
    ],
    [
     16,
     10,
     137829063
    ],
    [
     16,
     11,
     113867790
    ],
    [
     16,
     12,
     282300867
    ],
    [
     16,
     13,
     324624955
    ],
    [
     16,
     14,
     263319660
    ],
    [
     16,
     15,
     92235793
    ],
    [
     16,
     16,
     11162837
    ],
    [
     16,
     17,
     50628795
    ],
    [
     16,
     18,
     -69290187
    ],
    [
     17,
     0,
     143792701
    ],
    [
     17,
     1,
     337834247
    ],
    [
     17,
     2,
     -65506272
    ],
    [
     17,
     3,
     -1119401462
    ],
    [
     17,
     4,
     -82927827
    ],
    [
     17,
     5,
     573776085
    ],
    [
     17,
     6,
     1593835217
    ],
    [
     17,
     7,
     -1045149950
    ],
    [
     17,
     8,
     -521155617
    ],
    [
     17,
     9,
     38842740
    ],
    [
     17,
     10,
     119218951
    ],
    [
     17,
     11,
     121917171
    ],
    [
     17,
     12,
     371594891
    ],
    [
     17,
     13,
     359791514
    ],
    [
     17,
     14,
     247186868
    ],
    [
     17,
     15,
     190033332
    ],
    [
     17,
     16,
     231179329
    ],
    [
     17,
     17,
     269446477
    ],
    [
     17,
     18,
     -444603471
    ]
   ]
  },
  {
   "t": 17,
   "l": 413686305,
   "a": [
    [
     0,
     17,
     -22574309487
    ],
    [
     0,
     18,
     176671686364
    ],
    [
     1,
     16,
     -11527524380
    ],
    [
     1,
     17,
     163521074606
    ],
    [
     1,
     18,
     -272986132342
    ],
    [
     2,
     15,
     -6023643203
    ],
    [
     2,
     16,
     120199964382
    ],
    [
     2,
     17,
     -214137673496
    ],
    [
     2,
     18,
     -22697108191
    ],
    [
     3,
     14,
     -4520237116
    ],
    [
     3,
     15,
     83372810390
    ],
    [
     3,
     16,
     -158130833204
    ],
    [
     3,
     17,
     -25953022925
    ],
    [
     3,
     18,
     9070869633
    ],
    [
     4,
     13,
     -3223163821
    ],
    [
     4,
     14,
     54827352732
    ],
    [
     4,
     15,
     -111295674243
    ],
    [
     4,
     16,
     -13855554408
    ],
    [
     4,
     17,
     10633387329
    ],
    [
     4,
     18,
     7607787172
    ],
    [
     5,
     12,
     -2144404091
    ],
    [
     5,
     13,
     33762703176
    ],
    [
     5,
     14,
     -74415016753
    ],
    [
     5,
     15,
     -5117717848
    ],
    [
     5,
     16,
     5159233989
    ],
    [
     5,
     17,
     8742305655
    ],
    [
     5,
     18,
     1246237708
    ],
    [
     6,
     11,
     -1308863032
    ],
    [
     6,
     12,
     19117177130
    ],
    [
     6,
     13,
     -47170854839
    ],
    [
     6,
     14,
     449478928
    ],
    [
     6,
     15,
     2030472726
    ],
    [
     6,
     16,
     6600161649
    ],
    [
     6,
     17,
     3897963155
    ],
    [
     6,
     18,
     2473224596
    ],
    [
     7,
     10,
     -710510746
    ],
    [
     7,
     11,
     9420486761
    ],
    [
     7,
     12,
     -27733503180
    ],
    [
     7,
     13,
     3202031283
    ],
    [
     7,
     14,
     -729527727
    ],
    [
     7,
     15,
     5506464880
    ],
    [
     7,
     16,
     6392768661
    ],
    [
     7,
     17,
     -2676100531
    ],
    [
     7,
     18,
     2525496202
    ],
    [
     8,
     9,
     -294899841
    ],
    [
     8,
     10,
     3442760287
    ],
    [
     8,
     11,
     -14360047959
    ],
    [
     8,
     12,
     3999148944
    ],
    [
     8,
     13,
     -2428473170
    ],
    [
     8,
     14,
     5148262520
    ],
    [
     8,
     15,
     7596089269
    ],
    [
     8,
     16,
     -6996609361
    ],
    [
     8,
     17,
     2680613599
    ],
    [
     8,
     18,
     144418624
    ],
    [
     9,
     8,
     -29609283
    ],
    [
     9,
     9,
     194162072
    ],
    [
     9,
     10,
     -5685181916
    ],
    [
     9,
     11,
     3487865241
    ],
    [
     9,
     12,
     -3081871244
    ],
    [
     9,
     13,
     4237147174
    ],
    [
     9,
     14,
     7573234365
    ],
    [
     9,
     15,
     -8388289458
    ],
    [
     9,
     16,
     3103717451
    ],
    [
     9,
     17,
     -696333142
    ],
    [
     9,
     18,
     -17808086
    ],
    [
     10,
     7,
     123082092
    ],
    [
     10,
     8,
     -1151183326
    ],
    [
     10,
     9,
     -561744315
    ],
    [
     10,
     10,
     2075415763
    ],
    [
     10,
     11,
     -3106719105
    ],
    [
     10,
     12,
     3080708334
    ],
    [
     10,
     13,
     6963346834
    ],
    [
     10,
     14,
     -8112740460
    ],
    [
     10,
     15,
     2692910256
    ],
    [
     10,
     16,
     -621085768
    ],
    [
     10,
     17,
     106359878
    ],
    [
     10,
     18,
     -394366314
    ],
    [
     11,
     6,
     182975963
    ],
    [
     11,
     7,
     -1294319667
    ],
    [
     11,
     8,
     1974777514
    ],
    [
     11,
     9,
     427668826
    ],
    [
     11,
     10,
     -2617195522
    ],
    [
     11,
     11,
     1999864736
    ],
    [
     11,
     12,
     6053356580
    ],
    [
     11,
     13,
     -7421913784
    ],
    [
     11,
     14,
     2328372328
    ],
    [
     11,
     15,
     -943146294
    ],
    [
     11,
     16,
     -106792526
    ],
    [
     11,
     17,
     -188801059
    ],
    [
     11,
     18,
     255376717
    ],
    [
     12,
     5,
     162661849
    ],
    [
     12,
     6,
     -808108681
    ],
    [
     12,
     7,
     2719245027
    ],
    [
     12,
     8,
     -1087809640
    ],
    [
     12,
     9,
     -1989851602
    ],
    [
     12,
     10,
     1115835748
    ],
    [
     12,
     11,
     4852719964
    ],
    [
     12,
     12,
     -6176273228
    ],
    [
     12,
     13,
     2132350153
    ],
    [
     12,
     14,
     -1030445585
    ],
    [
     12,
     15,
     -203077173
    ],
    [
     12,
     16,
     -221164236
    ],
    [
     12,
     17,
     111075037
    ],
    [
     12,
     18,
     19911431
    ],
    [
     13,
     4,
     44153980
    ],
    [
     13,
     5,
     -152727496
    ],
    [
     13,
     6,
     2382153770
    ],
    [
     13,
     7,
     -2064581556
    ],
    [
     13,
     8,
     -1284812165
    ],
    [
     13,
     9,
     509147197
    ],
    [
     13,
     10,
     3469409251
    ],
    [
     13,
     11,
     -4655341201
    ],
    [
     13,
     12,
     1563210062
    ],
    [
     13,
     13,
     -896088497
    ],
    [
     13,
     14,
     -60566600
    ],
    [
     13,
     15,
     -63572010
    ],
    [
     13,
     16,
     237172588
    ],
    [
     13,
     17,
     225588157
    ],
    [
     13,
     18,
     289576088
    ],
    [
     14,
     3,
     -204794650
    ],
    [
     14,
     4,
     372172586
    ],
    [
     14,
     5,
     1528608937
    ],
    [
     14,
     6,
     -2425398325
    ],
    [
     14,
     7,
     -848487662
    ],
    [
     14,
     8,
     -40085579
    ],
    [
     14,
     9,
     2150441561
    ],
    [
     14,
     10,
     -3230749480
    ],
    [
     14,
     11,
     1078966844
    ],
    [
     14,
     12,
     -750208955
    ],
    [
     14,
     13,
     -221192823
    ],
    [
     14,
     14,
     -205715404
    ],
    [
     14,
     15,
     -32801031
    ],
    [
     14,
     16,
     17243187
    ],
    [
     14,
     17,
     170908764
    ],
    [
     14,
     18,
     -67038
    ],
    [
     15,
     2,
     -590474613
    ],
    [
     15,
     3,
     613381984
    ],
    [
     15,
     4,
     650743852
    ],
    [
     15,
     5,
     -2075918788
    ],
    [
     15,
     6,
     -456055785
    ],
    [
     15,
     7,
     -167750491
    ],
    [
     15,
     8,
     1299647653
    ],
    [
     15,
     9,
     -1876502404
    ],
    [
     15,
     10,
     840970292
    ],
    [
     15,
     11,
     -459922045
    ],
    [
     15,
     12,
     -97285209
    ],
    [
     15,
     13,
     73450059
    ],
    [
     15,
     14,
     166520231
    ],
    [
     15,
     15,
     114029691
    ],
    [
     15,
     16,
     236199151
    ],
    [
     15,
     17,
     198235426
    ],
    [
     15,
     18,
     273419214
    ],
    [
     16,
     1,
     -1154770674
    ],
    [
     16,
     2,
     517933254
    ],
    [
     16,
     3,
     105307729
    ],
    [
     16,
     4,
     -1392269036
    ],
    [
     16,
     5,
     -295204247
    ],
    [
     16,
     6,
     -279842167
    ],
    [
     16,
     7,
     653858058
    ],
    [
     16,
     8,
     -879484444
    ],
    [
     16,
     9,
     521281137
    ],
    [
     16,
     10,
     -351873911
    ],
    [
     16,
     11,
     -85577999
    ],
    [
     16,
     12,
     17407249
    ],
    [
     16,
     13,
     104871802
    ],
    [
     16,
     14,
     97559691
    ],
    [
     16,
     15,
     112752089
    ],
    [
     16,
     16,
     68935546
    ],
    [
     16,
     17,
     -5201700
    ],
    [
     16,
     18,
     -35789141
    ],
    [
     17,
     0,
     -2198059666
    ],
    [
     17,
     1,
     10759024
    ],
    [
     17,
     2,
     -299990269
    ],
    [
     17,
     3,
     -852276374
    ],
    [
     17,
     4,
     -372111056
    ],
    [
     17,
     5,
     -220600272
    ],
    [
     17,
     6,
     170740743
    ],
    [
     17,
     7,
     -385097567
    ],
    [
     17,
     8,
     231155
    ],
    [
     17,
     9,
     -248640864
    ],
    [
     17,
     10,
     -78875418
    ],
    [
     17,
     11,
     -58744977
    ],
    [
     17,
     12,
     138267232
    ],
    [
     17,
     13,
     151192129
    ],
    [
     17,
     14,
     148873069
    ],
    [
     17,
     15,
     77358415
    ],
    [
     17,
     16,
     72639702
    ],
    [
     17,
     17,
     97016041
    ],
    [
     17,
     18,
     -260975229
    ]
   ]
  },
  {
   "t": 17,
   "l": 587224074,
   "a": [
    [
     0,
     17,
     21069810769
    ],
    [
     0,
     18,
     -197915869453
    ],
    [
     1,
     16,
     10488333154
    ],
    [
     1,
     17,
     -77624396673
    ],
    [
     1,
     18,
     74773126801
    ],
    [
     2,
     15,
     7041817251
    ],
    [
     2,
     16,
     -50520274625
    ],
    [
     2,
     17,
     74340597723
    ],
    [
     2,
     18,
     -34541846215
    ],
    [
     3,
     14,
     3370292239
    ],
    [
     3,
     15,
     -32654728251
    ],
    [
     3,
     16,
     48423423551
    ],
    [
     3,
     17,
     -39507869164
    ],
    [
     3,
     18,
     -22981040448
    ],
    [
     4,
     13,
     1320619387
    ],
    [
     4,
     14,
     -19925261256
    ],
    [
     4,
     15,
     28229802331
    ],
    [
     4,
     16,
     -28463673263
    ],
    [
     4,
     17,
     1551741729
    ],
    [
     4,
     18,
     -3773377312
    ],
    [
     5,
     12,
     265855011
    ],
    [
     5,
     13,
     -11315574737
    ],
    [
     5,
     14,
     15002727725
    ],
    [
     5,
     15,
     -15764465572
    ],
    [
     5,
     16,
     -1537987671
    ],
    [
     5,
     17,
     272857791
    ],
    [
     5,
     18,
     -9051878510
    ],
    [
     6,
     11,
     -184193974
    ],
    [
     6,
     12,
     -5552356684
    ],
    [
     6,
     13,
     6459586796
    ],
    [
     6,
     14,
     -7036788298
    ],
    [
     6,
     15,
     -3481085018
    ],
    [
     6,
     16,
     -921355244
    ],
    [
     6,
     17,
     -14275110832
    ],
    [
     6,
     18,
     -22222366987
    ],
    [
     7,
     10,
     -277386478
    ],
    [
     7,
     11,
     -2110232548
    ],
    [
     7,
     12,
     1419821816
    ],
    [
     7,
     13,
     -2242755705
    ],
    [
     7,
     14,
     -4396086679
    ],
    [
     7,
     15,
     -1648188956
    ],
    [
     7,
     16,
     -16646396294
    ],
    [
     7,
     17,
     -33112951736
    ],
    [
     7,
     18,
     2703530214
    ],
    [
     8,
     9,
     -184323635
    ],
    [
     8,
     10,
     -373936223
    ],
    [
     8,
     11,
     -969337863
    ],
    [
     8,
     12,
     45869440
    ],
    [
     8,
     13,
     -4025104645
    ],
    [
     8,
     14,
     -1393176053
    ],
    [
     8,
     15,
     -15935954534
    ],
    [
     8,
     16,
     -40600244369
    ],
    [
     8,
     17,
     1659788980
    ],
    [
     8,
     18,
     191370364
    ],
    [
     9,
     8,
     -47650910
    ],
    [
     9,
     9,
     295663526
    ],
    [
     9,
     10,
     -1676234898
    ],
    [
     9,
     11,
     1005158269
    ],
    [
     9,
     12,
     -3014474842
    ],
    [
     9,
     13,
     -1413183965
    ],
    [
     9,
     14,
     -14807088662
    ],
    [
     9,
     15,
     -42949351488
    ],
    [
     9,
     16,
     1457572040
    ],
    [
     9,
     17,
     -194554165
    ],
    [
     9,
     18,
     -410316569
    ],
    [
     10,
     7,
     59604924
    ],
    [
     10,
     8,
     379845216
    ],
    [
     10,
     9,
     -1405652989
    ],
    [
     10,
     10,
     1072725514
    ],
    [
     10,
     11,
     -2091714276
    ],
    [
     10,
     12,
     -1523345833
    ],
    [
     10,
     13,
     -13344293174
    ],
    [
     10,
     14,
     -40461543737
    ],
    [
     10,
     15,
     809612963
    ],
    [
     10,
     16,
     179639591
    ],
    [
     10,
     17,
     32204986
    ],
    [
     10,
     18,
     -478134360
    ],
    [
     11,
     6,
     95420327
    ],
    [
     11,
     7,
     193064901
    ],
    [
     11,
     8,
     -649056816
    ],
    [
     11,
     9,
     702753217
    ],
    [
     11,
     10,
     -1177729486
    ],
    [
     11,
     11,
     -1551200250
    ],
    [
     11,
     12,
     -11236522937
    ],
    [
     11,
     13,
     -35521574629
    ],
    [
     11,
     14,
     375246925
    ],
    [
     11,
     15,
     14702487
    ],
    [
     11,
     16,
     63452370
    ],
    [
     11,
     17,
     -247906313
    ],
    [
     11,
     18,
     291411129
    ],
    [
     12,
     5,
     61784550
    ],
    [
     12,
     6,
     -24112812
    ],
    [
     12,
     7,
     227889003
    ],
    [
     12,
     8,
     67974130
    ],
    [
     12,
     9,
     -429959070
    ],
    [
     12,
     10,
     -1656914578
    ],
    [
     12,
     11,
     -8887300687
    ],
    [
     12,
     12,
     -29117951903
    ],
    [
     12,
     13,
     444598291
    ],
    [
     12,
     14,
     133384178
    ],
    [
     12,
     15,
     86465796
    ],
    [
     12,
     16,
     -274393046
    ],
    [
     12,
     17,
     114527119
    ],
    [
     12,
     18,
     -87829796
    ],
    [
     13,
     4,
     -34726032
    ],
    [
     13,
     5,
     -119192793
    ],
    [
     13,
     6,
     973422341
    ],
    [
     13,
     7,
     -544837170
    ],
    [
     13,
     8,
     195594505
    ],
    [
     13,
     9,
     -1645284534
    ],
    [
     13,
     10,
     -6569684975
    ],
    [
     13,
     11,
     -21906178240
    ],
    [
     13,
     12,
     324188360
    ],
    [
     13,
     13,
     241386380
    ],
    [
     13,
     14,
     197844931
    ],
    [
     13,
     15,
     -168727520
    ],
    [
     13,
     16,
     216169216
    ],
    [
     13,
     17,
     253761445
    ],
    [
     13,
     18,
     330162228
    ],
    [
     14,
     3,
     -143594559
    ],
    [
     14,
     4,
     -4194409
    ],
    [
     14,
     5,
     1331225469
    ],
    [
     14,
     6,
     -1028830769
    ],
    [
     14,
     7,
     502393501
    ],
    [
     14,
     8,
     -1570192302
    ],
    [
     14,
     9,
     -4534836559
    ],
    [
     14,
     10,
     -14992690097
    ],
    [
     14,
     11,
     149791746
    ],
    [
     14,
     12,
     99467281
    ],
    [
     14,
     13,
     31131114
    ],
    [
     14,
     14,
     -324644446
    ],
    [
     14,
     15,
     -17034014
    ],
    [
     14,
     16,
     -3211246
    ],
    [
     14,
     17,
     86791244
    ],
    [
     14,
     18,
     46457798
    ],
    [
     15,
     2,
     -144791686
    ],
    [
     15,
     3,
     292291597
    ],
    [
     15,
     4,
     1239762576
    ],
    [
     15,
     5,
     -1125956828
    ],
    [
     15,
     6,
     693959966
    ],
    [
     15,
     7,
     -1153755642
    ],
    [
     15,
     8,
     -2737299098
    ],
    [
     15,
     9,
     -8994973082
    ],
    [
     15,
     10,
     113573160
    ],
    [
     15,
     11,
     61069703
    ],
    [
     15,
     12,
     96826579
    ],
    [
     15,
     13,
     -64550519
    ],
    [
     15,
     14,
     76552911
    ],
    [
     15,
     15,
     71474061
    ],
    [
     15,
     16,
     145038348
    ],
    [
     15,
     17,
     199552829
    ],
    [
     15,
     18,
     275593290
    ],
    [
     16,
     1,
     108523497
    ],
    [
     16,
     2,
     600327259
    ],
    [
     16,
     3,
     834783223
    ],
    [
     16,
     4,
     -897740433
    ],
    [
     16,
     5,
     641563680
    ],
    [
     16,
     6,
     -755518945
    ],
    [
     16,
     7,
     -1418337519
    ],
    [
     16,
     8,
     -4462540109
    ],
    [
     16,
     9,
     141119077
    ],
    [
     16,
     10,
     7822113
    ],
    [
     16,
     11,
     79982143
    ],
    [
     16,
     12,
     -22160579
    ],
    [
     16,
     13,
     47629914
    ],
    [
     16,
     14,
     111764844
    ],
    [
     16,
     15,
     71268231
    ],
    [
     16,
     16,
     28358183
    ],
    [
     16,
     17,
     36174310
    ],
    [
     16,
     18,
     -36443332
    ],
    [
     17,
     0,
     616485945
    ],
    [
     17,
     1,
     441118266
    ],
    [
     17,
     2,
     12972866
    ],
    [
     17,
     3,
     -654424954
    ],
    [
     17,
     4,
     125500386
    ],
    [
     17,
     5,
     -476689959
    ],
    [
     17,
     6,
     -736994813
    ],
    [
     17,
     7,
     -1693196145
    ],
    [
     17,
     8,
     -160663337
    ],
    [
     17,
     9,
     -144991735
    ],
    [
     17,
     10,
     -70055656
    ],
    [
     17,
     11,
     -138786003
    ],
    [
     17,
     12,
     58066002
    ],
    [
     17,
     13,
     113142621
    ],
    [
     17,
     14,
     82593167
    ],
    [
     17,
     15,
     37899550
    ],
    [
     17,
     16,
     80613339
    ],
    [
     17,
     17,
     89927725
    ],
    [
     17,
     18,
     -303832872
    ]
   ]
  },
  {
   "t": 17,
   "l": 188995109,
   "a": [
    [
     0,
     17,
     -9255380076
    ],
    [
     0,
     18,
     -20054587834
    ],
    [
     1,
     16,
     -4405209587
    ],
    [
     1,
     17,
     -5229556037
    ],
    [
     1,
     18,
     1960056908
    ],
    [
     2,
     15,
     -1048549180
    ],
    [
     2,
     16,
     2823123947
    ],
    [
     2,
     17,
     -1995018839
    ],
    [
     2,
     18,
     -98455376006
    ],
    [
     3,
     14,
     -1057354637
    ],
    [
     3,
     15,
     4370138135
    ],
    [
     3,
     16,
     -6475585980
    ],
    [
     3,
     17,
     -86371161776
    ],
    [
     3,
     18,
     44596296069
    ],
    [
     4,
     13,
     -910641183
    ],
    [
     4,
     14,
     4083962576
    ],
    [
     4,
     15,
     -6090981197
    ],
    [
     4,
     16,
     -70702052435
    ],
    [
     4,
     17,
     38128650203
    ],
    [
     4,
     18,
     2004100109
    ],
    [
     5,
     12,
     -689688091
    ],
    [
     5,
     13,
     3323877199
    ],
    [
     5,
     14,
     -3924623295
    ],
    [
     5,
     15,
     -58128245967
    ],
    [
     5,
     16,
     29722391559
    ],
    [
     5,
     17,
     2201443644
    ],
    [
     5,
     18,
     -3057030109
    ],
    [
     6,
     11,
     -468456857
    ],
    [
     6,
     12,
     2558885288
    ],
    [
     6,
     13,
     -2401344543
    ],
    [
     6,
     14,
     -45869606378
    ],
    [
     6,
     15,
     22647241166
    ],
    [
     6,
     16,
     372277394
    ],
    [
     6,
     17,
     -1936469401
    ],
    [
     6,
     18,
     -3863258021
    ],
    [
     7,
     10,
     -280184842
    ],
    [
     7,
     11,
     1751700733
    ],
    [
     7,
     12,
     -1499542512
    ],
    [
     7,
     13,
     -34452955903
    ],
    [
     7,
     14,
     16438311729
    ],
    [
     7,
     15,
     -355255061
    ],
    [
     7,
     16,
     -1355762804
    ],
    [
     7,
     17,
     -4367376068
    ],
    [
     7,
     18,
     2146995534
    ],
    [
     8,
     9,
     -125231351
    ],
    [
     8,
     10,
     977493215
    ],
    [
     8,
     11,
     -860681384
    ],
    [
     8,
     12,
     -23964864287
    ],
    [
     8,
     13,
     11302728068
    ],
    [
     8,
     14,
     -201932657
    ],
    [
     8,
     15,
     -1586526895
    ],
    [
     8,
     16,
     -4446347136
    ],
    [
     8,
     17,
     922359917
    ],
    [
     8,
     18,
     1360983366
    ],
    [
     9,
     8,
     -16244603
    ],
    [
     9,
     9,
     329345565
    ],
    [
     9,
     10,
     -407464160
    ],
    [
     9,
     11,
     -14681705087
    ],
    [
     9,
     12,
     6923440068
    ],
    [
     9,
     13,
     -232873035
    ],
    [
     9,
     14,
     -1236729924
    ],
    [
     9,
     15,
     -4785467886
    ],
    [
     9,
     16,
     1048727026
    ],
    [
     9,
     17,
     604338369
    ],
    [
     9,
     18,
     161578542
    ],
    [
     10,
     7,
     49999735
    ],
    [
     10,
     8,
     -116275483
    ],
    [
     10,
     9,
     -104203892
    ],
    [
     10,
     10,
     -7085061388
    ],
    [
     10,
     11,
     3226772565
    ],
    [
     10,
     12,
     -169441289
    ],
    [
     10,
     13,
     -936056092
    ],
    [
     10,
     14,
     -4330228908
    ],
    [
     10,
     15,
     815201517
    ],
    [
     10,
     16,
     434106020
    ],
    [
     10,
     17,
     424618912
    ],
    [
     10,
     18,
     354863513
    ],
    [
     11,
     6,
     75284406
    ],
    [
     11,
     7,
     -329950534
    ],
    [
     11,
     8,
     78329083
    ],
    [
     11,
     9,
     -1284205107
    ],
    [
     11,
     10,
     423915534
    ],
    [
     11,
     11,
     -673658
    ],
    [
     11,
     12,
     -694867783
    ],
    [
     11,
     13,
     -3611121325
    ],
    [
     11,
     14,
     583795995
    ],
    [
     11,
     15,
     302308762
    ],
    [
     11,
     16,
     286218245
    ],
    [
     11,
     17,
     227195644
    ],
    [
     11,
     18,
     131252923
    ],
    [
     12,
     5,
     63577500
    ],
    [
     12,
     6,
     -326634938
    ],
    [
     12,
     7,
     164859849
    ],
    [
     12,
     8,
     2642828678
    ],
    [
     12,
     9,
     -1506843031
    ],
    [
     12,
     10,
     173494499
    ],
    [
     12,
     11,
     -391161604
    ],
    [
     12,
     12,
     -2858641873
    ],
    [
     12,
     13,
     534690774
    ],
    [
     12,
     14,
     253040210
    ],
    [
     12,
     15,
     -70275936
    ],
    [
     12,
     16,
     134408012
    ],
    [
     12,
     17,
     95892978
    ],
    [
     12,
     18,
     58870356
    ],
    [
     13,
     4,
     9345170
    ],
    [
     13,
     5,
     -148711698
    ],
    [
     13,
     6,
     187234129
    ],
    [
     13,
     7,
     4833486321
    ],
    [
     13,
     8,
     -2523838745
    ],
    [
     13,
     9,
     385861612
    ],
    [
     13,
     10,
     -196291890
    ],
    [
     13,
     11,
     -2106100460
    ],
    [
     13,
     12,
     390144990
    ],
    [
     13,
     13,
     142266924
    ],
    [
     13,
     14,
     -33937540
    ],
    [
     13,
     15,
     126465341
    ],
    [
     13,
     16,
     285890331
    ],
    [
     13,
     17,
     255489845
    ],
    [
     13,
     18,
     215741821
    ],
    [
     14,
     3,
     -89649374
    ],
    [
     14,
     4,
     143428741
    ],
    [
     14,
     5,
     148208500
    ],
    [
     14,
     6,
     5430065574
    ],
    [
     14,
     7,
     -2843827890
    ],
    [
     14,
     8,
     431655687
    ],
    [
     14,
     9,
     -130792413
    ],
    [
     14,
     10,
     -1465169186
    ],
    [
     14,
     11,
     262014426
    ],
    [
     14,
     12,
     -12858540
    ],
    [
     14,
     13,
     -81867038
    ],
    [
     14,
     14,
     67308385
    ],
    [
     14,
     15,
     64154431
    ],
    [
     14,
     16,
     159881261
    ],
    [
     14,
     17,
     54658649
    ],
    [
     14,
     18,
     -7807993
    ],
    [
     15,
     2,
     -215889406
    ],
    [
     15,
     3,
     464060006
    ],
    [
     15,
     4,
     115823489
    ],
    [
     15,
     5,
     4826858065
    ],
    [
     15,
     6,
     -2418802638
    ],
    [
     15,
     7,
     483336112
    ],
    [
     15,
     8,
     11553388
    ],
    [
     15,
     9,
     -858831205
    ],
    [
     15,
     10,
     260176893
    ],
    [
     15,
     11,
     72795781
    ],
    [
     15,
     12,
     41352150
    ],
    [
     15,
     13,
     174780331
    ],
    [
     15,
     14,
     135988704
    ],
    [
     15,
     15,
     132104497
    ],
    [
     15,
     16,
     128728100
    ],
    [
     15,
     17,
     72903620
    ],
    [
     15,
     18,
     101450138
    ],
    [
     16,
     1,
     -372655481
    ],
    [
     16,
     2,
     651894424
    ],
    [
     16,
     3,
     83957405
    ],
    [
     16,
     4,
     3308515268
    ],
    [
     16,
     5,
     -1642614282
    ],
    [
     16,
     6,
     300812660
    ],
    [
     16,
     7,
     28864871
    ],
    [
     16,
     8,
     -442318670
    ],
    [
     16,
     9,
     188861308
    ],
    [
     16,
     10,
     67132627
    ],
    [
     16,
     11,
     -33835681
    ],
    [
     16,
     12,
     76017847
    ],
    [
     16,
     13,
     73441904
    ],
    [
     16,
     14,
     116958510
    ],
    [
     16,
     15,
     66847735
    ],
    [
     16,
     16,
     20367871
    ],
    [
     16,
     17,
     -4700810
    ],
    [
     16,
     18,
     -26530062
    ],
    [
     17,
     0,
     -714546110
    ],
    [
     17,
     1,
     425800742
    ],
    [
     17,
     2,
     -37332818
    ],
    [
     17,
     3,
     1410678931
    ],
    [
     17,
     4,
     -818881031
    ],
    [
     17,
     5,
     115626036
    ],
    [
     17,
     6,
     15972011
    ],
    [
     17,
     7,
     -171173103
    ],
    [
     17,
     8,
     52232558
    ],
    [
     17,
     9,
     12658497
    ],
    [
     17,
     10,
     -69220452
    ],
    [
     17,
     11,
     19609138
    ],
    [
     17,
     12,
     100023396
    ],
    [
     17,
     13,
     142459981
    ],
    [
     17,
     14,
     69472299
    ],
    [
     17,
     15,
     51361043
    ],
    [
     17,
     16,
     40778607
    ],
    [
     17,
     17,
     66444812
    ],
    [
     17,
     18,
     -143451482
    ]
   ]
  },
  {
   "t": 17,
   "l": 297578532,
   "a": [
    [
     0,
     17,
     -21996309940
    ],
    [
     0,
     18,
     -144921442595
    ],
    [
     1,
     16,
     -246797250
    ],
    [
     1,
     17,
     -89938681002
    ],
    [
     1,
     18,
     -225142419462
    ],
    [
     2,
     15,
     3194446239
    ],
    [
     2,
     16,
     -71726228531
    ],
    [
     2,
     17,
     -142104149551
    ],
    [
     2,
     18,
     18967864882
    ],
    [
     3,
     14,
     1700667672
    ],
    [
     3,
     15,
     -49219235830
    ],
    [
     3,
     16,
     -102810965537
    ],
    [
     3,
     17,
     10037923032
    ],
    [
     3,
     18,
     -54500141597
    ],
    [
     4,
     13,
     756228313
    ],
    [
     4,
     14,
     -32254275532
    ],
    [
     4,
     15,
     -70673850325
    ],
    [
     4,
     16,
     1602624081
    ],
    [
     4,
     17,
     -34025949925
    ],
    [
     4,
     18,
     -4104574767
    ],
    [
     5,
     12,
     274713566
    ],
    [
     5,
     13,
     -20049182635
    ],
    [
     5,
     14,
     -45765579517
    ],
    [
     5,
     15,
     -2051562435
    ],
    [
     5,
     16,
     -25897131042
    ],
    [
     5,
     17,
     1605143841
    ],
    [
     5,
     18,
     1927171807
    ],
    [
     6,
     11,
     62803878
    ],
    [
     6,
     12,
     -11341367911
    ],
    [
     6,
     13,
     -27856210980
    ],
    [
     6,
     14,
     -2701260033
    ],
    [
     6,
     15,
     -19516345095
    ],
    [
     6,
     16,
     439863946
    ],
    [
     6,
     17,
     813405367
    ],
    [
     6,
     18,
     6115167581
    ],
    [
     7,
     10,
     -25531829
    ],
    [
     7,
     11,
     -5539769244
    ],
    [
     7,
     12,
     -15444638290
    ],
    [
     7,
     13,
     -2885608441
    ],
    [
     7,
     14,
     -14603209399
    ],
    [
     7,
     15,
     56555151
    ],
    [
     7,
     16,
     -1871853993
    ],
    [
     7,
     17,
     6666297836
    ],
    [
     7,
     18,
     1610723533
    ],
    [
     8,
     9,
     -37865096
    ],
    [
     8,
     10,
     -1995529457
    ],
    [
     8,
     11,
     -7227264546
    ],
    [
     8,
     12,
     -2659023365
    ],
    [
     8,
     13,
     -10230787216
    ],
    [
     8,
     14,
     -176381311
    ],
    [
     8,
     15,
     -2563943542
    ],
    [
     8,
     16,
     5898916829
    ],
    [
     8,
     17,
     1172901718
    ],
    [
     8,
     18,
     1933829509
    ],
    [
     9,
     8,
     -16067102
    ],
    [
     9,
     9,
     -88022814
    ],
    [
     9,
     10,
     -2242806770
    ],
    [
     9,
     11,
     -2092585389
    ],
    [
     9,
     12,
     -6486058423
    ],
    [
     9,
     13,
     -539206170
    ],
    [
     9,
     14,
     -2423815085
    ],
    [
     9,
     15,
     5435245226
    ],
    [
     9,
     16,
     1552650124
    ],
    [
     9,
     17,
     1878883479
    ],
    [
     9,
     18,
     857721088
    ],
    [
     10,
     7,
     10251530
    ],
    [
     10,
     8,
     686785957
    ],
    [
     10,
     9,
     356519271
    ],
    [
     10,
     10,
     -1396419308
    ],
    [
     10,
     11,
     -3527848755
    ],
    [
     10,
     12,
     -629928980
    ],
    [
     10,
     13,
     -2342799297
    ],
    [
     10,
     14,
     5361332859
    ],
    [
     10,
     15,
     1217318418
    ],
    [
     10,
     16,
     1642391495
    ],
    [
     10,
     17,
     1528452302
    ],
    [
     10,
     18,
     123258188
    ],
    [
     11,
     6,
     17237399
    ],
    [
     11,
     7,
     749479370
    ],
    [
     11,
     8,
     1325211670
    ],
    [
     11,
     9,
     -635893481
    ],
    [
     11,
     10,
     -1196381293
    ],
    [
     11,
     11,
     -654575015
    ],
    [
     11,
     12,
     -2043237644
    ],
    [
     11,
     13,
     4746189030
    ],
    [
     11,
     14,
     879998615
    ],
    [
     11,
     15,
     1302296069
    ],
    [
     11,
     16,
     1146348532
    ],
    [
     11,
     17,
     248066985
    ],
    [
     11,
     18,
     -40268815
    ],
    [
     12,
     5,
     5922102
    ],
    [
     12,
     6,
     460211821
    ],
    [
     12,
     7,
     1320610862
    ],
    [
     12,
     8,
     69410386
    ],
    [
     12,
     9,
     398471088
    ],
    [
     12,
     10,
     -679919069
    ],
    [
     12,
     11,
     -1687464642
    ],
    [
     12,
     12,
     3713602409
    ],
    [
     12,
     13,
     834075331
    ],
    [
     12,
     14,
     1139495926
    ],
    [
     12,
     15,
     1076496073
    ],
    [
     12,
     16,
     218849235
    ],
    [
     12,
     17,
     300081330
    ],
    [
     12,
     18,
     350594427
    ],
    [
     13,
     4,
     -16316498
    ],
    [
     13,
     5,
     80147311
    ],
    [
     13,
     6,
     840702110
    ],
    [
     13,
     7,
     637894654
    ],
    [
     13,
     8,
     1375446975
    ],
    [
     13,
     9,
     -638382918
    ],
    [
     13,
     10,
     -1271479018
    ],
    [
     13,
     11,
     2858766857
    ],
    [
     13,
     12,
     734873345
    ],
    [
     13,
     13,
     1073172771
    ],
    [
     13,
     14,
     1159778979
    ],
    [
     13,
     15,
     345333736
    ],
    [
     13,
     16,
     424734074
    ],
    [
     13,
     17,
     429489720
    ],
    [
     13,
     18,
     303825243
    ],
    [
     14,
     3,
     -36973955
    ],
    [
     14,
     4,
     -211785442
    ],
    [
     14,
     5,
     239916093
    ],
    [
     14,
     6,
     925662644
    ],
    [
     14,
     7,
     1629310929
    ],
    [
     14,
     8,
     -726180755
    ],
    [
     14,
     9,
     -930432003
    ],
    [
     14,
     10,
     2004467993
    ],
    [
     14,
     11,
     497402681
    ],
    [
     14,
     12,
     776592082
    ],
    [
     14,
     13,
     761121121
    ],
    [
     14,
     14,
     -1497096
    ],
    [
     14,
     15,
     -66044330
    ],
    [
     14,
     16,
     -36483185
    ],
    [
     14,
     17,
     -60611043
    ],
    [
     14,
     18,
     -168597999
    ],
    [
     15,
     2,
     17691458
    ],
    [
     15,
     3,
     -319051222
    ],
    [
     15,
     4,
     -224696466
    ],
    [
     15,
     5,
     1058333607
    ],
    [
     15,
     6,
     1605976506
    ],
    [
     15,
     7,
     -391950761
    ],
    [
     15,
     8,
     -431763267
    ],
    [
     15,
     9,
     1391788053
    ],
    [
     15,
     10,
     415182243
    ],
    [
     15,
     11,
     512974106
    ],
    [
     15,
     12,
     567883699
    ],
    [
     15,
     13,
     122242486
    ],
    [
     15,
     14,
     128143233
    ],
    [
     15,
     15,
     97638753
    ],
    [
     15,
     16,
     163397428
    ],
    [
     15,
     17,
     187518965
    ],
    [
     15,
     18,
     169615284
    ],
    [
     16,
     1,
     158382548
    ],
    [
     16,
     2,
     -266072932
    ],
    [
     16,
     3,
     -361618846
    ],
    [
     16,
     4,
     946083638
    ],
    [
     16,
     5,
     1152333378
    ],
    [
     16,
     6,
     -294262242
    ],
    [
     16,
     7,
     -259648794
    ],
    [
     16,
     8,
     761560739
    ],
    [
     16,
     9,
     270355691
    ],
    [
     16,
     10,
     257979669
    ],
    [
     16,
     11,
     373799164
    ],
    [
     16,
     12,
     62670379
    ],
    [
     16,
     13,
     46154380
    ],
    [
     16,
     14,
     45628196
    ],
    [
     16,
     15,
     -23084336
    ],
    [
     16,
     16,
     8880628
    ],
    [
     16,
     17,
     4952930
    ],
    [
     16,
     18,
     -7469172
    ],
    [
     17,
     0,
     296689652
    ],
    [
     17,
     1,
     -203279173
    ],
    [
     17,
     2,
     -310434393
    ],
    [
     17,
     3,
     499116881
    ],
    [
     17,
     4,
     447668799
    ],
    [
     17,
     5,
     -161259569
    ],
    [
     17,
     6,
     -111709444
    ],
    [
     17,
     7,
     236183589
    ],
    [
     17,
     8,
     34917020
    ],
    [
     17,
     9,
     67770803
    ],
    [
     17,
     10,
     106029001
    ],
    [
     17,
     11,
     -6946984
    ],
    [
     17,
     12,
     51455482
    ],
    [
     17,
     13,
     80124969
    ],
    [
     17,
     14,
     28073446
    ],
    [
     17,
     15,
     14643755
    ],
    [
     17,
     16,
     63243613
    ],
    [
     17,
     17,
     41014012
    ],
    [
     17,
     18,
     -167291490
    ]
   ]
  },
  {
   "t": 17,
   "l": 295995443,
   "a": [
    [
     0,
     17,
     -3527344943
    ],
    [
     0,
     18,
     -186305709217
    ],
    [
     1,
     16,
     -5430725199
    ],
    [
     1,
     17,
     -97174677027
    ],
    [
     1,
     18,
     10543998305
    ],
    [
     2,
     15,
     -5348317532
    ],
    [
     2,
     16,
     -58409492810
    ],
    [
     2,
     17,
     524950467
    ],
    [
     2,
     18,
     -48989329599
    ],
    [
     3,
     14,
     -5243066423
    ],
    [
     3,
     15,
     -35802618005
    ],
    [
     3,
     16,
     -576507560
    ],
    [
     3,
     17,
     -45385440505
    ],
    [
     3,
     18,
     16876033131
    ],
    [
     4,
     13,
     -4494000912
    ],
    [
     4,
     14,
     -20716706061
    ],
    [
     4,
     15,
     420842965
    ],
    [
     4,
     16,
     -28079738554
    ],
    [
     4,
     17,
     16578596915
    ],
    [
     4,
     18,
     7631557515
    ],
    [
     5,
     12,
     -3542800686
    ],
    [
     5,
     13,
     -10757743074
    ],
    [
     5,
     14,
     1294651574
    ],
    [
     5,
     15,
     -15445821233
    ],
    [
     5,
     16,
     12776474718
    ],
    [
     5,
     17,
     5758845765
    ],
    [
     5,
     18,
     -2644787161
    ],
    [
     6,
     11,
     -2525423975
    ],
    [
     6,
     12,
     -4527946610
    ],
    [
     6,
     13,
     1500058712
    ],
    [
     6,
     14,
     -7229348606
    ],
    [
     6,
     15,
     10463589963
    ],
    [
     6,
     16,
     3273710332
    ],
    [
     6,
     17,
     -2342242425
    ],
    [
     6,
     18,
     1785778648
    ],
    [
     7,
     10,
     -1563696101
    ],
    [
     7,
     11,
     -1084935948
    ],
    [
     7,
     12,
     1336930971
    ],
    [
     7,
     13,
     -2434700991
    ],
    [
     7,
     14,
     8313830710
    ],
    [
     7,
     15,
     1496649060
    ],
    [
     7,
     16,
     -1727794141
    ],
    [
     7,
     17,
     2788472215
    ],
    [
     7,
     18,
     -1821440860
    ],
    [
     8,
     9,
     -737640689
    ],
    [
     8,
     10,
     387768475
    ],
    [
     8,
     11,
     1029529756
    ],
    [
     8,
     12,
     259281840
    ],
    [
     8,
     13,
     6013489774
    ],
    [
     8,
     14,
     745433791
    ],
    [
     8,
     15,
     -1091036994
    ],
    [
     8,
     16,
     3673626188
    ],
    [
     8,
     17,
     -3278122122
    ],
    [
     8,
     18,
     -1360760104
    ],
    [
     9,
     8,
     -113337816
    ],
    [
     9,
     9,
     661039222
    ],
    [
     9,
     10,
     708896820
    ],
    [
     9,
     11,
     1448414299
    ],
    [
     9,
     12,
     3883397820
    ],
    [
     9,
     13,
     290533088
    ],
    [
     9,
     14,
     -871507131
    ],
    [
     9,
     15,
     4135028179
    ],
    [
     9,
     16,
     -4420772761
    ],
    [
     9,
     17,
     -2352625606
    ],
    [
     9,
     18,
     -415299251
    ],
    [
     10,
     7,
     284240117
    ],
    [
     10,
     8,
     361863637
    ],
    [
     10,
     9,
     386665455
    ],
    [
     10,
     10,
     1485909246
    ],
    [
     10,
     11,
     2001116251
    ],
    [
     10,
     12,
     -35822971
    ],
    [
     10,
     13,
     -742167904
    ],
    [
     10,
     14,
     4142288082
    ],
    [
     10,
     15,
     -4907149818
    ],
    [
     10,
     16,
     -2707683516
    ],
    [
     10,
     17,
     -456354827
    ],
    [
     10,
     18,
     -175067151
    ],
    [
     11,
     6,
     442189244
    ],
    [
     11,
     7,
     -61852132
    ],
    [
     11,
     8,
     84569606
    ],
    [
     11,
     9,
     898206531
    ],
    [
     11,
     10,
     520017129
    ],
    [
     11,
     11,
     -190315726
    ],
    [
     11,
     12,
     -534909989
    ],
    [
     11,
     13,
     3681840320
    ],
    [
     11,
     14,
     -4827573658
    ],
    [
     11,
     15,
     -2849848919
    ],
    [
     11,
     16,
     -608874099
    ],
    [
     11,
     17,
     -150558653
    ],
    [
     11,
     18,
     103624213
    ],
    [
     12,
     5,
     357444968
    ],
    [
     12,
     6,
     -316525629
    ],
    [
     12,
     7,
     -174226660
    ],
    [
     12,
     8,
     34178235
    ],
    [
     12,
     9,
     -560834095
    ],
    [
     12,
     10,
     -223069581
    ],
    [
     12,
     11,
     -352688779
    ],
    [
     12,
     12,
     2928644147
    ],
    [
     12,
     13,
     -4091832628
    ],
    [
     12,
     14,
     -2598142918
    ],
    [
     12,
     15,
     -754086640
    ],
    [
     12,
     16,
     -130043700
    ],
    [
     12,
     17,
     -114163772
    ],
    [
     12,
     18,
     -7067437
    ],
    [
     13,
     4,
     34279486
    ],
    [
     13,
     5,
     -257803337
    ],
    [
     13,
     6,
     -367067559
    ],
    [
     13,
     7,
     -741739562
    ],
    [
     13,
     8,
     -1181053950
    ],
    [
     13,
     9,
     -132977583
    ],
    [
     13,
     10,
     -311957543
    ],
    [
     13,
     11,
     2195522194
    ],
    [
     13,
     12,
     -3337769189
    ],
    [
     13,
     13,
     -2173417786
    ],
    [
     13,
     14,
     -684315949
    ],
    [
     13,
     15,
     -17185342
    ],
    [
     13,
     16,
     -66535242
    ],
    [
     13,
     17,
     41172005
    ],
    [
     13,
     18,
     132412147
    ],
    [
     14,
     3,
     -508807749
    ],
    [
     14,
     4,
     128704620
    ],
    [
     14,
     5,
     -488250088
    ],
    [
     14,
     6,
     -1262921992
    ],
    [
     14,
     7,
     -1483906559
    ],
    [
     14,
     8,
     -90042374
    ],
    [
     14,
     9,
     -336429262
    ],
    [
     14,
     10,
     1414432284
    ],
    [
     14,
     11,
     -2531493540
    ],
    [
     14,
     12,
     -1718686784
    ],
    [
     14,
     13,
     -621774431
    ],
    [
     14,
     14,
     -108917628
    ],
    [
     14,
     15,
     -111444933
    ],
    [
     14,
     16,
     -77060237
    ],
    [
     14,
     17,
     72008751
    ],
    [
     14,
     18,
     -27295215
    ],
    [
     15,
     2,
     -1227562241
    ],
    [
     15,
     3,
     725048930
    ],
    [
     15,
     4,
     -498325446
    ],
    [
     15,
     5,
     -1398613103
    ],
    [
     15,
     6,
     -1370848699
    ],
    [
     15,
     7,
     7635928
    ],
    [
     15,
     8,
     -232162527
    ],
    [
     15,
     9,
     763517618
    ],
    [
     15,
     10,
     -1554588296
    ],
    [
     15,
     11,
     -1153312230
    ],
    [
     15,
     12,
     -338643019
    ],
    [
     15,
     13,
     85106016
    ],
    [
     15,
     14,
     15808156
    ],
    [
     15,
     15,
     45601494
    ],
    [
     15,
     16,
     95225378
    ],
    [
     15,
     17,
     122547885
    ],
    [
     15,
     18,
     121135808
    ],
    [
     16,
     1,
     -2043568996
    ],
    [
     16,
     2,
     1246537231
    ],
    [
     16,
     3,
     -374534184
    ],
    [
     16,
     4,
     -1205427832
    ],
    [
     16,
     5,
     -986426385
    ],
    [
     16,
     6,
     25174766
    ],
    [
     16,
     7,
     -101288662
    ],
    [
     16,
     8,
     359967150
    ],
    [
     16,
     9,
     -774327774
    ],
    [
     16,
     10,
     -624672285
    ],
    [
     16,
     11,
     -240572486
    ],
    [
     16,
     12,
     58461589
    ],
    [
     16,
     13,
     -4051657
    ],
    [
     16,
     14,
     58548605
    ],
    [
     16,
     15,
     50008775
    ],
    [
     16,
     16,
     39284928
    ],
    [
     16,
     17,
     25353300
    ],
    [
     16,
     18,
     25437956
    ],
    [
     17,
     0,
     -2914572367
    ],
    [
     17,
     1,
     1158424671
    ],
    [
     17,
     2,
     -377600993
    ],
    [
     17,
     3,
     -878104109
    ],
    [
     17,
     4,
     -593331417
    ],
    [
     17,
     5,
     -64427489
    ],
    [
     17,
     6,
     -137900857
    ],
    [
     17,
     7,
     -33199002
    ],
    [
     17,
     8,
     -479132147
    ],
    [
     17,
     9,
     -355594673
    ],
    [
     17,
     10,
     -231391349
    ],
    [
     17,
     11,
     -28241012
    ],
    [
     17,
     12,
     34954078
    ],
    [
     17,
     13,
     51249293
    ],
    [
     17,
     14,
     60968371
    ],
    [
     17,
     15,
     23930977
    ],
    [
     17,
     16,
     62732081
    ],
    [
     17,
     17,
     37428642
    ],
    [
     17,
     18,
     -150906914
    ]
   ]
  },
  {
   "t": 17,
   "l": 335457556,
   "a": [
    [
     0,
     17,
     -6388275643
    ],
    [
     0,
     18,
     72231521534
    ],
    [
     1,
     16,
     4543724689
    ],
    [
     1,
     17,
     62945012501
    ],
    [
     1,
     18,
     -10567459441
    ],
    [
     2,
     15,
     4027509708
    ],
    [
     2,
     16,
     36350496296
    ],
    [
     2,
     17,
     5141388991
    ],
    [
     2,
     18,
     -270000788627
    ],
    [
     3,
     14,
     2416210759
    ],
    [
     3,
     15,
     20897596142
    ],
    [
     3,
     16,
     2803824581
    ],
    [
     3,
     17,
     -215240818736
    ],
    [
     3,
     18,
     42786176609
    ],
    [
     4,
     13,
     1478733630
    ],
    [
     4,
     14,
     10456224513
    ],
    [
     4,
     15,
     1628706432
    ],
    [
     4,
     16,
     -145364238759
    ],
    [
     4,
     17,
     40489302041
    ],
    [
     4,
     18,
     19268241764
    ],
    [
     5,
     12,
     902554812
    ],
    [
     5,
     13,
     3877199770
    ],
    [
     5,
     14,
     242979720
    ],
    [
     5,
     15,
     -89576266617
    ],
    [
     5,
     16,
     29131086358
    ],
    [
     5,
     17,
     15484906112
    ],
    [
     5,
     18,
     -8679871337
    ],
    [
     6,
     11,
     519052416
    ],
    [
     6,
     12,
     326471298
    ],
    [
     6,
     13,
     -759256046
    ],
    [
     6,
     14,
     -50180068100
    ],
    [
     6,
     15,
     20635022738
    ],
    [
     6,
     16,
     10358446618
    ],
    [
     6,
     17,
     -8705421706
    ],
    [
     6,
     18,
     1648241837
    ],
    [
     7,
     10,
     265225507
    ],
    [
     7,
     11,
     -1115155199
    ],
    [
     7,
     12,
     -1158237055
    ],
    [
     7,
     13,
     -24252016599
    ],
    [
     7,
     14,
     13752217902
    ],
    [
     7,
     15,
     6334812449
    ],
    [
     7,
     16,
     -7469677169
    ],
    [
     7,
     17,
     2201327341
    ],
    [
     7,
     18,
     -2597857884
    ],
    [
     8,
     9,
     105840584
    ],
    [
     8,
     10,
     -1298940750
    ],
    [
     8,
     11,
     -1124701226
    ],
    [
     8,
     12,
     -8565865192
    ],
    [
     8,
     13,
     8451994723
    ],
    [
     8,
     14,
     3572641687
    ],
    [
     8,
     15,
     -5702190419
    ],
    [
     8,
     16,
     2077633261
    ],
    [
     8,
     17,
     -4189470315
    ],
    [
     8,
     18,
     2778516744
    ],
    [
     9,
     8,
     8225653
    ],
    [
     9,
     9,
     -819149752
    ],
    [
     9,
     10,
     -819407607
    ],
    [
     9,
     11,
     -253177682
    ],
    [
     9,
     12,
     4742031962
    ],
    [
     9,
     13,
     1773355037
    ],
    [
     9,
     14,
     -4325607565
    ],
    [
     9,
     15,
     2732113941
    ],
    [
     9,
     16,
     -5722787336
    ],
    [
     9,
     17,
     1434683992
    ],
    [
     9,
     18,
     464807218
    ],
    [
     10,
     7,
     -46167159
    ],
    [
     10,
     8,
     -133578329
    ],
    [
     10,
     9,
     -439894037
    ],
    [
     10,
     10,
     2947349733
    ],
    [
     10,
     11,
     2156590915
    ],
    [
     10,
     12,
     675708311
    ],
    [
     10,
     13,
     -3351705011
    ],
    [
     10,
     14,
     3095895630
    ],
    [
     10,
     15,
     -6533176723
    ],
    [
     10,
     16,
     620080253
    ],
    [
     10,
     17,
     580510345
    ],
    [
     10,
     18,
     59646751
    ],
    [
     11,
     6,
     -67012979
    ],
    [
     11,
     7,
     400267032
    ],
    [
     11,
     8,
     -79775859
    ],
    [
     11,
     9,
     3028948037
    ],
    [
     11,
     10,
     441496689
    ],
    [
     11,
     11,
     72181409
    ],
    [
     11,
     12,
     -2531410929
    ],
    [
     11,
     13,
     2870030120
    ],
    [
     11,
     14,
     -6414357732
    ],
    [
     11,
     15,
     45597288
    ],
    [
     11,
     16,
     296176738
    ],
    [
     11,
     17,
     275120072
    ],
    [
     11,
     18,
     83249180
    ],
    [
     12,
     5,
     -59506185
    ],
    [
     12,
     6,
     578070658
    ],
    [
     12,
     7,
     224574920
    ],
    [
     12,
     8,
     1445425919
    ],
    [
     12,
     9,
     -640890218
    ],
    [
     12,
     10,
     -222199541
    ],
    [
     12,
     11,
     -1848099351
    ],
    [
     12,
     12,
     2297886687
    ],
    [
     12,
     13,
     -5435559419
    ],
    [
     12,
     14,
     -165703938
    ],
    [
     12,
     15,
     5011028
    ],
    [
     12,
     16,
     51504088
    ],
    [
     12,
     17,
     52345137
    ],
    [
     12,
     18,
     27919109
    ],
    [
     13,
     4,
     -20620930
    ],
    [
     13,
     5,
     334639874
    ],
    [
     13,
     6,
     432029837
    ],
    [
     13,
     7,
     -609899273
    ],
    [
     13,
     8,
     -1090632738
    ],
    [
     13,
     9,
     -251431460
    ],
    [
     13,
     10,
     -1257843966
    ],
    [
     13,
     11,
     1737996471
    ],
    [
     13,
     12,
     -4243036073
    ],
    [
     13,
     13,
     -208798358
    ],
    [
     13,
     14,
     -79033549
    ],
    [
     13,
     15,
     300806291
    ],
    [
     13,
     16,
     301011109
    ],
    [
     13,
     17,
     221699925
    ],
    [
     13,
     18,
     195421417
    ],
    [
     14,
     3,
     65177559
    ],
    [
     14,
     4,
     -260450625
    ],
    [
     14,
     5,
     472014942
    ],
    [
     14,
     6,
     -2358669672
    ],
    [
     14,
     7,
     -1223433994
    ],
    [
     14,
     8,
     -313386380
    ],
    [
     14,
     9,
     -845174678
    ],
    [
     14,
     10,
     1121070062
    ],
    [
     14,
     11,
     -3208753326
    ],
    [
     14,
     12,
     -258766901
    ],
    [
     14,
     13,
     -264830831
    ],
    [
     14,
     14,
     -4989429
    ],
    [
     14,
     15,
     39528333
    ],
    [
     14,
     16,
     -164906150
    ],
    [
     14,
     17,
     -95358748
    ],
    [
     14,
     18,
     -110779296
    ],
    [
     15,
     2,
     230692749
    ],
    [
     15,
     3,
     -985258016
    ],
    [
     15,
     4,
     384232725
    ],
    [
     15,
     5,
     -3146332226
    ],
    [
     15,
     6,
     -887170091
    ],
    [
     15,
     7,
     -55742295
    ],
    [
     15,
     8,
     -350518096
    ],
    [
     15,
     9,
     704386632
    ],
    [
     15,
     10,
     -2045276565
    ],
    [
     15,
     11,
     -150544461
    ],
    [
     15,
     12,
     -104172531
    ],
    [
     15,
     13,
     76417439
    ],
    [
     15,
     14,
     228372833
    ],
    [
     15,
     15,
     124147870
    ],
    [
     15,
     16,
     85187098
    ],
    [
     15,
     17,
     108513733
    ],
    [
     15,
     18,
     255525439
    ],
    [
     16,
     1,
     515115377
    ],
    [
     16,
     2,
     -1511845757
    ],
    [
     16,
     3,
     228335286
    ],
    [
     16,
     4,
     -2823549082
    ],
    [
     16,
     5,
     -462486007
    ],
    [
     16,
     6,
     79271116
    ],
    [
     16,
     7,
     -170591104
    ],
    [
     16,
     8,
     338535079
    ],
    [
     16,
     9,
     -1105779967
    ],
    [
     16,
     10,
     -95323148
    ],
    [
     16,
     11,
     -57190332
    ],
    [
     16,
     12,
     63758849
    ],
    [
     16,
     13,
     170867500
    ],
    [
     16,
     14,
     145985738
    ],
    [
     16,
     15,
     64315126
    ],
    [
     16,
     16,
     24605380
    ],
    [
     16,
     17,
     23324859
    ],
    [
     16,
     18,
     -14867118
    ],
    [
     17,
     0,
     893828314
    ],
    [
     17,
     1,
     -1442834736
    ],
    [
     17,
     2,
     -135677923
    ],
    [
     17,
     3,
     -1725285326
    ],
    [
     17,
     4,
     -222080051
    ],
    [
     17,
     5,
     7870550
    ],
    [
     17,
     6,
     -177376681
    ],
    [
     17,
     7,
     -24001544
    ],
    [
     17,
     8,
     -572354593
    ],
    [
     17,
     9,
     -120247329
    ],
    [
     17,
     10,
     -50771377
    ],
    [
     17,
     11,
     13092326
    ],
    [
     17,
     12,
     87991579
    ],
    [
     17,
     13,
     58972652
    ],
    [
     17,
     14,
     4653887
    ],
    [
     17,
     15,
     -44104851
    ],
    [
     17,
     16,
     -17306899
    ],
    [
     17,
     17,
     22799532
    ],
    [
     17,
     18,
     -104140851
    ]
   ]
  },
  {
   "t": 17,
   "l": 248764547,
   "a": [
    [
     0,
     17,
     21797944304
    ],
    [
     0,
     18,
     -176348082430
    ],
    [
     1,
     16,
     19214206978
    ],
    [
     1,
     17,
     -103196597711
    ],
    [
     1,
     18,
     -43351034223
    ],
    [
     2,
     15,
     12962309678
    ],
    [
     2,
     16,
     -63841068991
    ],
    [
     2,
     17,
     -27319706970
    ],
    [
     2,
     18,
     -96068216077
    ],
    [
     3,
     14,
     7785382692
    ],
    [
     3,
     15,
     -36978136218
    ],
    [
     3,
     16,
     -17689978767
    ],
    [
     3,
     17,
     -73861725738
    ],
    [
     3,
     18,
     12909752128
    ],
    [
     4,
     13,
     4430006446
    ],
    [
     4,
     14,
     -19860606229
    ],
    [
     4,
     15,
     -10580786117
    ],
    [
     4,
     16,
     -48342509837
    ],
    [
     4,
     17,
     11135641204
    ],
    [
     4,
     18,
     3792684801
    ],
    [
     5,
     12,
     2313269104
    ],
    [
     5,
     13,
     -8845213584
    ],
    [
     5,
     14,
     -5613304789
    ],
    [
     5,
     15,
     -28491633124
    ],
    [
     5,
     16,
     7000383568
    ],
    [
     5,
     17,
     5974884127
    ],
    [
     5,
     18,
     -35001572
    ],
    [
     6,
     11,
     1047288770
    ],
    [
     6,
     12,
     -2263253160
    ],
    [
     6,
     13,
     -2674981183
    ],
    [
     6,
     14,
     -15415312105
    ],
    [
     6,
     15,
     6389153393
    ],
    [
     6,
     16,
     2987551011
    ],
    [
     6,
     17,
     490944402
    ],
    [
     6,
     18,
     -697920914
    ],
    [
     7,
     10,
     376438253
    ],
    [
     7,
     11,
     848203564
    ],
    [
     7,
     12,
     -1062758465
    ],
    [
     7,
     13,
     -6948657605
    ],
    [
     7,
     14,
     5321283037
    ],
    [
     7,
     15,
     1556376834
    ],
    [
     7,
     16,
     -346934032
    ],
    [
     7,
     17,
     529412692
    ],
    [
     7,
     18,
     8509863480
    ],
    [
     8,
     9,
     77744417
    ],
    [
     8,
     10,
     1662100203
    ],
    [
     8,
     11,
     -131313957
    ],
    [
     8,
     12,
     -1822660207
    ],
    [
     8,
     13,
     4051853236
    ],
    [
     8,
     14,
     1197063689
    ],
    [
     8,
     15,
     -1007935719
    ],
    [
     8,
     16,
     1225390735
    ],
    [
     8,
     17,
     10716714000
    ],
    [
     8,
     18,
     1227860593
    ],
    [
     9,
     8,
     -24679514
    ],
    [
     9,
     9,
     1205591183
    ],
    [
     9,
     10,
     332374529
    ],
    [
     9,
     11,
     766388023
    ],
    [
     9,
     12,
     2763838818
    ],
    [
     9,
     13,
     749307853
    ],
    [
     9,
     14,
     -933122790
    ],
    [
     9,
     15,
     1744072152
    ],
    [
     9,
     16,
     11809763223
    ],
    [
     9,
     17,
     523030701
    ],
    [
     9,
     18,
     -190933613
    ],
    [
     10,
     7,
     -52558881
    ],
    [
     10,
     8,
     299353485
    ],
    [
     10,
     9,
     485154245
    ],
    [
     10,
     10,
     1544249042
    ],
    [
     10,
     11,
     1522367117
    ],
    [
     10,
     12,
     300055569
    ],
    [
     10,
     13,
     -887566564
    ],
    [
     10,
     14,
     1854797662
    ],
    [
     10,
     15,
     11970019588
    ],
    [
     10,
     16,
     -435418343
    ],
    [
     10,
     17,
     337836916
    ],
    [
     10,
     18,
     55519018
    ],
    [
     11,
     6,
     -69412869
    ],
    [
     11,
     7,
     -480922320
    ],
    [
     11,
     8,
     374637415
    ],
    [
     11,
     9,
     1173118167
    ],
    [
     11,
     10,
     433205633
    ],
    [
     11,
     11,
     -89034697
    ],
    [
     11,
     12,
     -752001772
    ],
    [
     11,
     13,
     1768138863
    ],
    [
     11,
     14,
     11276103748
    ],
    [
     11,
     15,
     -855012959
    ],
    [
     11,
     16,
     228490421
    ],
    [
     11,
     17,
     -207362394
    ],
    [
     11,
     18,
     -320922954
    ],
    [
     12,
     5,
     -86492830
    ],
    [
     12,
     6,
     -793532186
    ],
    [
     12,
     7,
     87921800
    ],
    [
     12,
     8,
     321810227
    ],
    [
     12,
     9,
     -381801137
    ],
    [
     12,
     10,
     -290585880
    ],
    [
     12,
     11,
     -594396424
    ],
    [
     12,
     12,
     1448333577
    ],
    [
     12,
     13,
     9588523848
    ],
    [
     12,
     14,
     -954946890
    ],
    [
     12,
     15,
     -109686575
    ],
    [
     12,
     16,
     -170463495
    ],
    [
     12,
     17,
     -30165818
    ],
    [
     12,
     18,
     194416046
    ],
    [
     13,
     4,
     -77196356
    ],
    [
     13,
     5,
     -495163345
    ],
    [
     13,
     6,
     -257460712
    ],
    [
     13,
     7,
     -539455825
    ],
    [
     13,
     8,
     -896498080
    ],
    [
     13,
     9,
     -364216632
    ],
    [
     13,
     10,
     -411750027
    ],
    [
     13,
     11,
     1083646336
    ],
    [
     13,
     12,
     7478145482
    ],
    [
     13,
     13,
     -837996968
    ],
    [
     13,
     14,
     -32688677
    ],
    [
     13,
     15,
     -135548626
    ],
    [
     13,
     16,
     241666271
    ],
    [
     13,
     17,
     132209156
    ],
    [
     13,
     18,
     24055800
    ],
    [
     14,
     3,
     34013145
    ],
    [
     14,
     4,
     348788976
    ],
    [
     14,
     5,
     -566832149
    ],
    [
     14,
     6,
     -1174976777
    ],
    [
     14,
     7,
     -1183663435
    ],
    [
     14,
     8,
     -454653398
    ],
    [
     14,
     9,
     -262946916
    ],
    [
     14,
     10,
     668427140
    ],
    [
     14,
     11,
     5296246174
    ],
    [
     14,
     12,
     -689152756
    ],
    [
     14,
     13,
     -42157962
    ],
    [
     14,
     14,
     -285960252
    ],
    [
     14,
     15,
     58513304
    ],
    [
     14,
     16,
     -41083975
    ],
    [
     14,
     17,
     -142801914
    ],
    [
     14,
     18,
     -132956833
    ],
    [
     15,
     2,
     402066772
    ],
    [
     15,
     3,
     1433762150
    ],
    [
     15,
     4,
     -773194303
    ],
    [
     15,
     5,
     -1429261994
    ],
    [
     15,
     6,
     -1048689601
    ],
    [
     15,
     7,
     -318023953
    ],
    [
     15,
     8,
     -26875609
    ],
    [
     15,
     9,
     418382873
    ],
    [
     15,
     10,
     3322286070
    ],
    [
     15,
     11,
     -503612559
    ],
    [
     15,
     12,
     -44126648
    ],
    [
     15,
     13,
     -163583399
    ],
    [
     15,
     14,
     170306026
    ],
    [
     15,
     15,
     104810927
    ],
    [
     15,
     16,
     32119739
    ],
    [
     15,
     17,
     66239820
    ],
    [
     15,
     18,
     100378050
    ],
    [
     16,
     1,
     1213709720
    ],
    [
     16,
     2,
     2266779404
    ],
    [
     16,
     3,
     -739491675
    ],
    [
     16,
     4,
     -1199754129
    ],
    [
     16,
     5,
     -618256338
    ],
    [
     16,
     6,
     -197891222
    ],
    [
     16,
     7,
     69794458
    ],
    [
     16,
     8,
     177492871
    ],
    [
     16,
     9,
     1727942497
    ],
    [
     16,
     10,
     -308521542
    ],
    [
     16,
     11,
     64004327
    ],
    [
     16,
     12,
     -30917196
    ],
    [
     16,
     13,
     177323024
    ],
    [
     16,
     14,
     113950798
    ],
    [
     16,
     15,
     38906182
    ],
    [
     16,
     16,
     12968181
    ],
    [
     16,
     17,
     -16179082
    ],
    [
     16,
     18,
     -20469293
    ],
    [
     17,
     0,
     2749232382
    ],
    [
     17,
     1,
     2084430395
    ],
    [
     17,
     2,
     -560496293
    ],
    [
     17,
     3,
     -711452680
    ],
    [
     17,
     4,
     -310457755
    ],
    [
     17,
     5,
     -201972010
    ],
    [
     17,
     6,
     -47817784
    ],
    [
     17,
     7,
     -58040943
    ],
    [
     17,
     8,
     520588105
    ],
    [
     17,
     9,
     -201693261
    ],
    [
     17,
     10,
     -10477313
    ],
    [
     17,
     11,
     -56918513
    ],
    [
     17,
     12,
     50044590
    ],
    [
     17,
     13,
     38447732
    ],
    [
     17,
     14,
     -38910867
    ],
    [
     17,
     15,
     -66814373
    ],
    [
     17,
     16,
     -64372754
    ],
    [
     17,
     17,
     -26424208
    ],
    [
     17,
     18,
     -35054681
    ]
   ]
  },
  {
   "t": 17,
   "l": 106892522,
   "a": [
    [
     0,
     17,
     15824331561
    ],
    [
     0,
     18,
     -88026493590
    ],
    [
     1,
     16,
     14326369763
    ],
    [
     1,
     17,
     -41644602122
    ],
    [
     1,
     18,
     -27057705009
    ],
    [
     2,
     15,
     9538408550
    ],
    [
     2,
     16,
     -29416017138
    ],
    [
     2,
     17,
     -7372912244
    ],
    [
     2,
     18,
     1005798546
    ],
    [
     3,
     14,
     5673183444
    ],
    [
     3,
     15,
     -16749978456
    ],
    [
     3,
     16,
     -3223651798
    ],
    [
     3,
     17,
     -6268499483
    ],
    [
     3,
     18,
     -37028835688
    ],
    [
     4,
     13,
     3096830655
    ],
    [
     4,
     14,
     -7443509936
    ],
    [
     4,
     15,
     -2005240520
    ],
    [
     4,
     16,
     -7660449014
    ],
    [
     4,
     17,
     -24715717092
    ],
    [
     4,
     18,
     1375760393
    ],
    [
     5,
     12,
     1539357272
    ],
    [
     5,
     13,
     -2031389276
    ],
    [
     5,
     14,
     -1646483993
    ],
    [
     5,
     15,
     -5657413053
    ],
    [
     5,
     16,
     -17682040111
    ],
    [
     5,
     17,
     1662276703
    ],
    [
     5,
     18,
     -154554606
    ],
    [
     6,
     11,
     662019930
    ],
    [
     6,
     12,
     549587385
    ],
    [
     6,
     13,
     -1037585091
    ],
    [
     6,
     14,
     -3322694949
    ],
    [
     6,
     15,
     -13675624711
    ],
    [
     6,
     16,
     2447118746
    ],
    [
     6,
     17,
     -1787306201
    ],
    [
     6,
     18,
     5045709604
    ],
    [
     7,
     10,
     207491701
    ],
    [
     7,
     11,
     1478576360
    ],
    [
     7,
     12,
     -375910076
    ],
    [
     7,
     13,
     -1899287847
    ],
    [
     7,
     14,
     -10066677431
    ],
    [
     7,
     15,
     1815291149
    ],
    [
     7,
     16,
     -1233089596
    ],
    [
     7,
     17,
     3146870799
    ],
    [
     7,
     18,
     -12111980498
    ],
    [
     8,
     9,
     16607233
    ],
    [
     8,
     10,
     1380412999
    ],
    [
     8,
     11,
     -782099
    ],
    [
     8,
     12,
     -1061096257
    ],
    [
     8,
     13,
     -7148135241
    ],
    [
     8,
     14,
     1087035115
    ],
    [
     8,
     15,
     -479460702
    ],
    [
     8,
     16,
     1647104993
    ],
    [
     8,
     17,
     -15659000608
    ],
    [
     8,
     18,
     320400174
    ],
    [
     9,
     8,
     -30587226
    ],
    [
     9,
     9,
     785834123
    ],
    [
     9,
     10,
     166719637
    ],
    [
     9,
     11,
     -547541740
    ],
    [
     9,
     12,
     -4587112495
    ],
    [
     9,
     13,
     542118107
    ],
    [
     9,
     14,
     -441867150
    ],
    [
     9,
     15,
     1299087111
    ],
    [
     9,
     16,
     -18404080475
    ],
    [
     9,
     17,
     1031411672
    ],
    [
     9,
     18,
     1041038234
    ],
    [
     10,
     7,
     -24307943
    ],
    [
     10,
     8,
     87138980
    ],
    [
     10,
     9,
     151632889
    ],
    [
     10,
     10,
     -220110663
    ],
    [
     10,
     11,
     -2449563501
    ],
    [
     10,
     12,
     161302752
    ],
    [
     10,
     13,
     -361852491
    ],
    [
     10,
     14,
     1233942816
    ],
    [
     10,
     15,
     -19185458771
    ],
    [
     10,
     16,
     1329565644
    ],
    [
     10,
     17,
     1162283796
    ],
    [
     10,
     18,
     -108945317
    ],
    [
     11,
     6,
     -22347001
    ],
    [
     11,
     7,
     -437883011
    ],
    [
     11,
     8,
     60723728
    ],
    [
     11,
     9,
     23399948
    ],
    [
     11,
     10,
     -768161051
    ],
    [
     11,
     11,
     14017823
    ],
    [
     11,
     12,
     -274169268
    ],
    [
     11,
     13,
     1001276769
    ],
    [
     11,
     14,
     -18225857168
    ],
    [
     11,
     15,
     1254998504
    ],
    [
     11,
     16,
     762993800
    ],
    [
     11,
     17,
     -139297329
    ],
    [
     11,
     18,
     -235168946
    ],
    [
     12,
     5,
     -46781059
    ],
    [
     12,
     6,
     -593097137
    ],
    [
     12,
     7,
     -17600512
    ],
    [
     12,
     8,
     166620148
    ],
    [
     12,
     9,
     391734463
    ],
    [
     12,
     10,
     -122608706
    ],
    [
     12,
     11,
     -355448355
    ],
    [
     12,
     12,
     607015241
    ],
    [
     12,
     13,
     -15648965680
    ],
    [
     12,
     14,
     1144373579
    ],
    [
     12,
     15,
     730064154
    ],
    [
     12,
     16,
     -177505507
    ],
    [
     12,
     17,
     -176638659
    ],
    [
     12,
     18,
     26400838
    ],
    [
     13,
     4,
     -62989737
    ],
    [
     13,
     5,
     -328369680
    ],
    [
     13,
     6,
     -73012370
    ],
    [
     13,
     7,
     211194530
    ],
    [
     13,
     8,
     1081972814
    ],
    [
     13,
     9,
     -251242533
    ],
    [
     13,
     10,
     -387600015
    ],
    [
     13,
     11,
     406670409
    ],
    [
     13,
     12,
     -12210248687
    ],
    [
     13,
     13,
     963413033
    ],
    [
     13,
     14,
     752267529
    ],
    [
     13,
     15,
     20747096
    ],
    [
     13,
     16,
     -148262887
    ],
    [
     13,
     17,
     4343750
    ],
    [
     13,
     18,
     150575735
    ],
    [
     14,
     3,
     694610
    ],
    [
     14,
     4,
     261904309
    ],
    [
     14,
     5,
     -113353548
    ],
    [
     14,
     6,
     157153384
    ],
    [
     14,
     7,
     1307422787
    ],
    [
     14,
     8,
     -328708777
    ],
    [
     14,
     9,
     -391008835
    ],
    [
     14,
     10,
     284483488
    ],
    [
     14,
     11,
     -8802710773
    ],
    [
     14,
     12,
     752433666
    ],
    [
     14,
     13,
     510790584
    ],
    [
     14,
     14,
     -97626718
    ],
    [
     14,
     15,
     -264416125
    ],
    [
     14,
     16,
     -175560221
    ],
    [
     14,
     17,
     26868906
    ],
    [
     14,
     18,
     -30425702
    ],
    [
     15,
     2,
     244484138
    ],
    [
     15,
     3,
     981295407
    ],
    [
     15,
     4,
     -126617645
    ],
    [
     15,
     5,
     114519181
    ],
    [
     15,
     6,
     1227499939
    ],
    [
     15,
     7,
     -233649330
    ],
    [
     15,
     8,
     -339402188
    ],
    [
     15,
     9,
     188206541
    ],
    [
     15,
     10,
     -5557382622
    ],
    [
     15,
     11,
     500507646
    ],
    [
     15,
     12,
     324157706
    ],
    [
     15,
     13,
     -35664293
    ],
    [
     15,
     14,
     -160716586
    ],
    [
     15,
     15,
     -76543041
    ],
    [
     15,
     16,
     32838114
    ],
    [
     15,
     17,
     73844383
    ],
    [
     15,
     18,
     29039007
    ],
    [
     16,
     1,
     807190815
    ],
    [
     16,
     2,
     1470614410
    ],
    [
     16,
     3,
     -118691420
    ],
    [
     16,
     4,
     114817027
    ],
    [
     16,
     5,
     808552042
    ],
    [
     16,
     6,
     -180086021
    ],
    [
     16,
     7,
     -336831389
    ],
    [
     16,
     8,
     80445029
    ],
    [
     16,
     9,
     -2906347520
    ],
    [
     16,
     10,
     276135443
    ],
    [
     16,
     11,
     191822805
    ],
    [
     16,
     12,
     -49660025
    ],
    [
     16,
     13,
     -138518523
    ],
    [
     16,
     14,
     -111865409
    ],
    [
     16,
     15,
     -21785768
    ],
    [
     16,
     16,
     -20663623
    ],
    [
     16,
     17,
     12938341
    ],
    [
     16,
     18,
     38941956
    ],
    [
     17,
     0,
     1868640609
    ],
    [
     17,
     1,
     1336424937
    ],
    [
     17,
     2,
     -74902786
    ],
    [
     17,
     3,
     44574201
    ],
    [
     17,
     4,
     263583213
    ],
    [
     17,
     5,
     -112531376
    ],
    [
     17,
     6,
     -208907907
    ],
    [
     17,
     7,
     -16294373
    ],
    [
     17,
     8,
     -1074383034
    ],
    [
     17,
     9,
     84206880
    ],
    [
     17,
     10,
     34561009
    ],
    [
     17,
     11,
     -66570725
    ],
    [
     17,
     12,
     -75179012
    ],
    [
     17,
     13,
     -87833523
    ],
    [
     17,
     14,
     -5025704
    ],
    [
     17,
     15,
     -2290658
    ],
    [
     17,
     16,
     52405072
    ],
    [
     17,
     17,
     24266000
    ],
    [
     17,
     18,
     -29578343
    ]
   ]
  },
  {
   "t": 17,
   "l": 226048285,
   "a": [
    [
     0,
     17,
     47106203237
    ],
    [
     0,
     18,
     -26148178522
    ],
    [
     1,
     16,
     20904309803
    ],
    [
     1,
     17,
     -14811287723
    ],
    [
     1,
     18,
     -3430434334
    ],
    [
     2,
     15,
     11520262787
    ],
    [
     2,
     16,
     -1422923465
    ],
    [
     2,
     17,
     -33389941115
    ],
    [
     2,
     18,
     138353849099
    ],
    [
     3,
     14,
     6647554253
    ],
    [
     3,
     15,
     -1965709292
    ],
    [
     3,
     16,
     -20220223807
    ],
    [
     3,
     17,
     104250333550
    ],
    [
     3,
     18,
     58606957936
    ],
    [
     4,
     13,
     3557082065
    ],
    [
     4,
     14,
     -2243806318
    ],
    [
     4,
     15,
     -12372797066
    ],
    [
     4,
     16,
     73436804868
    ],
    [
     4,
     17,
     33696394691
    ],
    [
     4,
     18,
     -9937997295
    ],
    [
     5,
     12,
     1660422472
    ],
    [
     5,
     13,
     -1781506798
    ],
    [
     5,
     14,
     -7995879840
    ],
    [
     5,
     15,
     46987846823
    ],
    [
     5,
     16,
     29521829317
    ],
    [
     5,
     17,
     -11510038047
    ],
    [
     5,
     18,
     -638041450
    ],
    [
     6,
     11,
     601173129
    ],
    [
     6,
     12,
     -1297053126
    ],
    [
     6,
     13,
     -5066382318
    ],
    [
     6,
     14,
     27662545954
    ],
    [
     6,
     15,
     24968353123
    ],
    [
     6,
     16,
     -7089183144
    ],
    [
     6,
     17,
     -1848427697
    ],
    [
     6,
     18,
     -4295600896
    ],
    [
     7,
     10,
     111607287
    ],
    [
     7,
     11,
     -826939201
    ],
    [
     7,
     12,
     -2909023038
    ],
    [
     7,
     13,
     14590882056
    ],
    [
     7,
     14,
     20115493473
    ],
    [
     7,
     15,
     -4403105161
    ],
    [
     7,
     16,
     -1516641522
    ],
    [
     7,
     17,
     -3712591649
    ],
    [
     7,
     18,
     -3456597419
    ],
    [
     8,
     9,
     -45344307
    ],
    [
     8,
     10,
     -434320005
    ],
    [
     8,
     11,
     -1424824359
    ],
    [
     8,
     12,
     6296739323
    ],
    [
     8,
     13,
     14882165372
    ],
    [
     8,
     14,
     -2578708312
    ],
    [
     8,
     15,
     -1234629982
    ],
    [
     8,
     16,
     -1703015005
    ],
    [
     8,
     17,
     -4013946373
    ],
    [
     8,
     18,
     -2518326056
    ],
    [
     9,
     8,
     -43855476
    ],
    [
     9,
     9,
     -143144115
    ],
    [
     9,
     10,
     -457350500
    ],
    [
     9,
     11,
     1592531050
    ],
    [
     9,
     12,
     9853980699
    ],
    [
     9,
     13,
     -1149291203
    ],
    [
     9,
     14,
     -1003661176
    ],
    [
     9,
     15,
     -1344660169
    ],
    [
     9,
     16,
     -5372636453
    ],
    [
     9,
     17,
     -2227108281
    ],
    [
     9,
     18,
     -567096570
    ],
    [
     10,
     7,
     -5443867
    ],
    [
     10,
     8,
     57078492
    ],
    [
     10,
     9,
     79396252
    ],
    [
     10,
     10,
     -605986508
    ],
    [
     10,
     11,
     5460286250
    ],
    [
     10,
     12,
     -393920493
    ],
    [
     10,
     13,
     -882919489
    ],
    [
     10,
     14,
     -1184530352
    ],
    [
     10,
     15,
     -5552112738
    ],
    [
     10,
     16,
     -1954124214
    ],
    [
     10,
     17,
     -911444466
    ],
    [
     10,
     18,
     -892374058
    ],
    [
     11,
     6,
     7757637
    ],
    [
     11,
     7,
     153196058
    ],
    [
     11,
     8,
     292423664
    ],
    [
     11,
     9,
     -1212484859
    ],
    [
     11,
     10,
     1767634641
    ],
    [
     11,
     11,
     81710730
    ],
    [
     11,
     12,
     -826870383
    ],
    [
     11,
     13,
     -930782267
    ],
    [
     11,
     14,
     -5305074997
    ],
    [
     11,
     15,
     -1908161928
    ],
    [
     11,
     16,
     -669863526
    ],
    [
     11,
     17,
     -1118839921
    ],
    [
     11,
     18,
     -119808787
    ],
    [
     12,
     5,
     -26883226
    ],
    [
     12,
     6,
     144901503
    ],
    [
     12,
     7,
     291965123
    ],
    [
     12,
     8,
     -894659328
    ],
    [
     12,
     9,
     -980912149
    ],
    [
     12,
     10,
     286314340
    ],
    [
     12,
     11,
     -762627182
    ],
    [
     12,
     12,
     -836546354
    ],
    [
     12,
     13,
     -4679905851
    ],
    [
     12,
     14,
     -1738183976
    ],
    [
     12,
     15,
     -595755736
    ],
    [
     12,
     16,
     -795531321
    ],
    [
     12,
     17,
     -447990502
    ],
    [
     12,
     18,
     -58339532
    ],
    [
     13,
     4,
     -71451715
    ],
    [
     13,
     5,
     65583800
    ],
    [
     13,
     6,
     158551156
    ],
    [
     13,
     7,
     -213858496
    ],
    [
     13,
     8,
     -2708685498
    ],
    [
     13,
     9,
     298257280
    ],
    [
     13,
     10,
     -622785565
    ],
    [
     13,
     11,
     -639132816
    ],
    [
     13,
     12,
     -3672487272
    ],
    [
     13,
     13,
     -1350000223
    ],
    [
     13,
     14,
     -389119393
    ],
    [
     13,
     15,
     -616800638
    ],
    [
     13,
     16,
     -257099794
    ],
    [
     13,
     17,
     -212964575
    ],
    [
     13,
     18,
     -179923859
    ],
    [
     14,
     3,
     -40272074
    ],
    [
     14,
     4,
     -62954481
    ],
    [
     14,
     5,
     -12935849
    ],
    [
     14,
     6,
     404831512
    ],
    [
     14,
     7,
     -3401660572
    ],
    [
     14,
     8,
     252047390
    ],
    [
     14,
     9,
     -512450817
    ],
    [
     14,
     10,
     -450199596
    ],
    [
     14,
     11,
     -2725331354
    ],
    [
     14,
     12,
     -938795006
    ],
    [
     14,
     13,
     -245012583
    ],
    [
     14,
     14,
     -500270974
    ],
    [
     14,
     15,
     -286963376
    ],
    [
     14,
     16,
     -174071562
    ],
    [
     14,
     17,
     -131215753
    ],
    [
     14,
     18,
     -61681884
    ],
    [
     15,
     2,
     175556540
    ],
    [
     15,
     3,
     -203923340
    ],
    [
     15,
     4,
     -186181730
    ],
    [
     15,
     5,
     629420141
    ],
    [
     15,
     6,
     -3312239282
    ],
    [
     15,
     7,
     43304046
    ],
    [
     15,
     8,
     -457092195
    ],
    [
     15,
     9,
     -356484517
    ],
    [
     15,
     10,
     -1811569905
    ],
    [
     15,
     11,
     -732455457
    ],
    [
     15,
     12,
     -269958715
    ],
    [
     15,
     13,
     -489700684
    ],
    [
     15,
     14,
     -314875641
    ],
    [
     15,
     15,
     -167423331
    ],
    [
     15,
     16,
     -126641086
    ],
    [
     15,
     17,
     -96854705
    ],
    [
     15,
     18,
     -144514923
    ],
    [
     16,
     1,
     818018935
    ],
    [
     16,
     2,
     -285494120
    ],
    [
     16,
     3,
     -257705314
    ],
    [
     16,
     4,
     671046405
    ],
    [
     16,
     5,
     -2322232011
    ],
    [
     16,
     6,
     101215403
    ],
    [
     16,
     7,
     -244104376
    ],
    [
     16,
     8,
     -158184400
    ],
    [
     16,
     9,
     -938984793
    ],
    [
     16,
     10,
     -370444669
    ],
    [
     16,
     11,
     -53783241
    ],
    [
     16,
     12,
     -180182263
    ],
    [
     16,
     13,
     -90690258
    ],
    [
     16,
     14,
     -44288094
    ],
    [
     16,
     15,
     13357592
    ],
    [
     16,
     16,
     5161388
    ],
    [
     16,
     17,
     39676780
    ],
    [
     16,
     18,
     27361699
    ],
    [
     17,
     0,
     2348618287
    ],
    [
     17,
     1,
     -168275775
    ],
    [
     17,
     2,
     -74658713
    ],
    [
     17,
     3,
     367725879
    ],
    [
     17,
     4,
     -1236575681
    ],
    [
     17,
     5,
     -132230408
    ],
    [
     17,
     6,
     -254548783
    ],
    [
     17,
     7,
     -167661619
    ],
    [
     17,
     8,
     -428016243
    ],
    [
     17,
     9,
     -251782214
    ],
    [
     17,
     10,
     -168770064
    ],
    [
     17,
     11,
     -209468824
    ],
    [
     17,
     12,
     -200842480
    ],
    [
     17,
     13,
     -189780103
    ],
    [
     17,
     14,
     -131097732
    ],
    [
     17,
     15,
     -73766844
    ],
    [
     17,
     16,
     -79180369
    ],
    [
     17,
     17,
     -78484369
    ],
    [
     17,
     18,
     65528572
    ]
   ]
  },
  {
   "t": 17,
   "l": 274725170,
   "a": [
    [
     0,
     17,
     -62512673283
    ],
    [
     0,
     18,
     -63543122237
    ],
    [
     1,
     16,
     -40521652917
    ],
    [
     1,
     17,
     -29283266430
    ],
    [
     1,
     18,
     -20783579841
    ],
    [
     2,
     15,
     -23308114142
    ],
    [
     2,
     16,
     -18023802709
    ],
    [
     2,
     17,
     -13221148486
    ],
    [
     2,
     18,
     -9375400960
    ],
    [
     3,
     14,
     -12954044867
    ],
    [
     3,
     15,
     -10736143258
    ],
    [
     3,
     16,
     -9467102520
    ],
    [
     3,
     17,
     -4360500749
    ],
    [
     3,
     18,
     26432741640
    ],
    [
     4,
     13,
     -6185607191
    ],
    [
     4,
     14,
     -6015646146
    ],
    [
     4,
     15,
     -5905083330
    ],
    [
     4,
     16,
     -424150723
    ],
    [
     4,
     17,
     19989768239
    ],
    [
     4,
     18,
     -18453553324
    ],
    [
     5,
     12,
     -2189842353
    ],
    [
     5,
     13,
     -2985889092
    ],
    [
     5,
     14,
     -3146439367
    ],
    [
     5,
     15,
     85673909
    ],
    [
     5,
     16,
     13433558762
    ],
    [
     5,
     17,
     -12616991248
    ],
    [
     5,
     18,
     -6765102960
    ],
    [
     6,
     11,
     -180050755
    ],
    [
     6,
     12,
     -1092533146
    ],
    [
     6,
     13,
     -1750909265
    ],
    [
     6,
     14,
     537282937
    ],
    [
     6,
     15,
     9311465020
    ],
    [
     6,
     16,
     -10160734098
    ],
    [
     6,
     17,
     -6982069889
    ],
    [
     6,
     18,
     -130617117
    ],
    [
     7,
     10,
     525009503
    ],
    [
     7,
     11,
     -104763992
    ],
    [
     7,
     12,
     -902451335
    ],
    [
     7,
     13,
     613630583
    ],
    [
     7,
     14,
     6109115395
    ],
    [
     7,
     15,
     -8038154604
    ],
    [
     7,
     16,
     -5333325874
    ],
    [
     7,
     17,
     -928288094
    ],
    [
     7,
     18,
     1918770854
    ],
    [
     8,
     9,
     496823885
    ],
    [
     8,
     10,
     245722920
    ],
    [
     8,
     11,
     -362156684
    ],
    [
     8,
     12,
     504442557
    ],
    [
     8,
     13,
     3629210761
    ],
    [
     8,
     14,
     -5609792343
    ],
    [
     8,
     15,
     -3774744270
    ],
    [
     8,
     16,
     -674212806
    ],
    [
     8,
     17,
     682485455
    ],
    [
     8,
     18,
     540058742
    ],
    [
     9,
     8,
     170984843
    ],
    [
     9,
     9,
     246548450
    ],
    [
     9,
     10,
     -58121822
    ],
    [
     9,
     11,
     431081496
    ],
    [
     9,
     12,
     1909907959
    ],
    [
     9,
     13,
     -3509535868
    ],
    [
     9,
     14,
     -2649659806
    ],
    [
     9,
     15,
     -753261483
    ],
    [
     9,
     16,
     -646199487
    ],
    [
     9,
     17,
     -224629291
    ],
    [
     9,
     18,
     56503154
    ],
    [
     10,
     7,
     -137222339
    ],
    [
     10,
     8,
     106945081
    ],
    [
     10,
     9,
     59205830
    ],
    [
     10,
     10,
     253693307
    ],
    [
     10,
     11,
     709697751
    ],
    [
     10,
     12,
     -2015420103
    ],
    [
     10,
     13,
     -1847198316
    ],
    [
     10,
     14,
     -641979302
    ],
    [
     10,
     15,
     -1319956328
    ],
    [
     10,
     16,
     -482902921
    ],
    [
     10,
     17,
     530524251
    ],
    [
     10,
     18,
     -478242023
    ],
    [
     11,
     6,
     -249728488
    ],
    [
     11,
     7,
     -56117127
    ],
    [
     11,
     8,
     67192313
    ],
    [
     11,
     9,
     59046453
    ],
    [
     11,
     10,
     6131780
    ],
    [
     11,
     11,
     -836917046
    ],
    [
     11,
     12,
     -1161893547
    ],
    [
     11,
     13,
     -483552483
    ],
    [
     11,
     14,
     -1801993727
    ],
    [
     11,
     15,
     -760855651
    ],
    [
     11,
     16,
     455326977
    ],
    [
     11,
     17,
     48816155
    ],
    [
     11,
     18,
     282443095
    ],
    [
     12,
     5,
     -121189336
    ],
    [
     12,
     6,
     -144751639
    ],
    [
     12,
     7,
     44625047
    ],
    [
     12,
     8,
     -106655204
    ],
    [
     12,
     9,
     -397723706
    ],
    [
     12,
     10,
     -29234823
    ],
    [
     12,
     11,
     -726588623
    ],
    [
     12,
     12,
     -426753866
    ],
    [
     12,
     13,
     -1580487667
    ],
    [
     12,
     14,
     -780950483
    ],
    [
     12,
     15,
     510516315
    ],
    [
     12,
     16,
     142303225
    ],
    [
     12,
     17,
     50989294
    ],
    [
     12,
     18,
     -236152294
    ],
    [
     13,
     4,
     163041253
    ],
    [
     13,
     5,
     -108670323
    ],
    [
     13,
     6,
     15213815
    ],
    [
     13,
     7,
     -179023206
    ],
    [
     13,
     8,
     -491239153
    ],
    [
     13,
     9,
     576395101
    ],
    [
     13,
     10,
     -365374073
    ],
    [
     13,
     11,
     -175769097
    ],
    [
     13,
     12,
     -1227739464
    ],
    [
     13,
     13,
     -652106170
    ],
    [
     13,
     14,
     481420780
    ],
    [
     13,
     15,
     172958976
    ],
    [
     13,
     16,
     290647102
    ],
    [
     13,
     17,
     126404080
    ],
    [
     13,
     18,
     169816907
    ],
    [
     14,
     3,
     375572698
    ],
    [
     14,
     4,
     42496123
    ],
    [
     14,
     5,
     5962751
    ],
    [
     14,
     6,
     -180916133
    ],
    [
     14,
     7,
     -454136935
    ],
    [
     14,
     8,
     767903094
    ],
    [
     14,
     9,
     -262611807
    ],
    [
     14,
     10,
     -145746051
    ],
    [
     14,
     11,
     -1015564891
    ],
    [
     14,
     12,
     -533784062
    ],
    [
     14,
     13,
     283375300
    ],
    [
     14,
     14,
     94433672
    ],
    [
     14,
     15,
     91644543
    ],
    [
     14,
     16,
     -18837236
    ],
    [
     14,
     17,
     -31648944
    ],
    [
     14,
     18,
     -98542160
    ],
    [
     15,
     2,
     156083015
    ],
    [
     15,
     3,
     297642817
    ],
    [
     15,
     4,
     34871321
    ],
    [
     15,
     5,
     -141940113
    ],
    [
     15,
     6,
     -342542673
    ],
    [
     15,
     7,
     758038336
    ],
    [
     15,
     8,
     -123337985
    ],
    [
     15,
     9,
     -55154175
    ],
    [
     15,
     10,
     -579229950
    ],
    [
     15,
     11,
     -355960750
    ],
    [
     15,
     12,
     218349749
    ],
    [
     15,
     13,
     44055784
    ],
    [
     15,
     14,
     13858418
    ],
    [
     15,
     15,
     -53497451
    ],
    [
     15,
     16,
     34233064
    ],
    [
     15,
     17,
     -6535403
    ],
    [
     15,
     18,
     30121722
    ],
    [
     16,
     1,
     -971010057
    ],
    [
     16,
     2,
     554643593
    ],
    [
     16,
     3,
     76641863
    ],
    [
     16,
     4,
     -52798289
    ],
    [
     16,
     5,
     -101527978
    ],
    [
     16,
     6,
     708584463
    ],
    [
     16,
     7,
     59356464
    ],
    [
     16,
     8,
     90598746
    ],
    [
     16,
     9,
     -210100535
    ],
    [
     16,
     10,
     -162444823
    ],
    [
     16,
     11,
     182882080
    ],
    [
     16,
     12,
     113713391
    ],
    [
     16,
     13,
     153878171
    ],
    [
     16,
     14,
     133390621
    ],
    [
     16,
     15,
     114840169
    ],
    [
     16,
     16,
     88376777
    ],
    [
     16,
     17,
     66593565
    ],
    [
     16,
     18,
     60499143
    ],
    [
     17,
     0,
     -3612454375
    ],
    [
     17,
     1,
     611669147
    ],
    [
     17,
     2,
     86074314
    ],
    [
     17,
     3,
     14451575
    ],
    [
     17,
     4,
     18211387
    ],
    [
     17,
     5,
     365976958
    ],
    [
     17,
     6,
     -48437727
    ],
    [
     17,
     7,
     -36572930
    ],
    [
     17,
     8,
     -189309249
    ],
    [
     17,
     9,
     -116935813
    ],
    [
     17,
     10,
     4545391
    ],
    [
     17,
     11,
     -16355192
    ],
    [
     17,
     12,
     18408855
    ],
    [
     17,
     13,
     -18627413
    ],
    [
     17,
     14,
     -21050676
    ],
    [
     17,
     15,
     -25274511
    ],
    [
     17,
     16,
     -14014974
    ],
    [
     17,
     17,
     -32047492
    ],
    [
     17,
     18,
     -161634733
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 13,
   "num": 20271,
   "den": 400000000000
  },
  {
   "D": 14,
   "num": 39507,
   "den": 2000000000000
  },
  {
   "D": 15,
   "num": 866443,
   "den": 10000000000000
  },
  {
   "D": 17,
   "num": 9649,
   "den": 125000000000
  },
  {
   "D": 20,
   "num": 72481,
   "den": 5000000000000
  },
  {
   "D": 37,
   "num": 129377,
   "den": 10000000000000
  },
  {
   "D": 39,
   "num": 56781,
   "den": 10000000000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 1401624220840445441298243497,
   "den": 6400000000000000000000000000
  },
  "eta": {
   "num": 39048611444208798479924001,
   "den": 50000000000000000000000000
  },
  "tail": {
   "num": 271,
   "den": 4294967296
  },
  "allowance": {
   "num": 59808781,
   "den": 2500000000000
  },
  "T3": 35,
  "T4": 53,
  "z0": 37,
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "+++++++++++0000",
   "31": "+++++++++++++000",
   "32": "++++++++++++0000",
   "33": "++++++++++++++000",
   "34": "+++++++++++++0000",
   "35": "+++++++++++++++000",
   "36": "++++++++++++++0000",
   "37": "++++++++++++++++000",
   "38": "++++++++++++++00000",
   "39": "+++++++++++++++++000",
   "40": "+++++++++++++0000000",
   "41": "+++++++++++++00000000",
   "42": "+++++++++++0000000000",
   "43": "+++++++++++00000000000",
   "44": "+++++++++0000000000000",
   "45": "+++++++++00000000000000",
   "46": "+++++++0000000000000000",
   "47": "+++++++00000000000000000",
   "48": "+++++0000000000000000000",
   "49": "+++++00000000000000000000",
   "50": "+++0000000000000000000000",
   "51": "+++00000000000000000000000",
   "52": "+0000000000000000000000000",
   "53": "+00000000000000000000000000"
  }
 },
 "notes": "rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); no particle-hole (PT) rows are used."
}

==> anc/other_certificates/cert_10_11_11_10.json <==
{"format": "laughlin-gap-certificate/v1", "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (10,11,11,10)", "ansatz": {"PMAX": 10, "JMAX": 11, "IMAX": 11, "TMAX": 10}, "P": 10000000000000, "rows": [{"t": 0, "l": 7842742428286, "a": [[0, 2, -1724958285783], [0, 3, -67192488166], [0, 4, -1974329641434], [0, 5, -986274252459], [0, 6, -2375601872714], [0, 7, -1849738980707], [0, 8, -1386486446417], [0, 9, -1736551858456], [0, 10, -1083860386621], [0, 11, -705188297698], [1, 1, 862479142892], [1, 3, 525150453291], [1, 4, -171116860285], [1, 5, -105584887846], [1, 6, -5977255599], [1, 7, 26755302709], [1, 8, -80718232311], [1, 9, -87119541923], [1, 10, 45111930567], [2, 0, -431239571446], [2, 1, 16798122042], [2, 2, -262575226645], [2, 3, -291269552333], [2, 4, 40153473555], [2, 5, 52943247450], [2, 6, -85487752575], [2, 7, -19951333899], [2, 8, -40820294693], [2, 9, 37472689128], [3, 0, -16798122042], [3, 1, 246791205179], [3, 2, 334048767404], [3, 3, -103010055705], [3, 4, -14633926210], [3, 5, -38491969453], [3, 6, 16527880508], [3, 7, 4510059172], [3, 8, 27453320871], [4, 0, -238899194446], [4, 1, -83992635388], [4, 2, 137598089373], [4, 3, -30340263265], [4, 4, -9171560200], [4, 5, -388865363], [4, 6, 5939185183], [4, 7, 9449228203], [5, 0, -176758300396], [5, 1, -29429090137], [5, 2, 56533370594], [5, 3, 24167072252], [5, 4, -2398694301], [5, 5, -1698020746], [5, 6, 841842500], [6, 0, -150908361197], [6, 1, -38850696501], [6, 2, 36505001156], [6, 3, -5091977844], [6, 4, -929860149], [6, 5, -3767878622], [7, 0, -15711550519], [7, 1, -66310972561], [7, 2, 14750410080], [7, 3, -2665292496], [7, 4, -609106908], [8, 0, -10829453185], [8, 1, -13232436429], [8, 2, 10832777515], [8, 3, -2141971006], [9, 0, -9173161739], [9, 1, -14268996640], [9, 2, 4458483005], [10, 0, 1251272962], [10, 1, -9756936814]]}, {"t": 1, "l": 231596096054, "a": [[0, 2, 2252015317480], [0, 3, -1636566969192], [0, 4, -4873472792712], [0, 5, 2524656882769], [0, 6, 8235574798018], [0, 7, 8265240719801], [0, 8, 6552451973927], [0, 9, 6874378400934], [0, 10, 7068377365238], [0, 11, 8182625637552], [1, 1, -1126007658740], [1, 3, -567351437782], [1, 4, -1969009675410], [1, 5, -1598449288841], [1, 6, -1122215853610], [1, 7, -529253502047], [1, 8, 10892369655], [1, 9, 188440171086], [1, 10, 1492106031341], [1, 11, -1852426835996], [2, 0, 563003829370], [2, 1, 409141742298], [2, 2, 283675718891], [2, 3, -86843703637], [2, 4, 666174661500], [2, 5, -76801571105], [2, 6, 29197009879], [2, 7, 254561703871], [2, 8, 108893907292], [2, 9, 585704287197], [2, 10, -944253661766], [3, 0, -409141742298], [3, 1, 609184099089], [3, 2, 579096122490], [3, 3, -210637705507], [3, 4, 316528395629], [3, 5, 193973702399], [3, 6, 322038732470], [3, 7, 117610329991], [3, 8, 181101347900], [3, 9, -333214847826], [4, 0, -1055614008079], [4, 1, -201212906992], [4, 2, 16131723241], [4, 3, -200874408746], [4, 4, 90829460941], [4, 5, 88416224376], [4, 6, 58275784791], [4, 7, 1233802014], [4, 8, -48005526496], [5, 0, -299733413219], [5, 1, -104299680885], [5, 2, 35495500451], [5, 3, -195217169294], [5, 4, -24043862773], [5, 5, -3837658467], [5, 6, -28486574854], [5, 7, 52065918754], [6, 0, 325488984550], [6, 1, 8744101587], [6, 2, 25917249235], [6, 3, -172683018607], [6, 4, -3267459550], [6, 5, -11952422980], [6, 6, 53323058327], [7, 0, 78035136805], [7, 1, 100018933862], [7, 2, 37361155838], [7, 3, -61330379586], [7, 4, 22020830231], [7, 5, 7461404455], [8, 0, 42899970681], [8, 1, 138350223667], [8, 2, 30557728749], [8, 3, -15210570773], [8, 4, -26514323483], [9, 0, 187471051425], [9, 1, 44112376148], [9, 2, -8833853045], [9, 3, -55720784167], [10, 0, 97524536931], [10, 1, -47737237981], [10, 2, -20362577658]]}, {"t": 1, "l": 1735099317102, "a": [[0, 2, 595382760723], [0, 3, 1756382304254], [0, 4, 2792472547560], [0, 5, 1499913841338], [0, 6, 190500054993], [0, 7, 1026527176019], [0, 8, 2271034022576], [0, 9, -434637366907], [0, 10, -94517712472], [0, 11, 1597578090905], [1, 1, -297691380362], [1, 3, -350515466850], [1, 4, -340892694496], [1, 5, -37519874592], [1, 6, -70543573712], [1, 7, 420461671931], [1, 8, -209162866908], [1, 9, -106272758975], [1, 10, 427770052796], [1, 11, -422398276209], [2, 0, 148845690181], [2, 1, -439095576064], [2, 2, 175257733425], [2, 3, 215015625683], [2, 4, 58130461314], [2, 5, 71304579243], [2, 6, 126031033134], [2, 7, -36791552345], [2, 8, 106259083620], [2, 9, 332324394924], [2, 10, -122391262245], [3, 0, 439095576064], [3, 1, -349059068445], [3, 2, -129792452059], [3, 3, 34843855646], [3, 4, -68001620710], [3, 5, -16802556747], [3, 6, -36806885396], [3, 7, 15424685240], [3, 8, 106513691827], [3, 9, -40514847202], [4, 0, 435959735955], [4, 1, 13763197758], [4, 2, -91173645130], [4, 3, 39643527837], [4, 4, -35388767381], [4, 5, -11370845065], [4, 6, 267018259], [4, 7, 11154974922], [4, 8, -16250926384], [5, 0, 80960263137], [5, 1, 73933231160], [5, 2, -8527940875], [5, 3, 30312388761], [5, 4, -4110163074], [5, 5, -1556248764], [5, 6, -16140871944], [5, 7, 1132359006], [6, 0, -17447057711], [6, 1, -22735965087], [6, 2, -18829982617], [6, 3, 29673311238], [6, 4, -5681532212], [6, 5, -5904787412], [6, 6, -1430121941], [7, 0, 52563008093], [7, 1, -48091965819], [7, 2, -506668606], [7, 3, 5253719253], [7, 4, 712762397], [7, 5, 611756217], [8, 0, 205932693731], [8, 1, -31889080575], [8, 2, -3249768400], [8, 3, 7579095196], [8, 4, -1010067023], [9, 0, -19509706978], [9, 1, -8008862682], [9, 2, -11918088664], [9, 3, 8913873437], [10, 0, 52776780077], [10, 1, -36546376045], [10, 2, 7210235263]]}, {"t": 2, "l": 800070699059, "a": [[0, 2, 13908805665], [0, 3, 19137691769], [0, 4, 4754255313755], [0, 5, 1168032127515], [0, 6, 5819824596770], [0, 7, -4502121344055], [0, 8, -2838683124097], [0, 9, -219488150367], [0, 10, -4300354350766], [0, 11, -8615573123003], [1, 1, -6954402832], [1, 3, 1505088114605], [1, 4, 1634185061026], [1, 5, 1946359724385], [1, 6, 684869265074], [1, 7, 1048171463211], [1, 8, 1650492479923], [1, 9, 1068034232972], [1, 10, -730671751239], [1, 11, 1190067688415], [2, 0, 3477201416], [2, 1, -4784422942], [2, 2, -752544057302], [2, 3, -108251967697], [2, 4, -254566621274], [2, 5, -462454748806], [2, 6, 123420694473], [2, 7, 437185931346], [2, 8, 58173863800], [2, 9, -106919916517], [2, 10, 897500199326], [2, 11, -720187777900], [3, 0, 4784422942], [3, 1, -594281914219], [3, 2, -300294297560], [3, 3, 104145168964], [3, 4, 120788571285], [3, 5, -250315899323], [3, 6, 1812281635], [3, 7, -99968614367], [3, 8, 91724862298], [3, 9, 427068577954], [3, 10, -1209423810119], [4, 0, 1267694899980], [4, 1, -127127991818], [4, 2, -208587753039], [4, 3, 31830867101], [4, 4, 92258514612], [4, 5, -85747142933], [4, 6, -97065532733], [4, 7, 93791528203], [4, 8, 142352908786], [4, 9, -1445924178817], [5, 0, 656686847510], [5, 1, -210792195740], [5, 2, -56421545793], [5, 3, 30486597340], [5, 4, 47207375795], [5, 5, -36078224662], [5, 6, 47893666245], [5, 7, 6171873559], [5, 8, -1407497769326], [6, 0, 936996738503], [6, 1, 123411443344], [6, 2, -65292230977], [6, 3, -2483046552], [6, 4, 68990059967], [6, 5, -26887766162], [6, 6, -31002753262], [6, 7, -1217180089853], [7, 0, -275460803505], [7, 1, 38941828091], [7, 2, -64670983399], [7, 3, 28275237423], [7, 4, -18039553211], [7, 5, -31129068243], [7, 6, -944827632648], [8, 0, 13875281146], [8, 1, 24018637000], [8, 2, -40090440680], [8, 3, -30723851571], [8, 4, 14053102770], [8, 5, -643544348462], [9, 0, 282964662519], [9, 1, -46455770805], [9, 2, 33123731774], [9, 3, 10620889773], [9, 4, -357531874611], [10, 0, 23119734407], [10, 1, 74090863190], [10, 2, 31599894786], [10, 3, -140331856076]]}, {"t": 2, "l": 162416725196, "a": [[0, 2, -97462515692], [0, 3, -2109368362183], [0, 4, 6271403149983], [0, 5, 586876998728], [0, 6, 3529623725609], [0, 7, -2758163144419], [0, 8, -5648330996625], [0, 9, -8692726233846], [0, 10, -11135669884033], [0, 11, -15894597140261], [1, 1, 48731257846], [1, 3, 763694315285], [1, 4, 609616177719], [1, 5, 269705644588], [1, 6, -76241508365], [1, 7, -343664772067], [1, 8, -731888534691], [1, 9, -1255692832853], [1, 10, -3830555795326], [1, 11, 2475071567297], [2, 0, -24365628923], [2, 1, 527342090546], [2, 2, -381847157643], [2, 3, 201264318226], [2, 4, 464091288014], [2, 5, -548765566901], [2, 6, 535235668718], [2, 7, 493145846387], [2, 8, 315542961737], [2, 9, -1003152872053], [2, 10, 1745867189878], [2, 11, 527819293143], [3, 0, -527342090546], [3, 1, -783925393748], [3, 2, -353668362656], [3, 3, -121909939281], [3, 4, 142046738622], [3, 5, -414604091631], [3, 6, 139428643642], [3, 7, 371134216784], [3, 8, -133754846811], [3, 9, 775840087968], [3, 10, 369181409514], [4, 0, 1366811669443], [4, 1, 63952346693], [4, 2, -198916762662], [4, 3, -208873559], [4, 4, 147916559657], [4, 5, -115117292304], [4, 6, 156999978730], [4, 7, 110405724267], [4, 8, 204734764269], [4, 9, 151669802018], [5, 0, 263864680378], [5, 1, 27368889482], [5, 2, 66495516907], [5, 3, 9087952156], [5, 4, 56059769079], [5, 5, -51405846017], [5, 6, 101356596147], [5, 7, -27596955848], [5, 8, 53315219737], [6, 0, 427800278154], [6, 1, 18039179487], [6, 2, -30777787339], [6, 3, -34372946411], [6, 4, -25863619603], [6, 5, -27514919467], [6, 6, -65429563452], [6, 7, 14262708427], [7, 0, -332037543063], [7, 1, 50289521574], [7, 2, -31055505309], [7, 3, -79413038327], [7, 4, -32072597190], [7, 5, -50629885507], [7, 6, -3515115583], [8, 0, -161529792012], [8, 1, 95999977495], [8, 2, 26933518966], [8, 3, -38647918760], [8, 4, 40938268691], [8, 5, -19685033343], [9, 0, -58769683530], [9, 1, 141752825443], [9, 2, 71237074590], [9, 3, 43060977897], [9, 4, 10342974586], [10, 0, 40549287573], [10, 1, 152442256626], [10, 2, 40184134508], [10, 3, -5016858788]]}, {"t": 3, "l": 1884645796454, "a": [[0, 3, -215829939509], [0, 4, 9558435021654], [0, 5, -5937583958], [0, 6, 2111269481244], [0, 7, -29129566759380], [0, 8, 16917498981141], [0, 9, 5897634848328], [0, 10, 32655991387008], [0, 11, 54775163392535], [1, 3, 395806071883], [1, 4, -717044465430], [1, 5, 4226974797126], [1, 6, -5029070075921], [1, 7, 3312789042645], [1, 8, -3837973453748], [1, 9, -803792105167], [1, 10, 5363545328296], [1, 11, -18991803504209], [2, 1, 53957484877], [2, 2, -197903035941], [2, 3, 651522606086], [2, 4, 706636293516], [2, 5, 250407154127], [2, 6, 3924548193746], [2, 7, 3880650089808], [2, 8, 2916033103636], [2, 9, 4293225334947], [2, 10, -8501373291680], [2, 11, 3225076700501], [3, 0, -53957484878], [3, 1, -1194804377707], [3, 2, -472261489728], [3, 3, -707631912512], [3, 4, -1458901467142], [3, 5, -2161661223266], [3, 6, 1274474004484], [3, 7, -160015045407], [3, 8, 426403682357], [3, 9, -3745516901284], [3, 10, 4537139986863], [3, 11, 244048663413], [4, 0, 1891158084531], [4, 1, 326132402040], [4, 2, 3098798990], [4, 3, 1031617975785], [4, 4, 31005296209], [4, 5, -205295131221], [4, 6, 65962562655], [4, 7, -450399876346], [4, 8, -1083158889495], [4, 9, 4864045887405], [4, 10, 377315337140], [5, 0, -224818593442], [5, 1, -508869378481], [5, 2, 314229551826], [5, 3, 776228601290], [5, 4, 23954028562], [5, 5, -251925591259], [5, 6, -222660928249], [5, 7, 274473413728], [5, 8, 4601537502523], [5, 9, 508038245337], [6, 0, 1796049535233], [6, 1, -658983958], [6, 2, -645954182791], [6, 3, -364998499695], [6, 4, 224201556737], [6, 5, -77470815998], [6, 6, 513971837951], [6, 7, 3867070239966], [6, 8, 480992996118], [7, 0, -2356080802952], [7, 1, -291363776495], [7, 2, -344067215796], [7, 3, -50844232955], [7, 4, 297588660524], [7, 5, 113263087100], [7, 6, 2872587391300], [7, 7, 399375142185], [8, 0, 1910670015968], [8, 1, 950468142806], [8, 2, -248873622919], [8, 3, 8492804378], [8, 4, -117158134575], [8, 5, 1812485238705], [8, 6, 295928773274], [9, 0, 630924118125], [9, 1, 301962014417], [9, 2, -288284327902], [9, 3, -459933741716], [9, 4, 1004710016653], [9, 5, 167471066577], [10, 0, 498749229391], [10, 1, -182488536716], [10, 2, -382362214125], [10, 3, 299417276372], [10, 4, 87148197228]]}, {"t": 3, "l": 549025697367, "a": [[0, 3, 2214870382178], [0, 4, 2870203786627], [0, 5, -4411008885072], [0, 6, 4478435768925], [0, 7, 5320759066678], [0, 8, -3503549205305], [0, 9, -13546784755359], [0, 10, 14383736953304], [0, 11, 17944187721706], [1, 3, -408231549767], [1, 4, -1665253516341], [1, 5, 4442115894455], [1, 6, 612038235224], [1, 7, -248342030751], [1, 8, -4404055365350], [1, 9, 3398533745146], [1, 10, 4673643657854], [1, 11, -2168801052922], [2, 1, -553717595545], [2, 2, 204115774884], [2, 3, 136555294432], [2, 4, 1186053357609], [2, 5, -1522307292033], [2, 6, 1026255513305], [2, 7, -738955405532], [2, 8, 233398279037], [2, 9, 1807020077753], [2, 10, -2292325555217], [2, 11, -906046146498], [3, 0, 553717595545], [3, 1, -358775473328], [3, 2, 279758084653], [3, 3, -485521996645], [3, 4, -670630104674], [3, 5, -261747528184], [3, 6, 365886230203], [3, 7, -595681835172], [3, 8, 307396989671], [3, 9, -958023518879], [3, 10, -796498893558], [3, 11, -518686347887], [4, 0, 436105322551], [4, 1, 343965702533], [4, 2, -716521510046], [4, 3, 698521551161], [4, 4, 81583333721], [4, 5, 176067298256], [4, 6, -149212574094], [4, 7, -54090517458], [4, 8, -266257058262], [4, 9, -316773167768], [4, 10, -562656117269], [5, 0, -1071767834491], [5, 1, -5570265080], [5, 2, 331803311004], [5, 3, -30879760663], [5, 4, -70022807027], [5, 5, -81058273360], [5, 6, -50149008244], [5, 7, 88203119533], [5, 8, -92802519680], [5, 9, -495510551609], [6, 0, 1902674137666], [6, 1, -709021431421], [6, 2, -112518681862], [6, 3, -143494911664], [6, 4, 142549037116], [6, 5, -56821628791], [6, 6, 109842180721], [6, 7, 2960889220], [6, 8, -448073669962], [7, 0, 41083243059], [7, 1, 152633470044], [7, 2, 117251178508], [7, 3, 105797106492], [7, 4, 68860259030], [7, 5, 4818835494], [7, 6, 93304174751], [7, 7, -323791135233], [8, 0, 74606635726], [8, 1, 266487562283], [8, 2, -98802643128], [8, 3, 11277179120], [8, 4, -30396181367], [8, 5, 64005423314], [8, 6, -199518267737], [9, 0, -980699279844], [9, 1, -209852336408], [9, 2, -81000169917], [9, 3, -54018266655], [9, 4, 69952684473], [9, 5, -130617251794], [10, 0, 267816818049], [10, 1, -151210122134], [10, 2, -42524883268], [10, 3, 36128026912], [10, 4, -43225886191]]}, {"t": 4, "l": 2376268751272, "a": [[0, 4, 1901839762395], [0, 5, 10083559951127], [0, 6, 11767466465280], [0, 7, -4229742679966], [0, 8, 1687386097224], [0, 9, -37924984237022], [0, 10, -1729351111457], [0, 11, 29158089002833], [1, 3, 528432523642], [1, 4, 1730479700991], [1, 5, 1692815197356], [1, 6, 4749516066647], [1, 7, 4412708641036], [1, 8, -6700168448295], [1, 9, 100837304674], [1, 10, 3672926124343], [1, 11, -11948367115476], [2, 2, -264216261821], [2, 3, -447545181970], [2, 4, -784760399950], [2, 5, 1280923191968], [2, 6, -2929570477324], [2, 7, 299365050186], [2, 8, 682345274564], [2, 9, 613998459456], [2, 10, -8657858761767], [2, 11, -3119340421863], [3, 1, -237729970299], [3, 2, 14925256722], [3, 3, 922757738000], [3, 4, 1678029771219], [3, 5, -555859684015], [3, 6, 1419926696689], [3, 7, 2566673931509], [3, 8, 1846493722351], [3, 9, -1653578170249], [3, 10, 3383552096412], [3, 11, 2764544261400], [4, 0, 488703086359], [4, 1, -853995087931], [4, 2, -1007168206707], [4, 3, -1700111978244], [4, 4, -730740385898], [4, 5, -185196116319], [4, 6, -446786660956], [4, 7, -58350682370], [4, 8, -504318072340], [4, 9, 4447284355264], [4, 10, 3381581931012], [4, 11, -350761751804], [5, 0, 1801219900451], [5, 1, 295238595492], [5, 2, -54127050489], [5, 3, 1210696472236], [5, 4, -141360603933], [5, 5, 45617286067], [5, 6, -367608688805], [5, 7, 632645467496], [5, 8, 5532969499365], [5, 9, 3396290769299], [5, 10, -383095935243], [6, 0, 818714005606], [6, 1, 317416616245], [6, 2, 272528018304], [6, 3, -107808462819], [6, 4, -14510414802], [6, 5, 116667855152], [6, 6, 436019586912], [6, 7, 5466270860131], [6, 8, 3045494665473], [6, 9, -372813400870], [7, 0, 1613469338658], [7, 1, -1470364381973], [7, 2, 33895850951], [7, 3, -239030335090], [7, 4, 81455269918], [7, 5, 248668585826], [7, 6, 4452321181098], [7, 7, 2286506828845], [7, 8, -238932457395], [8, 0, 667931171261], [8, 1, 369894141386], [8, 2, -69243028577], [8, 3, -109849128437], [8, 4, -369042591547], [8, 5, 3372438455709], [8, 6, 1425187004758], [8, 7, -130360140326], [9, 0, -633398149140], [9, 1, 454375783385], [9, 2, -97626928991], [9, 3, -693876992063], [9, 4, 1941247480388], [9, 5, 785481180153], [9, 6, -90576211093], [10, 0, 863311003429], [10, 1, 117995477033], [10, 2, -637185306217], [10, 3, 788550278237], [10, 4, 247211782680], [10, 5, -8104949654]]}, {"t": 4, "l": 993502667716, "a": [[0, 4, -1200891409184], [0, 5, 750625537261], [0, 6, 1876925480694], [0, 7, -4134114652865], [0, 8, 4560064321607], [0, 9, -17807896556744], [0, 10, 2720128466981], [0, 11, 5725229989493], [1, 3, -199863597533], [1, 4, 258158577641], [1, 5, -89164779263], [1, 6, -2912673634532], [1, 7, 705672342174], [1, 8, -5245556056958], [1, 9, 1055789797573], [1, 10, -331030316305], [1, 11, -2361691120723], [2, 2, 99931798766], [2, 3, -210346276893], [2, 4, -808949933782], [2, 5, -333185627880], [2, 6, -146784725244], [2, 7, -776545635703], [2, 8, 190606631956], [2, 9, 785604042343], [2, 10, -297422590614], [2, 11, 1394379465942], [3, 1, 150111426148], [3, 2, 145806632483], [3, 3, 554139530986], [3, 4, 411508121177], [3, 5, 104814079783], [3, 6, 414639813893], [3, 7, 464849487187], [3, 8, 707697429510], [3, 9, -114697737373], [3, 10, 834855526124], [3, 11, -1015769102647], [4, 0, -275133038605], [4, 1, -152087234525], [4, 2, -213351248734], [4, 3, -318124226106], [4, 4, -295076362747], [4, 5, 856546584], [4, 6, -295592305526], [4, 7, -77068971842], [4, 8, -129698101905], [4, 9, 479612299190], [4, 10, -1515181813574], [4, 11, -51870146248], [5, 0, 174502747670], [5, 1, 128426783847], [5, 2, 367621186544], [5, 3, 246834838667], [5, 4, -40636797583], [5, 5, 31862541926], [5, 6, 9678150715], [5, 7, 77835567158], [5, 8, 653908639588], [5, 9, -1461342531392], [5, 10, 71695454270], [6, 0, -224779997855], [6, 1, -15584640615], [6, 2, 13404176419], [6, 3, -42995505734], [6, 4, 55049879811], [6, 5, -5189513858], [6, 6, 111957920939], [6, 7, 626018369554], [6, 8, -1162665555998], [6, 9, 99060076447], [7, 0, -814320995267], [7, 1, -297600171967], [7, 2, 118072436240], [7, 3, -24876913520], [7, 4, 8661325796], [7, 5, 18566200200], [7, 6, 590550734896], [7, 7, -835159411765], [7, 8, 99628606011], [8, 0, 478563074324], [8, 1, 120917377751], [8, 2, -28886558402], [8, 3, -76579954956], [8, 4, -56550631057], [8, 5, 455371448703], [8, 6, -522635210163], [8, 7, 83463572590], [9, 0, -945301354637], [9, 1, -17318246329], [9, 2, 17121136717], [9, 3, -122238468469], [9, 4, 301316155846], [9, 5, -270507977781], [9, 6, 54453603515], [10, 0, 288605042603], [10, 1, 90092009305], [10, 2, -106506049247], [10, 3, 130873711099], [10, 4, -94279342017], [10, 5, 32958816592]]}, {"t": 4, "l": 132358449474, "a": [[0, 4, 183967259783], [0, 5, 443729721066], [0, 6, 2261491652956], [0, 7, -1639543329137], [0, 8, 1342249022819], [0, 9, -5036240306165], [0, 10, 3380511317359], [0, 11, 4380458974024], [1, 3, -6499150839], [1, 4, 54815213264], [1, 5, 705453776885], [1, 6, -342738720934], [1, 7, 672927583422], [1, 8, -1652954107828], [1, 9, 749157185671], [1, 10, 465254026369], [1, 11, -943898983539], [2, 2, 3249575419], [2, 3, -32386565206], [2, 4, -102484345788], [2, 5, -1301808131], [2, 6, 44601550864], [2, 7, -297442652012], [2, 8, -12038771124], [2, 9, 579735157179], [2, 10, -505566223387], [2, 11, -470675678319], [3, 1, -22995907473], [3, 2, 18682761890], [3, 3, 71979334810], [3, 4, 99579128529], [3, 5, -50592065967], [3, 6, -28993662036], [3, 7, -54224288495], [3, 8, 351627671357], [3, 9, -64087456119], [3, 10, -216797586474], [3, 11, 100713185498], [4, 0, 32869073500], [4, 1, -43926390170], [4, 2, -119287464985], [4, 3, -80443523406], [4, 4, -32011967286], [4, 5, -5940003022], [4, 6, -179625506197], [4, 7, 68329205928], [4, 8, -38813358015], [4, 9, -213037599061], [4, 10, 97142033861], [4, 11, 130068794246], [5, 0, 72595969278], [5, 1, -44750161760], [5, 2, 33590428143], [5, 3, 49957660201], [5, 4, 6471008076], [5, 5, -7619332034], [5, 6, -5547484371], [5, 7, 68871005360], [5, 8, -110136516066], [5, 9, 52534787249], [5, 10, 161785676206], [6, 0, 330100825880], [6, 1, 43045926838], [6, 2, -16591121456], [6, 3, 22235391416], [6, 4, 67276027787], [6, 5, -17519193895], [6, 6, 34107409807], [6, 7, -44038992503], [6, 8, 58588785865], [6, 9, 163990252802], [7, 0, -141749128991], [7, 1, -66843832464], [7, 2, 32657016368], [7, 3, 39741468526], [7, 4, -10828299784], [7, 5, 1440714844], [7, 6, -14603800102], [7, 7, 35268145286], [7, 8, 133483790416], [8, 0, 195583718243], [8, 1, -1732834441], [8, 2, -34980273859], [8, 3, -23625634004], [8, 4, -30362892475], [8, 5, 11711207789], [8, 6, 9938001677], [8, 7, 93216500536], [9, 0, -357499426893], [9, 1, -97767441148], [9, 2, 5741173432], [9, 3, -37220159910], [9, 4, 9828877049], [9, 5, -1986767617], [9, 6, 55794059507], [10, 0, 87662029890], [10, 1, 4005367316], [10, 2, -25561695148], [10, 3, 10300085678], [10, 4, -8527555919], [10, 5, 27660880655]]}, {"t": 5, "l": 1235900675165, "a": [[0, 5, -2882121455528], [0, 6, -6745637400663], [0, 7, -2172001625960], [0, 8, 6177823221050], [0, 9, 33666114816116], [0, 10, 33932481697461], [0, 11, -52640973809390], [1, 4, -1133143157877], [1, 5, -950058207112], [1, 6, 1522069008849], [1, 7, -2945113917614], [1, 8, -3602593376239], [1, 9, 5334844979760], [1, 10, -4297457595987], [1, 11, 20496552347934], [2, 3, -8937929733], [2, 4, -438691205768], [2, 5, -2134298741594], [2, 6, 456076294796], [2, 7, -1602019516951], [2, 8, -1255180288564], [2, 9, -11828891530015], [2, 10, -1100235018130], [2, 11, -10796449770993], [3, 2, 292223719202], [3, 3, -101076836453], [3, 4, -579327604771], [3, 5, 1064903489549], [3, 6, 1092421760037], [3, 7, 511031104384], [3, 8, -2086437751354], [3, 9, 2038481173415], [3, 10, -6135988660938], [3, 11, 5939219830163], [4, 1, 175663626104], [4, 2, 599390934894], [4, 3, 1077131437994], [4, 4, -83517950402], [4, 5, -884663199953], [4, 6, -527819897762], [4, 7, -414770561628], [4, 8, -1028540874767], [4, 9, -7120232073311], [4, 10, 4454781708279], [4, 11, -2436312121073], [5, 0, -714372418778], [5, 1, -189726880400], [5, 2, -313251411087], [5, 3, -482143572837], [5, 4, 260918195214], [5, 5, -537972377061], [5, 6, -759429661919], [5, 7, -1053827927431], [5, 8, -7030634323922], [5, 9, 4385259076976], [5, 10, -2442451401261], [5, 11, -9393544392], [6, 0, -731033769894], [6, 1, 98285009203], [6, 2, 32535413965], [6, 3, 200120085352], [6, 4, 572499258833], [6, 5, 524049917114], [6, 6, -696891492083], [6, 7, -5712371153430], [6, 8, 3764637152871], [6, 9, -2127991183548], [6, 10, -107141201707], [7, 0, -893472515758], [7, 1, 427851980506], [7, 2, -34621707332], [7, 3, 163609215548], [7, 4, 313365639414], [7, 5, 201111587219], [7, 6, -4883226495670], [7, 7, 3076915496075], [7, 8, -1522925530223], [7, 9, 5336332590], [8, 0, -101936764696], [8, 1, -335580351231], [8, 2, -309775481889], [8, 3, -69746742760], [8, 4, 582494924159], [8, 5, -3580718454490], [8, 6, 1958177416742], [8, 7, -964680790390], [8, 8, 15526235105], [9, 0, 226740584804], [9, 1, -346448562864], [9, 2, 134340509671], [9, 3, 503851847730], [9, 4, -2316074895662], [9, 5, 1121122600358], [9, 6, -506969424760], [9, 7, 28545262586], [10, 0, 821679608627], [10, 1, 46457698139], [10, 2, 791293543061], [10, 3, -1266216137475], [10, 4, 496663763160], [10, 5, -180233356981], [10, 6, -11434453431]]}, {"t": 5, "l": 1494878183871, "a": [[0, 5, -222455963772], [0, 6, 3739939728243], [0, 7, 121195181227], [0, 8, 43261229397062], [0, 9, -50475178183766], [0, 10, -4842854802934], [0, 11, 62563147512568], [1, 4, 237686206553], [1, 5, 516502466991], [1, 6, -113414274201], [1, 7, 12147340556193], [1, 8, -21045581848880], [1, 9, 3685671067284], [1, 10, 38733980068779], [1, 11, 1206047687238], [2, 3, 111973744133], [2, 4, 29265821063], [2, 5, 285484197003], [2, 6, 542861482917], [2, 7, -2425044161292], [2, 8, -949242697213], [2, 9, 14629131592704], [2, 10, -2943912463371], [2, 11, -443238067638], [3, 2, -171395295771], [3, 3, -305188799187], [3, 4, -769492933275], [3, 5, -2450621729894], [3, 6, 2089215614216], [3, 7, 1006153130013], [3, 8, 6462225928596], [3, 9, -648534050076], [3, 10, 2213978304707], [3, 11, 1652325389086], [4, 1, 69890369802], [4, 2, 371271024609], [4, 3, 898840849126], [4, 4, 577977807703], [4, 5, 567160846557], [4, 6, 482836810244], [4, 7, 2089238375122], [4, 8, 898825250049], [4, 9, 5167744446851], [4, 10, 3678697348387], [4, 11, -230652074992], [5, 0, 46469944076], [5, 1, -480067977327], [5, 2, -779096004702], [5, 3, 515009810650], [5, 4, -427814308709], [5, 5, -577200780310], [5, 6, -754664299735], [5, 7, -167438014393], [5, 8, 3981677999189], [5, 9, 3549479027936], [5, 10, -753229332289], [5, 11, -259855457266], [6, 0, 628192109602], [6, 1, 642097230090], [6, 2, -218440489308], [6, 3, -514045762911], [6, 4, 214816026662], [6, 5, -537737425347], [6, 6, 71918435376], [6, 7, 3230585638028], [6, 8, 3043788544811], [6, 9, -779008055506], [6, 10, -415814958099], [7, 0, -582140359408], [7, 1, -1130024244055], [7, 2, 553432188301], [7, 3, -62246787527], [7, 4, 113012086959], [7, 5, 19005117122], [7, 6, 2489579618611], [7, 7, 2584606056965], [7, 8, -624926824747], [7, 9, -337746576634], [8, 0, 3038346984570], [8, 1, 815310070469], [8, 2, -26131368957], [8, 3, -264043534883], [8, 4, 39537673968], [8, 5, 1469400579522], [8, 6, 2100043302202], [8, 7, -345827621600], [8, 8, -235589638182], [9, 0, -3338046407522], [9, 1, -107186974515], [9, 2, -218108514821], [9, 3, -325780163818], [9, 4, 618592439434], [9, 5, 1325034429147], [9, 6, -92641068085], [9, 7, -136497850029], [10, 0, 1061636193479], [10, 1, -936161030917], [10, 2, 107380866319], [10, 3, -157273875163], [10, 4, 633279347083], [10, 5, 20694604061], [10, 6, -31684501295]]}, {"t": 6, "l": 800682956029, "a": [[0, 6, -66888853782], [0, 7, -3301021239620], [0, 8, -2677009984043], [0, 9, -13218856744679], [0, 10, 22869513181671], [0, 11, 57542241723891], [1, 5, 20857460211], [1, 6, -1271486749659], [1, 7, 137582220069], [1, 8, -4916011021418], [1, 9, 6882849768818], [1, 10, 22407263937797], [1, 11, -4439611048942], [2, 4, 57294337113], [2, 5, -456844679433], [2, 6, -527650849816], [2, 7, -406057892591], [2, 8, 1629844358275], [2, 9, 10422866937864], [2, 10, 12037759044], [2, 11, -8502368961949], [3, 3, 10479380139], [3, 4, -197902623860], [3, 5, -531126692072], [3, 6, 586109957011], [3, 7, 282751449996], [3, 8, 3927930871641], [3, 9, -1747717798150], [3, 10, -9606254838201], [3, 11, -180948416168], [4, 2, -61297005570], [4, 3, 133643700441], [4, 4, 107729361223], [4, 5, 539086260928], [4, 6, 79030856374], [4, 7, 982204092179], [4, 8, -282070184432], [4, 9, -9311500750523], [4, 10, 848158079362], [4, 11, 109140631370], [5, 1, 50998462551], [5, 2, 337456796477], [5, 3, 286483460140], [5, 4, -127480010792], [5, 5, -15988395630], [5, 6, -87887779770], [5, 7, -527375018645], [5, 8, -8440486315802], [5, 9, 601634117738], [5, 10, -62193172845], [5, 11, -587631642274], [6, 0, -5909143604], [6, 1, -300503597038], [6, 2, -161032242127], [6, 3, -522783076118], [6, 4, -120709148838], [6, 5, -493860453808], [6, 6, -202493039927], [6, 7, -6915243900195], [6, 8, 507018038920], [6, 9, -124602689585], [6, 10, -453084258357], [6, 11, -214179065974], [7, 0, -407002379052], [7, 1, 102235320639], [7, 2, 302154058876], [7, 3, 73156520529], [7, 4, -33814397824], [7, 5, 159173344485], [7, 6, -4783494280249], [7, 7, 512194213469], [7, 8, 88387803350], [7, 9, -253926745588], [7, 10, -119498925276], [8, 0, -596238624581], [8, 1, 495567732542], [8, 2, -142847687454], [8, 3, 51538397021], [8, 4, 251437676217], [8, 5, -2907638941377], [8, 6, 407188590450], [8, 7, 83717825458], [8, 8, -125420991835], [8, 9, -6035516523], [9, 0, -1035385038735], [9, 1, -49570618808], [9, 2, -304205066195], [9, 3, 135722505918], [9, 4, -1546415342697], [9, 5, 240310101043], [9, 6, 33991105056], [9, 7, -98362655703], [9, 8, -33508098454], [10, 0, 1500098235082], [10, 1, -608803363995], [10, 2, -3827993674], [10, 3, -488876070845], [10, 4, 88552498779], [10, 5, 20779658343], [10, 6, -33081132861], [10, 7, -12752190877]]}, {"t": 6, "l": 738566747217, "a": [[0, 6, 470930358599], [0, 7, 1782309791766], [0, 8, -428032376962], [0, 9, 9555269622771], [0, 10, -35826814600068], [0, 11, 21311151471970], [1, 5, 194734471337], [1, 6, 783871568654], [1, 7, -2897488300905], [1, 8, 4524867956961], [1, 9, -2124123548295], [1, 10, 24732792456912], [1, 11, -3427889365289], [2, 4, 58545787445], [2, 5, 671101126238], [2, 6, -525404829119], [2, 7, 1480791095737], [2, 8, -2096754657470], [2, 9, 11532005387573], [2, 10, 3873460291158], [2, 11, 426015676926], [3, 3, 9088612233], [3, 4, 103043077683], [3, 5, 311394650775], [3, 6, 1015440058038], [3, 7, -112614374784], [3, 8, 3233051622759], [3, 9, 2682723220291], [3, 10, 1395292626745], [3, 11, -1073532069330], [4, 2, -81884067850], [4, 3, -264551498927], [4, 4, -119224502598], [4, 5, 15765384903], [4, 6, 159039909655], [4, 7, 40139979135], [4, 8, -155995173003], [4, 9, -204042318777], [4, 10, -2794909319888], [4, 11, -1945389764856], [5, 1, 33235308738], [5, 2, -10004154829], [5, 3, 114215330544], [5, 4, 93287308189], [5, 5, 261604121642], [5, 6, -300432968848], [5, 7, 34662963659], [5, 8, -466251868816], [5, 9, -2175058192306], [5, 10, -1216452668762], [5, 11, -25384861043], [6, 0, 85880121683], [6, 1, -39508924209], [6, 2, -121984864832], [6, 3, -580332346866], [6, 4, -297131969920], [6, 5, -360659603697], [6, 6, -290327230130], [6, 7, -329821867351], [6, 8, -2427723034068], [6, 9, -1251993312417], [6, 10, -27376622298], [6, 11, -102805983779], [7, 0, 582738760796], [7, 1, 332801646816], [7, 2, 51431725944], [7, 3, 58359934790], [7, 4, 191160199754], [7, 5, -55055090500], [7, 6, -140831242269], [7, 7, -1549296479506], [7, 8, -986481607698], [7, 9, 85530253029], [7, 10, 42550296753], [8, 0, -887523654220], [8, 1, 389619082788], [8, 2, 183095675099], [8, 3, 163870441936], [8, 4, 152367880202], [8, 5, 56662620438], [8, 6, -989555336542], [8, 7, -565185726574], [8, 8, 21107402550], [8, 9, 32617207235], [9, 0, 1153626884061], [9, 1, -33467289008], [9, 2, -456659557137], [9, 3, 127907190695], [9, 4, 164238183698], [9, 5, -516555851436], [9, 6, -306853275687], [9, 7, 26938980396], [9, 8, -11789754505], [10, 0, -899393935276], [10, 1, -1021760303149], [10, 2, 101773205088], [10, 3, 157097295240], [10, 4, -140635983154], [10, 5, -115493299435], [10, 6, -5843324516], [10, 7, 26165391273]]}, {"t": 7, "l": 667269340876, "a": [[0, 7, 1003749459333], [0, 8, -1925077825985], [0, 9, 5392918241444], [0, 10, 76161622695289], [0, 11, -94756151962199], [1, 6, 933929420913], [1, 7, -1117144807945], [1, 8, -7192657474012], [1, 9, 13690727127285], [1, 10, -17037422038044], [1, 11, 69033499146699], [2, 5, 420430893507], [2, 6, -507377866485], [2, 7, 456277913135], [2, 8, 4348168532512], [2, 9, -9717155725963], [2, 10, 37686513600691], [2, 11, -7631475073065], [3, 4, 60705394542], [3, 5, -322657377343], [3, 6, 2286695381291], [3, 7, -221084265127], [3, 8, -1375314201104], [3, 9, 10749056428259], [3, 10, -17144958726911], [3, 11, -2636124442412], [4, 3, -97388096561], [4, 4, 209439484559], [4, 5, 1401513606716], [4, 6, -77574308853], [4, 7, 1113817150603], [4, 8, 2460477111136], [4, 9, -25876336001954], [4, 10, -5188835274513], [4, 11, 934107566586], [5, 2, -164867934252], [5, 3, -75594207755], [5, 4, -1156744257250], [5, 5, -668051939590], [5, 6, 277387206760], [5, 7, -3298836192799], [5, 8, -26323327993892], [5, 9, -10876935904756], [5, 10, -2175840777676], [5, 11, -732278617292], [6, 1, 123096364118], [6, 2, 262174888195], [6, 3, -393966884778], [6, 4, 723500363200], [6, 5, 539457904364], [6, 6, -1786143012334], [6, 7, -21657712240352], [6, 8, -7572165904654], [6, 9, -1706978093651], [6, 10, 875965822301], [6, 11, 883493425034], [7, 0, 342101155376], [7, 1, -261033141209], [7, 2, -101036153407], [7, 3, -244293402987], [7, 4, -776618663528], [7, 5, -393937682661], [7, 6, -16747188759844], [7, 7, -6380736812245], [7, 8, -1479850028858], [7, 9, -44485043231], [7, 10, 380908908999], [7, 11, 76344121152], [8, 0, -314260330497], [8, 1, 1354637079436], [8, 2, -288382149964], [8, 3, -242957926448], [8, 4, 1295615718032], [8, 5, -10915006539543], [8, 6, -4341171358999], [8, 7, -1178829235704], [8, 8, 180557184566], [8, 9, 273582015845], [8, 10, -111128485103], [9, 0, -346270017361], [9, 1, -96852743194], [9, 2, 744782602500], [9, 3, 2244118469589], [9, 4, -5622142953178], [9, 5, -2234062309559], [9, 6, -898552921768], [9, 7, 37671741100], [9, 8, 175948452449], [9, 9, -101307939907], [10, 0, 2513637805886], [10, 1, 1161870136846], [10, 2, 1720018948169], [10, 3, -1928484358371], [10, 4, -647623514316], [10, 5, -372514913120], [10, 6, 28627965248], [10, 7, 113615025701], [10, 8, -57920932519]]}, {"t": 8, "l": 352373158600, "a": [[0, 8, -628516621265], [0, 9, -5330367822382], [0, 10, -12298700420396], [0, 11, 27699954640475], [1, 7, -258583922779], [1, 8, -2793470256508], [1, 9, -5306697117806], [1, 10, 12184696574338], [1, 11, 6282331412985], [2, 6, -101498025737], [2, 7, -1111767283398], [2, 8, -1856269950187], [2, 9, 7427461069198], [2, 10, 3171959425584], [2, 11, -10051331358257], [3, 5, 4403461230], [3, 6, -267206636933], [3, 7, 157541764096], [3, 8, 2393514334348], [3, 9, 916769573017], [3, 10, -11576835108138], [3, 11, -1310146280841], [4, 4, 9952621530], [4, 5, -49169947992], [4, 6, 235528217400], [4, 7, 668677449940], [4, 8, 235626009878], [4, 9, -11578656717056], [4, 10, -1821206120105], [4, 11, -2311708012779], [5, 3, 6327436829], [5, 4, 72596524993], [5, 5, 74515469477], [5, 6, 157882088492], [5, 7, -269618697766], [5, 8, -10647301361408], [5, 9, -1692364682903], [5, 10, -2401187226054], [5, 11, 458212779197], [6, 2, -6405591804], [6, 3, 56682518191], [6, 4, -173441963178], [6, 5, -297092356942], [6, 6, -212722208867], [6, 7, -8716029013252], [6, 8, -1875423886385], [6, 9, -2318726713888], [6, 10, 194658178547], [6, 11, -122781658118], [7, 1, 35826219377], [7, 2, 183250907202], [7, 3, 46098577301], [7, 4, -106171993554], [7, 5, 158415945469], [7, 6, -6232447801059], [7, 7, -1280610594054], [7, 8, -1775088822441], [7, 9, 424658106530], [7, 10, 45379359709], [7, 11, -52525379509], [8, 0, -130984544542], [8, 1, -273414967176], [8, 2, 49103445955], [8, 3, -142837612108], [8, 4, -18534622376], [8, 5, -4074299206397], [8, 6, -1035608722248], [8, 7, -1305632160086], [8, 8, 234128739902], [8, 9, -603201795], [8, 10, 677845881], [8, 11, -191042526217], [9, 0, -620136144848], [9, 1, 196973060642], [9, 2, -25694081737], [9, 3, 118816352262], [9, 4, -2143112216254], [9, 5, -603391826592], [9, 6, -771472706732], [9, 7, 55758485058], [9, 8, 15385716158], [9, 9, -28680084418], [9, 10, -14327001034], [10, 0, -1017709322428], [10, 1, -24669867854], [10, 2, 14696648587], [10, 3, -764662367749], [10, 4, -219686589277], [10, 5, -329631558860], [10, 6, -13132292826], [10, 7, -31529103293], [10, 8, -3904923558], [10, 9, -52811501682]]}, {"t": 9, "l": 11473563, "a": [[0, 9, -140361847], [0, 10, -226810550], [0, 11, 5591800006], [1, 8, -45790362], [1, 9, -290695306], [1, 10, 4259022495], [1, 11, -628542339], [2, 7, 29493880], [2, 8, -233774717], [2, 9, 2389489248], [2, 10, -90504375], [2, 11, -9985352431], [3, 6, 22911171], [3, 7, -161163138], [3, 8, 1282206245], [3, 9, -169222810], [3, 10, -13922650139], [3, 11, 988297782], [4, 5, 8720654], [4, 6, -65628653], [4, 7, 521588378], [4, 8, -147925493], [4, 9, -14425140560], [4, 10, 1421784930], [4, 11, -101566162], [5, 4, -5565107], [5, 5, -1369859], [5, 6, 74759850], [5, 7, -60089342], [5, 8, -12772869712], [5, 9, 1391769715], [5, 10, -186276577], [5, 11, -40383520], [6, 3, -9084662], [6, 4, 32596524], [6, 5, -112024822], [6, 6, -4660677], [6, 7, -10038728289], [6, 8, 1193277081], [6, 9, -185165914], [6, 10, -30624725], [6, 11, -11062406], [7, 2, 27652], [7, 3, 32065890], [7, 4, -137179775], [7, 5, 18176860], [7, 6, -6955919997], [7, 7, 885310733], [7, 8, -144697389], [7, 9, -46898342], [7, 10, -47029496], [7, 11, 16513927], [8, 1, 14696979], [8, 2, -203078], [8, 3, -63990727], [8, 4, 34478158], [8, 5, -4120596799], [8, 6, 560859498], [8, 7, -110291684], [8, 8, -40952604], [8, 9, -54869423], [8, 10, 11487238], [8, 11, 24896241], [9, 0, 2009216], [9, 1, -72803695], [9, 2, 33595965], [9, 3, 9241067], [9, 4, -1962373174], [9, 5, 275563552], [9, 6, -75148917], [9, 7, -21299233], [9, 8, -32055032], [9, 9, 5556607], [9, 10, 5969636], [9, 11, 318036], [10, 0, -118300174], [10, 1, 69002047], [10, 2, -23285098], [10, 3, -567003539], [10, 4, 89129045], [10, 5, -39681516], [10, 6, -22813522], [10, 7, -17157466], [10, 8, 5011382], [10, 9, 7830765], [10, 10, -22221593]]}, {"t": 9, "l": 1650947, "a": [[0, 9, 346554514], [0, 10, -2486891360], [0, 11, 9154720153], [1, 8, 221241415], [1, 9, -1224614459], [1, 10, 5785696722], [1, 11, -1616256746], [2, 7, 37530891], [2, 8, -716693432], [2, 9, 3581216726], [2, 10, -1373257963], [2, 11, 1304497953], [3, 6, 2942955], [3, 7, -381612248], [3, 8, 1749110751], [3, 9, -1084611545], [3, 10, 773390017], [3, 11, 4774917549], [4, 5, -3883636], [4, 6, -134396148], [4, 7, 663490393], [4, 8, -780276094], [4, 9, 776673602], [4, 10, 6420115515], [4, 11, -128791998], [5, 4, 350882], [5, 5, 2598397], [5, 6, 79161508], [5, 7, -420156271], [5, 8, 592082062], [5, 9, 6543988888], [5, 10, -182467948], [5, 11, 66117566], [6, 3, 60962], [6, 4, 65985003], [6, 5, -149654075], [6, 6, -97750043], [6, 7, 463084021], [6, 8, 5425606089], [6, 9, -139399764], [6, 10, 51058932], [6, 11, 5749448], [7, 2, -5042562], [7, 3, 78531368], [7, 4, -167307676], [7, 5, 102632002], [7, 6, 347260239], [7, 7, 3953860870], [7, 8, -98409911], [7, 9, 73185197], [7, 10, -23090999], [7, 11, -27803302], [8, 1, -2473004], [8, 2, -268786], [8, 3, -79155201], [8, 4, 201042508], [8, 5, 221162507], [8, 6, 2428160787], [8, 7, -48106815], [8, 8, 42501316], [8, 9, -8277291], [8, 10, -27837721], [8, 11, -21982726], [9, 0, 45527023], [9, 1, -139346687], [9, 2, 16250894], [9, 3, 178548607], [9, 4, 138600456], [9, 5, 1208643949], [9, 6, -638353], [9, 7, 30638584], [9, 8, -21891797], [9, 9, -17951507], [9, 10, 1647243], [9, 11, -2444478], [10, 0, -413651817], [10, 1, 91347550], [10, 2, 114254305], [10, 3, 60177203], [10, 4, 376602519], [10, 5, 27365564], [10, 6, 26258357], [10, 7, 3751478], [10, 8, -11917919], [10, 9, 3393516], [10, 10, 24778591]]}, {"t": 9, "l": 2251259, "a": [[0, 9, 111151805], [0, 10, -1321658991], [0, 11, 53477632872], [1, 8, 120933585], [1, 9, -1281192761], [1, 10, 31242245711], [1, 11, -4145789830], [2, 7, 106961232], [2, 8, -983364681], [2, 9, 16564220647], [2, 10, -5930164799], [2, 11, 133446130], [3, 6, 56011657], [3, 7, -603336785], [3, 8, 7489933206], [3, 9, -5463467865], [3, 10, 231012638], [3, 11, -674786498], [4, 5, 14012739], [4, 6, -261609093], [4, 7, 2457252469], [4, 8, -4016776529], [4, 9, 191675002], [4, 10, -898069453], [4, 11, 273955], [5, 4, -12268675], [5, 5, -4145574], [5, 6, 116058752], [5, 7, -2247288793], [5, 8, 176906880], [5, 9, -970203192], [5, 10, 91993789], [5, 11, -45343717], [6, 3, -19717058], [6, 4, 128970912], [6, 5, -617817394], [6, 6, -610742559], [6, 7, 118219203], [6, 8, -829566805], [6, 9, 146861966], [6, 10, -80267261], [6, 11, -51706012], [7, 2, -4328890], [7, 3, 125157523], [7, 4, -545142441], [7, 5, 565379784], [7, 6, 48209363], [7, 7, -589121109], [7, 8, 136659849], [7, 9, -73840344], [7, 10, -49137623], [7, 11, 20219082], [8, 1, 27101482], [8, 2, -11237246], [8, 3, -258862104], [8, 4, 1080499290], [8, 5, -5153476], [8, 6, -339249554], [8, 7, 68976155], [8, 8, -53302081], [8, 9, -70697096], [8, 10, 18988737], [8, 11, -39669], [9, 0, 57406294], [9, 1, -251238334], [9, 2, -65931192], [9, 3, 1001463104], [9, 4, -19350700], [9, 5, -152323122], [9, 6, 12649089], [9, 7, -30658425], [9, 8, -38821649], [9, 9, 18864933], [9, 10, 5705657], [9, 11, -7937225], [10, 0, -531644864], [10, 1, -44893951], [10, 2, 515931095], [10, 3, -9804199], [10, 4, -39654457], [10, 5, -8132654], [10, 6, -12327813], [10, 7, -14086841], [10, 8, 8623150], [10, 9, 931176], [10, 10, -14784655]]}, {"t": 9, "l": 9094857, "a": [[0, 9, 48007894], [0, 10, 667776611], [0, 11, -64193410976], [1, 8, 137129073], [1, 9, -215897876], [1, 10, -33582760217], [1, 11, -3349340586], [2, 7, 147231299], [2, 8, -494024701], [2, 9, -15200773555], [2, 10, -4775026876], [2, 11, 50339037], [3, 6, 87241709], [3, 7, -430463648], [3, 8, -5189825400], [3, 9, -4619102988], [3, 10, 36045916], [3, 11, 128154814], [4, 5, 23886549], [4, 6, -219358925], [4, 7, -744304329], [4, 8, -3462019209], [4, 9, 31589000], [4, 10, 106928532], [4, 11, -119895728], [5, 4, -20004466], [5, 5, -10371947], [5, 6, 504048547], [5, 7, -1949295597], [5, 8, 23379938], [5, 9, 19624158], [5, 10, -121329757], [5, 11, -23121017], [6, 3, -30380632], [6, 4, 106656591], [6, 5, 335074043], [6, 6, -533421833], [6, 7, -18162089], [6, 8, 18132097], [6, 9, -116112676], [6, 10, -32494479], [6, 11, 1009691], [7, 2, -5095338], [7, 3, 94238577], [7, 4, -43447372], [7, 5, 482616811], [7, 6, -44579499], [7, 7, 6681009], [7, 8, -93247033], [7, 9, -38790812], [7, 10, 3525829], [7, 11, 4644967], [8, 1, 42728612], [8, 2, -26344781], [8, 3, -12752958], [8, 4, 943678914], [8, 5, -58645682], [8, 6, -4226360], [8, 7, -67692714], [8, 8, -29058929], [8, 9, -3617432], [8, 10, 5025898], [8, 11, -1114310], [9, 0, 75229563], [9, 1, -193871136], [9, 2, 458724927], [9, 3, 866212439], [9, 4, -58707130], [9, 5, -9611173], [9, 6, -47242753], [9, 7, -20245779], [9, 8, -2170034], [9, 9, 5121679], [9, 10, -5644208], [9, 11, -3045638], [10, 0, -252296803], [10, 1, 832650617], [10, 2, 434942280], [10, 3, -34343573], [10, 4, -7746317], [10, 5, -25898009], [10, 6, -11730893], [10, 7, -4277213], [10, 8, 631900], [10, 9, -4436848], [10, 10, -13123555]]}, {"t": 9, "l": 19534175, "a": [[0, 9, 63929891], [0, 10, 1774978343], [0, 11, 30875430210], [1, 8, 209647988], [1, 9, 1695959366], [1, 10, 13056766055], [1, 11, -2015873043], [2, 7, 226727738], [2, 8, 1455950279], [2, 9, 3259640846], [2, 10, -1889277890], [2, 11, 39977882], [3, 6, 132166953], [3, 7, 960701481], [3, 8, -768068449], [3, 9, -1731280965], [3, 10, 216547723], [3, 11, 99855360], [4, 5, 35741455], [4, 6, 433882626], [4, 7, -1510521291], [4, 8, -1132662862], [4, 9, 98095521], [4, 10, 285109810], [4, 11, -1492371166], [5, 4, -29722524], [5, 5, 12012661], [5, 6, -773348141], [5, 7, -639707792], [5, 8, 92159650], [5, 9, 169082615], [5, 10, -1813971871], [5, 11, -6794638], [6, 3, -46233690], [6, 4, -216099323], [6, 5, 169736788], [6, 6, -150040867], [6, 7, 47622707], [6, 8, 148294955], [6, 9, -1725365758], [6, 10, -6097919], [6, 11, -52703815], [7, 2, -8886820], [7, 3, -201029225], [7, 4, 616564711], [7, 5, 180712972], [7, 6, -24284354], [7, 7, 78906706], [7, 8, -1353817975], [7, 9, 3257317], [7, 10, -45762104], [7, 11, -31905865], [8, 1, 67033637], [8, 2, 33495509], [8, 3, 286075429], [8, 4, 291141972], [8, 5, -53302905], [8, 6, 8120966], [8, 7, -904089293], [8, 8, -7457077], [8, 9, -81540381], [8, 10, -53340707], [8, 11, -9810154], [9, 0, 112385058], [9, 1, 391066551], [9, 2, -540302431], [9, 3, 248757200], [9, 4, -67898887], [9, 5, -37997855], [9, 6, -506323124], [9, 7, -22484063], [9, 8, -49001701], [9, 9, -38308839], [9, 10, -9135450], [9, 11, 3821743], [10, 0, 809863710], [10, 1, -1084674150], [10, 2, 107149866], [10, 3, -50711615], [10, 4, -38155312], [10, 5, -198850164], [10, 6, -23023654], [10, 7, -26056221], [10, 8, -22815985], [10, 9, -5783598], [10, 10, -25310385]]}, {"t": 9, "l": 23335994, "a": [[0, 9, 1383823753], [0, 10, 4894558876], [0, 11, -14913574506], [1, 8, 1425262037], [1, 9, 1533810968], [1, 10, -5500722269], [1, 11, 366343163], [2, 7, 1131287917], [2, 8, 86776003], [2, 9, -1124421839], [2, 10, 1149852942], [2, 11, -61155940], [3, 6, 621952601], [3, 7, -360381567], [3, 8, 747074890], [3, 9, 972711627], [3, 10, 179783096], [3, 11, -2131495], [4, 5, 156960230], [4, 6, -266456816], [4, 7, 959138567], [4, 8, 813801047], [4, 9, 88140604], [4, 10, 89591658], [4, 11, -1141858624], [5, 4, -141325707], [5, 5, -24111234], [5, 6, 444831622], [5, 7, 451807352], [5, 8, 103979427], [5, 9, -41079568], [5, 10, -1405378239], [5, 11, 21203082], [6, 3, -210827610], [6, 4, 123941853], [6, 5, -134126357], [6, 6, 139020638], [6, 7, 75517807], [6, 8, -31161136], [6, 9, -1362207960], [6, 10, 8143231], [6, 11, -21290111], [7, 2, -47413111], [7, 3, 91088818], [7, 4, -367333986], [7, 5, -98927504], [7, 6, 22310244], [7, 7, -52268552], [7, 8, -1083571831], [7, 9, -6131265], [7, 10, -12965822], [7, 11, 3117589], [8, 1, 290184703], [8, 2, -66118281], [8, 3, -161682341], [8, 4, -223614261], [8, 5, 4419678], [8, 6, -56236094], [8, 7, -720052195], [8, 8, -3981412], [8, 9, -34362676], [8, 10, -2263431], [8, 11, 6404589], [9, 0, 642188615], [9, 1, -199494552], [9, 2, 297239220], [9, 3, -234893274], [9, 4, -33068563], [9, 5, -63080618], [9, 6, -410834533], [9, 7, -18161125], [9, 8, -24562308], [9, 9, -3248060], [9, 10, -13440676], [9, 11, -214192], [10, 0, 100288752], [10, 1, 572195595], [10, 2, -148321142], [10, 3, -32461772], [10, 4, -45812680], [10, 5, -171485112], [10, 6, -21033297], [10, 7, -20046569], [10, 8, -5191423], [10, 9, -8336191], [10, 10, -29865073]]}, {"t": 9, "l": 1286971, "a": [[0, 9, -2639392935], [0, 10, 8233031634], [0, 11, -19788356483], [1, 8, -1568562736], [1, 9, 4682845483], [1, 10, -7903407903], [1, 11, -64481128], [2, 7, -833040711], [2, 8, 2509185961], [2, 9, -1636199865], [2, 10, 50289382], [2, 11, -20272511], [3, 6, -362105187], [3, 7, 1174128140], [3, 8, 877995870], [3, 9, -10113984], [3, 10, 50982945], [3, 11, -21034072], [4, 5, -73331154], [4, 6, 402506185], [4, 7, 1212367299], [4, 8, 36390430], [4, 9, -13175115], [4, 10, 73973740], [4, 11, -788317275], [5, 4, 78986502], [5, 5, -14167536], [5, 6, 577136472], [5, 7, -3109541], [5, 8, 3785515], [5, 9, 62336278], [5, 10, -1003136972], [5, 11, 58437117], [6, 3, 119557929], [6, 4, -206083368], [6, 5, -161484745], [6, 6, 1742305], [6, 7, 23858460], [6, 8, 55917200], [6, 9, -959125440], [6, 10, 67745445], [6, 11, 16722232], [7, 2, 48632252], [7, 3, -222456652], [7, 4, -469195834], [7, 5, 3081688], [7, 6, 14603756], [7, 7, 24619392], [7, 8, -751020361], [7, 9, 66080804], [7, 10, 27186313], [7, 11, -21498082], [8, 1, -157031543], [8, 2, -39511885], [8, 3, -218499896], [8, 4, -7682088], [8, 5, 15539861], [8, 6, -6279455], [8, 7, -492067694], [8, 8, 45304479], [8, 9, 5129240], [8, 10, -26352888], [8, 11, -5331250], [9, 0, -549828263], [9, 1, 443026789], [9, 2, 391160785], [9, 3, -2625351], [9, 4, 9303630], [9, 5, -21677918], [9, 6, -255426988], [9, 7, 23715906], [9, 8, 9259740], [9, 9, -17160419], [9, 10, -3490290], [9, 11, 7182768], [10, 0, 1420599790], [10, 1, 774894908], [10, 2, 558378], [10, 3, 4737455], [10, 4, -10309356], [10, 5, -84971931], [10, 6, 7771454], [10, 7, 4574129], [10, 8, -9235528], [10, 9, 90752], [10, 10, -2585010]]}, {"t": 9, "l": 13283032, "a": [[0, 9, -3045052102], [0, 10, -3306378969], [0, 11, 2986956148], [1, 8, -1702945298], [1, 9, -3103560579], [1, 10, 1216326871], [1, 11, -319825928], [2, 7, -844304627], [2, 8, -2314916216], [2, 9, 166832309], [2, 10, 272727410], [2, 11, -42025158], [3, 6, -346218296], [3, 7, -1433454248], [3, 8, -174495236], [3, 9, 275006583], [3, 10, 44079761], [3, 11, -111995912], [4, 5, -65217029], [4, 6, -614820544], [4, 7, -195834361], [4, 8, 312527711], [4, 9, -28304423], [4, 10, -28361157], [4, 11, -1118847000], [5, 4, 74764502], [5, 5, -7827927], [5, 6, -86739643], [5, 7, 179001444], [5, 8, -128367], [5, 9, -75903603], [5, 10, -1416007901], [5, 11, 49098061], [6, 3, 113489722], [6, 4, 303640170], [6, 5, 22066989], [6, 6, 66247329], [6, 7, 22414538], [6, 8, -64634358], [6, 9, -1364412555], [6, 10, 66406310], [6, 11, -8869690], [7, 2, 51701813], [7, 3, 292951126], [7, 4, 77145241], [7, 5, -34089831], [7, 6, 14102459], [7, 7, -72689223], [7, 8, -1072321753], [7, 9, 56416709], [7, 10, 818149], [7, 11, -15677646], [8, 1, -145668213], [8, 2, -22127833], [8, 3, 37427260], [8, 4, -95184771], [8, 5, 19693598], [8, 6, -67577636], [8, 7, -707246233], [8, 8, 40210001], [8, 9, -20469372], [8, 10, -22470772], [8, 11, -711587], [9, 0, -575741117], [9, 1, -594659643], [9, 2, -60835210], [9, 3, -99324852], [9, 4, 3852361], [9, 5, -60813143], [9, 6, -387546925], [9, 7, 14372068], [9, 8, -14138191], [9, 9, -16174964], [9, 10, -6777802], [9, 11, 2797086], [10, 0, -1263655426], [10, 1, -130442325], [10, 2, -61449541], [10, 3, -5540217], [10, 4, -36486396], [10, 5, -145828868], [10, 6, -2930879], [10, 7, -8599590], [10, 8, -11579296], [10, 9, -2813745], [10, 10, -11735916]]}, {"t": 10, "l": 305074594168, "a": [[0, 10, 380126091800], [0, 11, -5246251859459], [1, 9, 361425603222], [1, 10, -2104616399981], [1, 11, -9858736219], [2, 8, 160472542677], [2, 9, -1202522814695], [2, 10, 1165578727793], [2, 11, -4268745875739], [3, 7, 81706223647], [3, 8, -714940376282], [3, 9, 934978989998], [3, 10, -5319740604805], [3, 11, -1166632015396], [4, 6, 17109490656], [4, 7, -302270233529], [4, 8, 732652815299], [4, 9, -5773830356200], [4, 10, -1420239456359], [4, 11, 583562732021], [5, 5, 12212015202], [5, 6, -51162146316], [5, 7, 417396505822], [5, 8, -5175676497436], [5, 9, -1266273154130], [5, 10, 575506409529], [5, 11, 400691119842], [6, 4, -15709206959], [6, 5, 41793442180], [6, 6, 124918288793], [6, 7, -4021694127995], [6, 8, -1013183877390], [6, 9, 486044872722], [6, 10, 507500684171], [6, 11, 296776945716], [7, 3, -20891843471], [7, 4, 90757596001], [7, 5, -99357074597], [7, 6, -2859110366384], [7, 7, -788617488963], [7, 8, 424583977102], [7, 9, 446314225316], [7, 10, 296585194990], [7, 11, -51405690295], [8, 2, -9254819787], [8, 3, 56010733157], [8, 4, -186658354642], [8, 5, -1686122019224], [8, 6, -518897922249], [8, 7, 266054693198], [8, 8, 308601699243], [8, 9, 156726572521], [8, 10, -44882994410], [8, 11, -15379022485], [9, 1, 65260590370], [9, 2, -2927652730], [9, 3, -199736936953], [9, 4, -863327151672], [9, 5, -356339420120], [9, 6, 178391955889], [9, 7, 170252450330], [9, 8, 105266506149], [9, 9, -121807438357], [9, 10, -37914922318], [9, 11, -8436109141], [10, 0, 32826668707], [10, 1, -202792598802], [10, 2, -270767357409], [10, 3, -407054695219], [10, 4, -243318636289], [10, 5, -30536820503], [10, 6, -34135693459], [10, 7, 30827844540], [10, 8, -60620765952], [10, 9, -46085277638], [10, 10, 139749607], [10, 11, -135217418326]]}], "pt_rows": [], "eps_D": [{"D": 23, "num": 10628163, "den": 1250000000000}], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 4620313113016794940055409, "den": 25000000000000000000000000}, "eta": {"num": 20338754253068107403694591, "den": 25000000000000000000000000}, "tail": {"num": 433, "den": 1048576}, "allowance": {"num": 95653467, "den": 78125000000}, "T3": 21, "T4": 32, "z0": 23, "signs": {"1": "0", "2": "0", "3": "00", "4": "00", "5": "+00", "6": "000", "7": "+000", "8": "+000", "9": "++000", "10": "+0000", "11": "+++000", "12": "++0000", "13": "++++000", "14": "+++0000", "15": "+++++000", "16": "++++0000", "17": "++++++000", "18": "+++++0000", "19": "+++++++000", "20": "++++++0000", "21": "++++++++000", "22": "+++++++0000", "23": "+++++++++000", "24": "+++++++00000", "25": "++++++++00000", "26": "++++++0000000", "27": "++++++00000000", "28": "++++0000000000", "29": "++++00000000000", "30": "++0000000000000", "31": "++00000000000000", "32": "0000000000000000"}}, "notes": "rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); no particle-hole (PT) rows are used.", "source": "sdp/run_pipeline.py 10 11 11 10 --d3 1e-8 --d4 1e-8 (P = 10^13)"}

==> anc/other_certificates/cert_11_12_12_11.json <==
{"format": "laughlin-gap-certificate/v1", "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (11,12,12,11)", "ansatz": {"PMAX": 11, "JMAX": 12, "IMAX": 12, "TMAX": 11}, "P": 10000000000000, "rows": [{"t": 0, "l": 7819265298028, "a": [[0, 2, -535475898561], [0, 3, 1129872215839], [0, 4, -764802176177], [0, 5, -1709082996919], [0, 6, -1322988972137], [0, 7, -2311725699335], [0, 8, -2202178797874], [0, 9, -1562145335933], [0, 10, -1197724889298], [0, 11, -572365767690], [0, 12, -438164921050], [1, 1, 267737949281], [1, 3, 207698397743], [1, 4, 14532511451], [1, 5, -329160448129], [1, 6, -267365147660], [1, 7, -186879339471], [1, 8, -110724464841], [1, 9, -73167427833], [1, 10, -38125274923], [1, 11, 14921749924], [2, 0, -133868974640], [2, 1, -282468053960], [2, 2, -103849198872], [2, 3, -230961516558], [2, 4, -183537897595], [2, 5, -27902323883], [2, 6, -21801961004], [2, 7, -68509548974], [2, 8, -13679128544], [2, 9, -12867715182], [2, 10, 22418655639], [3, 0, 282468053960], [3, 1, 95600272022], [3, 2, 227328388695], [3, 3, -38248364997], [3, 4, -23393442143], [3, 5, 13328348665], [3, 6, -19285608077], [3, 7, 3740295321], [3, 8, -649587744], [3, 9, 18992064914], [4, 0, -91475808597], [4, 1, -8663070971], [4, 2, 236171026709], [4, 3, -9573728818], [4, 4, -10880782854], [4, 5, -8479923049], [4, 6, 1799149442], [4, 7, -399854693], [4, 8, 10474713133], [5, 0, -209093964787], [5, 1, -121178236864], [5, 2, 84899104520], [5, 3, -4004023668], [5, 4, 3097539681], [5, 5, -2627038686], [5, 6, -27961417], [5, 7, 2442612466], [6, 0, -172029661361], [6, 1, -47902117258], [6, 2, 33204672645], [6, 3, 8434951421], [6, 4, 1045791737], [6, 5, -1025165879], [6, 6, -575642698], [7, 0, -119390349963], [7, 1, -24795581199], [7, 2, 16935047325], [7, 3, -1384999536], [7, 4, 1179701864], [7, 5, -1937000100], [8, 0, -51122825638], [8, 1, -34622812590], [8, 2, 6527953017], [8, 3, -575849291], [8, 4, -301556090], [9, 0, -24658793844], [9, 1, -10438111157], [9, 2, 3281075878], [9, 3, -892205970], [10, 0, 2081243376], [10, 1, -8460604495], [10, 2, 2075953234], [11, 0, 7487604345], [11, 1, -3902154255]]}, {"t": 1, "l": 348760249632, "a": [[0, 2, 1501159145917], [0, 3, -2011778796871], [0, 4, -446677124379], [0, 5, 1867809703010], [0, 6, 8370779533232], [0, 7, 7586106630776], [0, 8, 8768778078899], [0, 9, 6943134036991], [0, 10, 6109681734972], [0, 11, 5548805008350], [0, 12, 4371205636010], [1, 1, -750579572959], [1, 3, -776097451115], [1, 4, -1924316773456], [1, 5, -1429112770223], [1, 6, -1150108786369], [1, 7, -508957361601], [1, 8, -126186545636], [1, 9, -146651906424], [1, 10, 143462275737], [1, 11, 536564188119], [1, 12, -1250057713742], [2, 0, 375289786479], [2, 1, 502944699218], [2, 2, 388048725558], [2, 3, -24733919869], [2, 4, 518240064414], [2, 5, 36749440209], [2, 6, -212346172519], [2, 7, 61562272397], [2, 8, -6251285238], [2, 9, 16327598657], [2, 10, 158666503021], [2, 11, -749614740411], [3, 0, -502944699218], [3, 1, 55834640547], [3, 2, 505813113233], [3, 3, -152991213310], [3, 4, 321940886780], [3, 5, 1051858678], [3, 6, 142043500975], [3, 7, 98506549586], [3, 8, 19062859602], [3, 9, 61749151544], [3, 10, -329579306693], [4, 0, -277776323600], [4, 1, -129105066373], [4, 2, 19445867932], [4, 3, -225299812865], [4, 4, 101481358520], [4, 5, 48749390894], [4, 6, 59490629920], [4, 7, -1917219245], [4, 8, -10096885603], [4, 9, -108415342665], [5, 0, -367872778829], [5, 1, -128925836792], [5, 2, 21195374604], [5, 3, -90948971593], [5, 4, 7656829665], [5, 5, 6057899214], [5, 6, 548459157], [5, 7, -18158770317], [5, 8, -1075296029], [6, 0, 347648692727], [6, 1, 39095838626], [6, 2, 54617305797], [6, 3, -109119245203], [6, 4, -11887254948], [6, 5, -945233751], [6, 6, -6456418924], [6, 7, 31836350413], [7, 0, 75739709914], [7, 1, -33447045411], [7, 2, 34034103669], [7, 3, -55354066389], [7, 4, 7691000313], [7, 5, 4587105360], [7, 6, 23119055995], [8, 0, 32746392209], [8, 1, 66077329823], [8, 2, 36692788003], [8, 3, -17261473332], [8, 4, 11185608404], [8, 5, -589657176], [9, 0, 76977850094], [9, 1, 41626003410], [9, 2, 12860276750], [9, 3, -7253823131], [9, 4, -18215804273], [10, 0, 28144526686], [10, 1, -59129744], [10, 2, -4589303372], [10, 3, -29764093108], [11, 0, 17226841789], [11, 1, -14743542103], [11, 2, -12592514459]]}, {"t": 1, "l": 2018524978277, "a": [[0, 2, 1293472134307], [0, 3, 2253802667586], [0, 4, 1623898012903], [0, 5, 3939700412861], [0, 6, 3091986686937], [0, 7, 3278634583536], [0, 8, 779689382864], [0, 9, 922115115331], [0, 10, -529410564760], [0, 11, 458420732930], [0, 12, 1143614532597], [1, 1, -646736067153], [1, 3, -339186439560], [1, 4, 241082859822], [1, 5, 64381918133], [1, 6, 348568413807], [1, 7, 58512159979], [1, 8, -5972326593], [1, 9, -351808068820], [1, 10, -31694707148], [1, 11, 304253590891], [1, 12, -304227353810], [2, 0, 323368033577], [2, 1, -563450666897], [2, 2, 169593219780], [2, 3, 267529775216], [2, 4, -81132717210], [2, 5, 38464535747], [2, 6, 127954256880], [2, 7, -15937091479], [2, 8, -84403148261], [2, 9, 55603973794], [2, 10, 262537418161], [2, 11, -68788406998], [3, 0, 563450666897], [3, 1, -202987251613], [3, 2, -327800490172], [3, 3, 65137832294], [3, 4, -109497702138], [3, 5, 56502591937], [3, 6, -54679870742], [3, 7, -72995540445], [3, 8, 3785619256], [3, 9, 108575705621], [3, 10, -22605691466], [4, 0, 219684267529], [4, 1, -112466388196], [4, 2, -44904950300], [4, 3, 74948312405], [4, 4, -41773021162], [4, 5, -28043500256], [4, 6, -26256010033], [4, 7, -9077376892], [4, 8, 43416035793], [4, 9, 4639408296], [5, 0, 567800945302], [5, 1, -65910241855], [5, 2, -26667865339], [5, 3, 2139108324], [5, 4, 4061116828], [5, 5, -3544753143], [5, 6, -8043620156], [5, 7, 1446822166], [5, 8, 7210411416], [6, 0, 218957729208], [6, 1, -79954065375], [6, 2, -13357668101], [6, 3, 36266477715], [6, 4, 10032731631], [6, 5, 2480221468], [6, 6, -7090827641], [6, 7, 5620915279], [7, 0, 242491523971], [7, 1, -1782004505], [7, 2, 424030468], [7, 3, 23579573285], [7, 4, 898133580], [7, 5, -4069549825], [7, 6, -200539240], [8, 0, 106852709118], [8, 1, -61865460487], [8, 2, -2373612320], [8, 3, 7059233196], [8, 4, -1624810482], [8, 5, -2658673725], [9, 0, 46878865059], [9, 1, -42633326041], [9, 2, -5816819718], [9, 3, 3738806322], [9, 4, -3489475114], [10, 0, -40777905295], [10, 1, -16380327007], [10, 2, -6672196140], [10, 3, 2570636237], [11, 0, 43315276951], [11, 1, -19277169182], [11, 2, 2256558988]]}, {"t": 2, "l": 1541826330016, "a": [[0, 2, -1131338584083], [0, 3, 948850014997], [0, 4, 1788034908990], [0, 5, 471151946154], [0, 6, -649479803064], [0, 7, -7420280316189], [0, 8, 11156703481504], [0, 9, -4469848172682], [0, 10, -8785502153704], [0, 11, -7291565901113], [0, 12, -4144162966992], [1, 1, 565669292041], [1, 3, 442506647284], [1, 4, 2080992783023], [1, 5, 1208102451562], [1, 6, 1134067076502], [1, 7, 4959914658933], [1, 8, 972375628263], [1, 9, -395405297140], [1, 10, 634030395945], [1, 11, 1646167474583], [1, 12, 757880785157], [2, 0, -282834646021], [2, 1, -237212503749], [2, 2, -221253323640], [2, 3, -348281227430], [2, 4, -1076846479735], [2, 5, -536877529473], [2, 6, -65259258826], [2, 7, 158967072626], [2, 8, -652564374384], [2, 9, -390541780237], [2, 10, 752076679252], [2, 11, 782471415084], [2, 12, -249299215719], [3, 0, 237212503749], [3, 1, -223504363624], [3, 2, -171966968326], [3, 3, 435722885524], [3, 4, 208562090931], [3, 5, -618243012314], [3, 6, -22778408605], [3, 7, -6775943973], [3, 8, -188688724154], [3, 9, 339592513387], [3, 10, 523287702252], [3, 11, -474435800767], [4, 0, 445883207256], [4, 1, -203587610349], [4, 2, 3037725071], [4, 3, 1774315594], [4, 4, 94850057517], [4, 5, -14875726565], [4, 6, -24007897629], [4, 7, -171558600647], [4, 8, 55191816282], [4, 9, 245962018234], [4, 10, -651174057719], [5, 0, 709204237964], [5, 1, -108079199084], [5, 2, -118832195129], [5, 3, 219835502071], [5, 4, 24674051344], [5, 5, 13610371632], [5, 6, -58946801116], [5, 7, -47011618706], [5, 8, 93767917425], [5, 9, -729638439642], [6, 0, 16711401435], [6, 1, 235064661560], [6, 2, -148513948286], [6, 3, -10652411596], [6, 4, 4508721432], [6, 5, 17655368615], [6, 6, -25526810501], [6, 7, -967739750], [6, 8, -700367043926], [7, 0, -376591263473], [7, 1, -283726002237], [7, 2, -47026078581], [7, 3, 9344569287], [7, 4, 67443027178], [7, 5, 1629201279], [7, 6, -22335069890], [7, 7, -621495169118], [8, 0, 977584788945], [8, 1, 82035128254], [8, 2, 15505165713], [8, 3, 22915568323], [8, 4, 26824412295], [8, 5, -24297834493], [8, 6, -491804606585], [9, 0, -10075765488], [9, 1, 9620784112], [9, 2, -24747740981], [9, 3, -9807753959], [9, 4, -1357562308], [9, 5, -351012991579], [10, 0, -312924924876], [10, 1, -110017977456], [10, 2, -25864569773], [10, 3, 808427662], [10, 4, -203887517392], [11, 0, -145025393191], [11, 1, -59454378234], [11, 2, 30194397548], [11, 3, -88764737625]]}, {"t": 2, "l": 219285405917, "a": [[0, 2, 1012205045550], [0, 3, 3365276287283], [0, 4, -1332287357824], [0, 5, -190316021709], [0, 6, -10009657370455], [0, 7, 5916996755623], [0, 8, 1966481320580], [0, 9, 3524561494079], [0, 10, 12253943298429], [0, 11, 11790651407068], [0, 12, 12649267121818], [1, 1, -506102522775], [1, 3, 958080148227], [1, 4, -283094952259], [1, 5, -864836974740], [1, 6, 854872137995], [1, 7, 321439204043], [1, 8, -151907532776], [1, 9, 2648558868425], [1, 10, 2221709356924], [1, 11, 3122599598138], [1, 12, -2159480040367], [2, 0, 253051261387], [2, 1, -841319071821], [2, 2, -479040074113], [2, 3, -389541785090], [2, 4, -834372158340], [2, 5, -291493435097], [2, 6, -823387869171], [2, 7, -919784787194], [2, 8, 440420433619], [2, 9, 284004031835], [2, 10, 984541977260], [2, 11, -1465117256997], [2, 12, -496897630494], [3, 0, 841319071821], [3, 1, 166535919728], [3, 2, 460315523155], [3, 3, 280718312073], [3, 4, -387401870594], [3, 5, 453607163554], [3, 6, 22754357760], [3, 7, 152210054342], [3, 8, 41475567862], [3, 9, 257622627515], [3, 10, -761143415405], [3, 11, -307435458357], [4, 0, -10283842535], [4, 1, -182876141188], [4, 2, 312806272488], [4, 3, 338173607746], [4, 4, -120784626777], [4, 5, 242543662945], [4, 6, 118798169812], [4, 7, 67027661031], [4, 8, 92666904326], [4, 9, -243085443918], [4, 10, -131790668242], [5, 0, -112256675295], [5, 1, 142217083956], [5, 2, -2927200677], [5, 3, -13628426493], [5, 4, -119488969386], [5, 5, 49963620051], [5, 6, 21007871071], [5, 7, -6420697915], [5, 8, -17194822992], [5, 9, -55159847945], [6, 0, -1200688826258], [6, 1, -270331255309], [6, 2, 16287412723], [6, 3, -29913188962], [6, 4, -91362808176], [6, 5, 17026651508], [6, 6, -25509028500], [6, 7, 55078181462], [6, 8, -12863747702], [7, 0, 381023644706], [7, 1, 40538107319], [7, 2, 84965037122], [7, 3, -48523092460], [7, 4, -51549352780], [7, 5, 6677190192], [7, 6, 44764651178], [7, 7, 6518584269], [8, 0, -113684452103], [8, 1, 3138555349], [8, 2, 2273033101], [8, 3, -3670654498], [8, 4, -9554245883], [8, 5, 14877490487], [8, 6, 2738210481], [9, 0, -251479421121], [9, 1, 83866543500], [9, 2, 2559319053], [9, 3, 6294057209], [9, 4, -46391227992], [9, 5, 4954498644], [10, 0, 414997914538], [10, 1, 49179263572], [10, 2, -21073751171], [10, 3, -48391841704], [10, 4, -11573034973], [11, 0, 176093806754], [11, 1, -47096361906], [11, 2, -31746263337], [11, 3, -1508460185]]}, {"t": 3, "l": 899645727032, "a": [[0, 3, 4893702962591], [0, 4, 9883331065801], [0, 5, 8787465337689], [0, 6, -8196096504230], [0, 7, 9733521812725], [0, 8, -22162879910056], [0, 9, 15823592673295], [0, 10, 21256887060385], [0, 11, 34292108602867], [0, 12, 43137886871115], [1, 3, 565129418215], [1, 4, -477770827477], [1, 5, 2154965126231], [1, 6, 5380698727498], [1, 7, -9387021133666], [1, 8, -1762296262110], [1, 9, -2147490911183], [1, 10, -1474932069691], [1, 11, 306573608595], [1, 12, -16962267410672], [2, 1, -1223425740648], [2, 2, -282564709108], [2, 3, 5209901804], [2, 4, 97379197589], [2, 5, 726623700149], [2, 6, 2156006173745], [2, 7, 1849337040064], [2, 8, 2358003879974], [2, 9, 1098023256155], [2, 10, 414836379213], [2, 11, -9485074046282], [2, 12, 1662991662397], [3, 0, 1223425740648], [3, 1, -1235416383224], [3, 2, 114232805066], [3, 3, -267616371798], [3, 4, -1527319243505], [3, 5, -1341183804732], [3, 6, -2201475321], [3, 7, 224061844462], [3, 8, -20950204041], [3, 9, 188483100097], [3, 10, -4450271127494], [3, 11, 2347444839904], [3, 12, -409820128326], [4, 0, 1994406929391], [4, 1, -546611632703], [4, 2, 59019518728], [4, 3, 930704490239], [4, 4, 64792821229], [4, 5, -659583981225], [4, 6, 127947285309], [4, 7, -143734855882], [4, 8, -230859184117], [4, 9, -1630809724039], [4, 10, 2580057274121], [4, 11, -446755898638], [5, 0, 949129783624], [5, 1, -17530450498], [5, 2, -270035635762], [5, 3, 550800483532], [5, 4, 291475576188], [5, 5, -234826855236], [5, 6, 86583946781], [5, 7, -64544750967], [5, 8, -147715313960], [5, 9, 2637691604372], [5, 10, -427439817848], [6, 0, 133024134733], [6, 1, -703913830964], [6, 2, -242911024855], [6, 3, 194339021495], [6, 4, 177694067577], [6, 5, -103123333246], [6, 6, 41642623480], [6, 7, 363184744689], [6, 8, 2394867699632], [6, 9, -323196070245], [7, 0, 2009160330795], [7, 1, 393830912697], [7, 2, -344241454932], [7, 3, -109938302461], [7, 4, 108703729755], [7, 5, -38718306826], [7, 6, 337772475370], [7, 7, 1995108596930], [7, 8, -209639903905], [8, 0, -1936936926633], [8, 1, 105043788090], [8, 2, -188796978177], [8, 3, -32245858374], [8, 4, 89407324453], [8, 5, -3082344521], [8, 6, 1519044114908], [8, 7, -124279037539], [9, 0, 400471753244], [9, 1, 395423071177], [9, 2, -91047397282], [9, 3, -42816422528], [9, 4, -192616205546], [9, 5, 989118228180], [9, 6, -41704432845], [10, 0, 289758658020], [10, 1, 152669906088], [10, 2, -44431560780], [10, 3, -366243263066], [10, 4, 566267612859], [10, 5, -11541992074], [11, 0, -35693537421], [11, 1, 57136841817], [11, 2, -251290529542], [11, 3, 174227251310], [11, 4, 16954508274]]}, {"t": 3, "l": 769874907357, "a": [[0, 3, 1856597377410], [0, 4, 3396389650032], [0, 5, 1042620929336], [0, 6, 4022280450392], [0, 7, -14011020833076], [0, 8, 5299164521172], [0, 9, -5027600701333], [0, 10, 2415544770421], [0, 11, 13287473463723], [0, 12, 11205369990199], [1, 3, 35342389691], [1, 4, 115920943184], [1, 5, 1142866927847], [1, 6, -1669895813096], [1, 7, 1885240946100], [1, 8, -1434016979849], [1, 9, -126891221561], [1, 10, 3376190165425], [1, 11, 4148871082083], [1, 12, 391361490408], [2, 1, -464149344352], [2, 2, -17671194846], [2, 3, 355748477030], [2, 4, 359421413664], [2, 5, -90400034991], [2, 6, 830917805186], [2, 7, -61470920638], [2, 8, -159416623112], [2, 9, 864497356673], [2, 10, 1312705283719], [2, 11, -767784295080], [2, 12, -694206343404], [3, 0, 464149344352], [3, 1, -424548706254], [3, 2, -384728712826], [3, 3, -324078250116], [3, 4, -224467589009], [3, 5, -855624129068], [3, 6, 68423185878], [3, 7, -509854654373], [3, 8, -118422013456], [3, 9, 362366469322], [3, 10, -617164544579], [3, 11, -604342423451], [3, 12, -189619105647], [4, 0, 645658656804], [4, 1, 112710430431], [4, 2, 73692948945], [4, 3, 177313536487], [4, 4, 113017036802], [4, 5, -47401143652], [4, 6, 101381552075], [4, 7, -98846441441], [4, 8, 96176471658], [4, 9, -229782676044], [4, 10, -366845990584], [4, 11, -218201347331], [5, 0, 166552910912], [5, 1, -306155693180], [5, 2, 131642816353], [5, 3, 238231859398], [5, 4, 57508392549], [5, 5, -39101930989], [5, 6, 20961636006], [5, 7, 18639764515], [5, 8, -36776751043], [5, 9, -143296925924], [5, 10, -191406586937], [6, 0, 838220889966], [6, 1, 118092459912], [6, 2, -127167672851], [6, 3, -43790826286], [6, 4, 40509171030], [6, 5, -16678058170], [6, 6, 9790842191], [6, 7, 34783687601], [6, 8, -71186876290], [6, 9, -161789754170], [7, 0, -1037741288943], [7, 1, -221289921487], [7, 2, 4004442097], [7, 3, 23983673567], [7, 4, 28516077424], [7, 5, -39143690239], [7, 6, 46617177365], [7, 7, -25087904213], [7, 8, -140019946570], [8, 0, 608549109671], [8, 1, 111757350219], [8, 2, 5702445274], [8, 3, 9950306838], [8, 4, -497341820], [8, 5, -5499494060], [8, 6, 1835746792], [8, 7, -101348231939], [9, 0, -357663510018], [9, 1, -44359198664], [9, 2, -56802943871], [9, 3, 1342770719], [9, 4, -15155274337], [9, 5, -10599295111], [9, 6, -60996774900], [10, 0, -252394395001], [10, 1, 2640071149], [10, 2, -23454846893], [10, 3, -27724995295], [10, 4, -3198894642], [10, 5, -44423385718], [11, 0, 258167117689], [11, 1, -20340302959], [11, 2, -34963242778], [11, 3, -3979562856], [11, 4, -15460820668]]}, {"t": 4, "l": 2520794548649, "a": [[0, 4, 3324522495293], [0, 5, 12780514863710], [0, 6, 13489472469843], [0, 7, 12307774432118], [0, 8, -50420212188014], [0, 9, -15751176841280], [0, 10, -12101939856159], [0, 11, 22670521152759], [0, 12, 67652652944915], [1, 3, 485953645163], [1, 4, 2214920250790], [1, 5, 1580326541571], [1, 6, 10164934419946], [1, 7, -5672887242836], [1, 8, -180756884935], [1, 9, -3156915051023], [1, 10, 3300981459000], [1, 11, 15309533568903], [1, 12, -14079437400292], [2, 2, -242976822582], [2, 3, -501731276695], [2, 4, -1407260068426], [2, 5, 1916849848910], [2, 6, -413342282223], [2, 7, 754821714059], [2, 8, 688933481482], [2, 9, 1881853200557], [2, 10, 5713940312065], [2, 11, -12888609289799], [2, 12, -2954302074063], [3, 1, -415565311912], [3, 2, -51998786002], [3, 3, 1185681085189], [3, 4, 1790418204878], [3, 5, 2532069504985], [3, 6, 235778866061], [3, 7, 3423146710648], [3, 8, 2581273900381], [3, 9, 4143227524943], [3, 10, -4612287950488], [3, 11, 2148540267611], [3, 12, 1573646503415], [4, 0, 744836379159], [4, 1, -1049647817329], [4, 2, -920617394160], [4, 3, -1984218945870], [4, 4, -885633009150], [4, 5, -894315416699], [4, 6, -428076432903], [4, 7, 377668398889], [4, 8, 644004574451], [4, 9, -2242468804892], [4, 10, 4166292744592], [4, 11, 1649371092510], [4, 12, -32894031444], [5, 0, 2289726936335], [5, 1, 181017799037], [5, 2, -310922741278], [5, 3, -397096926072], [5, 4, 231295918453], [5, 5, 45295755169], [5, 6, -254447927142], [5, 7, -12304362150], [5, 8, -344277395065], [5, 9, 4983445742985], [5, 10, 1719090291887], [5, 11, -18641866386], [6, 0, 757281198280], [6, 1, 2262846058], [6, 2, 348185146357], [6, 3, 409165152823], [6, 4, -45587752888], [6, 5, 84651199048], [6, 6, -321142296012], [6, 7, 450977710427], [6, 8, 5309596401883], [6, 9, 1531766361611], [6, 10, 50672521266], [7, 0, 3922965592240], [7, 1, 487489045118], [7, 2, -218814042912], [7, 3, -359740079557], [7, 4, -44447797460], [7, 5, 84901559925], [7, 6, 375281681686], [7, 7, 4810569920764], [7, 8, 1266669545130], [7, 9, 56241487517], [8, 0, -1431704286150], [8, 1, -365363554891], [8, 2, -60454480343], [8, 3, -254715393829], [8, 4, 11572494423], [8, 5, 189588916923], [8, 6, 3824431308175], [8, 7, 908591851043], [8, 8, 57138714886], [9, 0, 532505256726], [9, 1, 765203462128], [9, 2, -70089867883], [9, 3, -106846250495], [9, 4, -320976472549], [9, 5, 2775120954400], [9, 6, 530078095448], [9, 7, 58658367243], [10, 0, 639632934687], [10, 1, 698870222329], [10, 2, -178687586940], [10, 3, -570068740044], [10, 4, 1557647887476], [10, 5, 279419498086], [10, 6, 30810277494], [11, 0, 1018764982787], [11, 1, 45396821255], [11, 2, -551317729974], [11, 3, 605727133669], [11, 4, 72839317681], [11, 5, 27948938623]]}, {"t": 4, "l": 893861740215, "a": [[0, 4, -518190196347], [0, 5, 719675194647], [0, 6, 1303466494693], [0, 7, 5509289988624], [0, 8, -13038165947942], [0, 9, 17118778464221], [0, 10, -28348489262910], [0, 11, -13939578823537], [0, 12, 32479733196932], [1, 3, 527399828331], [1, 4, -251244606776], [1, 5, -191624496049], [1, 6, 881854657131], [1, 7, -2957689375047], [1, 8, 5889375337030], [1, 9, -10435274120306], [1, 10, -5897872550809], [1, 11, 18032665203186], [1, 12, 1763467943048], [2, 2, -263699914165], [2, 3, -225731678143], [2, 4, 120523502411], [2, 5, 823819163741], [2, 6, -279431368867], [2, 7, 829872846790], [2, 8, -3070303234758], [2, 9, -2489382182492], [2, 10, 8385381191930], [2, 11, 1224583084545], [2, 12, 932169778530], [3, 1, 64773774543], [3, 2, 288542829837], [3, 3, 194689546399], [3, 4, 373101748221], [3, 5, 869514850703], [3, 6, -630569026026], [3, 7, 28038232289], [3, 8, -520380212129], [3, 9, 2839749376336], [3, 10, 847281061807], [3, 11, -217471007443], [3, 12, 107616914002], [4, 0, 34689295268], [4, 1, -157845538737], [4, 2, -358473884401], [4, 3, -504792395527], [4, 4, -315704330533], [4, 5, -600136762854], [4, 6, 22159237947], [4, 7, 19817096185], [4, 8, 354621990135], [4, 9, 493283327183], [4, 10, -337132576882], [4, 11, -45122235508], [4, 12, -174796979840], [5, 0, 11445459713], [5, 1, 277955794046], [5, 2, -17093329219], [5, 3, -97325142311], [5, 4, 270355285262], [5, 5, 136650243692], [5, 6, 147377033752], [5, 7, -274028708932], [5, 8, 437606345631], [5, 9, -256017706603], [5, 10, 158736474071], [5, 11, -150503866435], [6, 0, -73742036115], [6, 1, -12263769962], [6, 2, 125430214472], [6, 3, 355898598794], [6, 4, -56277160566], [6, 5, 8574629857], [6, 6, -228878389331], [6, 7, 251643215607], [6, 8, -159880745339], [6, 9, 175406572855], [6, 10, -144759264136], [7, 0, 844844322096], [7, 1, 159828739333], [7, 2, -237650395494], [7, 3, -56560243077], [7, 4, -78918981220], [7, 5, 23634728703], [7, 6, 42025877346], [7, 7, -108289204302], [7, 8, 162294295891], [7, 9, -155209236767], [8, 0, -618457859551], [8, 1, -502107030795], [8, 2, 246037700006], [8, 3, 17589581195], [8, 4, 152139597649], [8, 5, -101599687447], [8, 6, -65356275566], [8, 7, 155359007962], [8, 8, -105432176569], [9, 0, 1249127185603], [9, 1, 78365908897], [9, 2, 148888987637], [9, 3, -4599970157], [9, 4, -175414174738], [9, 5, -39269302059], [9, 6, 113539854499], [9, 7, -67167101101], [10, 0, -1976629042637], [10, 1, -42455159014], [10, 2, -309455288019], [10, 3, -195105733931], [10, 4, 4788587675], [10, 5, 72315655891], [10, 6, -45280220652], [11, 0, -1114588563974], [11, 1, -432425237911], [11, 2, -133271355939], [11, 3, 1321440892], [11, 4, 38480181507], [11, 5, -22854813120]]}, {"t": 4, "l": 541493176456, "a": [[0, 4, -485764563177], [0, 5, 967897345183], [0, 6, 3726086318084], [0, 7, -3461483055352], [0, 8, -246683335581], [0, 9, -8995272996836], [0, 10, 1354477949370], [0, 11, 11430426619979], [0, 12, 4279680443171], [1, 3, -305913716879], [1, 4, -31761522886], [1, 5, 241692762331], [1, 6, 373493524322], [1, 7, -311617932260], [1, 8, -2061064479552], [1, 9, -833746811767], [1, 10, 1169253831095], [1, 11, 349208613746], [1, 12, 2790801803], [2, 2, 152956858440], [2, 3, -139114575716], [2, 4, -938277645160], [2, 5, 308594086170], [2, 6, -510402489633], [2, 7, 5801462973], [2, 8, 637038570998], [2, 9, 651437058172], [2, 10, 460616249787], [2, 11, 506077453407], [2, 12, 156233061565], [3, 1, 60720570397], [3, 2, 147054956437], [3, 3, 443425152641], [3, 4, 436453103754], [3, 5, 51730459606], [3, 6, 832899139424], [3, 7, 770492273934], [3, 8, 649752912868], [3, 9, 795715824748], [3, 10, 867188437254], [3, 11, 466145529102], [3, 12, 414325734099], [4, 0, -167559284816], [4, 1, -130050871932], [4, 2, 8358909617], [4, 3, -415183258574], [4, 4, -151655052919], [4, 5, 91729394747], [4, 6, 206485238703], [4, 7, -60744755209], [4, 8, 169545209808], [4, 9, 425662528286], [4, 10, 74374561919], [4, 11, 147242889961], [4, 12, 72514033165], [5, 0, 111061692246], [5, 1, -148582284864], [5, 2, -1953526839], [5, 3, 167355839121], [5, 4, -126468775051], [5, 5, 701668367], [5, 6, -52025145032], [5, 7, 28905383748], [5, 8, 316102022380], [5, 9, 20321753380], [5, 10, 15420381877], [5, 11, 53529369091], [6, 0, 81935862606], [6, 1, 166413721928], [6, 2, 65323798381], [6, 3, -188765351164], [6, 4, -102836075239], [6, 5, 21889298642], [6, 6, -18186068333], [6, 7, 134173630049], [6, 8, -10697926912], [6, 9, -66915450445], [6, 10, 18060586912], [7, 0, 73170694053], [7, 1, -185958914864], [7, 2, 61503888041], [7, 3, -149745079398], [7, 4, 5461971972], [7, 5, -738462178], [7, 6, 40308006186], [7, 7, -11426705896], [7, 8, -64507414782], [7, 9, 3106393376], [8, 0, -68218434087], [8, 1, 263149910396], [8, 2, 40442912626], [8, 3, -35615396918], [8, 4, -33568304495], [8, 5, -52693576925], [8, 6, 2645926385], [8, 7, -62999138455], [8, 8, 18722475500], [9, 0, -125699881492], [9, 1, 263157870970], [9, 2, -44633088790], [9, 3, -28130014966], [9, 4, -133765944224], [9, 5, 14498917516], [9, 6, -40305052230], [9, 7, 11385210775], [10, 0, 322717670634], [10, 1, 105975489094], [10, 2, 2655248595], [10, 3, -154131000696], [10, 4, -16832589], [10, 5, -20017053870], [10, 6, 17776909134], [11, 0, 361985254688], [11, 1, 128367851225], [11, 2, -118325287306], [11, 3, 2442368703], [11, 4, -18759715121], [11, 5, 12155752989]]}, {"t": 5, "l": 51406019570, "a": [[0, 5, 49491824951], [0, 6, -793786716827], [0, 7, -3909659991328], [0, 8, 5663530151202], [0, 9, -62307251066439], [0, 10, 16996859158025], [0, 11, 13428260706584], [0, 12, 8808791347090], [1, 4, 321643829273], [1, 5, -359574321871], [1, 6, -2117523604617], [1, 7, 1377834921060], [1, 8, -11723018402937], [1, 9, 13541325394253], [1, 10, -10766515843722], [1, 11, -22212776016929], [1, 12, -6780110138093], [2, 3, 37251452960], [2, 4, 459172082494], [2, 5, 1062037613846], [2, 6, -4263018371102], [2, 7, 398794818650], [2, 8, 7311708363417], [2, 9, 4853032817483], [2, 10, -1545889754499], [2, 11, 1452517493137], [2, 12, 9362467783357], [3, 2, -117662410278], [3, 3, -105157243270], [3, 4, 500292347028], [3, 5, -2507181761232], [3, 6, 550332502126], [3, 7, -550723121322], [3, 8, -561205070523], [3, 9, -1556158351718], [3, 10, 240238532444], [3, 11, 7695578188547], [3, 12, -5805516243508], [4, 1, 15532487421], [4, 2, -141696406732], [4, 3, -582226220672], [4, 4, 562994802148], [4, 5, 2084947328097], [4, 6, 712390905962], [4, 7, 394077429587], [4, 8, 665943436730], [4, 9, 1332326665350], [4, 10, 9903724410621], [4, 11, -5343471151538], [4, 12, 978951341735], [5, 0, 106700174767], [5, 1, 180341832372], [5, 2, 15340339168], [5, 3, 956412868217], [5, 4, -1072313485332], [5, 5, 98242748864], [5, 6, 670258196840], [5, 7, 958448042610], [5, 8, 1250142439615], [5, 9, 9586066374956], [5, 10, -5457727401297], [5, 11, 701171070825], [5, 12, -50990375872], [6, 0, -97421588235], [6, 1, 349060292696], [6, 2, 624593925313], [6, 3, -705952696942], [6, 4, -450537764390], [6, 5, -186189882608], [6, 6, 385039401036], [6, 7, 719811357946], [6, 8, 8871381552928], [6, 9, -4657778372242], [6, 10, 665351675288], [6, 11, -43661313735], [7, 0, -284211419901], [7, 1, -1583229671200], [7, 2, 519126753881], [7, 3, 15373399257], [7, 4, -396579519879], [7, 5, -366573411346], [7, 6, 255892896186], [7, 7, 7507599211711], [7, 8, -3717716289011], [7, 9, 502479996216], [7, 10, -104927530131], [8, 0, -1052830357015], [8, 1, 1088233437746], [8, 2, -220748425951], [8, 3, 105334459498], [8, 4, -478332915774], [8, 5, -237859701994], [8, 6, 6085136351579], [8, 7, -2642552253627], [8, 8, 344213206383], [8, 9, -80844902246], [9, 0, -2222340580609], [9, 1, 164099918115], [9, 2, 20302236243], [9, 3, 168847428320], [9, 4, -638142649211], [9, 5, 4283599077259], [9, 6, -1609827319730], [9, 7, 204957319107], [9, 8, -54675261085], [10, 0, 3184397246245], [10, 1, 404788846299], [10, 2, 249479973278], [10, 3, -573927547928], [10, 4, 2579223485139], [10, 5, -829121158897], [10, 6, 118895244300], [10, 7, -38023346407], [11, 0, 284635650852], [11, 1, 941080122380], [11, 2, -825534472357], [11, 3, 1193890186708], [11, 4, -295561895768], [11, 5, 41862913390], [11, 6, -4288762048]]}, {"t": 5, "l": 1610762345131, "a": [[0, 5, 1430538823048], [0, 6, 7474895113653], [0, 7, 14580993737848], [0, 8, 8147800881588], [0, 9, 17117012920435], [0, 10, -21488282914914], [0, 11, -50479759686417], [0, 12, -2215356789384], [1, 4, 591020210435], [1, 5, 1054391372349], [1, 6, 1048874243404], [1, 7, 2853139439007], [1, 8, 5311576599204], [1, 9, -3795405320978], [1, 10, -5711087850937], [1, 11, 11905142794511], [1, 12, -6339008844357], [2, 3, 113986837345], [2, 4, -371034635174], [2, 5, -929342108123], [2, 6, 3138018567424], [2, 7, 1167814408182], [2, 8, -2611886748405], [2, 9, -6137404392719], [2, 10, 292859807025], [2, 11, -7483145905585], [2, 12, -4816390394807], [3, 2, -261741889954], [3, 3, -200358405047], [3, 4, -1158479774443], [3, 5, 197828790988], [3, 6, 674954110318], [3, 7, 849427368298], [3, 8, 717801367372], [3, 9, 1330302884799], [3, 10, -4418994152527], [3, 11, -389650301388], [3, 12, 1240082058191], [4, 1, -32415257768], [4, 2, 447014662408], [4, 3, 1377040833334], [4, 4, 379724733735], [4, 5, -660931878504], [4, 6, 507600825503], [4, 7, 900921007894], [4, 8, 1524051611045], [4, 9, -996869967371], [4, 10, 1887641781433], [4, 11, 2828689247876], [4, 12, 166100715800], [5, 0, 363511168642], [5, 1, -715935125595], [5, 2, -617245591154], [5, 3, -799831926529], [5, 4, 98930724522], [5, 5, -634696186162], [5, 6, -304771940878], [5, 7, -441430301783], [5, 8, -789572307359], [5, 9, 2478108397591], [5, 10, 2987258218073], [5, 11, -9039438414], [5, 12, -213072362879], [6, 0, 1005747757382], [6, 1, 30799363142], [6, 2, -266809416540], [6, 3, 179482156844], [6, 4, 307518582614], [6, 5, -49179722909], [6, 6, -135357535741], [6, 7, -294227666745], [6, 8, 2294499054582], [6, 9, 2951320694841], [6, 10, -109989857023], [6, 11, -289877380027], [7, 0, 23608567829], [7, 1, 603862876387], [7, 2, -191835055548], [7, 3, -75091414673], [7, 4, 144971135523], [7, 5, 26684402318], [7, 6, 222497631723], [7, 7, 1910138041672], [7, 8, 2581865299944], [7, 9, -60074556064], [7, 10, -321541371312], [8, 0, 1460510116232], [8, 1, -380898344718], [8, 2, 72656408034], [8, 3, -291142077652], [8, 4, 128385316527], [8, 5, 219854668675], [8, 6, 1375258471333], [8, 7, 2053600895833], [8, 8, -17302217809], [8, 9, -250505396733], [9, 0, 1944843367538], [9, 1, -85400757954], [9, 2, 342652513079], [9, 3, -267863562153], [9, 4, 134208406578], [9, 5, 745600940674], [9, 6, 1532173762546], [9, 7, 26626200287], [9, 8, -154144943616], [10, 0, -209627498808], [10, 1, 43677774700], [10, 2, 165790853390], [10, 3, -221876508741], [10, 4, 189630970865], [10, 5, 918468335956], [10, 6, 68894269702], [10, 7, -89486974274], [11, 0, -1066862438415], [11, 1, -231121701398], [11, 2, 152951074425], [11, 3, -205963513101], [11, 4, 387537150155], [11, 5, 50039379771], [11, 6, -30852974140]]}, {"t": 6, "l": 225966334566, "a": [[0, 6, -175823926561], [0, 7, -103658265629], [0, 8, -864194486660], [0, 9, -1987126746246], [0, 10, 7476312460896], [0, 11, 4109909531458], [0, 12, -55947606438], [1, 5, -65794058345], [1, 6, -358968335668], [1, 7, 181896679126], [1, 8, -732995053407], [1, 9, 4327344085465], [1, 10, 3212567234735], [1, 11, -1738765594125], [1, 12, -4373481161684], [2, 4, 2404197647], [2, 5, -79727497003], [2, 6, -195735603457], [2, 7, 13773914576], [2, 8, 1239766969942], [2, 9, 873540274883], [2, 10, -1235682958148], [2, 11, -2483224484270], [2, 12, 585461635708], [3, 3, 10146818446], [3, 4, -60892340103], [3, 5, -136556689475], [3, 6, 130909192013], [3, 7, 374075570095], [3, 8, -149126363096], [3, 9, -1025771974737], [3, 10, -1124757471305], [3, 11, 733135930415], [3, 12, 657279270004], [4, 2, -8799118610], [4, 3, 31797735727], [4, 4, 20640890404], [4, 5, 43575780046], [4, 6, 185156996036], [4, 7, -277141068147], [4, 8, -569847667168], [4, 9, -505236520985], [4, 10, 857750239831], [4, 11, 506605239896], [4, 12, 87349585467], [5, 1, 19680644291], [5, 2, 90042308182], [5, 3, 88394498808], [5, 4, 27766253988], [5, 5, 6583158457], [5, 6, -98977777094], [5, 7, -282896646090], [5, 8, -159917154448], [5, 9, 735824115247], [5, 10, 481358998104], [5, 11, -9318431513], [5, 12, -76004880581], [6, 0, -38582584701], [6, 1, -93466831484], [6, 2, -46409506330], [6, 3, -126837007910], [6, 4, -113977624902], [6, 5, -16545608089], [6, 6, -42876783598], [6, 7, -43107142242], [6, 8, 640754740277], [6, 9, 383917568068], [6, 10, 8522178357], [6, 11, -80764758362], [6, 12, 20386908848], [7, 0, -59108145765], [7, 1, 22084076035], [7, 2, 53591192373], [7, 3, -62632551696], [7, 4, 129226497320], [7, 5, 115401783525], [7, 6, 53498799750], [7, 7, 567332895958], [7, 8, 323684497258], [7, 9, 54086585695], [7, 10, -25425159188], [7, 11, 26779925104], [8, 0, -155919396647], [8, 1, 106943701298], [8, 2, -31129766286], [8, 3, 71307575265], [8, 4, 151580747032], [8, 5, 42561795679], [8, 6, 452996448441], [8, 7, 224538854936], [8, 8, 58756200994], [8, 9, 5428122464], [8, 10, 48831387699], [9, 0, -168059451956], [9, 1, 113249920958], [9, 2, -157874455720], [9, 3, 13912296184], [9, 4, 15450163396], [9, 5, 304046957540], [9, 6, 114836018104], [9, 7, 15122712468], [9, 8, -4512393942], [9, 9, 24515952932], [10, 0, 899572941914], [10, 1, -125760245662], [10, 2, -103729131716], [10, 3, 12108071804], [10, 4, 178756964947], [10, 5, 48365828962], [10, 6, -4072375789], [10, 7, 474503350], [10, 8, 28457397644], [11, 0, 360079707370], [11, 1, -184379359200], [11, 2, 13385497627], [11, 3, 73490818051], [11, 4, 14402478160], [11, 5, -5437745650], [11, 6, -8102525323], [11, 7, 13772772742]]}, {"t": 7, "l": 445929785003, "a": [[0, 7, 970062037132], [0, 8, -5258433173350], [0, 9, 12007213897382], [0, 10, 62016117135461], [0, 11, -69767841945128], [0, 12, -109458043620154], [1, 6, 557015677240], [1, 7, -2003991128815], [1, 8, -2282515532984], [1, 9, 16888008957271], [1, 10, -6226388724448], [1, 11, -16222236792734], [1, 12, 29923421024277], [2, 5, 275666755597], [2, 6, 163529649914], [2, 7, 915970679883], [2, 8, 3847380846205], [2, 9, -5621120815075], [2, 10, -3142726063373], [2, 11, 23671020185334], [2, 12, 798072670437], [3, 4, 54341410485], [3, 5, 99567096097], [3, 6, 1236811331932], [3, 7, -705848104656], [3, 8, -599440580186], [3, 9, -4083275910777], [3, 10, 13292639042790], [3, 11, -3207420822405], [3, 12, -7564698973368], [4, 3, -73499252286], [4, 4, 88799897255], [4, 5, 862185744158], [4, 6, -446236533329], [4, 7, 811066151614], [4, 8, -641055480624], [4, 9, 3518920669111], [4, 10, -5743834485317], [4, 11, -7433614866402], [4, 12, 625519796032], [5, 2, -107160468783], [5, 3, -178551095476], [5, 4, -659886928670], [5, 5, -414704160792], [5, 6, 71127395804], [5, 7, -390010305946], [5, 8, -410807149563], [5, 9, -9873313016760], [5, 10, -9483407422697], [5, 11, -826961876950], [5, 12, -922095785325], [6, 1, 83214834021], [6, 2, 111440832608], [6, 3, -300075605951], [6, 4, 559394964576], [6, 5, 247310135093], [6, 6, 354076598164], [6, 7, -1003291053346], [6, 8, -7879690151382], [6, 9, -8553371995900], [6, 10, -269771885131], [6, 11, -137373290952], [6, 12, 226138448531], [7, 0, 224619427624], [7, 1, 93999470042], [7, 2, -76252380991], [7, 3, 43030387073], [7, 4, -461049463858], [7, 5, -1602607815], [7, 6, -856825835688], [7, 7, -6592585594037], [7, 8, -6620451502692], [7, 9, -758909396551], [7, 10, -228872768795], [7, 11, 148322742778], [7, 12, -108707603622], [8, 0, -394722030457], [8, 1, 783281673815], [8, 2, -386488830008], [8, 3, -7821356159], [8, 4, 51098810228], [8, 5, 20616256975], [8, 6, -4643218655176], [8, 7, -4847016821598], [8, 8, -460099702142], [8, 9, -239502540381], [8, 10, 203216809016], [8, 11, 8496425178], [9, 0, 289912425077], [9, 1, -369363779766], [9, 2, 434809739752], [9, 3, 75419804704], [9, 4, 779917715616], [9, 5, -2728396185648], [9, 6, -3005572366452], [9, 7, -408385631066], [9, 8, -114532282826], [9, 9, 80027445545], [9, 10, -28063497108], [10, 0, 2532341055893], [10, 1, 102103940985], [10, 2, 96838525582], [10, 3, 925660404344], [10, 4, -1150786119489], [10, 5, -1494788232752], [10, 6, -267574776249], [10, 7, -55175120268], [10, 8, 78325145725], [10, 9, -42515774142], [11, 0, -1953624931948], [11, 1, -37261136251], [11, 2, 655965383112], [11, 3, -284154132147], [11, 4, -428434341702], [11, 5, -164244757123], [11, 6, -13530930816], [11, 7, 21968972781], [11, 8, 2267120137]]}, {"t": 7, "l": 558564662517, "a": [[0, 7, -771292206471], [0, 8, 966063911902], [0, 9, -13339491674649], [0, 10, 4608467329319], [0, 11, 503745628807], [0, 12, 57130842081519], [1, 6, -68612217221], [1, 7, 278278464255], [1, 8, -664405611595], [1, 9, 3516675774012], [1, 10, -5764969399085], [1, 11, 20412694992119], [1, 12, -11782912919236], [2, 5, 93489534719], [2, 6, -200433807377], [2, 7, -577342383731], [2, 8, 1435552233634], [2, 9, -1022728511685], [2, 10, 8275882716238], [2, 11, -8507887234897], [2, 12, -3070707781929], [3, 4, 54408172574], [3, 5, -199459909175], [3, 6, -297240656767], [3, 7, 425380431825], [3, 8, 747472596279], [3, 9, 4095769081745], [3, 10, -5444514535419], [3, 11, -1486793937285], [3, 12, 130412663602], [4, 3, -37951173174], [4, 4, -85009129055], [4, 5, -298592614051], [4, 6, -262045568362], [4, 7, 1101904729361], [4, 8, 860666818857], [4, 9, -2610917285616], [4, 10, -1923460318243], [4, 11, 186747646431], [4, 12, -1112235210232], [5, 2, -48166416295], [5, 3, 164688154756], [5, 4, 221020532062], [5, 5, 133364467906], [5, 6, 668969200770], [5, 7, 355638199078], [5, 8, -990864991074], [5, 9, -353006449133], [5, 10, 857919645996], [5, 11, -292978644072], [5, 12, -35519416780], [6, 1, 88065509511], [6, 2, 104066685014], [6, 3, 137857536129], [6, 4, 35314800382], [6, 5, -183780392212], [6, 6, -288623233679], [6, 7, -365457113280], [6, 8, -798993472504], [6, 9, 657213786967], [6, 10, -200770420351], [6, 11, -245927500841], [6, 12, -463194064102], [7, 0, -56159418144], [7, 1, -327062114330], [7, 2, -98621918141], [7, 3, -201761209995], [7, 4, -512995649564], [7, 5, -217129734857], [7, 6, 14573889380], [7, 7, -624403681087], [7, 8, 313150984680], [7, 9, -104039943965], [7, 10, -137059797878], [7, 11, -233309757074], [7, 12, -84548723848], [8, 0, 214458059158], [8, 1, 55075064006], [8, 2, 46873203258], [8, 3, -154184616195], [8, 4, 63908296904], [8, 5, 344256150072], [8, 6, -324390876064], [8, 7, 350775617885], [8, 8, -35851043356], [8, 9, -23485852686], [8, 10, -137457425251], [8, 11, 11430211981], [9, 0, -770655314381], [9, 1, 120980384036], [9, 2, 398517910283], [9, 3, 64471597104], [9, 4, 312212390552], [9, 5, -209976614582], [9, 6, 241255863349], [9, 7, 79866840638], [9, 8, 17129509232], [9, 9, -27890781987], [9, 10, 66600526466], [10, 0, 515954923509], [10, 1, 556408479405], [10, 2, -325229887395], [10, 3, 157471741030], [10, 4, -190433195875], [10, 5, 70206706598], [10, 6, 52283786440], [10, 7, -22452485198], [10, 8, -51508947831], [10, 9, 36221988540], [11, 0, -106138677538], [11, 1, -332734798046], [11, 2, 56832820387], [11, 3, -75793191394], [11, 4, -19917705449], [11, 5, 38074351032], [11, 6, -9954339407], [11, 7, -14162579480], [11, 8, 19488673758]]}, {"t": 8, "l": 296038745066, "a": [[0, 8, 1362474244448], [0, 9, -2480648574390], [0, 10, 7645664372463], [0, 11, 60842887988297], [0, 12, -59960922180697], [1, 7, 176357058555], [1, 8, -37534682052], [1, 9, -3152433174774], [1, 10, -499466339217], [1, 11, -16323720769089], [1, 12, 55561558921973], [2, 6, -17191752909], [2, 7, 16638413493], [2, 8, -1386007652871], [2, 9, 2499761637846], [2, 10, -11725146384782], [2, 11, 33773845076178], [2, 12, -1237074328987], [3, 5, 8829278084], [3, 6, 271691927578], [3, 7, 594118571948], [3, 8, -620298513239], [3, 9, -4448268779754], [3, 10, 11599047319791], [3, 11, -5753961027412], [3, 12, 7294313116801], [4, 4, -5917390310], [4, 5, -112363212919], [4, 6, 499623320289], [4, 7, -53504832851], [4, 8, -1155257556198], [4, 9, 3688889267424], [4, 10, -15332996510485], [4, 11, 1723640883989], [4, 12, -1998368757729], [5, 3, 9046503634], [5, 4, 118367149627], [5, 5, 265721579750], [5, 6, 460248841171], [5, 7, 366080872258], [5, 8, -522835940491], [5, 9, -15273247499602], [5, 10, -1501604798843], [5, 11, -2699064321193], [5, 12, 2765804516696], [6, 2, -18998116211], [6, 3, -179410796927], [6, 4, -496644619235], [6, 5, -371503928824], [6, 6, 19735702464], [6, 7, -1966861834765], [6, 8, -15576493332432], [6, 9, -2900390645328], [6, 10, -4744933949770], [6, 11, 1353835942443], [6, 12, -403703326750], [7, 1, 6922503989], [7, 2, 118019206747], [7, 3, 27523966095], [7, 4, 174179620940], [7, 5, 357136176144], [7, 6, -847496581919], [7, 7, -12274752945776], [7, 8, -2425500030883], [7, 9, -3420311735933], [7, 10, 1514557739046], [7, 11, 163625378060], [7, 12, 258631458035], [8, 0, 43585528761], [8, 1, -23886467415], [8, 2, 41925103486], [8, 3, -105456679318], [8, 4, -299131625929], [8, 5, 130683546922], [8, 6, -9291224384424], [8, 7, -1924561375314], [8, 8, -2785809910094], [8, 9, 1175186871556], [8, 10, -81874316208], [8, 11, 110388356314], [8, 12, 61298707456], [9, 0, 84307844602], [9, 1, 424494394524], [9, 2, 238187398], [9, 3, 53276990030], [9, 4, 1053162572079], [9, 5, -6008345754679], [9, 6, -1408259812700], [9, 7, -1903258968565], [9, 8, 811835985090], [9, 9, 37992697035], [9, 10, 103707400087], [9, 11, -22645729441], [10, 0, -479722223165], [10, 1, 92051515536], [10, 2, 317091818832], [10, 3, 1466502913036], [10, 4, -3119285125091], [10, 5, -639744024080], [10, 6, -1169782514474], [10, 7, 291740714338], [10, 8, -14107554358], [10, 9, 70680191348], [10, 10, -3977521493], [11, 0, 359069327874], [11, 1, 709126130959], [11, 2, 976004839878], [11, 3, -1153171102252], [11, 4, -111815112225], [11, 5, -371793047954], [11, 6, 71749959514], [11, 7, -12718593853], [11, 8, 34216143607], [11, 9, -13971888870]]}, {"t": 9, "l": 169897209695, "a": [[0, 9, 456156609981], [0, 10, -3102687558729], [0, 11, -6047048360497], [0, 12, 2101943448035], [1, 8, 191728185986], [1, 9, -1942391578843], [1, 10, -1149943719535], [1, 11, 1722012839841], [1, 12, 1167656951817], [2, 7, -2220373495], [2, 8, -893173397597], [2, 9, -419484005680], [2, 10, 1322474870491], [2, 11, 407230690751], [2, 12, 584549358472], [3, 6, -33935632449], [3, 7, -297601567353], [3, 8, 279023731625], [3, 9, 741801682932], [3, 10, 66374932786], [3, 11, 503946233292], [3, 12, -1733187181298], [4, 5, -9011357270], [4, 6, -77880948004], [4, 7, 282131177931], [4, 8, 489820307959], [4, 9, -391439967302], [4, 10, 647224216343], [4, 11, -1988255444452], [4, 12, -158765628923], [5, 4, 11793361099], [5, 5, 5978075137], [5, 6, 127266243850], [5, 7, 228244705328], [5, 8, -379726738069], [5, 9, 408266457044], [5, 10, -2155960343270], [5, 11, -327920695355], [5, 12, 93540862892], [6, 3, 7311104538], [6, 4, 38728503210], [6, 5, -58188028310], [6, 6, 7943752223], [6, 7, -203716189050], [6, 8, 447807356214], [6, 9, -2025758488173], [6, 10, -347530193683], [6, 11, -90938540376], [6, 12, -12212814443], [7, 2, -14394802017], [7, 3, 54345456450], [7, 4, -100913554173], [7, 5, -80825297192], [7, 6, 13158491376], [7, 7, 395214813066], [7, 8, -1660982325058], [7, 9, -365089331766], [7, 10, -82427013428], [7, 11, -6145595651], [7, 12, 16788922656], [8, 1, 9866533470], [8, 2, 58843558751], [8, 3, -16377775165], [8, 4, -93679760749], [8, 5, 114457325174], [8, 6, 315333028764], [8, 7, -1276469481926], [8, 8, -288069649438], [8, 9, -86587837005], [8, 10, -42121350123], [8, 11, -72688782366], [8, 12, -49600292552], [9, 0, -11469656800], [9, 1, -184821299271], [9, 2, 37339635245], [9, 3, -66619202506], [9, 4, 84022867897], [9, 5, 187295883924], [9, 6, -910675543809], [9, 7, -266386718894], [9, 8, -109629641246], [9, 9, -40154979850], [9, 10, -53549574112], [9, 11, -16913902986], [9, 12, -76497929963], [10, 0, -375935562512], [10, 1, 187526214060], [10, 2, 128921861536], [10, 3, 75864994868], [10, 4, 124937623347], [10, 5, -521987366390], [10, 6, -172023476779], [10, 7, -66121052137], [10, 8, -43610275682], [10, 9, -42755452870], [10, 10, -37200522788], [10, 11, -21211829493], [11, 0, -51135661230], [11, 1, 141261624726], [11, 2, -17690480783], [11, 3, 27523177380], [11, 4, -194469318625], [11, 5, -72858943388], [11, 6, -34968895438], [11, 7, -24743203658], [11, 8, -26727210766], [11, 9, -18366817100], [11, 10, -37245691272]]}, {"t": 10, "l": 27136737905, "a": [[0, 10, 136176215948], [0, 11, 2141673862695], [0, 12, -6154647986308], [1, 9, -289463927384], [1, 10, 664056651928], [1, 11, -1674431195623], [1, 12, 5742990502855], [2, 8, 17526491978], [2, 9, 248428670826], [2, 10, -1056955748318], [2, 11, 3046818647809], [2, 12, -77067217950], [3, 7, 33031257335], [3, 8, 120496499336], [3, 9, -252429596926], [3, 10, 1068091546562], [3, 11, 862078060634], [3, 12, -1712443949703], [4, 6, 24022033990], [4, 7, 36027754424], [4, 8, 2865665213], [4, 9, 453825168965], [4, 10, 466778643876], [4, 11, -2195821338991], [4, 12, 311557555076], [5, 5, 2867586739], [5, 6, -12009586029], [5, 7, 53262004048], [5, 8, 71304719851], [5, 9, 536427517554], [5, 10, -2542061565568], [5, 11, 367912528401], [5, 12, 311122864933], [6, 4, -10765497914], [6, 5, 734450758], [6, 6, 40582635114], [6, 7, -78681980990], [6, 8, 393248684780], [6, 9, -2260009044850], [6, 10, 155524492628], [6, 11, 348809972771], [6, 12, 163865305785], [7, 3, -10426360138], [7, 4, -4357757876], [7, 5, -24881353402], [7, 6, -89443527042], [7, 7, 317095667794], [7, 8, -1810258340198], [7, 9, 210002015967], [7, 10, 202093944542], [7, 11, -4913506612], [7, 12, -14015091709], [8, 2, 6584947439], [8, 3, -14885480392], [8, 4, -21731621225], [8, 5, 9843275773], [8, 6, 222151861128], [8, 7, -1326637098427], [8, 8, 118237846990], [8, 9, 250775937833], [8, 10, 15670083847], [8, 11, 15018997060], [8, 12, 58572049516], [9, 1, 21701347357], [9, 2, 3560458343], [9, 3, -2240620219], [9, 4, 32526183623], [9, 5, 147107441269], [9, 6, -820205994965], [9, 7, 20856634053], [9, 8, 129304265113], [9, 9, 34243729180], [9, 10, -6150348683], [9, 11, 20321407738], [9, 12, 38606933984], [10, 0, -14826402562], [10, 1, 10049580117], [10, 2, 45277812766], [10, 3, 64667206397], [10, 4, 53619782685], [10, 5, -457179648063], [10, 6, -40643449689], [10, 7, 55024370956], [10, 8, -9050004939], [10, 9, 20880408948], [10, 10, 29252023177], [10, 11, -22635110601], [10, 12, 16086923948], [11, 0, 163339715139], [11, 1, 62619415160], [11, 2, 44365417408], [11, 3, 8866713757], [11, 4, -157407838353], [11, 5, -56792358230], [11, 6, 21201591339], [11, 7, -13869518605], [11, 8, -19553648988], [11, 9, 23921249540], [11, 10, 2308742668], [11, 11, -37365656410]]}, {"t": 11, "l": 185243417708, "a": [[0, 11, 1318897657642], [0, 12, -6012687823029], [1, 10, 562086580420], [1, 11, -2842793324853], [1, 12, -2032281226289], [2, 9, 171415141117], [2, 10, -1484534199872], [2, 11, -480806374271], [2, 12, -46336570506], [3, 8, 36051206311], [3, 9, -631300339348], [3, 10, -221483526350], [3, 11, -114393064216], [3, 12, -2731406920958], [4, 7, -10127583712], [4, 8, -235748294874], [4, 9, -143912843716], [4, 10, -759552571794], [4, 11, -2920851164547], [4, 12, 248837459278], [5, 6, -10747165978], [5, 7, -39728725537], [5, 8, -45588755976], [5, 9, -859901318282], [5, 10, -2881659612101], [5, 11, 428429923425], [5, 12, -218269437623], [6, 5, 5378317513], [6, 6, 28117644988], [6, 7, 4908281385], [6, 8, -852011995773], [6, 9, -2519359422107], [6, 10, 479676455704], [6, 11, -240795926040], [6, 12, 186269147153], [7, 4, 4977721660], [7, 5, 24453853384], [7, 6, 10950769320], [7, 7, -673202955639], [7, 8, -1964382539314], [7, 9, 422014643114], [7, 10, -187265638817], [7, 11, 234924931664], [7, 12, 15552234650], [8, 3, -6953003935], [8, 4, 13914851549], [8, 5, 5149011183], [8, 6, -491338303092], [8, 7, -1439864275476], [8, 8, 311093503729], [8, 9, -195314278711], [8, 10, 162337470706], [8, 11, -16039625295], [8, 12, -54197376147], [9, 2, -8619635607], [9, 3, 18402336543], [9, 4, 17868888935], [9, 5, -284935565720], [9, 6, -883019301525], [9, 7, 239528782333], [9, 8, -104271979439], [9, 9, 137490945867], [9, 10, -12610083283], [9, 11, -15607934001], [9, 12, 5755218978], [10, 1, 17732482970], [10, 2, 14911607246], [10, 3, -8526054822], [10, 4, -159045624727], [10, 5, -500731435320], [10, 6, 110627454384], [10, 7, -57914434718], [10, 8, 68740481176], [10, 9, -35459754412], [10, 10, -54320523398], [10, 11, -2090724494], [10, 12, 45938090403], [11, 0, 39441454891], [11, 1, -37930750139], [11, 2, -83197010617], [11, 3, -132672843871], [11, 4, -247607371273], [11, 5, -4649735989], [11, 6, -40711751996], [11, 7, 2344217252], [11, 8, -31820916196], [11, 9, -50170755384], [11, 10, -20685288249], [11, 11, -22201315338], [11, 12, -68433364344]]}], "pt_rows": [], "eps_D": [{"D": 25, "num": 3480459, "den": 1000000000000}], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 10003713372520523328892349, "den": 50000000000000000000000000}, "eta": {"num": 39960820917020296983607651, "den": 50000000000000000000000000}, "tail": {"num": 127, "den": 1048576}, "allowance": {"num": 588197571, "den": 1000000000000}, "T3": 23, "T4": 35, "z0": 25, "signs": {"1": "0", "2": "0", "3": "00", "4": "00", "5": "+00", "6": "000", "7": "+000", "8": "+000", "9": "++000", "10": "+0000", "11": "+++000", "12": "++0000", "13": "++++000", "14": "+++0000", "15": "+++++000", "16": "++++0000", "17": "++++++000", "18": "+++++0000", "19": "+++++++000", "20": "++++++0000", "21": "++++++++000", "22": "+++++++0000", "23": "+++++++++000", "24": "++++++++0000", "25": "++++++++++000", "26": "++++++++00000", "27": "+++++++++00000", "28": "+++++++0000000", "29": "+++++++00000000", "30": "+++++0000000000", "31": "+++++00000000000", "32": "+++0000000000000", "33": "+++00000000000000", "34": "+0000000000000000", "35": "+00000000000000000"}}, "notes": "rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); no particle-hole (PT) rows are used.", "source": "sdp/run_pipeline.py 11 12 12 11 --d3 2e-9 --d4 2e-9 (P = 10^13)"}

==> anc/other_certificates/cert_12_13_13_12.json <==
{"format": "laughlin-gap-certificate/v1", "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (12,13,13,12)", "ansatz": {"PMAX": 12, "JMAX": 13, "IMAX": 13, "TMAX": 12}, "P": 10000000000000, "rows": [{"t": 0, "l": 7709021969140, "a": [[0, 2, 571928019756], [0, 3, 814848531875], [0, 4, -154253647613], [0, 5, -1358717065106], [0, 6, -2487504754012], [0, 7, -1069475037930], [0, 8, -1958523652090], [0, 9, -1876138386495], [0, 10, -1219543162375], [0, 11, -686635841960], [0, 12, -361451451717], [0, 13, -194630506988], [1, 1, -285964009878], [1, 3, 71567184632], [1, 4, -93676400229], [1, 5, -291437346933], [1, 6, -165114778976], [1, 7, -156300019843], [1, 8, -225193343683], [1, 9, -158745349807], [1, 10, -52419217495], [1, 11, -57588982445], [1, 12, 25539089024], [2, 0, 142982004939], [2, 1, -203712132969], [2, 2, -35783592316], [2, 3, -233758640611], [2, 4, -58196919804], [2, 5, -114791510721], [2, 6, -7607064864], [2, 7, -40296843713], [2, 8, -56794501922], [2, 9, -337203266], [2, 10, -8847789608], [2, 11, 30394825260], [3, 0, 203712132969], [3, 1, 19281705952], [3, 2, 257177740669], [3, 3, -67401062740], [3, 4, -56152265617], [3, 5, 6587485094], [3, 6, 14488430162], [3, 7, -13025805484], [3, 8, 6590498466], [3, 9, -208791449], [3, 10, 21178503210], [4, 0, -11030762770], [4, 1, -31959503737], [4, 2, 181178952330], [4, 3, 25955676678], [4, 4, -10093483929], [4, 5, 2052759376], [4, 6, -109073676], [4, 7, 2039850513], [4, 8, 1365252039], [4, 9, 11498564044], [5, 0, -199113508210], [5, 1, -42889879740], [5, 2, 100032474115], [5, 3, -3572262750], [5, 4, -4569646638], [5, 5, -1393073121], [5, 6, -223714410], [5, 7, 20519413], [5, 8, 4064692804], [6, 0, -234177398519], [6, 1, -101763936020], [6, 2, 33191593719], [6, 3, -2830152789], [6, 4, 1240485108], [6, 5, -1002244070], [6, 6, -148404960], [6, 7, 263516926], [7, 0, -57973085869], [7, 1, -30278913015], [7, 2, 17986135735], [7, 3, 2116774419], [7, 4, 513629299], [7, 5, -334444825], [7, 6, -1030904113], [8, 0, -32841446314], [8, 1, -15448403326], [8, 2, 8412317830], [8, 3, -1125517470], [8, 4, 476895355], [8, 5, -914993740], [9, 0, -30838866150], [9, 1, -17498930403], [9, 2, 2673880117], [9, 3, -545844340], [9, 4, -189597173], [10, 0, -17362001649], [10, 1, -4613786274], [10, 2, 1454168754], [10, 3, -385414901], [11, 0, 8742823243], [11, 1, -3075788580], [11, 2, 781819228], [12, 0, 3456678897], [12, 1, -1644820974]]}, {"t": 1, "l": 1294742478936, "a": [[0, 2, 1364306532012], [0, 3, -467662917600], [0, 4, 923521899752], [0, 5, 2870358638482], [0, 6, 8274154397755], [0, 7, 7106868537131], [0, 8, 11190677193101], [0, 9, 7888950015335], [0, 10, 5717058279715], [0, 11, 5159754560632], [0, 12, 3843785857280], [0, 13, 2250309563103], [1, 1, -682153266006], [1, 3, -1241714460836], [1, 4, -1006470965040], [1, 5, -1651808413209], [1, 6, -1116435742361], [1, 7, 126872913265], [1, 8, 61847845554], [1, 9, -76162881053], [1, 10, -27459743726], [1, 11, 80176213352], [1, 12, 162855440611], [1, 13, -848695755344], [2, 0, 341076633003], [2, 1, 116915729400], [2, 2, 620857230418], [2, 3, 226469572193], [2, 4, 353580935788], [2, 5, 148964376166], [2, 6, -10496719134], [2, 7, 92252713721], [2, 8, 22589061147], [2, 9, -2668874448], [2, 10, 717107502], [2, 11, 57328708009], [2, 12, -503984789835], [3, 0, -116915729400], [3, 1, -115440237469], [3, 2, 25148169067], [3, 3, -76197594889], [3, 4, 281236053815], [3, 5, 17627120826], [3, 6, 49985463073], [3, 7, 66332651578], [3, 8, 23349798864], [3, 9, 9597283816], [3, 10, 40758472171], [3, 11, -251253483774], [4, 0, -137268259006], [4, 1, -66162628808], [4, 2, 55586742144], [4, 3, -210682658970], [4, 4, 68446043683], [4, 5, 6705595484], [4, 6, 38064567264], [4, 7, 10419267812], [4, 8, -5478220527], [4, 9, 10874555110], [4, 10, -100871392282], [5, 0, 44272653235], [5, 1, -132826233674], [5, 2, -5193716968], [5, 3, -87591218931], [5, 4, 25800116769], [5, 5, 4073253497], [5, 6, 4226578977], [5, 7, -4904756241], [5, 8, -1022604671], [5, 9, -21584801563], [6, 0, 229470692916], [6, 1, 61183765648], [6, 2, 25144483277], [6, 3, -66027579586], [6, 4, -6101996517], [6, 5, -940900905], [6, 6, -1028092080], [6, 7, -2050646944], [6, 8, 12719842201], [7, 0, 88486476602], [7, 1, -60577978530], [7, 2, 19443184124], [7, 3, -40421132621], [7, 4, 612402792], [7, 5, 2177939236], [7, 6, -936273421], [7, 7, 17514224647], [8, 0, 302089335895], [8, 1, 11965699005], [8, 2, 27016262298], [8, 3, -14872731681], [8, 4, 3169404429], [8, 5, 793446068], [8, 6, 8155898233], [9, 0, 125741641403], [9, 1, 22428564981], [9, 2, 15123944093], [9, 3, -5395676419], [9, 4, 1378375447], [9, 5, -4404302601], [10, 0, 43100582509], [10, 1, 1465463449], [10, 2, 4605368266], [10, 3, -3053263298], [10, 4, -12695355591], [11, 0, 17329054840], [11, 1, -6056010822], [11, 2, 1012546160], [11, 3, -15789639057], [12, 0, 6976796587], [12, 1, -2781661502], [12, 2, -7173982212]]}, {"t": 1, "l": 2409358232626, "a": [[0, 2, 1543399428675], [0, 3, 1940928915014], [0, 4, 1236569102447], [0, 5, 4907562782734], [0, 6, 1217106382524], [0, 7, 4811738783559], [0, 8, -1873636106373], [0, 9, -2559934496790], [0, 10, -81588961437], [0, 11, -1438825737348], [0, 12, -306156453369], [0, 13, 652419096291], [1, 1, -771699714338], [1, 3, 144406077986], [1, 4, -750357518996], [1, 5, 388345370025], [1, 6, 469771988086], [1, 7, -217925982765], [1, 8, -767627334105], [1, 9, -139203322707], [1, 10, -320618792813], [1, 11, -147826442801], [1, 12, 146431123672], [1, 13, -247515989065], [2, 0, 385849857169], [2, 1, -485232228754], [2, 2, -72203038993], [2, 3, 135246635190], [2, 4, 15147185047], [2, 5, -195762997728], [2, 6, -14784113714], [2, 7, -150592590438], [2, 8, 22650779207], [2, 9, -78608608343], [2, 10, 47503734725], [2, 11, 169140413705], [2, 12, -56272775689], [3, 0, 485232228754], [3, 1, -154571137806], [3, 2, 52342744559], [3, 3, 55495946876], [3, 4, -218338335033], [3, 5, -40544938525], [3, 6, 84703658379], [3, 7, -36065504038], [3, 8, -87253114458], [3, 9, 6674628545], [3, 10, 80555936942], [3, 11, -24339948643], [4, 0, 267958226205], [4, 1, -239099356326], [4, 2, -143147480353], [4, 3, 183194781799], [4, 4, -44868548341], [4, 5, 40212866596], [4, 6, -21022629599], [4, 7, -51350399316], [4, 8, 4566096524], [4, 9, 45649151175], [4, 10, -2019620451], [5, 0, 378958623155], [5, 1, 40802349796], [5, 2, 29638688560], [5, 3, 73714372912], [5, 4, -49267448356], [5, 5, -6961654820], [5, 6, -23471377269], [5, 7, -1037572537], [5, 8, 16005418648], [5, 9, 7511043756], [6, 0, 169623604656], [6, 1, -209788515734], [6, 2, -10003165773], [6, 3, 6492734288], [6, 4, 5111477687], [6, 5, 7718906438], [6, 6, -1400406059], [6, 7, 711067025], [6, 8, 5400752460], [7, 0, 294291074456], [7, 1, -18821914493], [7, 2, 25563170054], [7, 3, 21448049101], [7, 4, 17157604629], [7, 5, 174302593], [7, 6, -4331847088], [7, 7, 2277854467], [8, 0, -76029935871], [8, 1, -3131664432], [8, 2, -3181103617], [8, 3, 19597364592], [8, 4, -1076585499], [8, 5, -3662394714], [8, 6, -1545333475], [9, 0, -91339372013], [9, 1, -48769692940], [9, 2, -15635868720], [9, 3, 3868281302], [9, 4, -1900103807], [9, 5, -2302290119], [10, 0, 47258853684], [10, 1, -44350227438], [10, 2, -3686104632], [10, 3, 3585591347], [10, 4, -1864768739], [11, 0, -39943411319], [11, 1, -6036812970], [11, 2, -3280633289], [11, 3, 2970820294], [12, 0, 32477257179], [12, 1, -10806306615], [12, 2, 2062381324]]}, {"t": 2, "l": 652859706600, "a": [[0, 2, -2195119322263], [0, 3, -1340357786573], [0, 4, 1286608489053], [0, 5, 956078905591], [0, 6, 3551836126056], [0, 7, -7972262199760], [0, 8, 4431726113333], [0, 9, -4828211113367], [0, 10, -8255979224737], [0, 11, -11262176637152], [0, 12, -10139029838676], [0, 13, -4843053341160], [1, 1, 1097559661132], [1, 3, -1045665553698], [1, 4, 385520754134], [1, 5, 71558248977], [1, 6, 388171160402], [1, 7, 2585235494148], [1, 8, 44072770842], [1, 9, -320761462277], [1, 10, -878231760953], [1, 11, -1053393864697], [1, 12, 512508281114], [1, 13, 411703345496], [2, 0, -548779830566], [2, 1, 335089446643], [2, 2, 522832776850], [2, 3, -98793633234], [2, 4, -604555465890], [2, 5, -96361417816], [2, 6, 239855172185], [2, 7, 433151094954], [2, 8, 111994088429], [2, 9, -270041223222], [2, 10, -381826359717], [2, 11, 675552814221], [2, 12, 605663746506], [2, 13, 9039674662], [3, 0, -335089446643], [3, 1, -160826061132], [3, 2, 2413444699], [3, 3, 223133768522], [3, 4, 267012665480], [3, 5, -674516361843], [3, 6, -150471974161], [3, 7, 115396889973], [3, 8, 20095677139], [3, 9, -136240006931], [3, 10, 403471479916], [3, 11, 436442195889], [3, 12, -250824850727], [4, 0, -20177296727], [4, 1, -109151748216], [4, 2, 109771165512], [4, 3, -145897981771], [4, 4, 130392610102], [4, 5, -148505506046], [4, 6, -75172614917], [4, 7, -66914642629], [4, 8, -105871244604], [4, 9, 156917503483], [4, 10, 217975006156], [4, 11, -421792735148], [5, 0, 239985098866], [5, 1, -209924834468], [5, 2, -84803023296], [5, 3, 172130359705], [5, 4, 102372025880], [5, 5, -23721187396], [5, 6, -28423756352], [5, 7, -66821305991], [5, 8, 34584504072], [5, 9, 88502564325], [5, 10, -508160564419], [6, 0, 158154349547], [6, 1, 276118171326], [6, 2, -68905322714], [6, 3, 30673870871], [6, 4, 39760679757], [6, 5, -4214533956], [6, 6, -5361309500], [6, 7, -16087625996], [6, 8, 15299190277], [6, 9, -521654496817], [7, 0, -383920004620], [7, 1, -232266835798], [7, 2, -45489936121], [7, 3, -2381076311], [7, 4, 42510040751], [7, 5, 13664825453], [7, 6, -10653342424], [7, 7, -17085843476], [7, 8, -481183272276], [8, 0, 532602761934], [8, 1, -9721941600], [8, 2, -17662125185], [8, 3, -1831722349], [8, 4, 39886214491], [8, 5, -9019165748], [8, 6, -16034921059], [8, 7, -405238494375], [9, 0, -6805368497], [9, 1, 10663608792], [9, 2, -7770789010], [9, 3, 1832256480], [9, 4, 9597747198], [9, 5, -10054998967], [9, 6, -309113149335], [10, 0, -20841112513], [10, 1, -22693609313], [10, 2, -12618043845], [10, 3, -8618301569], [10, 4, 11408433575], [10, 5, -212533647184], [11, 0, -137792196194], [11, 1, -82471075263], [11, 2, -8288659733], [11, 3, 12896578033], [11, 4, -118231589365], [12, 0, -132176246551], [12, 1, -33173404617], [12, 2, 24290298665], [12, 3, -49843974008]]}, {"t": 2, "l": 712111235086, "a": [[0, 2, 1483760220338], [0, 3, 2965123456701], [0, 4, -1147751585130], [0, 5, -3086736118089], [0, 6, -5195024695011], [0, 7, 516535257500], [0, 8, 2189082465919], [0, 9, 8421478321375], [0, 10, 6613438711539], [0, 11, 9077156596341], [0, 12, 8576796137849], [0, 13, 7306159147291], [1, 1, -741880110169], [1, 3, 1396188336073], [1, 4, 1065938458733], [1, 5, 1038185485024], [1, 6, 753776723993], [1, 7, 1430868896238], [1, 8, 2813215469279], [1, 9, 1157806320648], [1, 10, 1947065515873], [1, 11, 1732012956034], [1, 12, 1743170508176], [1, 13, -820746198858], [2, 0, 370940055084], [2, 1, -741280864175], [2, 2, -698094168036], [2, 3, -359916805728], [2, 4, -1037854144927], [2, 5, -256001867046], [2, 6, -910846787378], [2, 7, -477088963377], [2, 8, -419270068435], [2, 9, 95445368422], [2, 10, 225460847150], [2, 11, 401056634087], [2, 12, -836464827520], [2, 13, -375915351748], [3, 0, 741280864175], [3, 1, 143468948141], [3, 2, 93432191044], [3, 3, 354871861812], [3, 4, -205651548156], [3, 5, 256504390658], [3, 6, -23342722778], [3, 7, -83253971553], [3, 8, -9156804144], [3, 9, 10089838868], [3, 10, 119856634244], [3, 11, -514977601788], [3, 12, -240748071530], [4, 0, 133843661806], [4, 1, 12962604517], [4, 2, 116309630349], [4, 3, 231536950028], [4, 4, -83137827118], [4, 5, 162774961960], [4, 6, 107791078687], [4, 7, 67995660294], [4, 8, 51112297473], [4, 9, 65372062431], [4, 10, -234407874795], [4, 11, -128869898643], [5, 0, -52736246407], [5, 1, -42724491595], [5, 2, -73706689548], [5, 3, 62913240537], [5, 4, -87012845550], [5, 5, 64599091436], [5, 6, 31170657526], [5, 7, 27265777905], [5, 8, 22853161291], [5, 9, -88994880730], [5, 10, -60246385627], [6, 0, -335666550267], [6, 1, -42416872361], [6, 2, -30144053820], [6, 3, -2262823271], [6, 4, -77176215365], [6, 5, 12538010225], [6, 6, 4272872091], [6, 7, 4765571746], [6, 8, -9012468824], [6, 9, -22967780295], [7, 0, 53829242975], [7, 1, 1974026557], [7, 2, -6469272745], [7, 3, -18478795404], [7, 4, -49169803212], [7, 5, 951969237], [7, 6, -7645291989], [7, 7, 18993755472], [7, 8, -2854620220], [8, 0, -21920043172], [8, 1, -20479866033], [8, 2, 42884625607], [8, 3, -6428111639], [8, 4, -27042258873], [8, 5, -100966258], [8, 6, 16586409569], [8, 7, 3488586568], [9, 0, 267910530594], [9, 1, 24102930817], [9, 2, 17206006893], [9, 3, -273067853], [9, 4, -11153450185], [9, 5, 8643093295], [9, 6, 2151594177], [10, 0, -52575682328], [10, 1, 35606160720], [10, 2, 12373736660], [10, 3, 4170446461], [10, 4, -14167557526], [10, 5, 983627013], [11, 0, 103259474497], [11, 1, 30006898037], [11, 2, 2076910660], [11, 3, -14389527123], [11, 4, -5335882444], [12, 0, 76023365983], [12, 1, -8167089919], [12, 2, -10346562711], [12, 3, -2087924323]]}, {"t": 3, "l": 140769325572, "a": [[0, 3, 5504441825854], [0, 4, 7611466160416], [0, 5, 7455061027319], [0, 6, 740535598138], [0, 7, -16474169708252], [0, 8, 23621938985910], [0, 9, -3948427029005], [0, 10, 13757380856573], [0, 11, 23340161783618], [0, 12, 34844147661728], [0, 13, 29303737180246], [1, 3, -276262917147], [1, 4, -411906767323], [1, 5, 1953246195918], [1, 6, 477937082575], [1, 7, 3656095800683], [1, 8, -8831664118327], [1, 9, -4570489642436], [1, 10, -1734729812955], [1, 11, -1392316732520], [1, 12, -2264241493515], [1, 13, -11721397977229], [2, 1, -1376110456464], [2, 2, 138131458574], [2, 3, -286346078084], [2, 4, -932770283920], [2, 5, 1704472995075], [2, 6, 1980110082903], [2, 7, -554130500590], [2, 8, 507601197338], [2, 9, 900218906370], [2, 10, -482662793014], [2, 11, -1815670549998], [2, 12, -7537907232594], [2, 13, 408703477595], [3, 0, 1376110456464], [3, 1, -951433270051], [3, 2, 389322769915], [3, 3, 161850570568], [3, 4, -607732035401], [3, 5, -2461127737544], [3, 6, -201886731531], [3, 7, -194572449266], [3, 8, 5809687743], [3, 9, -111619307697], [3, 10, -907007164483], [3, 11, -3850909122635], [3, 12, 881233187057], [3, 13, -218946356467], [4, 0, 1358084175791], [4, 1, -609114353249], [4, 2, 212646082599], [4, 3, 200798814170], [4, 4, -33378452376], [4, 5, -487078328195], [4, 6, -88351448166], [4, 7, -233555611976], [4, 8, -305338701585], [4, 9, -524593978851], [4, 10, -1811948092493], [4, 11, 1116696848149], [4, 12, -151981936790], [5, 0, 803161763626], [5, 1, -403809951682], [5, 2, -372107140437], [5, 3, 1179775007363], [5, 4, 249386995588], [5, 5, -202408600431], [5, 6, 2893572116], [5, 7, -65659648454], [5, 8, -163154958904], [5, 9, -515578429578], [5, 10, 1245209104909], [5, 11, -117569775824], [6, 0, 506048229601], [6, 1, 452508222501], [6, 2, -522619110217], [6, 3, 275467543826], [6, 4, 235358352628], [6, 5, -72177176204], [6, 6, 42407716769], [6, 7, -918107109], [6, 8, 72702076528], [6, 9, 1244445511736], [6, 10, -55019896143], [7, 0, -221427596594], [7, 1, -718783366308], [7, 2, -112745012925], [7, 3, 20858531805], [7, 4, 154286899639], [7, 5, -25614801190], [7, 6, 63953311046], [7, 7, 229920811616], [7, 8, 1141435840033], [7, 9, -11527799808], [8, 0, 1540969107078], [8, 1, 71102386323], [8, 2, -121953553659], [8, 3, -32115710476], [8, 4, 78089410708], [8, 5, 1180980914], [8, 6, 153261533362], [8, 7, 957945618561], [8, 8, 21706051245], [9, 0, -1504691003656], [9, 1, 78077953098], [9, 2, -102271410898], [9, 3, -3578118092], [9, 4, 43356417592], [9, 5, -32786120438], [9, 6, 738161222045], [9, 7, 28712953789], [10, 0, -367480392642], [10, 1, 96648339838], [10, 2, -41335697671], [10, 3, -25127959227], [10, 4, -143234439923], [10, 5, 491580405925], [10, 6, 35765310482], [11, 0, -115018674486], [11, 1, -35089386337], [11, 2, 12275676494], [11, 3, -221333475681], [11, 4, 281575943082], [11, 5, 23894477810], [12, 0, -327820787741], [12, 1, 79270946686], [12, 2, -144845921168], [12, 3, 88576939985], [12, 4, 19439623866]]}, {"t": 3, "l": 902948340878, "a": [[0, 3, 2238789052034], [0, 4, 4053216202762], [0, 5, 1361213720940], [0, 6, 6277359159800], [0, 7, -17519509919279], [0, 8, 1951122345422], [0, 9, -8177260907367], [0, 10, 6486750381324], [0, 11, 11575338958730], [0, 12, 17994026712155], [0, 13, 15248106211588], [1, 3, -148383155594], [1, 4, 937834465795], [1, 5, 1975932055371], [1, 6, -1959308585082], [1, 7, -109417930147], [1, 8, -3220595214320], [1, 9, 976716612061], [1, 10, 1702689873624], [1, 11, 4327601836221], [1, 12, 4701673272037], [1, 13, -2935043571915], [2, 1, -559697263008], [2, 2, 74191577797], [2, 3, 540793682083], [2, 4, 837376385865], [2, 5, 54142368590], [2, 6, 726320758899], [2, 7, -529053656355], [2, 8, 253975792408], [2, 9, 566861466823], [2, 10, 971655859689], [2, 11, 1422976782319], [2, 12, -2662712270786], [2, 13, -697024634208], [3, 0, 559697263008], [3, 1, -506652025345], [3, 2, -775252298532], [3, 3, -549920005920], [3, 4, -346708965714], [3, 5, -1496721976232], [3, 6, -305731201237], [3, 7, -661027559929], [3, 8, -335649495529], [3, 9, 119248415999], [3, 10, 314245891869], [3, 11, -1585629969900], [3, 12, -563360508039], [3, 13, -2221439305], [4, 0, 722882249120], [4, 1, 185320983483], [4, 2, -50143787440], [4, 3, 229672524199], [4, 4, 163008435463], [4, 5, -207529153427], [4, 6, -1485094667], [4, 7, -142404029879], [4, 8, -51858896452], [4, 9, 59193356523], [4, 10, -802824567248], [4, 11, -377304747144], [4, 12, 23003293030], [5, 0, 463224985678], [5, 1, -360207239978], [5, 2, 156104002445], [5, 3, 545298295418], [5, 4, 180538648570], [5, 5, -70486130150], [5, 6, 61730696019], [5, 7, 15895394141], [5, 8, 7619098801], [5, 9, -230135575991], [5, 10, -195561292401], [5, 11, 49823549862], [6, 0, 1389849578633], [6, 1, 127542672841], [6, 2, -123420283752], [6, 3, 97001376149], [6, 4, 107880062442], [6, 5, -31115375895], [6, 6, 35996926713], [6, 7, -22184544700], [6, 8, -5961879013], [6, 9, -95855924522], [6, 10, 50227119085], [7, 0, -1196697180302], [7, 1, -349851195199], [7, 2, -13058815067], [7, 3, 53533863346], [7, 4, 44332720907], [7, 5, -30872638533], [7, 6, 7586112387], [7, 7, 71839863777], [7, 8, -45901547785], [7, 9, 51590016196], [8, 0, 33811969339], [8, 1, 17115336612], [8, 2, -43723250167], [8, 3, 6811256301], [8, 4, 514406331], [8, 5, -16418619616], [8, 6, 65006832337], [8, 7, -18493203849], [8, 8, 40947892311], [9, 0, -903336138901], [9, 1, -107704111768], [9, 2, -35864502788], [9, 3, -1946498785], [9, 4, 18537635946], [9, 5, -5706327841], [9, 6, -5677953282], [9, 7, 25167920437], [10, 0, -78917463054], [10, 1, -2303551251], [10, 2, -25857559205], [10, 3, -4707463707], [10, 4, -40749115610], [10, 5, -14042474038], [10, 6, 18433905522], [11, 0, -46792285159], [11, 1, 57857203498], [11, 2, -31712695623], [11, 3, -55927999246], [11, 4, -10629396768], [11, 5, 2878081294], [12, 0, 219818312442], [12, 1, -20964995837], [12, 2, -38187659548], [12, 3, -7531072398], [12, 4, 1237010881]]}, {"t": 3, "l": 44281345404, "a": [[0, 3, 539697697444], [0, 4, -823640551762], [0, 5, -1244520320570], [0, 6, 4689799645818], [0, 7, -6786587023180], [0, 8, -2029086254799], [0, 9, 1033446537525], [0, 10, -6162645770589], [0, 11, 293964440920], [0, 12, 4087274714635], [0, 13, 6580499019483], [1, 3, -93477606692], [1, 4, 294730152137], [1, 5, 618935468554], [1, 6, -963901939395], [1, 7, 414162664830], [1, 8, 1842885236154], [1, 9, -1100461670010], [1, 10, 558539414443], [1, 11, 2458478449940], [1, 12, 4705479399908], [1, 13, 1629921040091], [2, 1, -134924424361], [2, 2, 46738803346], [2, 3, 138619965914], [2, 4, -135460124817], [2, 5, -686883396420], [2, 6, -105892123386], [2, 7, -213198693155], [2, 8, -914625056208], [2, 9, -567021423381], [2, 10, 108046872808], [2, 11, 1434847281002], [2, 12, 175022850396], [2, 13, -704354040319], [3, 0, 134924424361], [3, 1, 102955068970], [3, 2, -212302503948], [3, 3, 4316857360], [3, 4, 35343991553], [3, 5, -139517734174], [3, 6, -78372508382], [3, 7, -269835990633], [3, 8, -373310743997], [3, 9, -96237497188], [3, 10, 593270314597], [3, 11, 33026488326], [3, 12, -458596131274], [3, 13, -93037820504], [4, 0, -177802005128], [4, 1, 147092502993], [4, 2, 17752874003], [4, 3, 96937859277], [4, 4, 51278282315], [4, 5, -59910430889], [4, 6, 125302635232], [4, 7, -98952620519], [4, 8, -98838514203], [4, 9, 190571464290], [4, 10, 4747615223], [4, 11, -275088882698], [4, 12, -105926797564], [5, 0, -63461867528], [5, 1, -225822745242], [5, 2, 156793863538], [5, 3, 18616214190], [5, 4, 36975348619], [5, 5, 12544064194], [5, 6, 19993572575], [5, 7, -36212135883], [5, 8, 31017422587], [5, 9, 24443604183], [5, 10, -117079649959], [5, 11, -80238716407], [6, 0, 537768162010], [6, 1, 8466678230], [6, 2, 19809631736], [6, 3, 35515491333], [6, 4, -28141756369], [6, 5, 2677725813], [6, 6, 185823740], [6, 7, -28648353739], [6, 8, 10180092447], [6, 9, -38026160605], [6, 10, -67017707532], [7, 0, -745005058603], [7, 1, -46171376327], [7, 2, -10774054342], [7, 3, 7995217080], [7, 4, 13858546142], [7, 5, 11095349878], [7, 6, -17885125714], [7, 7, -963453978], [7, 8, -2136264655], [7, 9, -58333314046], [8, 0, -36113110890], [8, 1, -91022437039], [8, 2, 76495506914], [8, 3, 40988171377], [8, 4, 13815372138], [8, 5, -2832683068], [8, 6, 1090173681], [8, 7, 12392273226], [8, 8, -44848147604], [9, 0, 174389913343], [9, 1, -50739366836], [9, 2, 2569111573], [9, 3, 18024059710], [9, 4, 9501511638], [9, 5, -5742389660], [9, 6, 14915760947], [9, 7, -35849455923], [10, 0, -426122322205], [10, 1, -111292417740], [10, 2, -32633761189], [10, 3, 4467547111], [10, 4, -3781209419], [10, 5, 6326824748], [10, 6, -24153397188], [11, 0, -186929106564], [11, 1, -46570905352], [11, 2, -43733453584], [11, 3, 3559880032], [11, 4, 2224477908], [11, 5, -17607500499], [12, 0, 51676232559], [12, 1, -65688834436], [12, 2, -3515840506], [12, 3, 1922456383], [12, 4, -6388630917]]}, {"t": 4, "l": 2530924803538, "a": [[0, 4, 4175525939614], [0, 5, 15473573085956], [0, 6, 25208799973088], [0, 7, -4179621750103], [0, 8, -25552663146572], [0, 9, -45674736366737], [0, 10, -22179111064649], [0, 11, 16090718443623], [0, 12, 63363449006627], [0, 13, 73071564528553], [1, 3, 893228104509], [1, 4, 2534674568658], [1, 5, 5552388294378], [1, 6, 6083191590357], [1, 7, 6304699375717], [1, 8, -11109920826247], [1, 9, -8721902775744], [1, 10, -528938156175], [1, 11, 11329017554756], [1, 12, 14992284113803], [1, 13, -13930900106796], [2, 2, -446614052254], [2, 3, -508355564570], [2, 4, -378291905331], [2, 5, 1057225875962], [2, 6, 2539380184963], [2, 7, -205944083779], [2, 8, -2727677433755], [2, 9, 964019349687], [2, 10, 4779654924476], [2, 11, 3527238485389], [2, 12, -13704609128040], [2, 13, -1680419594199], [3, 1, -521940742452], [3, 2, -125313077595], [3, 3, 812936935889], [3, 4, 1890798751477], [3, 5, 2963079381367], [3, 6, 983400707541], [3, 7, 1480469817824], [3, 8, 2169911053876], [3, 9, 3508187080834], [3, 10, 3399737381807], [3, 11, -6540513674753], [3, 12, 2118502280892], [3, 13, 529175670244], [4, 0, 1006218139803], [4, 1, -1221276100159], [4, 2, -1629735011631], [4, 3, -1885152704328], [4, 4, -1026683816606], [4, 5, -580841663781], [4, 6, -1557220940337], [4, 7, 134063795868], [4, 8, 449844344110], [4, 9, 710577937829], [4, 10, -2907848860785], [4, 11, 4001056212671], [4, 12, 430272792975], [4, 13, -134613689033], [5, 0, 2726282438450], [5, 1, -8036270131], [5, 2, 25294869066], [5, 3, -801510853243], [5, 4, 70514831966], [5, 5, 7933204944], [5, 6, -457700347344], [5, 7, 59324149330], [5, 8, 21090324966], [5, 9, -973264915701], [5, 10, 4955043888572], [5, 11, 364678987084], [5, 12, -66418967596], [6, 0, 3022961120761], [6, 1, 200000063285], [6, 2, -123940715376], [6, 3, 157320640900], [6, 4, 485612833746], [6, 5, 161943409759], [6, 6, -247204323471], [6, 7, -33462676181], [6, 8, 222159725498], [6, 9, 5175084774323], [6, 10, 368367160700], [6, 11, -59311692105], [7, 0, 1952122262118], [7, 1, 495315474489], [7, 2, 5980482179], [7, 3, 108364877790], [7, 4, 89800079304], [7, 5, 142803723599], [7, 6, -150534007628], [7, 7, 497416788346], [7, 8, 4910551300120], [7, 9, 294156104678], [7, 10, -20152556875], [8, 0, 2398044411154], [8, 1, 164348329295], [8, 2, -162110147268], [8, 3, -226686938079], [8, 4, -49401777222], [8, 5, 97165624184], [8, 6, 263571665297], [8, 7, 4201748484211], [8, 8, 237602802537], [8, 9, -445932708], [9, 0, -1466498833048], [9, 1, -101648914984], [9, 2, -95150425010], [9, 3, -222596619155], [9, 4, -13933604976], [9, 5, -6913204120], [9, 6, 3228271702282], [9, 7, 163651362861], [9, 8, 4855422657], [10, 0, -1336457610099], [10, 1, 508834232762], [10, 2, -107253156226], [10, 3, -75834675464], [10, 4, -397417456049], [10, 5, 2246461805151], [10, 6, 74503926427], [10, 7, 15567517245], [11, 0, 449047612936], [11, 1, 777978682940], [11, 2, -98792315700], [11, 3, -531722434209], [11, 4, 1232736725379], [11, 5, 38432291166], [11, 6, 6454630245], [12, 0, 1651976977581], [12, 1, 131655957533], [12, 2, -449775760698], [12, 3, 460881016999], [12, 4, -352749752], [12, 5, 12883876004]]}, {"t": 4, "l": 828406650020, "a": [[0, 4, 706765427084], [0, 5, 4503820536903], [0, 6, 4411975349375], [0, 7, 4713922889691], [0, 8, -21499254776101], [0, 9, 5265669400666], [0, 10, -1343424381708], [0, 11, 7963942153775], [0, 12, 29145392233304], [0, 13, 26269052349778], [1, 3, -274214765040], [1, 4, 76588044671], [1, 5, 2508089017099], [1, 6, -44365421243], [1, 7, -5803010204832], [1, 8, 1120571255088], [1, 9, -124234044882], [1, 10, -3165361450539], [1, 11, -2555756140689], [1, 12, 2471605368584], [1, 13, -4524294586519], [2, 2, 137107382520], [2, 3, -314439037873], [2, 4, -480874437649], [2, 5, -651663207079], [2, 6, 521009269062], [2, 7, 1380040048742], [2, 8, 1647638340017], [2, 9, 422168502457], [2, 10, 772739340393], [2, 11, 3616949501074], [2, 12, -1443768628047], [2, 13, 766928916218], [3, 1, -88345678385], [3, 2, 295292026705], [3, 3, 443482958719], [3, 4, 91110006816], [3, 5, 434856495200], [3, 6, -236093917175], [3, 7, 672085762541], [3, 8, -9763906129], [3, 9, 523810503984], [3, 10, 2009160922251], [3, 11, -549310719817], [3, 12, -24089640414], [3, 13, -1052945740653], [4, 0, 63964826318], [4, 1, -438708302493], [4, 2, -618079736979], [4, 3, -31914390851], [4, 4, -137971542694], [4, 5, -264192563015], [4, 6, -367716415338], [4, 7, -256059897704], [4, 8, -263146509850], [4, 9, 478738591522], [4, 10, -424725204303], [4, 11, -91277440663], [4, 12, -1054585290311], [4, 13, 399285053677], [5, 0, 586911331073], [5, 1, 115932945200], [5, 2, 255768213844], [5, 3, -105673140026], [5, 4, 116911832501], [5, 5, -20256313014], [5, 6, -19010737325], [5, 7, -10329515066], [5, 8, 136147578798], [5, 9, -193680397701], [5, 10, -153030681013], [5, 11, -1085600090364], [5, 12, 457778335159], [6, 0, 772908761029], [6, 1, -329802964915], [6, 2, 84069760120], [6, 3, 85174127090], [6, 4, 141072490017], [6, 5, 15641199668], [6, 6, -5679591312], [6, 7, -35355688065], [6, 8, 20395240851], [6, 9, -100580179248], [6, 10, -979693767851], [6, 11, 463689663875], [7, 0, 147528499599], [7, 1, 373671577024], [7, 2, -88388733261], [7, 3, -114881766426], [7, 4, 73341188724], [7, 5, 25959970925], [7, 6, -47232006714], [7, 7, 67101244022], [7, 8, -25575914593], [7, 9, -835777693410], [7, 10, 402476458858], [8, 0, -1282107969511], [8, 1, -186412211713], [8, 2, -65839508743], [8, 3, -27553538770], [8, 4, 6975972403], [8, 5, -10120480531], [8, 6, 44303010456], [8, 7, 10489156511], [8, 8, -654934658783], [8, 9, 313110397697], [9, 0, 731660162383], [9, 1, 117835024796], [9, 2, 8865103815], [9, 3, -14206254307], [9, 4, -14197996164], [9, 5, 13017853925], [9, 6, 50628510154], [9, 7, -475033600238], [9, 8, 223244778784], [10, 0, 473291421830], [10, 1, -60860155132], [10, 2, -10152871090], [10, 3, -11796356169], [10, 4, -67140076656], [10, 5, 73842528895], [10, 6, -307005762042], [10, 7, 140502005087], [11, 0, -168908967789], [11, 1, -535245872], [11, 2, -52919135618], [11, 3, -76385312836], [11, 4, 58575054583], [11, 5, -169640016036], [11, 6, 68480048262], [12, 0, 90788104001], [12, 1, 9712334131], [12, 2, -105142617540], [12, 3, 61130567631], [12, 4, -73433622084], [12, 5, 23492593105]]}, {"t": 4, "l": 764172315981, "a": [[0, 4, -1601376562498], [0, 5, 4555003923183], [0, 6, 4776329149537], [0, 7, -7420449497816], [0, 8, 2645183112979], [0, 9, -9328260064481], [0, 10, 237809389175], [0, 11, 16988146178874], [0, 12, 12188296315617], [0, 13, -9581474635105], [1, 3, -588462453090], [1, 4, -202331137464], [1, 5, 1134728693499], [1, 6, 313990661212], [1, 7, -4247634053], [1, 8, -2467997335254], [1, 9, -2478756644984], [1, 10, 926804446274], [1, 11, 651804373540], [1, 12, -6122376836558], [1, 13, 601766496998], [2, 2, 294231226545], [2, 3, -319356466011], [2, 4, -1210125391088], [2, 5, 642990489620], [2, 6, -636888234324], [2, 7, -637185890786], [2, 8, -141458590606], [2, 9, 1131014489792], [2, 10, 521339826217], [2, 11, -2636964941449], [2, 12, 1912978499625], [2, 13, 1126057679866], [3, 1, 200172070312], [3, 2, 369939250377], [3, 3, 622072978488], [3, 4, 759511718640], [3, 5, 46811064428], [3, 6, 591971481808], [3, 7, 684295696377], [3, 8, 1101777214089], [3, 9, 1173543138863], [3, 10, -292984041927], [3, 11, 1785168582818], [3, 12, 1367862519875], [3, 13, 390958143343], [4, 0, -447373718741], [4, 1, -444365978205], [4, 2, -167356511103], [4, 3, -712861405666], [4, 4, -220218223425], [4, 5, -75908891777], [4, 6, 142174752920], [4, 7, -4926517985], [4, 8, 119184310378], [4, 9, -224022436906], [4, 10, 769885480116], [4, 11, 696352211160], [4, 12, 399293876831], [4, 13, 214435024087], [5, 0, 506147009940], [5, 1, -127997432243], [5, 2, -54664427764], [5, 3, 237037149401], [5, 4, -40846773665], [5, 5, -16034691536], [5, 6, -55993934573], [5, 7, -12924405670], [5, 8, 51390131410], [5, 9, 362958429593], [5, 10, 357429422871], [5, 11, 270842460120], [5, 12, 193319926959], [6, 0, 303497548299], [6, 1, 392711948346], [6, 2, 98599166315], [6, 3, -39649677834], [6, 4, -52197843194], [6, 5, 24706492441], [6, 6, -21943905617], [6, 7, 51858744212], [6, 8, 127334989795], [6, 9, 121204787499], [6, 10, 185820758210], [6, 11, 179701648956], [7, 0, -28499783869], [7, 1, -330729596731], [7, 2, 64958212876], [7, 3, -128293208198], [7, 4, -16579522164], [7, 5, 25396911179], [7, 6, 38993960173], [7, 7, 6990382774], [7, 8, 22300192987], [7, 9, 115148689738], [7, 10, 141113832219], [8, 0, 123570874756], [8, 1, 69250793891], [8, 2, 67977677808], [8, 3, -78114264628], [8, 4, -35880618497], [8, 5, -9602691800], [8, 6, -19127366936], [8, 7, -30731907006], [8, 8, 89921160742], [8, 9, 114357248723], [9, 0, -352140515999], [9, 1, 191603227354], [9, 2, -47173129836], [9, 3, -46904046865], [9, 4, -62334738553], [9, 5, -43078950396], [9, 6, -35863301892], [9, 7, 43915404460], [9, 8, 88801239783], [10, 0, -21988376883], [10, 1, 229769702489], [10, 2, -15065509814], [10, 3, -3424546153], [10, 4, -71465284539], [10, 5, -32980479561], [10, 6, 28076567579], [10, 7, 54512438769], [11, 0, 548287491355], [11, 1, 221516903169], [11, 2, 92625950726], [11, 3, -63369254653], [11, 4, -36125190600], [11, 5, 10890769918], [11, 6, 36128225927], [12, 0, 312501101566], [12, 1, 247483447366], [12, 2, -50516264426], [12, 3, -16472773046], [12, 4, -6050859074], [12, 5, 16044071077]]}, {"t": 5, "l": 1063830037362, "a": [[0, 5, -1880155386243], [0, 6, -177150739610], [0, 7, 6271486729973], [0, 8, -13759347579084], [0, 9, -19913876576055], [0, 10, -35254062747086], [0, 11, 6544116291544], [0, 12, 18916451321607], [0, 13, 51502971302221], [1, 4, 603138728327], [1, 5, -189850088663], [1, 6, -205809903644], [1, 7, -1736642644984], [1, 8, 2883564897743], [1, 9, -8151212061397], [1, 10, -13314747884432], [1, 11, -21249800116132], [1, 12, -1833893533740], [1, 13, -232864452518], [2, 3, 169512333055], [2, 4, 394448164002], [2, 5, 338147409905], [2, 6, -1658612804600], [2, 7, 1743665039215], [2, 8, 2799348776691], [2, 9, 3408016507011], [2, 10, -155834033535], [2, 11, 4716831278093], [2, 12, 479554307714], [2, 13, 6667895111669], [3, 2, -320297015137], [3, 3, -278478961377], [3, 4, 336467350117], [3, 5, -222804376732], [3, 6, -674117902471], [3, 7, -427238200674], [3, 8, -1455389546634], [3, 9, -1457330283934], [3, 10, 1721756828760], [3, 11, -288614719741], [3, 12, 5928101602489], [3, 13, -3623331523678], [4, 1, 202265878168], [4, 2, 145613580147], [4, 3, -174021874458], [4, 4, 739379281606], [4, 5, 1915000670022], [4, 6, 2283651265860], [4, 7, 89092699511], [4, 8, 280308443536], [4, 9, 1233506942858], [4, 10, 657118044835], [4, 11, 8381935254202], [4, 12, -3385340704757], [4, 13, 154489957173], [5, 0, -46538570678], [5, 1, -96032638607], [5, 2, -312867862234], [5, 3, -654681649229], [5, 4, -1152825387712], [5, 5, 204064119725], [5, 6, 396930167724], [5, 7, 270550332979], [5, 8, 576144821489], [5, 9, 451577016148], [5, 10, 8352901635399], [5, 11, -3501744564030], [5, 12, -196274392636], [5, 13, -56781321766], [6, 0, 106814111892], [6, 1, 373601420618], [6, 2, 639347974066], [6, 3, -159554288612], [6, 4, -1108691953225], [6, 5, -93796293925], [6, 6, 223815512060], [6, 7, 147201914352], [6, 8, 580976041955], [6, 9, 8354805337043], [6, 10, -3099901842046], [6, 11, -229009406453], [6, 12, -64816340394], [7, 0, 111879907319], [7, 1, -162134188427], [7, 2, 274249031888], [7, 3, -95833629018], [7, 4, -266635852138], [7, 5, -144615126748], [7, 6, -28022134026], [7, 7, 351610869271], [7, 8, 7635931815414], [7, 9, -2475344510553], [7, 10, -276716720470], [7, 11, -63535073421], [8, 0, -1201073499089], [8, 1, 25952324305], [8, 2, 305660429103], [8, 3, 309050515381], [8, 4, -256745365799], [8, 5, -173240367656], [8, 6, 154803708639], [8, 7, 6530722237208], [8, 8, -1830059671191], [8, 9, -210367041762], [8, 10, -65676160231], [9, 0, 960370990550], [9, 1, 658269372186], [9, 2, -129916118132], [9, 3, 251765748904], [9, 4, -206787933420], [9, 5, -154820070396], [9, 6, 5206707068522], [9, 7, -1215942633375], [9, 8, -159259660427], [9, 9, -43410195577], [10, 0, 260917916287], [10, 1, 4241170759], [10, 2, -42666474299], [10, 3, 153587461140], [10, 4, -499834659229], [10, 5, 3667788558608], [10, 6, -688364930775], [10, 7, -110360070786], [10, 8, -25306143756], [11, 0, -140847345374], [11, 1, 318972524759], [11, 2, -74267327551], [11, 3, -580110519284], [11, 4, 2158518663790], [11, 5, -321261957248], [11, 6, -48101012636], [11, 7, -17660778742], [12, 0, -1302348701117], [12, 1, 530365279340], [12, 2, -768420180444], [12, 3, 924903554349], [12, 4, -97349174784], [12, 5, -20561330961], [12, 6, -468633441]]}, {"t": 5, "l": 1144595129371, "a": [[0, 5, 1247774375283], [0, 6, 7280630784401], [0, 7, 12270066512010], [0, 8, 23796096570191], [0, 9, -11224664592995], [0, 10, -39479897075965], [0, 11, -21084646424660], [0, 12, -36940893617164], [0, 13, 16953418137326], [1, 4, 321216519879], [1, 5, 2284309807787], [1, 6, 1799986254711], [1, 7, 6720582162835], [1, 8, -1662767863427], [1, 9, -11775707900263], [1, 10, 2754313292691], [1, 11, 2087720011212], [1, 12, 10691811277406], [1, 13, -10574636128000], [2, 3, 63019911691], [2, 4, 157339982648], [2, 5, 695683350347], [2, 6, 2607300839318], [2, 7, -619650433389], [2, 8, -4200148057256], [2, 9, -2595114095968], [2, 10, -2803058126818], [2, 11, 2472757245178], [2, 12, -11588719985168], [2, 13, -7026885584359], [3, 2, -143324041660], [3, 3, -251073398661], [3, 4, -558358863262], [3, 5, -453633540132], [3, 6, 771480266635], [3, 7, -134805484528], [3, 8, 953179961728], [3, 9, -104882241648], [3, 10, 1122872259335], [3, 11, -6285836020666], [3, 12, -3951963786032], [3, 13, -159164865986], [4, 1, -46475942610], [4, 2, -26933614968], [4, 3, 559803808435], [4, 4, 233466279333], [4, 5, -253925589526], [4, 6, 406880481090], [4, 7, 118514510868], [4, 8, 1034551765180], [4, 9, 1302372244830], [4, 10, -2753122086226], [4, 11, -1556375484530], [4, 12, 725345950212], [4, 13, 715787959337], [5, 0, 256351959373], [5, 1, -443023971184], [5, 2, -742410138070], [5, 3, -281054632538], [5, 4, -16451305349], [5, 5, -448518140146], [5, 6, -534881458552], [5, 7, -347762287216], [5, 8, 212991890077], [5, 9, -972370245605], [5, 10, -430017666903], [5, 11, 1087369774106], [5, 12, 650187977002], [5, 13, -52361126496], [6, 0, 1368182287634], [6, 1, 342442937775], [6, 2, -338786896697], [6, 3, 21005166956], [6, 4, 295849240439], [6, 5, 40307185701], [6, 6, -4228981166], [6, 7, -210813429936], [6, 8, -161594500545], [6, 9, 282874219873], [6, 10, 1129100863029], [6, 11, 669662855100], [6, 12, -102922174596], [7, 0, 722095704239], [7, 1, 187501905], [7, 2, 52393322163], [7, 3, -25982140533], [7, 4, 316581312924], [7, 5, 19373961738], [7, 6, -23257878565], [7, 7, 147119686250], [7, 8, 549763655558], [7, 9, 1139883766007], [7, 10, 544062530603], [7, 11, -126924379062], [8, 0, 2456900415568], [8, 1, -61749930195], [8, 2, 249799801270], [8, 3, -154038240299], [8, 4, 83592108130], [8, 5, 11058475080], [8, 6, 249246691648], [8, 7, 532571094558], [8, 8, 1044685055509], [8, 9, 462823603386], [8, 10, -118600086965], [9, 0, -42744738077], [9, 1, -217365661778], [9, 2, -14941180595], [9, 3, -221411705577], [9, 4, 21557940978], [9, 5, 91299460411], [9, 6, 414696289676], [9, 7, 824579029110], [9, 8, 341943092682], [9, 9, -95553235557], [10, 0, -1886468553741], [10, 1, -117438173455], [10, 2, 209330709060], [10, 3, -149080998684], [10, 4, -107589414397], [10, 5, 213591545101], [10, 6, 628640442526], [10, 7, 216252789770], [10, 8, -52835834235], [11, 0, 117721263828], [11, 1, 37998525575], [11, 2, 126445678045], [11, 3, -256583711509], [11, 4, 13448868222], [11, 5, 385380055445], [11, 6, 126850179344], [11, 7, -33132879775], [12, 0, -223811624883], [12, 1, -159344758684], [12, 2, -4476544479], [12, 3, -98668009399], [12, 4, 152684638146], [12, 5, 50780641404], [12, 6, -7813641124]]}, {"t": 5, "l": 314394486340, "a": [[0, 5, -1004837450943], [0, 6, 719758460676], [0, 7, 2070010469042], [0, 8, -6382363740174], [0, 9, 5301244105071], [0, 10, 18983842861030], [0, 11, -25964058131296], [0, 12, 5327315463830], [0, 13, 24942178178164], [1, 4, -36919618780], [1, 5, 224180384985], [1, 6, 936659853205], [1, 7, -1239133483695], [1, 8, 996580468361], [1, 9, 6804564121040], [1, 10, -11765436606385], [1, 11, -777655006057], [1, 12, 11320140618169], [1, 13, 2086555296250], [2, 3, 39521597522], [2, 4, 77213849019], [2, 5, -831119686495], [2, 6, 917023706181], [2, 7, -594767635836], [2, 8, 1105651300610], [2, 9, -4055812352846], [2, 10, -831097144708], [2, 11, 6034888738267], [2, 12, 1542421287852], [2, 13, 1868462441742], [3, 2, -30291692827], [3, 3, -92464617092], [3, 4, -153094272917], [3, 5, 919028087815], [3, 6, -183057922978], [3, 7, -96676360288], [3, 8, -355732403246], [3, 9, -361523956247], [3, 10, 2804614196859], [3, 11, 1524547918412], [3, 12, 1693482442158], [3, 13, 1327055599786], [4, 1, 82563139445], [4, 2, 52763990750], [4, 3, 294514083667], [4, 4, -11824937928], [4, 5, 12240436579], [4, 6, -445177493315], [4, 7, 402088407677], [4, 8, -308032149662], [4, 9, 689202400731], [4, 10, 708997533168], [4, 11, 912723052200], [4, 12, 733925098054], [4, 13, -361010277430], [5, 0, -137142062237], [5, 1, -89814567624], [5, 2, -2368155537], [5, 3, -530323132550], [5, 4, -52194429014], [5, 5, -91739570635], [5, 6, 201220403195], [5, 7, -153456398537], [5, 8, -156457982118], [5, 9, 256322975708], [5, 10, 440486524574], [5, 11, 541734873932], [5, 12, -356367671794], [5, 13, 51284910386], [6, 0, 177072248700], [6, 1, -143380594814], [6, 2, -41261920389], [6, 3, 147576825687], [6, 4, 171971381309], [6, 5, -17544191620], [6, 6, -14441219855], [6, 7, -182495758649], [6, 8, 136006335264], [6, 9, 263607692649], [6, 10, 437018758233], [6, 11, -321117436306], [6, 12, 117935475849], [7, 0, -12537329589], [7, 1, 553568962909], [7, 2, -10038295014], [7, 3, 170664741042], [7, 4, -159758976064], [7, 5, 65203429807], [7, 6, -72243651786], [7, 7, 56718872981], [7, 8, 143644194289], [7, 9, 325513702075], [7, 10, -254490580995], [7, 11, 134451464362], [8, 0, -68566451663], [8, 1, -183507564859], [8, 2, -235637364128], [8, 3, -43507710045], [8, 4, 46355346979], [8, 5, 63083120940], [8, 6, -40773344326], [8, 7, 46286540812], [8, 8, 185581739277], [8, 9, -206135935675], [8, 10, 116418663912], [9, 0, 91558333733], [9, 1, -266356016758], [9, 2, 286238971769], [9, 3, 44871113316], [9, 4, 95715134729], [9, 5, -56186110826], [9, 6, -5804336380], [9, 7, 101133742710], [9, 8, -135367263407], [9, 9, 102054519668], [10, 0, 1093633471663], [10, 1, 82539874705], [10, 2, -49087044554], [10, 3, -32812678801], [10, 4, -61575004518], [10, 5, -18003808023], [10, 6, 17425710752], [10, 7, -83124810046], [10, 8, 66707767851], [11, 0, -1629251559883], [11, 1, -209450971167], [11, 2, -228298488387], [11, 3, -39361261132], [11, 4, -9660082816], [11, 5, -16303839924], [11, 6, -45822898340], [11, 7, 38280378567], [12, 0, -249436280669], [12, 1, -280834370399], [12, 2, -36903788945], [12, 3, -3613752512], [12, 4, -11085519824], [12, 5, -18167606302], [12, 6, 14800768209]]}, {"t": 6, "l": 292896390412, "a": [[0, 6, 617779522617], [0, 7, -3309560756736], [0, 8, 3126326471489], [0, 9, 15165182053515], [0, 10, 10875516339367], [0, 11, -8540551383393], [0, 12, 5660406654042], [0, 13, 9119356638027], [1, 5, 2917709754], [1, 6, -412587049979], [1, 7, 3347705072564], [1, 8, 5345490342292], [1, 9, -886074496263], [1, 10, -13952888958822], [1, 11, 900589795785], [1, 12, 22081654781932], [1, 13, 15517048647354], [2, 4, -15068734493], [2, 5, 93757132455], [2, 6, 1023537588334], [2, 7, 2601636365021], [2, 8, -661097018813], [2, 9, -4319597117176], [2, 10, -219093543973], [2, 11, 10719421181025], [2, 12, 7935332186334], [2, 13, -2254911561021], [3, 3, 5639284334], [3, 4, 17926377586], [3, 5, -19210019501], [3, 6, 325207779444], [3, 7, -388137436408], [3, 8, -1505962984918], [3, 9, -461395313501], [3, 10, 3857907261705], [3, 11, 2867313718650], [3, 12, -4086495959416], [3, 13, 438806562555], [4, 2, 2477910650], [4, 3, -67997929334], [4, 4, 34766908497], [4, 5, 296533763849], [4, 6, -10126451749], [4, 7, 158562548540], [4, 8, 354617581737], [4, 9, 1574815833151], [4, 10, 1610861429963], [4, 11, -3432367819219], [4, 12, 1614313072777], [4, 13, 200439792121], [5, 1, -21674463723], [5, 2, 88014416684], [5, 3, -99562635419], [5, 4, -209777470977], [5, 5, -85534101684], [5, 6, 117181146672], [5, 7, -119389338973], [5, 8, 51126193715], [5, 9, 67378313450], [5, 10, -3600455352405], [5, 11, 1537679697175], [5, 12, 65333842229], [5, 13, -135412332601], [6, 0, 45560078364], [6, 1, -12692311999], [6, 2, -238469438191], [6, 3, -222135585696], [6, 4, 77374431874], [6, 5, -57641154835], [6, 6, -122393406629], [6, 7, -481163520983], [6, 8, -389921750286], [6, 9, -3363611315598], [6, 10, 1587088298586], [6, 11, 26635048206], [6, 12, -133488660748], [6, 13, -55376379751], [7, 0, -149921071903], [7, 1, 184987352388], [7, 2, -164474534640], [7, 3, 109611670475], [7, 4, 6197371788], [7, 5, 98711337980], [7, 6, -131774186476], [7, 7, -393988872958], [7, 8, -2964087436220], [7, 9, 1445319667782], [7, 10, 63300727117], [7, 11, -97781438690], [7, 12, -33858356090], [8, 0, 838545940461], [8, 1, 283292655916], [8, 2, -59548169854], [8, 3, 106047979648], [8, 4, 9667181498], [8, 5, 142734369192], [8, 6, -123916756097], [8, 7, -2505245382293], [8, 8, 1189828746332], [8, 9, 94780309900], [8, 10, -61080733504], [8, 11, -37136397711], [9, 0, 1646181069503], [9, 1, -112242114600], [9, 2, 129099684327], [9, 3, 9701742279], [9, 4, 140702424802], [9, 5, 162342060762], [9, 6, -1949701104544], [9, 7, 864550563724], [9, 8, 82575323445], [9, 9, -20240780526], [9, 10, -20453392964], [10, 0, -235005693004], [10, 1, -166041280913], [10, 2, -62912524265], [10, 3, -85555769591], [10, 4, 283420979389], [10, 5, -1386235470481], [10, 6, 565421836376], [10, 7, 40837348747], [10, 8, -16450180286], [10, 9, -18754610122], [11, 0, -2010741120729], [11, 1, 442071457], [11, 2, -330663282204], [11, 3, 343092904363], [11, 4, -851799976796], [11, 5, 302594719152], [11, 6, 28096022263], [11, 7, -14962853729], [11, 8, -5828660646], [12, 0, 52230503573], [12, 1, -522905085223], [12, 2, 313598667487], [12, 3, -370024423146], [12, 4, 112037499764], [12, 5, 10096129108], [12, 6, -1052096900], [12, 7, -10728536748]]}, {"t": 6, "l": 329397396533, "a": [[0, 6, 454926615148], [0, 7, -2353564406259], [0, 8, 10315244945917], [0, 9, 8946088663042], [0, 10, -9397906639839], [0, 11, -14036015661044], [0, 12, -14182446151753], [0, 13, -1285817427386], [1, 5, 72177959507], [1, 6, -394841963055], [1, 7, 3746796913493], [1, 8, 2121349077745], [1, 9, -4419569639600], [1, 10, -6870009319824], [1, 11, -3422343394527], [1, 12, 3524222645880], [1, 13, 195081920773], [2, 4, -9946060437], [2, 5, 37224740480], [2, 6, 1310819497829], [2, 7, 48159267866], [2, 8, -1586437996325], [2, 9, -1713820681347], [2, 10, -1372571390076], [2, 11, 1589324933235], [2, 12, -1125705059136], [2, 13, -968858028396], [3, 3, 12134886491], [3, 4, 38472297566], [3, 5, 234056702708], [3, 6, -515785149714], [3, 7, -413989908765], [3, 8, -570499195449], [3, 9, -390347544710], [3, 10, 126353595742], [3, 11, -1579916960576], [3, 12, -575547785409], [3, 13, 279538230746], [4, 2, -19765029346], [4, 3, -67207051252], [4, 4, -85529941467], [4, 5, -117363479974], [4, 6, -137895748399], [4, 7, 129135312655], [4, 8, -207732505473], [4, 9, -93525618692], [4, 10, -684043121590], [4, 11, 109176589886], [4, 12, 772030416817], [4, 13, 303104486846], [5, 1, -5264136383], [5, 2, 82770908607], [5, 3, -123648339312], [5, 4, 144825411988], [5, 5, 66326021526], [5, 6, 188629246266], [5, 7, 42601514157], [5, 8, -171906498692], [5, 9, -412159237219], [5, 10, 601444392734], [5, 11, 909818585368], [5, 12, 341545072502], [5, 13, 126160952476], [6, 0, 48256888863], [6, 1, -16557909818], [6, 2, -296343673054], [6, 3, 69171195174], [6, 4, 19220068380], [6, 5, -92213068415], [6, 6, -70651037729], [6, 7, -220320243439], [6, 8, -283516043641], [6, 9, 616824560284], [6, 10, 873598722491], [6, 11, 225831858203], [6, 12, 11062569379], [6, 13, -104297249915], [7, 0, -129577561825], [7, 1, 197932034821], [7, 2, -15827544747], [7, 3, 96983597228], [7, 4, -39799736983], [7, 5, 45379447196], [7, 6, 832249227], [7, 7, -76528710473], [7, 8, 581059905545], [7, 9, 803874838429], [7, 10, 232020804441], [7, 11, 15223614954], [7, 12, -86334080646], [8, 0, 1264857948497], [8, 1, -207176490145], [8, 2, 50848077438], [8, 3, 41561181039], [8, 4, 18675478623], [8, 5, 102802368776], [8, 6, 40037516112], [8, 7, 497567863603], [8, 8, 664640116853], [8, 9, 190948723708], [8, 10, 11277081035], [8, 11, -103264667648], [9, 0, 241434849026], [9, 1, -119554128442], [9, 2, 90148328567], [9, 3, 43661420307], [9, 4, 90581082232], [9, 5, 109777532096], [9, 6, 359639071468], [9, 7, 528450788876], [9, 8, 149122429138], [9, 9, 20352899537], [9, 10, -74131879433], [10, 0, -988655623728], [10, 1, -36205457382], [10, 2, -15033546664], [10, 3, -18618152978], [10, 4, 93176534930], [10, 5, 197638418670], [10, 6, 358153364327], [10, 7, 108101244033], [10, 8, 8240869727], [10, 9, -51890228462], [11, 0, -807548617955], [11, 1, -148013964829], [11, 2, -148828548789], [11, 3, 75362994574], [11, 4, 78189512391], [11, 5, 202592884544], [11, 6, 66396530105], [11, 7, 5503616968], [11, 8, -32693768722], [12, 0, -327658644297], [12, 1, -243535210828], [12, 2, 51105626639], [12, 3, -6386389488], [12, 4, 77571898959], [12, 5, 31910810577], [12, 6, 8058148757], [12, 7, -11803670119]]}, {"t": 6, "l": 182300402603, "a": [[0, 6, -1341875220416], [0, 7, 1125252888122], [0, 8, -1707091446327], [0, 9, 4700636074417], [0, 10, -3140574256632], [0, 11, 433045643630], [0, 12, -3608685351538], [0, 13, 8157587219748], [1, 5, -400634265240], [1, 6, -731676376203], [1, 7, 500476958700], [1, 8, 3122121181118], [1, 9, -1142904865252], [1, 10, -47463653165], [1, 11, -32666456296], [1, 12, 4357068730004], [1, 13, -6740952105156], [2, 4, -63736682261], [2, 5, -265554238745], [2, 6, -133042359488], [2, 7, 1441293857403], [2, 8, -697423229763], [2, 9, -574093086043], [2, 10, -633268291362], [2, 11, 2020023010226], [2, 12, -3848519943253], [2, 13, -683788692508], [3, 3, 40698856303], [3, 4, -125936741563], [3, 5, -234622052101], [3, 6, 513528085408], [3, 7, -374772503088], [3, 8, -610657196142], [3, 9, -283566277433], [3, 10, 709568679984], [3, 11, -1838110903520], [3, 12, 326341869478], [3, 13, 192574755498], [4, 2, 36833510397], [4, 3, 102206657904], [4, 4, 66379959191], [4, 5, 141497098050], [4, 6, 259746011470], [4, 7, -196631916413], [4, 8, 73490282197], [4, 9, 275088238245], [4, 10, -876338477498], [4, 11, 527812816288], [4, 12, 492168509600], [4, 13, 463352296576], [5, 1, 52971744603], [5, 2, 162998689421], [5, 3, 75801772913], [5, 4, -93068684528], [5, 5, -31859750488], [5, 6, -68055532681], [5, 7, -54760989505], [5, 8, -68887342037], [5, 9, -459288579730], [5, 10, 206879952051], [5, 11, 8185466993], [5, 12, 154739593561], [5, 13, -148321680304], [6, 0, -242949173883], [6, 1, -188864838512], [6, 2, -36240932754], [6, 3, -243830180225], [6, 4, -41545502659], [6, 5, -3013927239], [6, 6, -32649100871], [6, 7, -160342093977], [6, 8, -161029198216], [6, 9, 133701932043], [6, 10, -8945695925], [6, 11, 162874421778], [6, 12, -126047539482], [6, 13, 33460422504], [7, 0, -120877656195], [7, 1, -2386592665], [7, 2, -73702959256], [7, 3, 17896380514], [7, 4, 98606081038], [7, 5, 23951019048], [7, 6, -8347187340], [7, 7, 14560599077], [7, 8, 89603549087], [7, 9, -45576854021], [7, 10, 130710320957], [7, 11, -85247622183], [7, 12, 72600783859], [8, 0, -113608692419], [8, 1, 291319440767], [8, 2, 57822630620], [8, 3, 86992177450], [8, 4, 23884608681], [8, 5, 52967617737], [8, 6, 75316211630], [8, 7, 38325151287], [8, 8, -8187120542], [8, 9, 123078674923], [8, 10, -55754216284], [8, 11, 91894083322], [9, 0, 890064597207], [9, 1, -22542492631], [9, 2, -72036231108], [9, 3, 8992732079], [9, 4, 51509535987], [9, 5, 48526559487], [9, 6, -33292537571], [9, 7, -24952655766], [9, 8, 75993791156], [9, 9, -30824950600], [9, 10, 82475915397], [10, 0, -363016705225], [10, 1, -202968415738], [10, 2, -28557246761], [10, 3, -19698044529], [10, 4, 26483531726], [10, 5, -53806307313], [10, 6, -27180000490], [10, 7, 24654603201], [10, 8, -24197563146], [10, 9, 59441821264], [11, 0, -223852289396], [11, 1, -23077720691], [11, 2, -103551525537], [11, 3, -1035626654], [11, 4, -56818121472], [11, 5, -11449093985], [11, 6, -8946802303], [11, 7, -13129883106], [11, 8, 38497031719], [12, 0, -137518936024], [12, 1, -155618512094], [12, 2, 30518333537], [12, 3, -28008159566], [12, 4, -889862428], [12, 5, -11691506442], [12, 6, -14747556808], [12, 7, 17425050792]]}, {"t": 7, "l": 157146479672, "a": [[0, 7, 2816743786104], [0, 8, -4060055021986], [0, 9, 10700014700593], [0, 10, 16719850319908], [0, 11, -6205448826127], [0, 12, -45450471313989], [0, 13, -54871135826089], [1, 6, 559051801040], [1, 7, -726123928081], [1, 8, 346249950252], [1, 9, -164110581085], [1, 10, 6968784329924], [1, 11, -9012544006567], [1, 12, -27679526061021], [1, 13, 6295599882338], [2, 5, -6747946457], [2, 6, 190443883166], [2, 7, 961279248709], [2, 8, 214309101277], [2, 9, 972621453493], [2, 10, -2951038937157], [2, 11, -13829958558474], [2, 12, 2079759534860], [2, 13, 3166302132528], [3, 4, -10585832705], [3, 5, 207898633741], [3, 6, 154389344750], [3, 7, -311083805424], [3, 8, 99516852096], [3, 9, -1982572983084], [3, 10, -5852297034972], [3, 11, 1642634253814], [3, 12, 168420687827], [3, 13, -3005712647331], [4, 3, -1384739991], [4, 4, -19633829829], [4, 5, 321278305108], [4, 6, 207157939573], [4, 7, 58127849591], [4, 8, -589020153872], [4, 9, -3111857887158], [4, 10, 468322712101], [4, 11, 1348020196901], [4, 12, -2911093038625], [4, 13, -50103167381], [5, 2, -12918535297], [5, 3, -88295213191], [5, 4, -222017480038], [5, 5, -37955526186], [5, 6, -228500741607], [5, 7, -181180891187], [5, 8, -1228493862832], [5, 9, -1231547756705], [5, 10, 383497815697], [5, 11, -3222658552694], [5, 12, -482041368695], [5, 13, -251865845033], [6, 1, -72094671930], [6, 2, -26873025363], [6, 3, -86809348309], [6, 4, -21642963640], [6, 5, 124786243351], [6, 6, 124047675764], [6, 7, 7547222419], [6, 8, -800543143040], [6, 9, 271061064576], [6, 10, -2812725549709], [6, 11, -296080078954], [6, 12, 3775958167], [6, 13, 258205456859], [7, 0, 270644646861], [7, 1, 174885388383], [7, 2, -40592193012], [7, 3, -11893604397], [7, 4, -18696217735], [7, 5, -36639297610], [7, 6, 270331189966], [7, 7, -416695918391], [7, 8, 579159037430], [7, 9, -2426061647012], [7, 10, -376555861585], [7, 11, -102934081472], [7, 12, 68209560509], [7, 13, 48829140000], [8, 0, -193365350647], [8, 1, 164385406686], [8, 2, 50141412020], [8, 3, 26650682046], [8, 4, 140191933329], [8, 5, 202215394921], [8, 6, -8212513956], [8, 7, 606722928233], [8, 8, -1755531317089], [8, 9, -257151814971], [8, 10, 52639330768], [8, 11, 150790749711], [8, 12, 50273695485], [9, 0, 514380773485], [9, 1, -86990799804], [9, 2, -82815177174], [9, 3, 59970664678], [9, 4, 150020436570], [9, 5, 287381777042], [9, 6, 623286346883], [9, 7, -1288290419274], [9, 8, -253560704911], [9, 9, 6105600124], [9, 10, 121336453783], [9, 11, 70675723555], [10, 0, 193340708854], [10, 1, -28723855456], [10, 2, 41679237392], [10, 3, -20884977039], [10, 4, 476279649357], [10, 5, 552201726454], [10, 6, -799332785176], [10, 7, -207103933487], [10, 8, -3596542757], [10, 9, 75706057993], [10, 10, 50915035181], [11, 0, 590204017721], [11, 1, -440233303730], [11, 2, 50166315200], [11, 3, 366513570277], [11, 4, 481541322990], [11, 5, -425064253251], [11, 6, -163846147765], [11, 7, -14997061834], [11, 8, 43942294126], [11, 9, 32404764476], [12, 0, -1550827369556], [12, 1, 62342132709], [12, 2, 143797664731], [12, 3, 268753969164], [12, 4, -93255126985], [12, 5, -90750089925], [12, 6, -21235940884], [12, 7, 9701013794], [12, 8, 13220150717]]}, {"t": 7, "l": 26655724334, "a": [[0, 7, -469956388097], [0, 8, 3782384996088], [0, 9, -497281892178], [0, 10, -36388878176284], [0, 11, 34314614032821], [0, 12, 24917088800445], [0, 13, -7296824046550], [1, 6, 89145474095], [1, 7, 1224422525518], [1, 8, -170700766764], [1, 9, -12357526004875], [1, 10, 13448161602028], [1, 11, 12465342799039], [1, 12, -7149035172248], [1, 13, -7180668416699], [2, 5, 110621231289], [2, 6, 230430716253], [2, 7, -1539626029325], [2, 8, -2395144971858], [2, 9, 5404912497685], [2, 10, 5106297886357], [2, 11, -3363861234720], [2, 12, -6780408464797], [2, 13, 1007203309064], [3, 4, 22809633366], [3, 5, -20005715012], [3, 6, -1054781297135], [3, 7, 989167246732], [3, 8, 1250256768247], [3, 9, 2011273143588], [3, 10, -2020341225649], [3, 11, -3553084589947], [3, 12, 1343142474029], [3, 13, 1096267196080], [4, 3, -31784340414], [4, 4, -24490448094], [4, 5, -399682518818], [4, 6, 833066736295], [4, 7, 10057199956], [4, 8, 285956528503], [4, 9, -337465677436], [4, 10, -1528540465358], [4, 11, 312684254617], [4, 12, 255364630909], [4, 13, 484302780610], [5, 2, -31527976995], [5, 3, 5127118811], [5, 4, 307837320677], [5, 5, 138346705035], [5, 6, -85602088970], [5, 7, -146226187814], [5, 8, 259191130126], [5, 9, -182065268682], [5, 10, 395907164948], [5, 11, 105260716944], [5, 12, 780458369121], [5, 13, 287739998413], [6, 1, 43672011963], [6, 2, -36857335778], [6, 3, 370893729732], [6, 4, -380397146261], [6, 5, -34608271068], [6, 6, -143515667505], [6, 7, 151537876346], [6, 8, 148592775139], [6, 9, 259144449129], [6, 10, -96409996177], [6, 11, 793616245718], [6, 12, 274902143718], [6, 13, -82459868949], [7, 0, 23156318699], [7, 1, -61699740585], [7, 2, 12339701354], [7, 3, -311235225082], [7, 4, 23880373055], [7, 5, 77277536035], [7, 6, 34216751145], [7, 7, 219943451283], [7, 8, 86170643819], [7, 9, -146842637114], [7, 10, 770371945726], [7, 11, 325640039161], [7, 12, 21835364784], [7, 13, 9601170864], [8, 0, 418951405195], [8, 1, -519800175319], [8, 2, 368179133022], [8, 3, -78498165745], [8, 4, 33225304359], [8, 5, -73725349395], [8, 6, 70618734924], [8, 7, 118969631763], [8, 8, -177078620313], [8, 9, 640837224558], [8, 10, 274988841732], [8, 11, 14894965968], [8, 12, -15655626683], [9, 0, -692416942156], [9, 1, 649669199855], [9, 2, -191329260079], [9, 3, -76836121971], [9, 4, -73721119950], [9, 5, -31688148453], [9, 6, 121569837741], [9, 7, -120192004992], [9, 8, 470709949359], [9, 9, 232792149225], [9, 10, 24261101596], [9, 11, -4258497040], [10, 0, -1781529628598], [10, 1, 158527123482], [10, 2, -203580995617], [10, 3, -2519753992], [10, 4, -177314633409], [10, 5, 62091628792], [10, 6, -112538864964], [10, 7, 277025878558], [10, 8, 136042417526], [10, 9, 12307003747], [10, 10, -18642783614], [11, 0, 2429385147366], [11, 1, 296489054273], [11, 2, 199109152660], [11, 3, -118747164556], [11, 4, 33591757723], [11, 5, -54686360680], [11, 6, 155162304067], [11, 7, 80510798725], [11, 8, 15257940277], [11, 9, -1222446910], [12, 0, 1904018639784], [12, 1, 297810615112], [12, 2, -47244673843], [12, 3, 1304719002], [12, 4, -42259584821], [12, 5, 62703028252], [12, 6, 34698316268], [12, 7, 8738092036], [12, 8, 2091047391]]}, {"t": 8, "l": 41672958299, "a": [[0, 8, 1987657408134], [0, 9, -9557174373104], [0, 10, 10438300295243], [0, 11, 102189021555504], [0, 12, -35837090511443], [0, 13, -170628398111299], [1, 7, 392203275775], [1, 8, -2681571454017], [1, 9, -5826223811288], [1, 10, 19085474257317], [1, 11, 7665390865113], [1, 12, -51091666440829], [1, 13, 75411113499809], [2, 6, -70837290172], [2, 7, -312697218529], [2, 8, -603100390655], [2, 9, 6942994835848], [2, 10, -4773678231443], [2, 11, -16391819250566], [2, 12, 55702926041094], [2, 13, -4395055947227], [3, 5, -19512830798], [3, 6, 333728165584], [3, 7, 1787213080020], [3, 8, -67392103475], [3, 9, -1786803084434], [3, 10, -13239334893081], [3, 11, 32090913114939], [3, 12, -2459395258131], [3, 13, 1706391669454], [4, 4, -18824336274], [4, 5, -9797907826], [4, 6, 1094792322602], [4, 7, -1025349588844], [4, 8, -468530946825], [4, 9, -4500733948532], [4, 10, 10817169398370], [4, 11, -10664845084537], [4, 12, -1577301530717], [4, 13, -4853057904954], [5, 3, 34542784371], [5, 4, 92456613310], [5, 5, 349935659118], [5, 6, -7510404240], [5, 7, 391531995337], [5, 8, -1116946119739], [5, 9, 3068421755285], [5, 10, -14215582897769], [5, 11, -2087274529354], [5, 12, -3826349759954], [5, 13, 3227457790796], [6, 2, -5024780935], [6, 3, -215235064602], [6, 4, -795498047545], [6, 5, -262335754450], [6, 6, -301813788742], [6, 7, -259523587066], [6, 8, -1791355170363], [6, 9, -14549585426033], [6, 10, -5174564631328], [6, 11, -5673346256731], [6, 12, 1989974951791], [6, 13, -432218146663], [7, 1, -50660931220], [7, 2, 111147790667], [7, 3, -305512998072], [7, 4, 483630532936], [7, 5, 227277858089], [7, 6, 600154664549], [7, 7, -1787353193468], [7, 8, -12556402775223], [7, 9, -4034576031224], [7, 10, -5001736643011], [7, 11, 2110764280339], [7, 12, 194018054513], [7, 13, 236162579241], [8, 0, 111235948888], [8, 1, 215435514720], [8, 2, 258456423520], [8, 3, 80355797735], [8, 4, -99918217795], [8, 5, 288074150657], [8, 6, -979458444768], [8, 7, -9979622456784], [8, 8, -3537937045172], [8, 9, -3946900608648], [8, 10, 1467927900307], [8, 11, 80470057161], [8, 12, 123992714857], [8, 13, -7919495660], [9, 0, -636470093665], [9, 1, 881150183177], [9, 2, -522272607103], [9, 3, 128825269858], [9, 4, 1251693781], [9, 5, 440769737752], [9, 6, -7244623586264], [9, 7, -2755044825341], [9, 8, -2891199725521], [9, 9, 1212766182393], [9, 10, 63767492483], [9, 11, 136449743302], [9, 12, 36470911386], [10, 0, -103708200260], [10, 1, -310193483536], [10, 2, 38597484559], [10, 3, 20958087302], [10, 4, 1475531056357], [10, 5, -4501109581104], [10, 6, -1947954832625], [10, 7, -1942704583320], [10, 8, 688352545010], [10, 9, 32074736444], [10, 10, 30159157310], [10, 11, -7090370540], [11, 0, 2782952098374], [11, 1, -271826470579], [11, 2, 308425318605], [11, 3, 1722732707275], [11, 4, -2173975280834], [11, 5, -995321050117], [11, 6, -979429824320], [11, 7, 350453912723], [11, 8, 15024071401], [11, 9, 36099571646], [11, 10, -14542721319], [12, 0, -1202440533059], [12, 1, 449966266637], [12, 2, 1117891816538], [12, 3, -744495586365], [12, 4, -342186707750], [12, 5, -354472708333], [12, 6, 130452550485], [12, 7, 6167414329], [12, 8, 13621026232], [12, 9, -2914651341]]}, {"t": 8, "l": 308178511021, "a": [[0, 8, 646109564233], [0, 9, -5128201522898], [0, 10, -4986426433900], [0, 11, 5349586747469], [0, 12, 16329399138986], [0, 13, -23960123149778], [1, 7, 219446786728], [1, 8, -1381269316692], [1, 9, 1658399127622], [1, 10, 7423747039941], [1, 11, 6338283602453], [1, 12, -24165373051917], [1, 13, -20284663858091], [2, 6, 32175294233], [2, 7, -89665385176], [2, 8, 858772036340], [2, 9, 3784088750704], [2, 10, 2370083211789], [2, 11, -14817812236068], [2, 12, -13617820758417], [2, 13, 2502980641850], [3, 5, -1968367777], [3, 6, 104642616812], [3, 7, 209774226542], [3, 8, 1638990993821], [3, 9, 506325110310], [3, 10, -6179433051561], [3, 11, -7520864284140], [3, 12, 503324764068], [3, 13, -3216770611223], [4, 4, 8697287021], [4, 5, 102268016210], [4, 6, -10714533871], [4, 7, 432768217239], [4, 8, -32758399527], [4, 9, -2369425734509], [4, 10, -2633575555192], [4, 11, 312750502225], [4, 12, -3060516245114], [4, 13, 813641009444], [5, 3, -7079739428], [5, 4, -92875286080], [5, 5, -93266191941], [5, 6, -10023703203], [5, 7, -332964557432], [5, 8, -397187183204], [5, 9, -1053925978536], [5, 10, -5020567482], [5, 11, -3157717593619], [5, 12, 1124988650140], [5, 13, -640078273110], [6, 2, -18495900794], [6, 3, -7053907155], [6, 4, 71161063132], [6, 5, 26373156298], [6, 6, -6473621836], [6, 7, 359274694303], [6, 8, 267568874317], [6, 9, -22894340838], [6, 10, -2410625826471], [6, 11, 1727314364753], [6, 12, -218800338950], [6, 13, -87037153665], [7, 1, 17994698462], [7, 2, 54066143272], [7, 3, -23613135619], [7, 4, -149996857198], [7, 5, 83456506229], [7, 6, 205130441222], [7, 7, 311386591932], [7, 8, -152267429991], [7, 9, -2157907809849], [7, 10, 1512792983627], [7, 11, -146051178332], [7, 12, -115228762040], [7, 13, -179327005533], [8, 0, 42128719715], [8, 1, -1717395277], [8, 2, -104020745022], [8, 3, -220786097725], [8, 4, 52428793188], [8, 5, -41835642297], [8, 6, 150301286622], [8, 7, -131813736110], [8, 8, -1663816930428], [8, 9, 1158272829159], [8, 10, -106460529906], [8, 11, -90344134547], [8, 12, -115893278538], [8, 13, -77526664007], [9, 0, -129637198492], [9, 1, 144657861172], [9, 2, 52456499956], [9, 3, -14260457021], [9, 4, -37862311790], [9, 5, -1934772845], [9, 6, 69956989239], [9, 7, -1070804640757], [9, 8, 890547277240], [9, 9, -73024607257], [9, 10, -39191074358], [9, 11, -53521697509], [9, 12, -9548162777], [10, 0, 261640071815], [10, 1, 432337058497], [10, 2, -117063916623], [10, 3, 27945218077], [10, 4, -191300372561], [10, 5, 76856132375], [10, 6, -615383864200], [10, 7, 577879943790], [10, 8, -10106747088], [10, 9, -31522061946], [10, 10, -28907071147], [10, 11, 7247958757], [11, 0, 1578899144221], [11, 1, -38196921084], [11, 2, 315979222473], [11, 3, -236880815403], [11, 4, 82414921312], [11, 5, -318804373536], [11, 6, 297888516932], [11, 7, 9674345439], [11, 8, 699682377], [11, 9, -15835986849], [11, 10, 12603486420], [12, 0, 670911060860], [12, 1, 511351058628], [12, 2, -175321665767], [12, 3, 41858323078], [12, 4, -122302971409], [12, 5, 99454519642], [12, 6, 9957934511], [12, 7, -2183550080], [12, 8, -9126709552], [12, 9, -259975317]]}, {"t": 9, "l": 87573030763, "a": [[0, 9, 1060170353286], [0, 10, -2314732245167], [0, 11, -12725965998156], [0, 12, 68519119344310], [0, 13, -34007558854978], [1, 8, 92356216415], [1, 9, 288420455443], [1, 10, -4494326582671], [1, 11, 17135336665540], [1, 12, -15341863737728], [1, 13, 9877988556376], [2, 7, 84353434462], [2, 8, -178802090997], [2, 9, -1268192756310], [2, 10, 8221817516893], [2, 11, -12708838525483], [2, 12, 10025580879919], [2, 13, 3724280120343], [3, 6, 477753488], [3, 7, -119931976159], [3, 8, 919047206381], [3, 9, 2166142291521], [3, 10, -5208713254814], [3, 11, 3083009157170], [3, 12, 978537058218], [3, 13, 2119523624711], [4, 5, 3330294927], [4, 6, -81118104591], [4, 7, 1004141181099], [4, 8, 18470517620], [4, 9, -1941660746199], [4, 10, 1929530010933], [4, 11, -1774644036631], [4, 12, -397491348827], [4, 13, 1752693141840], [5, 4, -3567307072], [5, 5, -22571800387], [5, 6, 377127814385], [5, 7, -337937027613], [5, 8, -167219432269], [5, 9, 688330301977], [5, 10, -2985186229422], [5, 11, -2988129222943], [5, 12, 491123316408], [5, 13, 215666396783], [6, 3, -1228416542], [6, 4, 66037634229], [6, 5, -94830422076], [6, 6, -42693300748], [6, 7, 324947276474], [6, 8, 235414039506], [6, 9, -3348035642691], [6, 10, -3176106142173], [6, 11, -135059455048], [6, 12, 312123035247], [6, 13, 499333550774], [7, 2, -8970314907], [7, 3, 2401474637], [7, 4, -392683750683], [7, 5, 5582131190], [7, 6, 111884846896], [7, 7, -213468366372], [7, 8, -3103235493089], [7, 9, -3153836338030], [7, 10, -511939847810], [7, 11, -195075629957], [7, 12, 11608989279], [7, 13, -54900738280], [8, 1, 7227034476], [8, 2, 17103292801], [8, 3, -140490950107], [8, 4, 162483895524], [8, 5, 46425531700], [8, 6, -87364654427], [8, 7, -2451577601592], [8, 8, -2461733340699], [8, 9, -453058188393], [8, 10, -56827156238], [8, 11, 7613037001], [8, 12, 147413374726], [8, 13, 82011830840], [9, 0, 46420061285], [9, 1, -92737797289], [9, 2, 262116612575], [9, 3, -120248189764], [9, 4, -161921189262], [9, 5, -78398166121], [9, 6, -1743899127670], [9, 7, -1704000024926], [9, 8, -413032393261], [9, 9, -107657648202], [9, 10, -50659012236], [9, 11, 65365673413], [9, 12, 47622473979], [9, 13, 48944040514], [10, 0, -47073866245], [10, 1, 601651156259], [10, 2, -268999594032], [10, 3, 67203275160], [10, 4, 43960233178], [10, 5, -1068451332780], [10, 6, -986029901277], [10, 7, -302246333873], [10, 8, -71146942891], [10, 9, -18395687018], [10, 10, 72348257599], [10, 11, 41221027480], [10, 12, 779354145], [11, 0, -260165504001], [11, 1, 177919666848], [11, 2, 309557239932], [11, 3, 115945908020], [11, 4, -544132127731], [11, 5, -451975703076], [11, 6, -216351200070], [11, 7, -93821874535], [11, 8, -23349311994], [11, 9, 49683875969], [11, 10, 21897053863], [11, 11, 16587849198], [12, 0, 2606635902746], [12, 1, 534262088158], [12, 2, 97310435166], [12, 3, -178160563355], [12, 4, -66259820233], [12, 5, -39596634531], [12, 6, -20817854408], [12, 7, -27786168087], [12, 8, 25258973688], [12, 9, 21364755759], [12, 10, 4057381295]]}, {"t": 9, "l": 2481657563, "a": [[0, 9, -382935522955], [0, 10, 472343095725], [0, 11, 3347190077924], [0, 12, -1867606565627], [0, 13, 5169158767008], [1, 8, 15156494072], [1, 9, 12637020415], [1, 10, 576782891481], [1, 11, -1064578569384], [1, 12, 3189762223555], [1, 13, -572313538642], [2, 7, -18996568254], [2, 8, -40253051674], [2, 9, 87061219072], [2, 10, -719987738122], [2, 11, 1730732932033], [2, 12, 91729578961], [2, 13, 1425999788383], [3, 6, 8806645707], [3, 7, -47969146778], [3, 8, -113739720985], [3, 9, -146069259510], [3, 10, 782232496610], [3, 11, -19652180127], [3, 12, 958885993904], [3, 13, -358220127398], [4, 5, 5195514457], [4, 6, -18104923721], [4, 7, -122933795794], [4, 8, 29084134928], [4, 9, 296454851914], [4, 10, 13797839807], [4, 11, 607422383134], [4, 12, -445342029435], [4, 13, -260966722953], [5, 4, -3120939370], [5, 5, -3779934933], [5, 6, -45745075038], [5, 7, 48375971955], [5, 8, 18595147187], [5, 9, 30800226004], [5, 10, 497827279379], [5, 11, -446558095841], [5, 12, -332908108380], [5, 13, -10798711358], [6, 3, -2063647614], [6, 4, 11035138330], [6, 5, 15231945009], [6, 6, 26069445545], [6, 7, -26822547194], [6, 8, 30947984730], [6, 9, 380187783880], [6, 10, -349551401965], [6, 11, -286126939187], [6, 12, 104486936074], [6, 13, 96004426035], [7, 2, -25514686], [7, 3, 10935054925], [7, 4, 41569370233], [7, 5, -23506651916], [7, 6, -25645215596], [7, 7, 21347651528], [7, 8, 245627927363], [7, 9, -292650620537], [7, 10, -256337601751], [7, 11, 59976916928], [7, 12, 83068591177], [7, 13, -21078397181], [8, 1, 7111721513], [8, 2, -4281729118], [8, 3, 23869676010], [8, 4, -19890242039], [8, 5, -3527841766], [8, 6, -8875592881], [8, 7, 168070971520], [8, 8, -224002277778], [8, 9, -185484864630], [8, 10, 78455334370], [8, 11, 66754069455], [8, 12, -57227374047], [8, 13, -23432225863], [9, 0, -11985617544], [9, 1, -21047680436], [9, 2, -35752321230], [9, 3, 5545819369], [9, 4, 16245611562], [9, 5, -10346185123], [9, 6, 98691306524], [9, 7, -152211535940], [9, 8, -134758227475], [9, 9, 68477700684], [9, 10, 71446534656], [9, 11, -47278000175], [9, 12, -7159479141], [9, 13, -5442119658], [10, 0, -14941673660], [10, 1, -72819869968], [10, 2, 35398939151], [10, 3, -11635225452], [10, 4, -12213238335], [10, 5, 52804769853], [10, 6, -98201405845], [10, 7, -79024152952], [10, 8, 38171044453], [10, 9, 53090840689], [10, 10, -29802943630], [10, 11, -12696031510], [10, 12, 3697987288], [11, 0, 25799364663], [11, 1, 7374008298], [11, 2, -37210298655], [11, 3, -10033227419], [11, 4, 25908972548], [11, 5, -41930539987], [11, 6, -34725279291], [11, 7, 30491481956], [11, 8, 24990866032], [11, 9, -22619481579], [11, 10, -367492609], [11, 11, -2829178604], [12, 0, -199770110147], [12, 1, -56298498957], [12, 2, 1056641617], [12, 3, 5190286016], [12, 4, -22075091927], [12, 5, -14417183286], [12, 6, 9619889191], [12, 7, 18703708223], [12, 8, -13193653790], [12, 9, -4852399873], [12, 10, 3826778734]]}, {"t": 10, "l": 69094634461, "a": [[0, 10, 821795480598], [0, 11, -306897569513], [0, 12, 5760383691260], [0, 13, -28395084473946], [1, 9, -55953561897], [1, 10, -1091862067485], [1, 11, 3624452252391], [1, 12, -13970234633414], [1, 13, 3256935689308], [2, 8, 66453543960], [2, 9, -816144409531], [2, 10, 1648118238992], [2, 11, -6924241739266], [2, 12, 3105408284863], [2, 13, -2446968522310], [3, 7, 21297777633], [3, 8, -385408224455], [3, 9, 728873940470], [3, 10, -3696783873369], [3, 11, 958674236905], [3, 12, -259132755846], [3, 13, -721806698911], [4, 6, 2058277880], [4, 7, -218237348797], [4, 8, 287914323447], [4, 9, -1284392384459], [4, 10, 81626323715], [4, 11, 733869109549], [4, 12, -1094661569782], [4, 13, -822602302699], [5, 5, -3099749974], [5, 6, -72322081865], [5, 7, 42197931385], [5, 8, -242943746915], [5, 9, -231007448491], [5, 10, 952924291809], [5, 11, -1218711573199], [5, 12, -584377114677], [5, 13, 203956493031], [6, 4, 4741626428], [6, 5, 33106075672], [6, 6, 695061218], [6, 7, 69955880952], [6, 8, -306393147672], [6, 9, 1015469791018], [6, 10, -1292589381517], [6, 11, -594355428177], [6, 12, 476235086660], [6, 13, 85879905121], [7, 3, -10148038701], [7, 4, 70197850507], [7, 5, -41585624804], [7, 6, 122548980089], [7, 7, -192434655443], [7, 8, 924362731313], [7, 9, -1072783436264], [7, 10, -690958207233], [7, 11, 337164722843], [7, 12, -117532322497], [7, 13, -97570996312], [8, 2, -1124365760], [8, 3, 54938085850], [8, 4, -22188685472], [8, 5, 55331712578], [8, 6, -14798300953], [8, 7, 848674605575], [8, 8, -856537005566], [8, 9, -440485599013], [8, 10, 304044362264], [8, 11, -77457355939], [8, 12, -44164310891], [8, 13, 5095624179], [9, 1, 16629634358], [9, 2, -20665148103], [9, 3, -36431239361], [9, 4, -31456746509], [9, 5, 104944193128], [9, 6, 648213747352], [9, 7, -626021415302], [9, 8, -433005257029], [9, 9, 247818868988], [9, 10, -93328194831], [9, 11, -36741896426], [9, 12, -11785964796], [9, 13, -55526004200], [10, 0, 5786838211], [10, 1, -190176800092], [10, 2, -19244165529], [10, 3, -1090089961], [10, 4, 168769347827], [10, 5, 418856188597], [10, 6, -367862468216], [10, 7, -286969620308], [10, 8, 108124196137], [10, 9, -76150215888], [10, 10, -34244877844], [10, 11, 3516337013], [10, 12, -12068512737], [10, 13, -29621041146], [11, 0, -296103027829], [11, 1, 176614005987], [11, 2, 169989457170], [11, 3, 203609099441], [11, 4, 191762573806], [11, 5, -197413002729], [11, 6, -176105959660], [11, 7, 88611695959], [11, 8, -44163087215], [11, 9, -19330018055], [11, 10, -11642093049], [11, 11, -42403595089], [11, 12, 282594936], [12, 0, 705508704536], [12, 1, 218457721364], [12, 2, 95386866006], [12, 3, 51394846343], [12, 4, -47238753117], [12, 5, -77542600017], [12, 6, 30781446800], [12, 7, -17210222908], [12, 8, -16484522275], [12, 9, 7644086815], [12, 10, -16929600934], [12, 11, -21316300150]]}, {"t": 11, "l": 14534610562, "a": [[0, 11, 281671714071], [0, 12, -1807459809604], [0, 13, 5347740082481], [1, 10, 76648853804], [1, 11, -596040769409], [1, 12, 2595739992081], [1, 13, -1567628531476], [2, 9, 38541872685], [2, 10, -377068276540], [2, 11, 1439571427945], [2, 12, -1062175537684], [2, 13, -158084070408], [3, 8, -4504550989], [3, 9, -156165798074], [3, 10, 728847979274], [3, 11, -514615996572], [3, 12, -657590495768], [3, 13, 129589534133], [4, 7, -4578526835], [4, 8, -61671195234], [4, 9, 357553676078], [4, 10, -267791421130], [4, 11, -619926652158], [4, 12, 499293536049], [4, 13, -682317407167], [5, 6, -4450641966], [5, 7, -12701839536], [5, 8, 125107279183], [5, 9, -151397715972], [5, 10, -415392547044], [5, 11, 694826278142], [5, 12, -936855024424], [5, 13, -84288635984], [6, 5, 937246977], [6, 6, -2083336344], [6, 7, 19671659111], [6, 8, -76452806369], [6, 9, -333906053574], [6, 10, 669539196222], [6, 11, -967986296926], [6, 12, 48064528306], [6, 13, 63785731054], [7, 4, 3228889296], [7, 5, 7851735908], [7, 6, -31574211431], [7, 7, -19058716217], [7, 8, -262334908010], [7, 9, 563887883117], [7, 10, -875189683196], [7, 11, 41102884097], [7, 12, 150985483995], [7, 13, -81544269790], [8, 3, -32685987], [8, 4, 9456222956], [8, 5, -31924693928], [8, 6, 22383643117], [8, 7, -222812576327], [8, 8, 461569545445], [8, 9, -714431766493], [8, 10, 49703984191], [8, 11, 132126517871], [8, 12, -49077937540], [8, 13, -16349468939], [9, 2, -2285764969], [9, 3, 9010133570], [9, 4, -16386469298], [9, 5, 29941474966], [9, 6, -181734753255], [9, 7, 347338340817], [9, 8, -496911839477], [9, 9, 46543235684], [9, 10, 126564385610], [9, 11, -78883160468], [9, 12, -14203629920], [9, 13, 630549911], [10, 1, -3190107113], [10, 2, -2389544637], [10, 3, 4059091012], [10, 4, 22241947591], [10, 5, -126235557506], [10, 6, 228335266859], [10, 7, -298756545104], [10, 8, 31009042902], [10, 9, 92733057438], [10, 10, -33245368707], [10, 11, -11934221496], [10, 12, 162304532], [10, 13, 15742357453], [11, 0, 11255919445], [11, 1, -38513421066], [11, 2, -2064228800], [11, 3, 10264799433], [11, 4, -65200667198], [11, 5, 123096795696], [11, 6, -137220994249], [11, 7, 9465098803], [11, 8, 47102794436], [11, 9, -40451081704], [11, 10, -6481402307], [11, 11, 7512615320], [11, 12, 7887863462], [11, 13, -14863670273], [12, 0, -140895762554], [12, 1, -6780951528], [12, 2, 15943898175], [12, 3, -13242085375], [12, 4, 42839409307], [12, 5, -43531258646], [12, 6, 11076265791], [12, 7, 30151820370], [12, 8, -8304637616], [12, 9, -8749600429], [12, 10, -4152443950], [12, 11, 19335165687], [12, 12, 7824760968]]}, {"t": 11, "l": 5921574365, "a": [[0, 11, 144943896936], [0, 12, 1179303154696], [0, 13, -3241726828019], [1, 10, -121772520893], [1, 11, 435476868483], [1, 12, -1941736637290], [1, 13, 1855807888595], [2, 9, -12909375234], [2, 10, 221581464831], [2, 11, -1250506644566], [2, 12, 1322153426144], [2, 13, 59603262063], [3, 8, -6723534144], [3, 9, 124315864267], [3, 10, -673995969654], [3, 11, 441768709124], [3, 12, 341555797009], [3, 13, 176270912453], [4, 7, 2784485837], [4, 8, 46531115081], [4, 9, -323189066143], [4, 10, 195992533782], [4, 11, 347907343422], [4, 12, 116936169938], [4, 13, -281903163804], [5, 6, 30557814], [5, 7, 12418245238], [5, 8, -121152312697], [5, 9, 44061762745], [5, 10, 427281574569], [5, 11, -28677240346], [5, 12, -330224837904], [5, 13, 73600067585], [6, 5, 181537067], [6, 6, -3178891760], [6, 7, -16494363961], [6, 8, -24144820779], [6, 9, 366153318646], [6, 10, -21211303490], [6, 11, -391770630874], [6, 12, 146563340295], [6, 13, 27029201430], [7, 4, -209881979], [7, 5, -2868559387], [7, 6, 27590750937], [7, 7, -35853559918], [7, 8, 291258548833], [7, 9, -60400768900], [7, 10, -335658115938], [7, 11, 124348863380], [7, 12, 49306961840], [7, 13, 17499653151], [8, 3, -530638911], [8, 4, -7357941803], [8, 5, 27573690109], [8, 6, -21155889886], [8, 7, 216232857257], [8, 8, -65939999361], [8, 9, -287642078747], [8, 10, 110334436768], [8, 11, -6786932496], [8, 12, -46239909387], [8, 13, -9395920212], [9, 2, 1538485423], [9, 3, -7921837538], [9, 4, 17313192587], [9, 5, 12608505100], [9, 6, 144214347378], [9, 7, -70951226913], [9, 8, -209357358284], [9, 9, 87707262023], [9, 10, 26309451310], [9, 11, -33489414929], [9, 12, -5928620641], [9, 13, 8141668584], [10, 1, 474941517], [10, 2, 3450111196], [10, 3, 2355568766], [10, 4, 27357250346], [10, 5, 76368789350], [10, 6, -61016054277], [10, 7, -140263323749], [10, 8, 51366553155], [10, 9, 13115784229], [10, 10, -10289820367], [10, 11, -7782254451], [10, 12, -10034066776], [10, 13, 9386002353], [11, 0, -11555785717], [11, 1, 27977290914], [11, 2, -7075287249], [11, 3, 31187819047], [11, 4, 22944609599], [11, 5, -46057018993], [11, 6, -78562885252], [11, 7, 30941897126], [11, 8, -3833471949], [11, 9, -17996421132], [11, 10, 3689676075], [11, 11, -125175390], [11, 12, 650023410], [11, 13, -1075306587], [12, 0, 100240076631], [12, 1, -13400903254], [12, 2, 18041166397], [12, 3, -1523294812], [12, 4, -22770759610], [12, 5, -39809992749], [12, 6, 9399791116], [12, 7, 3216312730], [12, 8, -13104418088], [12, 9, -7305787822], [12, 10, -544226076], [12, 11, 8409906658], [12, 12, -10372692438]]}, {"t": 12, "l": 104437555440, "a": [[0, 12, 727970454741], [0, 13, -6131007836662], [1, 11, 399850313266], [1, 12, -2853437046856], [1, 13, -1035871498638], [2, 10, 158887122356], [2, 11, -1554399172433], [2, 12, -122134812383], [2, 13, -571304203873], [3, 9, 64939406626], [3, 10, -833788654280], [3, 11, 125911986874], [3, 12, -631350119471], [3, 13, -1026761369422], [4, 8, 20319250401], [4, 9, -371417205756], [4, 10, 169316363401], [4, 11, -1158389826319], [4, 12, -1223536216733], [4, 13, -461508198599], [5, 7, 2927830589], [5, 8, -117368811046], [5, 9, 135817840182], [5, 10, -1317331886177], [5, 11, -1299954897753], [5, 12, -457955848847], [5, 13, 36788488309], [6, 6, -258097], [6, 7, -6222481839], [6, 8, 112808421735], [6, 9, -1255048497783], [6, 10, -1161117173067], [6, 11, -456272337584], [6, 12, -53885132964], [6, 13, -229180470582], [7, 5, -828613948], [7, 6, 30691702216], [7, 7, 58369273714], [7, 8, -1102997998520], [7, 9, -974833822052], [7, 10, -410921128140], [7, 11, -86251782881], [7, 12, -224593198312], [7, 13, 31400753943], [8, 4, -3171249350], [8, 5, 26371684667], [8, 6, -5938238897], [8, 7, -872423358591], [8, 8, -732206748838], [8, 9, -303958771815], [8, 10, -76324450249], [8, 11, -252703918809], [8, 12, 31054425525], [8, 13, 10011534195], [9, 3, -5870949916], [9, 4, 11468364091], [9, 5, -41972132804], [9, 6, -635050461500], [9, 7, -527837896272], [9, 8, -228158717105], [9, 9, -79566405383], [9, 10, -206042082595], [9, 11, 22004362019], [9, 12, 15637911581], [9, 13, -18054171867], [10, 2, 834607496], [10, 3, 5561565167], [10, 4, -55266901726], [10, 5, -403881728204], [10, 6, -311145407724], [10, 7, -116667002508], [10, 8, -35431161504], [10, 9, -134627819619], [10, 10, 12070246210], [10, 11, 10553502798], [10, 12, 5115574960], [10, 13, 14871707684], [11, 1, 21541131531], [11, 2, 6801633009], [11, 3, -54634617356], [11, 4, -210120042857], [11, 5, -168330570661], [11, 6, -58961766824], [11, 7, -22829911301], [11, 8, -81292089424], [11, 9, 16740237898], [11, 10, 2604812139], [11, 11, -7705393139], [11, 12, 3944630664], [11, 13, 29490690460], [12, 0, 38985607795], [12, 1, -12552040133], [12, 2, -79473439732], [12, 3, -111106355667], [12, 4, -87713165781], [12, 5, -42449451245], [12, 6, -34579716702], [12, 7, -54892689550], [12, 8, -12409446720], [12, 9, -7144421895], [12, 10, -17318662174], [12, 11, -8924138132], [12, 12, -4643457111], [12, 13, -38657542425]]}], "pt_rows": [], "eps_D": [{"D": 27, "num": 272003, "den": 250000000000}], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 10352320870153773024157003, "den": 50000000000000000000000000}, "eta": {"num": 39635261255457591721936747, "den": 50000000000000000000000000}, "tail": {"num": 589, "den": 16777216}, "allowance": {"num": 13328147, "den": 62500000000}, "T3": 25, "T4": 38, "z0": 27, "signs": {"1": "0", "2": "0", "3": "00", "4": "00", "5": "+00", "6": "000", "7": "+000", "8": "+000", "9": "++000", "10": "+0000", "11": "+++000", "12": "++0000", "13": "++++000", "14": "+++0000", "15": "+++++000", "16": "++++0000", "17": "++++++000", "18": "+++++0000", "19": "+++++++000", "20": "++++++0000", "21": "++++++++000", "22": "+++++++0000", "23": "+++++++++000", "24": "++++++++0000", "25": "++++++++++000", "26": "+++++++++0000", "27": "+++++++++++000", "28": "+++++++++00000", "29": "++++++++++00000", "30": "++++++++0000000", "31": "++++++++00000000", "32": "++++++0000000000", "33": "++++++00000000000", "34": "++++0000000000000", "35": "++++00000000000000", "36": "++0000000000000000", "37": "++00000000000000000", "38": "0000000000000000000"}}, "notes": "rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); no particle-hole (PT) rows are used.", "source": "sdp/run_pipeline.py 12 13 13 12 --d3 2e-9 --d4 2e-9 (P = 10^13)"}

==> anc/other_certificates/cert_13_14_14_13.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "certificate for ansatz (13,14,14,13)",
 "ansatz": {
  "PMAX": 13,
  "JMAX": 14,
  "IMAX": 14,
  "TMAX": 13
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 7623171371399,
   "a": [
    [
     0,
     2,
     862748318101
    ],
    [
     0,
     3,
     461236282229
    ],
    [
     0,
     4,
     -426164059090
    ],
    [
     0,
     5,
     -1299068222694
    ],
    [
     0,
     6,
     -2999077584378
    ],
    [
     0,
     7,
     -1222233255006
    ],
    [
     0,
     8,
     -1683090084345
    ],
    [
     0,
     9,
     -1649759978248
    ],
    [
     0,
     10,
     -1286080772876
    ],
    [
     0,
     11,
     -824785687425
    ],
    [
     0,
     12,
     -303770250269
    ],
    [
     0,
     13,
     -225149599822
    ],
    [
     0,
     14,
     -213522122043
    ],
    [
     1,
     1,
     -431374159050
    ],
    [
     1,
     3,
     -244026281980
    ],
    [
     1,
     4,
     -356785118
    ],
    [
     1,
     5,
     -360328154856
    ],
    [
     1,
     6,
     -78078772186
    ],
    [
     1,
     7,
     -204408546176
    ],
    [
     1,
     8,
     -233683249211
    ],
    [
     1,
     9,
     -129586309967
    ],
    [
     1,
     10,
     -130531326504
    ],
    [
     1,
     11,
     -9906174325
    ],
    [
     1,
     12,
     -32346597535
    ],
    [
     1,
     13,
     -24709681616
    ],
    [
     2,
     0,
     215687079525
    ],
    [
     2,
     1,
     -115309070557
    ],
    [
     2,
     2,
     122013140990
    ],
    [
     2,
     3,
     -204958100649
    ],
    [
     2,
     4,
     -48045846414
    ],
    [
     2,
     5,
     -79229606470
    ],
    [
     2,
     6,
     -40457648041
    ],
    [
     2,
     7,
     -44743731190
    ],
    [
     2,
     8,
     -19595094843
    ],
    [
     2,
     9,
     -30592474288
    ],
    [
     2,
     10,
     11761657509
    ],
    [
     2,
     11,
     -382034019
    ],
    [
     2,
     12,
     88344399
    ],
    [
     3,
     0,
     115309070557
    ],
    [
     3,
     1,
     53270507386
    ],
    [
     3,
     2,
     205047296929
    ],
    [
     3,
     3,
     -64123695657
    ],
    [
     3,
     4,
     -52048987212
    ],
    [
     3,
     5,
     -4353363068
    ],
    [
     3,
     6,
     -1323953129
    ],
    [
     3,
     7,
     3308056871
    ],
    [
     3,
     8,
     -4913265827
    ],
    [
     3,
     9,
     2900629791
    ],
    [
     3,
     10,
     2066413050
    ],
    [
     3,
     11,
     3698052528
    ],
    [
     4,
     0,
     -140912331575
    ],
    [
     4,
     1,
     -21287286406
    ],
    [
     4,
     2,
     177260947653
    ],
    [
     4,
     3,
     18440041024
    ],
    [
     4,
     4,
     -10250120573
    ],
    [
     4,
     5,
     -3428642881
    ],
    [
     4,
     6,
     4555340330
    ],
    [
     4,
     7,
     1907711948
    ],
    [
     4,
     8,
     -1894057116
    ],
    [
     4,
     9,
     1065195910
    ],
    [
     4,
     10,
     3897245048
    ],
    [
     5,
     0,
     -162495023186
    ],
    [
     5,
     1,
     -16462099068
    ],
    [
     5,
     2,
     85688125267
    ],
    [
     5,
     3,
     4607854016
    ],
    [
     5,
     4,
     -661169630
    ],
    [
     5,
     5,
     -2113011994
    ],
    [
     5,
     6,
     1043834989
    ],
    [
     5,
     7,
     -3175822468
    ],
    [
     5,
     8,
     -219893324
    ],
    [
     5,
     9,
     1804124238
    ],
    [
     6,
     0,
     -295567920047
    ],
    [
     6,
     1,
     -88077141150
    ],
    [
     6,
     2,
     38578152308
    ],
    [
     6,
     3,
     2308074251
    ],
    [
     6,
     4,
     -905667296
    ],
    [
     6,
     5,
     -959969329
    ],
    [
     6,
     6,
     -1266156596
    ],
    [
     6,
     7,
     -373203218
    ],
    [
     6,
     8,
     766557330
    ],
    [
     7,
     0,
     -38327691320
    ],
    [
     7,
     1,
     -42790849896
    ],
    [
     7,
     2,
     17408726990
    ],
    [
     7,
     3,
     -339738342
    ],
    [
     7,
     4,
     -122073710
    ],
    [
     7,
     5,
     1020073290
    ],
    [
     7,
     6,
     -190307609
    ],
    [
     7,
     7,
     -22138254
    ],
    [
     8,
     0,
     -41625656014
    ],
    [
     8,
     1,
     -23221049336
    ],
    [
     8,
     2,
     6208152226
    ],
    [
     8,
     3,
     150189696
    ],
    [
     8,
     4,
     1719972252
    ],
    [
     8,
     5,
     242776316
    ],
    [
     8,
     6,
     -309493297
    ],
    [
     9,
     0,
     -31952131282
    ],
    [
     9,
     1,
     -8429275427
    ],
    [
     9,
     2,
     3639739938
    ],
    [
     9,
     3,
     -389558343
    ],
    [
     9,
     4,
     249701027
    ],
    [
     9,
     5,
     -238411297
    ],
    [
     10,
     0,
     -4889550200
    ],
    [
     10,
     1,
     -6598846220
    ],
    [
     10,
     2,
     -685723045
    ],
    [
     10,
     3,
     -378179639
    ],
    [
     10,
     4,
     -121595408
    ],
    [
     11,
     0,
     -4668634973
    ],
    [
     11,
     1,
     -4175081585
    ],
    [
     11,
     2,
     275596814
    ],
    [
     11,
     3,
     -78733872
    ],
    [
     12,
     0,
     8339959802
    ],
    [
     12,
     1,
     -1010908370
    ],
    [
     12,
     2,
     642251239
    ],
    [
     13,
     0,
     3085396323
    ],
    [
     13,
     1,
     -318050304
    ]
   ]
  },
  {
   "t": 1,
   "l": 1301703038906,
   "a": [
    [
     0,
     2,
     497857848293
    ],
    [
     0,
     3,
     963632934688
    ],
    [
     0,
     4,
     -446208977807
    ],
    [
     0,
     5,
     -436944121145
    ],
    [
     0,
     6,
     1199381324795
    ],
    [
     0,
     7,
     -7115398323263
    ],
    [
     0,
     8,
     -8585401831456
    ],
    [
     0,
     9,
     -6529098285901
    ],
    [
     0,
     10,
     -5639305861829
    ],
    [
     0,
     11,
     -4229768267617
    ],
    [
     0,
     12,
     -3744486149396
    ],
    [
     0,
     13,
     -1824846034484
    ],
    [
     0,
     14,
     -671126056520
    ],
    [
     1,
     1,
     -248928924146
    ],
    [
     1,
     3,
     1020030065998
    ],
    [
     1,
     4,
     -160400566157
    ],
    [
     1,
     5,
     1895437357128
    ],
    [
     1,
     6,
     -150798825888
    ],
    [
     1,
     7,
     -480301254393
    ],
    [
     1,
     8,
     6970363248
    ],
    [
     1,
     9,
     -529165769523
    ],
    [
     1,
     10,
     -487225562540
    ],
    [
     1,
     11,
     -759021384934
    ],
    [
     1,
     12,
     -293827423459
    ],
    [
     1,
     13,
     25368662490
    ],
    [
     1,
     14,
     408224375472
    ],
    [
     2,
     0,
     124464462073
    ],
    [
     2,
     1,
     -240908233672
    ],
    [
     2,
     2,
     -510015032999
    ],
    [
     2,
     3,
     -21186062980
    ],
    [
     2,
     4,
     -444693371979
    ],
    [
     2,
     5,
     -186285675504
    ],
    [
     2,
     6,
     -201887428470
    ],
    [
     2,
     7,
     -25828013241
    ],
    [
     2,
     8,
     -137531958824
    ],
    [
     2,
     9,
     -89563607370
    ],
    [
     2,
     10,
     -197722842230
    ],
    [
     2,
     11,
     -17079186533
    ],
    [
     2,
     12,
     105135907614
    ],
    [
     2,
     13,
     320028814545
    ],
    [
     3,
     0,
     240908233672
    ],
    [
     3,
     1,
     55776122226
    ],
    [
     3,
     2,
     61286204519
    ],
    [
     3,
     3,
     130239874427
    ],
    [
     3,
     4,
     -263450377663
    ],
    [
     3,
     5,
     -100342546520
    ],
    [
     3,
     6,
     -10309712320
    ],
    [
     3,
     7,
     -65706392508
    ],
    [
     3,
     8,
     -75427543027
    ],
    [
     3,
     9,
     -98882840049
    ],
    [
     3,
     10,
     -16535861223
    ],
    [
     3,
     11,
     50775814018
    ],
    [
     3,
     12,
     181773152040
    ],
    [
     4,
     0,
     171343333161
    ],
    [
     4,
     1,
     16715976082
    ],
    [
     4,
     2,
     -98769452297
    ],
    [
     4,
     3,
     224052808353
    ],
    [
     4,
     4,
     -76234598377
    ],
    [
     4,
     5,
     -17128559251
    ],
    [
     4,
     6,
     -12281748373
    ],
    [
     4,
     7,
     -29326285430
    ],
    [
     4,
     8,
     -26230336050
    ],
    [
     4,
     9,
     1049217837
    ],
    [
     4,
     10,
     29608690490
    ],
    [
     4,
     11,
     89852239008
    ],
    [
     5,
     0,
     -104743192067
    ],
    [
     5,
     1,
     -152614180853
    ],
    [
     5,
     2,
     49637714160
    ],
    [
     5,
     3,
     154048691688
    ],
    [
     5,
     4,
     -31480323542
    ],
    [
     5,
     5,
     -7340352879
    ],
    [
     5,
     6,
     -11751741762
    ],
    [
     5,
     7,
     -6904343394
    ],
    [
     5,
     8,
     2326767862
    ],
    [
     5,
     9,
     12826636432
    ],
    [
     5,
     10,
     34896978396
    ],
    [
     6,
     0,
     545393501175
    ],
    [
     6,
     1,
     -16389530204
    ],
    [
     6,
     2,
     8992185469
    ],
    [
     6,
     3,
     65675219458
    ],
    [
     6,
     4,
     -2104738976
    ],
    [
     6,
     5,
     1825882511
    ],
    [
     6,
     6,
     553079696
    ],
    [
     6,
     7,
     850560800
    ],
    [
     6,
     8,
     2672711854
    ],
    [
     6,
     9,
     5159605309
    ],
    [
     7,
     0,
     -412835333500
    ],
    [
     7,
     1,
     -35107565651
    ],
    [
     7,
     2,
     -21753851105
    ],
    [
     7,
     3,
     40501656590
    ],
    [
     7,
     4,
     7935469762
    ],
    [
     7,
     5,
     2035616590
    ],
    [
     7,
     6,
     -294842898
    ],
    [
     7,
     7,
     -1346305061
    ],
    [
     7,
     8,
     -7114031708
    ],
    [
     8,
     0,
     -339848748926
    ],
    [
     8,
     1,
     -23001025436
    ],
    [
     8,
     2,
     -9429064372
    ],
    [
     8,
     3,
     22059312526
    ],
    [
     8,
     4,
     2558138730
    ],
    [
     8,
     5,
     -744120691
    ],
    [
     8,
     6,
     -2124053368
    ],
    [
     8,
     7,
     -8047352128
    ],
    [
     9,
     0,
     -41646560554
    ],
    [
     9,
     1,
     -39281440310
    ],
    [
     9,
     2,
     -13331345915
    ],
    [
     9,
     3,
     12406188729
    ],
    [
     9,
     4,
     -1152419518
    ],
    [
     9,
     5,
     -834763384
    ],
    [
     9,
     6,
     -3442026222
    ],
    [
     10,
     0,
     -77693522102
    ],
    [
     10,
     1,
     -35631768497
    ],
    [
     10,
     2,
     -6722950395
    ],
    [
     10,
     3,
     3837187313
    ],
    [
     10,
     4,
     -392929713
    ],
    [
     10,
     5,
     3057154910
    ],
    [
     11,
     0,
     -39747430794
    ],
    [
     11,
     1,
     -23919594083
    ],
    [
     11,
     2,
     -2978895580
    ],
    [
     11,
     3,
     2029532069
    ],
    [
     11,
     4,
     6812746252
    ],
    [
     12,
     0,
     -70199373602
    ],
    [
     12,
     1,
     -1762469625
    ],
    [
     12,
     2,
     -3339014875
    ],
    [
     12,
     3,
     9264782566
    ],
    [
     13,
     0,
     3555595996
    ],
    [
     13,
     1,
     -4844321307
    ],
    [
     13,
     2,
     4597013820
    ]
   ]
  },
  {
   "t": 1,
   "l": 2897156663268,
   "a": [
    [
     0,
     2,
     2387878189349
    ],
    [
     0,
     3,
     795536256122
    ],
    [
     0,
     4,
     -70505924672
    ],
    [
     0,
     5,
     3751655137975
    ],
    [
     0,
     6,
     10249665950237
    ],
    [
     0,
     7,
     4007229875082
    ],
    [
     0,
     8,
     4284026302559
    ],
    [
     0,
     9,
     4626304068243
    ],
    [
     0,
     10,
     1829443887476
    ],
    [
     0,
     11,
     2137569172992
    ],
    [
     0,
     12,
     1721127564288
    ],
    [
     0,
     13,
     1749982104940
    ],
    [
     0,
     14,
     1060922138810
    ],
    [
     1,
     1,
     -1193939094674
    ],
    [
     1,
     3,
     -177789043522
    ],
    [
     1,
     4,
     -1917837696737
    ],
    [
     1,
     5,
     -257286102068
    ],
    [
     1,
     6,
     -953913981074
    ],
    [
     1,
     7,
     -554699616687
    ],
    [
     1,
     8,
     223891778073
    ],
    [
     1,
     9,
     -718575587010
    ],
    [
     1,
     10,
     -397940340668
    ],
    [
     1,
     11,
     -315523535215
    ],
    [
     1,
     12,
     -39322066018
    ],
    [
     1,
     13,
     135152394686
    ],
    [
     1,
     14,
     -205162568222
    ],
    [
     2,
     0,
     596969547337
    ],
    [
     2,
     1,
     -198884064030
    ],
    [
     2,
     2,
     88894521761
    ],
    [
     2,
     3,
     215778174878
    ],
    [
     2,
     4,
     68322294235
    ],
    [
     2,
     5,
     130449372013
    ],
    [
     2,
     6,
     -123289424486
    ],
    [
     2,
     7,
     96018764841
    ],
    [
     2,
     8,
     -148705878163
    ],
    [
     2,
     9,
     -52745461767
    ],
    [
     2,
     10,
     -58508895810
    ],
    [
     2,
     11,
     37372354029
    ],
    [
     2,
     12,
     114947327181
    ],
    [
     2,
     13,
     -80346947410
    ],
    [
     3,
     0,
     198884064030
    ],
    [
     3,
     1,
     8813240584
    ],
    [
     3,
     2,
     263681249306
    ],
    [
     3,
     3,
     30158486407
    ],
    [
     3,
     4,
     79500911380
    ],
    [
     3,
     5,
     -5286686446
    ],
    [
     3,
     6,
     53654601516
    ],
    [
     3,
     7,
     3496409757
    ],
    [
     3,
     8,
     1795142268
    ],
    [
     3,
     9,
     -23208663283
    ],
    [
     3,
     10,
     19510385785
    ],
    [
     3,
     11,
     65668151257
    ],
    [
     3,
     12,
     -42862610309
    ],
    [
     4,
     0,
     -57667121756
    ],
    [
     4,
     1,
     -126589358684
    ],
    [
     4,
     2,
     -64318687528
    ],
    [
     4,
     3,
     -59782346226
    ],
    [
     4,
     4,
     7800716960
    ],
    [
     4,
     5,
     -2399547298
    ],
    [
     4,
     6,
     27431394172
    ],
    [
     4,
     7,
     15412790027
    ],
    [
     4,
     8,
     -7474325344
    ],
    [
     4,
     9,
     6132257300
    ],
    [
     4,
     10,
     35783150144
    ],
    [
     4,
     11,
     -18689431982
    ],
    [
     5,
     0,
     -130367387983
    ],
    [
     5,
     1,
     -239902519039
    ],
    [
     5,
     2,
     -5291736808
    ],
    [
     5,
     3,
     4461232574
    ],
    [
     5,
     4,
     -5355243867
    ],
    [
     5,
     5,
     -491598427
    ],
    [
     5,
     6,
     6041787979
    ],
    [
     5,
     7,
     -5196907721
    ],
    [
     5,
     8,
     -2542113901
    ],
    [
     5,
     9,
     12392075984
    ],
    [
     5,
     10,
     -8086844877
    ],
    [
     6,
     0,
     709544382151
    ],
    [
     6,
     1,
     35256348711
    ],
    [
     6,
     2,
     31815792395
    ],
    [
     6,
     3,
     -17543301219
    ],
    [
     6,
     4,
     -6897458423
    ],
    [
     6,
     5,
     -3091072046
    ],
    [
     6,
     6,
     -923406951
    ],
    [
     6,
     7,
     -2212487298
    ],
    [
     6,
     8,
     1767052954
    ],
    [
     6,
     9,
     -1855466468
    ],
    [
     7,
     0,
     -20555623256
    ],
    [
     7,
     1,
     -49230254592
    ],
    [
     7,
     2,
     6907920040
    ],
    [
     7,
     3,
     -7930781595
    ],
    [
     7,
     4,
     -4186049149
    ],
    [
     7,
     5,
     1735880611
    ],
    [
     7,
     6,
     -452851260
    ],
    [
     7,
     7,
     -1848444925
    ],
    [
     7,
     8,
     377152719
    ],
    [
     8,
     0,
     -10021220326
    ],
    [
     8,
     1,
     -24812343799
    ],
    [
     8,
     2,
     25698018962
    ],
    [
     8,
     3,
     -2573492765
    ],
    [
     8,
     4,
     2307214622
    ],
    [
     8,
     5,
     1481047714
    ],
    [
     8,
     6,
     -1972972457
    ],
    [
     8,
     7,
     639156856
    ],
    [
     9,
     0,
     170975804916
    ],
    [
     9,
     1,
     -17056733663
    ],
    [
     9,
     2,
     11894285551
    ],
    [
     9,
     3,
     1655503823
    ],
    [
     9,
     4,
     284162824
    ],
    [
     9,
     5,
     -384114145
    ],
    [
     9,
     6,
     205303889
    ],
    [
     10,
     0,
     -45356169668
    ],
    [
     10,
     1,
     -12037354197
    ],
    [
     10,
     2,
     303907503
    ],
    [
     10,
     3,
     -445293675
    ],
    [
     10,
     4,
     -42222396
    ],
    [
     10,
     5,
     125708281
    ],
    [
     11,
     0,
     11091676073
    ],
    [
     11,
     1,
     -13914034827
    ],
    [
     11,
     2,
     -1347837158
    ],
    [
     11,
     3,
     304181356
    ],
    [
     11,
     4,
     -53314239
    ],
    [
     12,
     0,
     -6287127098
    ],
    [
     12,
     1,
     -2166106187
    ],
    [
     12,
     2,
     -1913171694
    ],
    [
     12,
     3,
     1198042162
    ],
    [
     13,
     0,
     23075690611
    ],
    [
     13,
     1,
     -5146086553
    ],
    [
     13,
     2,
     1050077984
    ]
   ]
  },
  {
   "t": 2,
   "l": 169591057225,
   "a": [
    [
     0,
     2,
     -2638305100370
    ],
    [
     0,
     3,
     -2457457662629
    ],
    [
     0,
     4,
     550229775701
    ],
    [
     0,
     5,
     3785688517670
    ],
    [
     0,
     6,
     3625698542407
    ],
    [
     0,
     7,
     -5338600284448
    ],
    [
     0,
     8,
     -7132535491755
    ],
    [
     0,
     9,
     -3901761791199
    ],
    [
     0,
     10,
     -5525922603826
    ],
    [
     0,
     11,
     -8102607538867
    ],
    [
     0,
     12,
     -11259987257942
    ],
    [
     0,
     13,
     -10831397957547
    ],
    [
     0,
     14,
     -4249688148129
    ],
    [
     1,
     1,
     1319152550186
    ],
    [
     1,
     3,
     -951812898820
    ],
    [
     1,
     4,
     -878988832659
    ],
    [
     1,
     5,
     -495612856972
    ],
    [
     1,
     6,
     478359853153
    ],
    [
     1,
     7,
     -749257191260
    ],
    [
     1,
     8,
     412650153639
    ],
    [
     1,
     9,
     322004761136
    ],
    [
     1,
     10,
     -655964529068
    ],
    [
     1,
     11,
     -1568274767248
    ],
    [
     1,
     12,
     -2289562824103
    ],
    [
     1,
     13,
     60663731139
    ],
    [
     1,
     14,
     540459267488
    ],
    [
     2,
     0,
     -659576275091
    ],
    [
     2,
     1,
     614364415656
    ],
    [
     2,
     2,
     475906449409
    ],
    [
     2,
     3,
     -128313935861
    ],
    [
     2,
     4,
     25986645801
    ],
    [
     2,
     5,
     -239153886651
    ],
    [
     2,
     6,
     -71559459599
    ],
    [
     2,
     7,
     729670726205
    ],
    [
     2,
     8,
     609614605960
    ],
    [
     2,
     9,
     223601889382
    ],
    [
     2,
     10,
     -186858687495
    ],
    [
     2,
     11,
     -636736688935
    ],
    [
     2,
     12,
     609229300938
    ],
    [
     2,
     13,
     664049923558
    ],
    [
     2,
     14,
     96164984954
    ],
    [
     3,
     0,
     -614364415657
    ],
    [
     3,
     1,
     -68778721962
    ],
    [
     3,
     2,
     348061144023
    ],
    [
     3,
     3,
     -6619868284
    ],
    [
     3,
     4,
     64698235687
    ],
    [
     3,
     5,
     -499482060036
    ],
    [
     3,
     6,
     -240248455513
    ],
    [
     3,
     7,
     108133905725
    ],
    [
     3,
     8,
     226491488779
    ],
    [
     3,
     9,
     -657894785
    ],
    [
     3,
     10,
     -297469353451
    ],
    [
     3,
     11,
     353028400946
    ],
    [
     3,
     12,
     438280597163
    ],
    [
     3,
     13,
     -102071591385
    ],
    [
     4,
     0,
     -134785141762
    ],
    [
     4,
     1,
     -300762500284
    ],
    [
     4,
     2,
     52391425194
    ],
    [
     4,
     3,
     22504722945
    ],
    [
     4,
     4,
     159302902561
    ],
    [
     4,
     5,
     -252502931847
    ],
    [
     4,
     6,
     -139174488956
    ],
    [
     4,
     7,
     -15962653489
    ],
    [
     4,
     8,
     2613788958
    ],
    [
     4,
     9,
     -140482282621
    ],
    [
     4,
     10,
     155430426485
    ],
    [
     4,
     11,
     227578485286
    ],
    [
     4,
     12,
     -248423834253
    ],
    [
     5,
     0,
     198527054502
    ],
    [
     5,
     1,
     -105336261177
    ],
    [
     5,
     2,
     -52377346917
    ],
    [
     5,
     3,
     79320980158
    ],
    [
     5,
     4,
     164138279315
    ],
    [
     5,
     5,
     -56963701581
    ],
    [
     5,
     6,
     -26578330296
    ],
    [
     5,
     7,
     -29302616500
    ],
    [
     5,
     8,
     -64679207485
    ],
    [
     5,
     9,
     39601281956
    ],
    [
     5,
     10,
     87524176059
    ],
    [
     5,
     11,
     -339019904690
    ],
    [
     6,
     0,
     148004000280
    ],
    [
     6,
     1,
     128923666203
    ],
    [
     6,
     2,
     73569486600
    ],
    [
     6,
     3,
     54481943315
    ],
    [
     6,
     4,
     85553950696
    ],
    [
     6,
     5,
     -13409182589
    ],
    [
     6,
     6,
     -72064144
    ],
    [
     6,
     7,
     -17944829067
    ],
    [
     6,
     8,
     -5223620720
    ],
    [
     6,
     9,
     11312548577
    ],
    [
     6,
     10,
     -374026258506
    ],
    [
     7,
     0,
     -269905369950
    ],
    [
     7,
     1,
     -93627707118
    ],
    [
     7,
     2,
     -65735040528
    ],
    [
     7,
     3,
     4937782423
    ],
    [
     7,
     4,
     30263595096
    ],
    [
     7,
     5,
     -1128413186
    ],
    [
     7,
     6,
     7567789996
    ],
    [
     7,
     7,
     -15709718115
    ],
    [
     7,
     8,
     -21711392767
    ],
    [
     7,
     9,
     -371281507552
    ],
    [
     8,
     0,
     -412581727679
    ],
    [
     8,
     1,
     -72046592636
    ],
    [
     8,
     2,
     -52935225979
    ],
    [
     8,
     3,
     -17967145238
    ],
    [
     8,
     4,
     18396459504
    ],
    [
     8,
     5,
     11235768073
    ],
    [
     8,
     6,
     -3907635076
    ],
    [
     8,
     7,
     -22502090292
    ],
    [
     8,
     8,
     -336503391647
    ],
    [
     9,
     0,
     148625574005
    ],
    [
     9,
     1,
     -21866828478
    ],
    [
     9,
     2,
     -12400250933
    ],
    [
     9,
     3,
     -7002232212
    ],
    [
     9,
     4,
     24533926485
    ],
    [
     9,
     5,
     2059928487
    ],
    [
     9,
     6,
     -8621055040
    ],
    [
     9,
     7,
     -281322495972
    ],
    [
     10,
     0,
     203721436500
    ],
    [
     10,
     1,
     16938761008
    ],
    [
     10,
     2,
     123527764
    ],
    [
     10,
     3,
     3865037714
    ],
    [
     10,
     4,
     7940511697
    ],
    [
     10,
     5,
     6994759806
    ],
    [
     10,
     6,
     -215048647075
    ],
    [
     11,
     0,
     91339366658
    ],
    [
     11,
     1,
     -11880664239
    ],
    [
     11,
     2,
     -10987608468
    ],
    [
     11,
     3,
     -7204922758
    ],
    [
     11,
     4,
     23910780303
    ],
    [
     11,
     5,
     -148003048527
    ],
    [
     12,
     0,
     -77844270918
    ],
    [
     12,
     1,
     -91604773700
    ],
    [
     12,
     2,
     -13702816120
    ],
    [
     12,
     3,
     25817652758
    ],
    [
     12,
     4,
     -83225274214
    ],
    [
     13,
     0,
     -201804827960
    ],
    [
     13,
     1,
     -35577861476
    ],
    [
     13,
     2,
     26017527671
    ],
    [
     13,
     3,
     -34855126707
    ]
   ]
  },
  {
   "t": 2,
   "l": 1081997356196,
   "a": [
    [
     0,
     2,
     1158139688231
    ],
    [
     0,
     3,
     2015098376045
    ],
    [
     0,
     4,
     -131812298084
    ],
    [
     0,
     5,
     -4562482451817
    ],
    [
     0,
     6,
     -8181274791145
    ],
    [
     0,
     7,
     4368632579293
    ],
    [
     0,
     8,
     -1771243096888
    ],
    [
     0,
     9,
     8133018464989
    ],
    [
     0,
     10,
     6429422716250
    ],
    [
     0,
     11,
     4396340532566
    ],
    [
     0,
     12,
     5848207777600
    ],
    [
     0,
     13,
     6237364371783
    ],
    [
     0,
     14,
     5059829501533
    ],
    [
     1,
     1,
     -579069844116
    ],
    [
     1,
     3,
     1456004435257
    ],
    [
     1,
     4,
     1360003841950
    ],
    [
     1,
     5,
     1432221925858
    ],
    [
     1,
     6,
     2027168972764
    ],
    [
     1,
     7,
     1571223183025
    ],
    [
     1,
     8,
     3310199578381
    ],
    [
     1,
     9,
     2104096995766
    ],
    [
     1,
     10,
     1654280207964
    ],
    [
     1,
     11,
     1716672351022
    ],
    [
     1,
     12,
     1709047776416
    ],
    [
     1,
     13,
     1748206320463
    ],
    [
     1,
     14,
     -543453315584
    ],
    [
     2,
     0,
     289534922058
    ],
    [
     2,
     1,
     -503774594011
    ],
    [
     2,
     2,
     -728002217629
    ],
    [
     2,
     3,
     -439339591298
    ],
    [
     2,
     4,
     -1223590361469
    ],
    [
     2,
     5,
     -688652814482
    ],
    [
     2,
     6,
     -528048913540
    ],
    [
     2,
     7,
     -555658143444
    ],
    [
     2,
     8,
     -322202975128
    ],
    [
     2,
     9,
     -156992833538
    ],
    [
     2,
     10,
     66722241908
    ],
    [
     2,
     11,
     228996647214
    ],
    [
     2,
     12,
     488783393414
    ],
    [
     2,
     13,
     -626295806637
    ],
    [
     2,
     14,
     -260888182295
    ],
    [
     3,
     0,
     503774594011
    ],
    [
     3,
     1,
     16476537260
    ],
    [
     3,
     2,
     99338630811
    ],
    [
     3,
     3,
     457756295301
    ],
    [
     3,
     4,
     -234968001259
    ],
    [
     3,
     5,
     360308924053
    ],
    [
     3,
     6,
     -86103753993
    ],
    [
     3,
     7,
     -154779602973
    ],
    [
     3,
     8,
     -84924782727
    ],
    [
     3,
     9,
     17140200902
    ],
    [
     3,
     10,
     53647993046
    ],
    [
     3,
     11,
     218660770015
    ],
    [
     3,
     12,
     -404662271129
    ],
    [
     3,
     13,
     -186638240385
    ],
    [
     4,
     0,
     339286302924
    ],
    [
     4,
     1,
     65485357589
    ],
    [
     4,
     2,
     52030587418
    ],
    [
     4,
     3,
     316396352746
    ],
    [
     4,
     4,
     -63188955607
    ],
    [
     4,
     5,
     154740879970
    ],
    [
     4,
     6,
     3443261842
    ],
    [
     4,
     7,
     48705661650
    ],
    [
     4,
     8,
     66332694324
    ],
    [
     4,
     9,
     46560694402
    ],
    [
     4,
     10,
     104379820473
    ],
    [
     4,
     11,
     -218285203809
    ],
    [
     4,
     12,
     -104384458756
    ],
    [
     5,
     0,
     -145309105868
    ],
    [
     5,
     1,
     63116230432
    ],
    [
     5,
     2,
     -62712357160
    ],
    [
     5,
     3,
     -31755553834
    ],
    [
     5,
     4,
     -77560870719
    ],
    [
     5,
     5,
     61635235083
    ],
    [
     5,
     6,
     32366828432
    ],
    [
     5,
     7,
     49365274301
    ],
    [
     5,
     8,
     25696402963
    ],
    [
     5,
     9,
     39217812392
    ],
    [
     5,
     10,
     -103050301474
    ],
    [
     5,
     11,
     -54865739823
    ],
    [
     6,
     0,
     -522447360974
    ],
    [
     6,
     1,
     -213671301037
    ],
    [
     6,
     2,
     -97110320454
    ],
    [
     6,
     3,
     17197020313
    ],
    [
     6,
     4,
     -34244032818
    ],
    [
     6,
     5,
     14889315059
    ],
    [
     6,
     6,
     10967877246
    ],
    [
     6,
     7,
     6982632556
    ],
    [
     6,
     8,
     4551099047
    ],
    [
     6,
     9,
     -36866697885
    ],
    [
     6,
     10,
     -25719430386
    ],
    [
     7,
     0,
     402924749293
    ],
    [
     7,
     1,
     183396089191
    ],
    [
     7,
     2,
     -14403692817
    ],
    [
     7,
     3,
     2986581141
    ],
    [
     7,
     4,
     -42552365593
    ],
    [
     7,
     5,
     -8952175874
    ],
    [
     7,
     6,
     -841949216
    ],
    [
     7,
     7,
     -4121778316
    ],
    [
     7,
     8,
     -246274485
    ],
    [
     7,
     9,
     -8495708883
    ],
    [
     8,
     0,
     -45873303980
    ],
    [
     8,
     1,
     -41704695545
    ],
    [
     8,
     2,
     12518656608
    ],
    [
     8,
     3,
     -4881175201
    ],
    [
     8,
     4,
     -33067848099
    ],
    [
     8,
     5,
     -2523287155
    ],
    [
     8,
     6,
     -5507183928
    ],
    [
     8,
     7,
     10663875723
    ],
    [
     8,
     8,
     162948579
    ],
    [
     9,
     0,
     275266318387
    ],
    [
     9,
     1,
     -15347970795
    ],
    [
     9,
     2,
     26830884744
    ],
    [
     9,
     3,
     -3234829688
    ],
    [
     9,
     4,
     -14587905279
    ],
    [
     9,
     5,
     -856577490
    ],
    [
     9,
     6,
     10309316657
    ],
    [
     9,
     7,
     2115350010
    ],
    [
     10,
     0,
     -1747756509
    ],
    [
     10,
     1,
     19527713565
    ],
    [
     10,
     2,
     27836489988
    ],
    [
     10,
     3,
     539021443
    ],
    [
     10,
     4,
     -3266603431
    ],
    [
     10,
     5,
     4509532758
    ],
    [
     10,
     6,
     943461754
    ],
    [
     11,
     0,
     -20508221719
    ],
    [
     11,
     1,
     32811718655
    ],
    [
     11,
     2,
     11791619340
    ],
    [
     11,
     3,
     1274962698
    ],
    [
     11,
     4,
     -6096882051
    ],
    [
     11,
     5,
     -154083840
    ],
    [
     12,
     0,
     62179678268
    ],
    [
     12,
     1,
     21240378827
    ],
    [
     12,
     2,
     -2166638075
    ],
    [
     12,
     3,
     -7868505929
    ],
    [
     12,
     4,
     -2884255126
    ],
    [
     13,
     0,
     70978439192
    ],
    [
     13,
     1,
     -13504599994
    ],
    [
     13,
     2,
     -4473717267
    ],
    [
     13,
     3,
     -1326784616
    ]
   ]
  },
  {
   "t": 2,
   "l": 71863583389,
   "a": [
    [
     0,
     2,
     480448399962
    ],
    [
     0,
     3,
     632384123174
    ],
    [
     0,
     4,
     -484532236349
    ],
    [
     0,
     5,
     -50266594573
    ],
    [
     0,
     6,
     -4041722604483
    ],
    [
     0,
     7,
     3857746586672
    ],
    [
     0,
     8,
     -5512747576061
    ],
    [
     0,
     9,
     528849364255
    ],
    [
     0,
     10,
     671089633816
    ],
    [
     0,
     11,
     -1817476743169
    ],
    [
     0,
     12,
     -1726878694936
    ],
    [
     0,
     13,
     -1111644147806
    ],
    [
     0,
     14,
     -1205971693096
    ],
    [
     1,
     1,
     -240224199981
    ],
    [
     1,
     3,
     -115576680416
    ],
    [
     1,
     4,
     -477809998621
    ],
    [
     1,
     5,
     -363124651974
    ],
    [
     1,
     6,
     664343098708
    ],
    [
     1,
     7,
     -735675200230
    ],
    [
     1,
     8,
     405859036366
    ],
    [
     1,
     9,
     649022930245
    ],
    [
     1,
     10,
     132474716134
    ],
    [
     1,
     11,
     -85732760105
    ],
    [
     1,
     12,
     -107634128856
    ],
    [
     1,
     13,
     -219532746077
    ],
    [
     1,
     14,
     264571118649
    ],
    [
     2,
     0,
     120112099991
    ],
    [
     2,
     1,
     -158096030793
    ],
    [
     2,
     2,
     57788340208
    ],
    [
     2,
     3,
     -103051185393
    ],
    [
     2,
     4,
     -86811084664
    ],
    [
     2,
     5,
     -474719960283
    ],
    [
     2,
     6,
     20914224425
    ],
    [
     2,
     7,
     -105330341492
    ],
    [
     2,
     8,
     132310146423
    ],
    [
     2,
     9,
     2069333385
    ],
    [
     2,
     10,
     -35581939133
    ],
    [
     2,
     11,
     -4207124470
    ],
    [
     2,
     12,
     -74306680210
    ],
    [
     2,
     13,
     229177837823
    ],
    [
     2,
     14,
     47364442844
    ],
    [
     3,
     0,
     158096030793
    ],
    [
     3,
     1,
     60566529544
    ],
    [
     3,
     2,
     222503685048
    ],
    [
     3,
     3,
     59638274378
    ],
    [
     3,
     4,
     -156097643266
    ],
    [
     3,
     5,
     175931733260
    ],
    [
     3,
     6,
     -73070746309
    ],
    [
     3,
     7,
     -15513239887
    ],
    [
     3,
     8,
     34586775644
    ],
    [
     3,
     9,
     8133973080
    ],
    [
     3,
     10,
     5279741852
    ],
    [
     3,
     11,
     -31854938804
    ],
    [
     3,
     12,
     148095543072
    ],
    [
     3,
     13,
     41169763091
    ],
    [
     4,
     0,
     -119743964419
    ],
    [
     4,
     1,
     -48383930536
    ],
    [
     4,
     2,
     21041483428
    ],
    [
     4,
     3,
     186489784168
    ],
    [
     4,
     4,
     166799715
    ],
    [
     4,
     5,
     -3340703763
    ],
    [
     4,
     6,
     -61131657705
    ],
    [
     4,
     7,
     7863818185
    ],
    [
     4,
     8,
     22732613545
    ],
    [
     4,
     9,
     12670160478
    ],
    [
     4,
     10,
     -19829872913
    ],
    [
     4,
     11,
     83081273043
    ],
    [
     4,
     12,
     33482494051
    ],
    [
     5,
     0,
     -155598948891
    ],
    [
     5,
     1,
     146594746447
    ],
    [
     5,
     2,
     57005433034
    ],
    [
     5,
     3,
     -83137859385
    ],
    [
     5,
     4,
     6585339173
    ],
    [
     5,
     5,
     1245014197
    ],
    [
     5,
     6,
     -417133546
    ],
    [
     5,
     7,
     10342035973
    ],
    [
     5,
     8,
     7357391841
    ],
    [
     5,
     9,
     -14295681850
    ],
    [
     5,
     10,
     30944456388
    ],
    [
     5,
     11,
     17819226649
    ],
    [
     6,
     0,
     -455162308329
    ],
    [
     6,
     1,
     -219900540229
    ],
    [
     6,
     2,
     3967137475
    ],
    [
     6,
     3,
     20587462803
    ],
    [
     6,
     4,
     21176558830
    ],
    [
     6,
     5,
     3185410181
    ],
    [
     6,
     6,
     2964884038
    ],
    [
     6,
     7,
     1183159478
    ],
    [
     6,
     8,
     -6242132797
    ],
    [
     6,
     9,
     6457177138
    ],
    [
     6,
     10,
     7464205659
    ],
    [
     7,
     0,
     204677958584
    ],
    [
     7,
     1,
     146816221035
    ],
    [
     7,
     2,
     3806065355
    ],
    [
     7,
     3,
     7725219612
    ],
    [
     7,
     4,
     -5190526481
    ],
    [
     7,
     5,
     -3628134054
    ],
    [
     7,
     6,
     36149540
    ],
    [
     7,
     7,
     -830819311
    ],
    [
     7,
     8,
     -2035822406
    ],
    [
     7,
     9,
     3218802011
    ],
    [
     8,
     0,
     -283316215678
    ],
    [
     8,
     1,
     -44294473439
    ],
    [
     8,
     2,
     -19297988614
    ],
    [
     8,
     3,
     -3729272662
    ],
    [
     8,
     4,
     -5950256954
    ],
    [
     8,
     5,
     -948451870
    ],
    [
     8,
     6,
     2370730740
    ],
    [
     8,
     7,
     -5067164564
    ],
    [
     8,
     8,
     652857416
    ],
    [
     9,
     0,
     20424780352
    ],
    [
     9,
     1,
     -15117515711
    ],
    [
     9,
     2,
     1237655148
    ],
    [
     9,
     3,
     -2440871242
    ],
    [
     9,
     4,
     -2969402020
    ],
    [
     9,
     5,
     3207517711
    ],
    [
     9,
     6,
     -2286086331
    ],
    [
     9,
     7,
     -615865501
    ],
    [
     10,
     0,
     67607516074
    ],
    [
     10,
     1,
     15695834208
    ],
    [
     10,
     2,
     7855551434
    ],
    [
     10,
     3,
     -748337317
    ],
    [
     10,
     4,
     348472928
    ],
    [
     10,
     5,
     921599965
    ],
    [
     10,
     6,
     -590797985
    ],
    [
     11,
     0,
     -5676249909
    ],
    [
     11,
     1,
     12184995104
    ],
    [
     11,
     2,
     4821878563
    ],
    [
     11,
     3,
     -1533499794
    ],
    [
     11,
     4,
     2241575053
    ],
    [
     11,
     5,
     -635293919
    ],
    [
     12,
     0,
     -12750475885
    ],
    [
     12,
     1,
     5322797888
    ],
    [
     12,
     2,
     -388923454
    ],
    [
     12,
     3,
     2371101297
    ],
    [
     12,
     4,
     -943307659
    ],
    [
     13,
     0,
     -3380940212
    ],
    [
     13,
     1,
     -618086352
    ],
    [
     13,
     2,
     2534282082
    ],
    [
     13,
     3,
     -965457602
    ]
   ]
  },
  {
   "t": 3,
   "l": 157734959131,
   "a": [
    [
     0,
     3,
     -4322345721137
    ],
    [
     0,
     4,
     -3917084677345
    ],
    [
     0,
     5,
     -1256868823718
    ],
    [
     0,
     6,
     -640651965021
    ],
    [
     0,
     7,
     5887895414290
    ],
    [
     0,
     8,
     -1256403275699
    ],
    [
     0,
     9,
     -3216894665538
    ],
    [
     0,
     10,
     -2729296733583
    ],
    [
     0,
     11,
     -17488515269566
    ],
    [
     0,
     12,
     -30626576703943
    ],
    [
     0,
     13,
     -35951738633080
    ],
    [
     0,
     14,
     -28300519310205
    ],
    [
     1,
     3,
     965239611522
    ],
    [
     1,
     4,
     61525902909
    ],
    [
     1,
     5,
     -2143272140062
    ],
    [
     1,
     6,
     -2460379534796
    ],
    [
     1,
     7,
     791186692458
    ],
    [
     1,
     8,
     2258865128361
    ],
    [
     1,
     9,
     6240239594846
    ],
    [
     1,
     10,
     3597805191099
    ],
    [
     1,
     11,
     -1704447103390
    ],
    [
     1,
     12,
     -2709194548141
    ],
    [
     1,
     13,
     -2366269582800
    ],
    [
     1,
     14,
     5782433571680
    ],
    [
     2,
     1,
     1080586430284
    ],
    [
     2,
     2,
     -482619805761
    ],
    [
     2,
     3,
     205958743218
    ],
    [
     2,
     4,
     876831376636
    ],
    [
     2,
     5,
     -135378074734
    ],
    [
     2,
     6,
     -2249925221287
    ],
    [
     2,
     7,
     -1052929050780
    ],
    [
     2,
     8,
     1684130203728
    ],
    [
     2,
     9,
     989379847287
    ],
    [
     2,
     10,
     -662377081160
    ],
    [
     2,
     11,
     -337810235935
    ],
    [
     2,
     12,
     601924430588
    ],
    [
     2,
     13,
     5001536673089
    ],
    [
     2,
     14,
     454500910323
    ],
    [
     3,
     0,
     -1080586430284
    ],
    [
     3,
     1,
     489635584667
    ],
    [
     3,
     2,
     -221340218945
    ],
    [
     3,
     3,
     -236803717915
    ],
    [
     3,
     4,
     758824084197
    ],
    [
     3,
     5,
     979657945714
    ],
    [
     3,
     6,
     -57630479007
    ],
    [
     3,
     7,
     558666225509
    ],
    [
     3,
     8,
     511459639059
    ],
    [
     3,
     9,
     -337693997398
    ],
    [
     3,
     10,
     -262685647485
    ],
    [
     3,
     11,
     430390160508
    ],
    [
     3,
     12,
     2942832951221
    ],
    [
     3,
     13,
     -8234279145
    ],
    [
     3,
     14,
     136030317612
    ],
    [
     4,
     0,
     -493143474122
    ],
    [
     4,
     1,
     181533673091
    ],
    [
     4,
     2,
     -34508938097
    ],
    [
     4,
     3,
     -557201621275
    ],
    [
     4,
     4,
     52359545893
    ],
    [
     4,
     5,
     499356579378
    ],
    [
     4,
     6,
     -26634843095
    ],
    [
     4,
     7,
     247378093277
    ],
    [
     4,
     8,
     88046036068
    ],
    [
     4,
     9,
     13395491259
    ],
    [
     4,
     10,
     307837991316
    ],
    [
     4,
     11,
     1526370295125
    ],
    [
     4,
     12,
     -393400610235
    ],
    [
     4,
     13,
     46997819744
    ],
    [
     5,
     0,
     -137881758306
    ],
    [
     5,
     1,
     272035336911
    ],
    [
     5,
     2,
     197629874543
    ],
    [
     5,
     3,
     -417461771525
    ],
    [
     5,
     4,
     -198999598615
    ],
    [
     5,
     5,
     140369979178
    ],
    [
     5,
     6,
     -52218339103
    ],
    [
     5,
     7,
     -13673231617
    ],
    [
     5,
     8,
     -23307696646
    ],
    [
     5,
     9,
     127138754949
    ],
    [
     5,
     10,
     605743727676
    ],
    [
     5,
     11,
     -637022139988
    ],
    [
     5,
     12,
     -17628782585
    ],
    [
     6,
     0,
     -504843900462
    ],
    [
     6,
     1,
     95795987643
    ],
    [
     6,
     2,
     366560179450
    ],
    [
     6,
     3,
     -189124767827
    ],
    [
     6,
     4,
     -159592289777
    ],
    [
     6,
     5,
     64889456728
    ],
    [
     6,
     6,
     -22867586338
    ],
    [
     6,
     7,
     -13930073018
    ],
    [
     6,
     8,
     23201377349
    ],
    [
     6,
     9,
     99261871080
    ],
    [
     6,
     10,
     -757971111359
    ],
    [
     6,
     11,
     -70679300586
    ],
    [
     7,
     0,
     -283066698971
    ],
    [
     7,
     1,
     -63568064527
    ],
    [
     7,
     2,
     281389353301
    ],
    [
     7,
     3,
     -91233844456
    ],
    [
     7,
     4,
     -132583408031
    ],
    [
     7,
     5,
     40556870151
    ],
    [
     7,
     6,
     -19901805829
    ],
    [
     7,
     7,
     -13375482001
    ],
    [
     7,
     8,
     -112321609420
    ],
    [
     7,
     9,
     -775097774586
    ],
    [
     7,
     10,
     -99795705227
    ],
    [
     8,
     0,
     -393090074317
    ],
    [
     8,
     1,
     -160475160649
    ],
    [
     8,
     2,
     1744713931
    ],
    [
     8,
     3,
     -9448350965
    ],
    [
     8,
     4,
     -40902175553
    ],
    [
     8,
     5,
     37969001217
    ],
    [
     8,
     6,
     -23822792555
    ],
    [
     8,
     7,
     -126977879054
    ],
    [
     8,
     8,
     -717406234800
    ],
    [
     8,
     9,
     -102175919601
    ],
    [
     9,
     0,
     74995482633
    ],
    [
     9,
     1,
     67469732372
    ],
    [
     9,
     2,
     7540874251
    ],
    [
     9,
     3,
     34002886397
    ],
    [
     9,
     4,
     -13712600468
    ],
    [
     9,
     5,
     6448472142
    ],
    [
     9,
     6,
     -58117156692
    ],
    [
     9,
     7,
     -597560256278
    ],
    [
     9,
     8,
     -93441298607
    ],
    [
     10,
     0,
     1149159319910
    ],
    [
     10,
     1,
     98577787541
    ],
    [
     10,
     2,
     29211753440
    ],
    [
     10,
     3,
     15179460058
    ],
    [
     10,
     4,
     -16849279537
    ],
    [
     10,
     5,
     45848271198
    ],
    [
     10,
     6,
     -459316545095
    ],
    [
     10,
     7,
     -70645264335
    ],
    [
     11,
     0,
     619836391411
    ],
    [
     11,
     1,
     -97149680421
    ],
    [
     11,
     2,
     -916164738
    ],
    [
     11,
     3,
     6425911713
    ],
    [
     11,
     4,
     105121931728
    ],
    [
     11,
     5,
     -303327128428
    ],
    [
     11,
     6,
     -51884116157
    ],
    [
     12,
     0,
     -122778723257
    ],
    [
     12,
     1,
     -71236375239
    ],
    [
     12,
     2,
     2569310382
    ],
    [
     12,
     3,
     135146287276
    ],
    [
     12,
     4,
     -171680591246
    ],
    [
     12,
     5,
     -27930981964
    ],
    [
     13,
     0,
     -57991303070
    ],
    [
     13,
     1,
     -23328434059
    ],
    [
     13,
     2,
     94428487247
    ],
    [
     13,
     3,
     -56564118734
    ],
    [
     13,
     4,
     -15302178270
    ]
   ]
  },
  {
   "t": 3,
   "l": 1544540668111,
   "a": [
    [
     0,
     3,
     2654056734388
    ],
    [
     0,
     4,
     9169858831577
    ],
    [
     0,
     5,
     6659244206132
    ],
    [
     0,
     6,
     562721807932
    ],
    [
     0,
     7,
     -24419014753083
    ],
    [
     0,
     8,
     8511018486343
    ],
    [
     0,
     9,
     -2423347760947
    ],
    [
     0,
     10,
     4518569708763
    ],
    [
     0,
     11,
     15652936302952
    ],
    [
     0,
     12,
     16416878081801
    ],
    [
     0,
     13,
     17838961004937
    ],
    [
     0,
     14,
     14712570129077
    ],
    [
     1,
     3,
     -111722027631
    ],
    [
     1,
     4,
     2254210782355
    ],
    [
     1,
     5,
     235769338031
    ],
    [
     1,
     6,
     -2403205896040
    ],
    [
     1,
     7,
     -70643166007
    ],
    [
     1,
     8,
     -3333637316218
    ],
    [
     1,
     9,
     -2559900427376
    ],
    [
     1,
     10,
     928218888507
    ],
    [
     1,
     11,
     2285563503921
    ],
    [
     1,
     12,
     2848680602296
    ],
    [
     1,
     13,
     1617123773810
    ],
    [
     1,
     14,
     -3814374105841
    ],
    [
     2,
     1,
     -663514183597
    ],
    [
     2,
     2,
     55861013816
    ],
    [
     2,
     3,
     859862734191
    ],
    [
     2,
     4,
     1942035434524
    ],
    [
     2,
     5,
     2168117414508
    ],
    [
     2,
     6,
     2401666821270
    ],
    [
     2,
     7,
     1442060953957
    ],
    [
     2,
     8,
     488005121227
    ],
    [
     2,
     9,
     1755004124496
    ],
    [
     2,
     10,
     1787206608020
    ],
    [
     2,
     11,
     1601526920374
    ],
    [
     2,
     12,
     907442767998
    ],
    [
     2,
     13,
     -2418842318419
    ],
    [
     2,
     14,
     -93703282106
    ],
    [
     3,
     0,
     663514183597
    ],
    [
     3,
     1,
     -1146232353947
    ],
    [
     3,
     2,
     -1423415429780
    ],
    [
     3,
     3,
     -1090095013912
    ],
    [
     3,
     4,
     -547865357311
    ],
    [
     3,
     5,
     -2053115515163
    ],
    [
     3,
     6,
     -426048366487
    ],
    [
     3,
     7,
     -731861075603
    ],
    [
     3,
     8,
     -48179606725
    ],
    [
     3,
     9,
     208844953467
    ],
    [
     3,
     10,
     263408426794
    ],
    [
     3,
     11,
     57731511984
    ],
    [
     3,
     12,
     -1593742562574
    ],
    [
     3,
     13,
     -145271261539
    ],
    [
     3,
     14,
     70793141128
    ],
    [
     4,
     0,
     1691418024013
    ],
    [
     4,
     1,
     13728604212
    ],
    [
     4,
     2,
     149144777721
    ],
    [
     4,
     3,
     1979992983
    ],
    [
     4,
     4,
     165781763521
    ],
    [
     4,
     5,
     -455366545965
    ],
    [
     4,
     6,
     -11660008950
    ],
    [
     4,
     7,
     -108250157040
    ],
    [
     4,
     8,
     -51344902621
    ],
    [
     4,
     9,
     27661064077
    ],
    [
     4,
     10,
     -57094215743
    ],
    [
     4,
     11,
     -878322037385
    ],
    [
     4,
     12,
     -128222071943
    ],
    [
     4,
     13,
     64486010608
    ],
    [
     5,
     0,
     1536846395252
    ],
    [
     5,
     1,
     -166431677310
    ],
    [
     5,
     2,
     -116020288752
    ],
    [
     5,
     3,
     683457569142
    ],
    [
     5,
     4,
     305068298995
    ],
    [
     5,
     5,
     -69822350450
    ],
    [
     5,
     6,
     106477014600
    ],
    [
     5,
     7,
     10944137028
    ],
    [
     5,
     8,
     21068919753
    ],
    [
     5,
     9,
     -3759263103
    ],
    [
     5,
     10,
     -370222066360
    ],
    [
     5,
     11,
     -98796640676
    ],
    [
     5,
     12,
     84159246870
    ],
    [
     6,
     0,
     791582151261
    ],
    [
     6,
     1,
     509837420769
    ],
    [
     6,
     2,
     -305017220412
    ],
    [
     6,
     3,
     139576089893
    ],
    [
     6,
     4,
     134772255076
    ],
    [
     6,
     5,
     -51066045971
    ],
    [
     6,
     6,
     54237211645
    ],
    [
     6,
     7,
     17293201852
    ],
    [
     6,
     8,
     -2885225993
    ],
    [
     6,
     9,
     -80260862501
    ],
    [
     6,
     10,
     -72110909778
    ],
    [
     6,
     11,
     77477293392
    ],
    [
     7,
     0,
     -954734312560
    ],
    [
     7,
     1,
     -389556579638
    ],
    [
     7,
     2,
     -243196028216
    ],
    [
     7,
     3,
     40441832689
    ],
    [
     7,
     4,
     33478255919
    ],
    [
     7,
     5,
     -39161460385
    ],
    [
     7,
     6,
     23078759516
    ],
    [
     7,
     7,
     2786127811
    ],
    [
     7,
     8,
     35284497818
    ],
    [
     7,
     9,
     -46067099328
    ],
    [
     7,
     10,
     73841390670
    ],
    [
     8,
     0,
     697240611183
    ],
    [
     8,
     1,
     185003537699
    ],
    [
     8,
     2,
     -71214207946
    ],
    [
     8,
     3,
     -53118919261
    ],
    [
     8,
     4,
     4887391401
    ],
    [
     8,
     5,
     -35767389397
    ],
    [
     8,
     6,
     12363529353
    ],
    [
     8,
     7,
     62344661693
    ],
    [
     8,
     8,
     -33125895575
    ],
    [
     8,
     9,
     65393298744
    ],
    [
     9,
     0,
     -443167563714
    ],
    [
     9,
     1,
     41628447611
    ],
    [
     9,
     2,
     -33043991516
    ],
    [
     9,
     3,
     -34145780583
    ],
    [
     9,
     4,
     76211829
    ],
    [
     9,
     5,
     -13475962406
    ],
    [
     9,
     6,
     36325039738
    ],
    [
     9,
     7,
     -25479187046
    ],
    [
     9,
     8,
     49975219909
    ],
    [
     10,
     0,
     -548462325059
    ],
    [
     10,
     1,
     150821368440
    ],
    [
     10,
     2,
     -7988689208
    ],
    [
     10,
     3,
     -18935249134
    ],
    [
     10,
     4,
     4003722872
    ],
    [
     10,
     5,
     -16120844090
    ],
    [
     10,
     6,
     -18441786414
    ],
    [
     10,
     7,
     35645189478
    ],
    [
     11,
     0,
     102556855856
    ],
    [
     11,
     1,
     131505601996
    ],
    [
     11,
     2,
     15808379982
    ],
    [
     11,
     3,
     -6001192741
    ],
    [
     11,
     4,
     -41834213544
    ],
    [
     11,
     5,
     -20458613619
    ],
    [
     11,
     6,
     23666519452
    ],
    [
     12,
     0,
     126015673454
    ],
    [
     12,
     1,
     79866587500
    ],
    [
     12,
     2,
     11254004760
    ],
    [
     12,
     3,
     -51934850796
    ],
    [
     12,
     4,
     -14760459286
    ],
    [
     12,
     5,
     9891888315
    ],
    [
     13,
     0,
     143684096905
    ],
    [
     13,
     1,
     10694325407
    ],
    [
     13,
     2,
     -23356393032
    ],
    [
     13,
     3,
     -10712233874
    ],
    [
     13,
     4,
     3888299764
    ]
   ]
  },
  {
   "t": 3,
   "l": 256068754161,
   "a": [
    [
     0,
     3,
     -460572209637
    ],
    [
     0,
     4,
     -1147217494453
    ],
    [
     0,
     5,
     1773469760889
    ],
    [
     0,
     6,
     -262426205560
    ],
    [
     0,
     7,
     -6325623274003
    ],
    [
     0,
     8,
     -8408947521284
    ],
    [
     0,
     9,
     9731817704721
    ],
    [
     0,
     10,
     -9465899305679
    ],
    [
     0,
     11,
     -6555920068182
    ],
    [
     0,
     12,
     2453715491551
    ],
    [
     0,
     13,
     2205068103075
    ],
    [
     0,
     14,
     3781918925788
    ],
    [
     1,
     3,
     37865880803
    ],
    [
     1,
     4,
     851144848968
    ],
    [
     1,
     5,
     -1167310922438
    ],
    [
     1,
     6,
     -307299221816
    ],
    [
     1,
     7,
     -135977378924
    ],
    [
     1,
     8,
     5905899366927
    ],
    [
     1,
     9,
     281886611351
    ],
    [
     1,
     10,
     460058267519
    ],
    [
     1,
     11,
     3698625965416
    ],
    [
     1,
     12,
     4589594985112
    ],
    [
     1,
     13,
     5188946267982
    ],
    [
     1,
     14,
     1887431127160
    ],
    [
     2,
     1,
     115143052409
    ],
    [
     2,
     2,
     -18932940401
    ],
    [
     2,
     3,
     273723795260
    ],
    [
     2,
     4,
     -189373762754
    ],
    [
     2,
     5,
     -903845491595
    ],
    [
     2,
     6,
     -447861631053
    ],
    [
     2,
     7,
     -115387372418
    ],
    [
     2,
     8,
     -733109942011
    ],
    [
     2,
     9,
     -1105948209656
    ],
    [
     2,
     10,
     297023218946
    ],
    [
     2,
     11,
     789931892075
    ],
    [
     2,
     12,
     1777482047460
    ],
    [
     2,
     13,
     63938133437
    ],
    [
     2,
     14,
     -950628019835
    ],
    [
     3,
     0,
     -115143052409
    ],
    [
     3,
     1,
     143402186807
    ],
    [
     3,
     2,
     -486510007502
    ],
    [
     3,
     3,
     20425177846
    ],
    [
     3,
     4,
     79415168280
    ],
    [
     3,
     5,
     -48450471282
    ],
    [
     3,
     6,
     -462479918568
    ],
    [
     3,
     7,
     -145384478796
    ],
    [
     3,
     8,
     -430862289304
    ],
    [
     3,
     9,
     -94115300730
    ],
    [
     3,
     10,
     204564422176
    ],
    [
     3,
     11,
     663961120716
    ],
    [
     3,
     12,
     -88743546085
    ],
    [
     3,
     13,
     -723957703192
    ],
    [
     3,
     14,
     -109617450013
    ],
    [
     4,
     0,
     -205636810009
    ],
    [
     4,
     1,
     26020037574
    ],
    [
     4,
     2,
     257306420602
    ],
    [
     4,
     3,
     80823801206
    ],
    [
     4,
     4,
     131880580010
    ],
    [
     4,
     5,
     -181450396551
    ],
    [
     4,
     6,
     230653355924
    ],
    [
     4,
     7,
     74547348125
    ],
    [
     4,
     8,
     12703580272
    ],
    [
     4,
     9,
     78325467079
    ],
    [
     4,
     10,
     294512889278
    ],
    [
     4,
     11,
     -58886267329
    ],
    [
     4,
     12,
     -437404571746
    ],
    [
     4,
     13,
     -102796131202
    ],
    [
     5,
     0,
     487666485414
    ],
    [
     5,
     1,
     -84626310490
    ],
    [
     5,
     2,
     190358592329
    ],
    [
     5,
     3,
     -98574888217
    ],
    [
     5,
     4,
     119282268606
    ],
    [
     5,
     5,
     43299866604
    ],
    [
     5,
     6,
     140977702994
    ],
    [
     5,
     7,
     47051202523
    ],
    [
     5,
     8,
     41032617871
    ],
    [
     5,
     9,
     107202852018
    ],
    [
     5,
     10,
     641993420
    ],
    [
     5,
     11,
     -208960874969
    ],
    [
     5,
     12,
     -43356879143
    ],
    [
     6,
     0,
     -361573980399
    ],
    [
     6,
     1,
     -68891336092
    ],
    [
     6,
     2,
     121504912417
    ],
    [
     6,
     3,
     143361452863
    ],
    [
     6,
     4,
     -92815606549
    ],
    [
     6,
     5,
     -19184026576
    ],
    [
     6,
     6,
     21661471653
    ],
    [
     6,
     7,
     9756849857
    ],
    [
     6,
     8,
     11381467832
    ],
    [
     6,
     9,
     17426734621
    ],
    [
     6,
     10,
     -83028561771
    ],
    [
     6,
     11,
     -12539066049
    ],
    [
     7,
     0,
     -609409356219
    ],
    [
     7,
     1,
     -4264538223
    ],
    [
     7,
     2,
     -60836496105
    ],
    [
     7,
     3,
     -35307816987
    ],
    [
     7,
     4,
     -81710828023
    ],
    [
     7,
     5,
     -18877352548
    ],
    [
     7,
     6,
     -821036080
    ],
    [
     7,
     7,
     -23478688190
    ],
    [
     7,
     8,
     9749921510
    ],
    [
     7,
     9,
     -22141197910
    ],
    [
     7,
     10,
     -3003671946
    ],
    [
     8,
     0,
     -398355728280
    ],
    [
     8,
     1,
     -348626371364
    ],
    [
     8,
     2,
     90258386325
    ],
    [
     8,
     3,
     33169725174
    ],
    [
     8,
     4,
     -28744671868
    ],
    [
     8,
     5,
     -9167594370
    ],
    [
     8,
     6,
     -12256400554
    ],
    [
     8,
     7,
     4266384873
    ],
    [
     8,
     8,
     8251898328
    ],
    [
     8,
     9,
     408883485
    ],
    [
     9,
     0,
     798985812715
    ],
    [
     9,
     1,
     42569752736
    ],
    [
     9,
     2,
     82176683752
    ],
    [
     9,
     3,
     19872626362
    ],
    [
     9,
     4,
     -19918484575
    ],
    [
     9,
     5,
     -4749302579
    ],
    [
     9,
     6,
     -359801119
    ],
    [
     9,
     7,
     12697981901
    ],
    [
     9,
     8,
     -709320462
    ],
    [
     10,
     0,
     -309347917434
    ],
    [
     10,
     1,
     -65642847307
    ],
    [
     10,
     2,
     3769608573
    ],
    [
     10,
     3,
     7556485378
    ],
    [
     10,
     4,
     4327931122
    ],
    [
     10,
     5,
     -6571860564
    ],
    [
     10,
     6,
     9168538039
    ],
    [
     10,
     7,
     -5130305159
    ],
    [
     11,
     0,
     -305872945891
    ],
    [
     11,
     1,
     -9092964709
    ],
    [
     11,
     2,
     -6182030172
    ],
    [
     11,
     3,
     4273185517
    ],
    [
     11,
     4,
     -7226308038
    ],
    [
     11,
     5,
     729382065
    ],
    [
     11,
     6,
     -5737780972
    ],
    [
     12,
     0,
     172959812758
    ],
    [
     12,
     1,
     51665256464
    ],
    [
     12,
     2,
     -34612128946
    ],
    [
     12,
     3,
     -1282165408
    ],
    [
     12,
     4,
     -1815465278
    ],
    [
     12,
     5,
     -7382653802
    ],
    [
     13,
     0,
     246888170633
    ],
    [
     13,
     1,
     -51258780374
    ],
    [
     13,
     2,
     -6455148900
    ],
    [
     13,
     3,
     1424950513
    ],
    [
     13,
     4,
     -3773710563
    ]
   ]
  },
  {
   "t": 3,
   "l": 163362590137,
   "a": [
    [
     0,
     3,
     -1481542666166
    ],
    [
     0,
     4,
     -967551295470
    ],
    [
     0,
     5,
     -1454166352000
    ],
    [
     0,
     6,
     -2098790679151
    ],
    [
     0,
     7,
     -712185936513
    ],
    [
     0,
     8,
     -2136965045665
    ],
    [
     0,
     9,
     4167713784733
    ],
    [
     0,
     10,
     -2963927149640
    ],
    [
     0,
     11,
     -5493627763173
    ],
    [
     0,
     12,
     -1272202891670
    ],
    [
     0,
     13,
     -4558935417199
    ],
    [
     0,
     14,
     -7011831902306
    ],
    [
     1,
     3,
     587664954478
    ],
    [
     1,
     4,
     -1486678227215
    ],
    [
     1,
     5,
     -1530716571924
    ],
    [
     1,
     6,
     -947707537891
    ],
    [
     1,
     7,
     71853240933
    ],
    [
     1,
     8,
     1227645372589
    ],
    [
     1,
     9,
     660707917708
    ],
    [
     1,
     10,
     127058855157
    ],
    [
     1,
     11,
     234801281583
    ],
    [
     1,
     12,
     -232709194625
    ],
    [
     1,
     13,
     -1789462621780
    ],
    [
     1,
     14,
     907264954737
    ],
    [
     2,
     1,
     370385666541
    ],
    [
     2,
     2,
     -293832477239
    ],
    [
     2,
     3,
     -109456996608
    ],
    [
     2,
     4,
     -521717239339
    ],
    [
     2,
     5,
     -153788877190
    ],
    [
     2,
     6,
     -401378765108
    ],
    [
     2,
     7,
     -283567869552
    ],
    [
     2,
     8,
     372062581878
    ],
    [
     2,
     9,
     16393111587
    ],
    [
     2,
     10,
     -114191307929
    ],
    [
     2,
     11,
     -86360677668
    ],
    [
     2,
     12,
     -626681509057
    ],
    [
     2,
     13,
     696065302729
    ],
    [
     2,
     14,
     -178711690294
    ],
    [
     3,
     0,
     -370385666541
    ],
    [
     3,
     1,
     120943911934
    ],
    [
     3,
     2,
     481126553412
    ],
    [
     3,
     3,
     184639677433
    ],
    [
     3,
     4,
     137220979676
    ],
    [
     3,
     5,
     78271026835
    ],
    [
     3,
     6,
     -111518439380
    ],
    [
     3,
     7,
     164522125852
    ],
    [
     3,
     8,
     60230159806
    ],
    [
     3,
     9,
     -41236845935
    ],
    [
     3,
     10,
     25994510949
    ],
    [
     3,
     11,
     -262034838059
    ],
    [
     3,
     12,
     438374814219
    ],
    [
     3,
     13,
     -161982371066
    ],
    [
     3,
     14,
     -114145169722
    ],
    [
     4,
     0,
     -34499629281
    ],
    [
     4,
     1,
     36156898696
    ],
    [
     4,
     2,
     305667984846
    ],
    [
     4,
     3,
     -73042291701
    ],
    [
     4,
     4,
     33372139719
    ],
    [
     4,
     5,
     92449654456
    ],
    [
     4,
     6,
     28313272522
    ],
    [
     4,
     7,
     131658906274
    ],
    [
     4,
     8,
     23122768116
    ],
    [
     4,
     9,
     57466350467
    ],
    [
     4,
     10,
     -69994317083
    ],
    [
     4,
     11,
     290312516928
    ],
    [
     4,
     12,
     -36341791403
    ],
    [
     4,
     13,
     10348440970
    ],
    [
     5,
     0,
     -646357740005
    ],
    [
     5,
     1,
     -29686469073
    ],
    [
     5,
     2,
     76379273602
    ],
    [
     5,
     3,
     -42022010021
    ],
    [
     5,
     4,
     -45665826397
    ],
    [
     5,
     5,
     23970127240
    ],
    [
     5,
     6,
     25137025083
    ],
    [
     5,
     7,
     11361605131
    ],
    [
     5,
     8,
     25909912220
    ],
    [
     5,
     9,
     -18173135103
    ],
    [
     5,
     10,
     119822591314
    ],
    [
     5,
     11,
     -14343222820
    ],
    [
     5,
     12,
     35003044079
    ],
    [
     6,
     0,
     -709881856058
    ],
    [
     6,
     1,
     34718464862
    ],
    [
     6,
     2,
     46971342527
    ],
    [
     6,
     3,
     9568277151
    ],
    [
     6,
     4,
     -35458843385
    ],
    [
     6,
     5,
     -5332214197
    ],
    [
     6,
     6,
     -6637889190
    ],
    [
     6,
     7,
     8822123987
    ],
    [
     6,
     8,
     4100227430
    ],
    [
     6,
     9,
     33621614142
    ],
    [
     6,
     10,
     -1795862734
    ],
    [
     6,
     11,
     47737078238
    ],
    [
     7,
     0,
     -292973265035
    ],
    [
     7,
     1,
     11235777086
    ],
    [
     7,
     2,
     49953434911
    ],
    [
     7,
     3,
     -39559665159
    ],
    [
     7,
     4,
     -46106789077
    ],
    [
     7,
     5,
     3176005128
    ],
    [
     7,
     6,
     -7169389484
    ],
    [
     7,
     7,
     8465789014
    ],
    [
     7,
     8,
     -8633734371
    ],
    [
     7,
     9,
     554840983
    ],
    [
     7,
     10,
     44724905501
    ],
    [
     8,
     0,
     -183105942233
    ],
    [
     8,
     1,
     -125387889078
    ],
    [
     8,
     2,
     3989394923
    ],
    [
     8,
     3,
     -7776534055
    ],
    [
     8,
     4,
     -8780373872
    ],
    [
     8,
     5,
     616478316
    ],
    [
     8,
     6,
     1257026710
    ],
    [
     8,
     7,
     -17900720908
    ],
    [
     8,
     8,
     -586695510
    ],
    [
     8,
     9,
     37126703138
    ],
    [
     9,
     0,
     184617486406
    ],
    [
     9,
     1,
     72137318404
    ],
    [
     9,
     2,
     22930000380
    ],
    [
     9,
     3,
     7005111904
    ],
    [
     9,
     4,
     -13375587164
    ],
    [
     9,
     5,
     905376638
    ],
    [
     9,
     6,
     -11144427842
    ],
    [
     9,
     7,
     -141980031
    ],
    [
     9,
     8,
     25624431125
    ],
    [
     10,
     0,
     141906224325
    ],
    [
     10,
     1,
     47999171105
    ],
    [
     10,
     2,
     6494536292
    ],
    [
     10,
     3,
     2728993280
    ],
    [
     10,
     4,
     -7184459123
    ],
    [
     10,
     5,
     2481421228
    ],
    [
     10,
     6,
     -1373537623
    ],
    [
     10,
     7,
     15917132276
    ],
    [
     11,
     0,
     48889764622
    ],
    [
     11,
     1,
     -25301587649
    ],
    [
     11,
     2,
     10660261441
    ],
    [
     11,
     3,
     2496940690
    ],
    [
     11,
     4,
     8581505794
    ],
    [
     11,
     5,
     -728229979
    ],
    [
     11,
     6,
     6852596216
    ],
    [
     12,
     0,
     49884094531
    ],
    [
     12,
     1,
     15278458980
    ],
    [
     12,
     2,
     16350328011
    ],
    [
     12,
     3,
     15789062921
    ],
    [
     12,
     4,
     -2362273050
    ],
    [
     12,
     5,
     1859967276
    ],
    [
     13,
     0,
     28953764335
    ],
    [
     13,
     1,
     21601449546
    ],
    [
     13,
     2,
     10884566538
    ],
    [
     13,
     3,
     999183300
    ],
    [
     13,
     4,
     -1202527753
    ]
   ]
  },
  {
   "t": 4,
   "l": 1570024809611,
   "a": [
    [
     0,
     4,
     4119239280000
    ],
    [
     0,
     5,
     12051890077669
    ],
    [
     0,
     6,
     16903396661028
    ],
    [
     0,
     7,
     4605265919666
    ],
    [
     0,
     8,
     -28525377596911
    ],
    [
     0,
     9,
     -914275075801
    ],
    [
     0,
     10,
     -36126861470036
    ],
    [
     0,
     11,
     7327673035167
    ],
    [
     0,
     12,
     48309608940443
    ],
    [
     0,
     13,
     73559606915670
    ],
    [
     0,
     14,
     61891105103889
    ],
    [
     1,
     3,
     1092277422390
    ],
    [
     1,
     4,
     1352472002159
    ],
    [
     1,
     5,
     5531323004279
    ],
    [
     1,
     6,
     5571561715031
    ],
    [
     1,
     7,
     5684461804320
    ],
    [
     1,
     8,
     3212659723955
    ],
    [
     1,
     9,
     -14015717295717
    ],
    [
     1,
     10,
     -3185752691571
    ],
    [
     1,
     11,
     1663002202860
    ],
    [
     1,
     12,
     6319604570259
    ],
    [
     1,
     13,
     10379628011164
    ],
    [
     1,
     14,
     -13354273733814
    ],
    [
     2,
     2,
     -546138711196
    ],
    [
     2,
     3,
     -368621410233
    ],
    [
     2,
     4,
     883533604453
    ],
    [
     2,
     5,
     -1034076360275
    ],
    [
     2,
     6,
     3282020714609
    ],
    [
     2,
     7,
     3766779590882
    ],
    [
     2,
     8,
     -2802293887972
    ],
    [
     2,
     9,
     -81024369535
    ],
    [
     2,
     10,
     2012038999017
    ],
    [
     2,
     11,
     356574215800
    ],
    [
     2,
     12,
     -141840648959
    ],
    [
     2,
     13,
     -13389198911716
    ],
    [
     2,
     14,
     -2276859115363
    ],
    [
     3,
     1,
     -514904910000
    ],
    [
     3,
     2,
     30503409692
    ],
    [
     3,
     3,
     160246991169
    ],
    [
     3,
     4,
     621904974979
    ],
    [
     3,
     5,
     2500939369913
    ],
    [
     3,
     6,
     -216279698012
    ],
    [
     3,
     7,
     1472515844594
    ],
    [
     3,
     8,
     556800712056
    ],
    [
     3,
     9,
     1120397814899
    ],
    [
     3,
     10,
     1211355373954
    ],
    [
     3,
     11,
     566152555149
    ],
    [
     3,
     12,
     -7766089997539
    ],
    [
     3,
     13,
     92607992094
    ],
    [
     3,
     14,
     -211382158468
    ],
    [
     4,
     0,
     1045426720599
    ],
    [
     4,
     1,
     -937553834969
    ],
    [
     4,
     2,
     -1594436065634
    ],
    [
     4,
     3,
     -521389085168
    ],
    [
     4,
     4,
     -631304663987
    ],
    [
     4,
     5,
     -1093737240457
    ],
    [
     4,
     6,
     -919861673262
    ],
    [
     4,
     7,
     -486630530887
    ],
    [
     4,
     8,
     -266798429981
    ],
    [
     4,
     9,
     6513592755
    ],
    [
     4,
     10,
     300489456877
    ],
    [
     4,
     11,
     -3790451513384
    ],
    [
     4,
     12,
     1991169386370
    ],
    [
     4,
     13,
     -522584317083
    ],
    [
     4,
     14,
     117494717534
    ],
    [
     5,
     0,
     1929133760383
    ],
    [
     5,
     1,
     224286096088
    ],
    [
     5,
     2,
     278736280830
    ],
    [
     5,
     3,
     -1020865621452
    ],
    [
     5,
     4,
     414410486294
    ],
    [
     5,
     5,
     77823604095
    ],
    [
     5,
     6,
     -650078731352
    ],
    [
     5,
     7,
     -180762234740
    ],
    [
     5,
     8,
     -154575011307
    ],
    [
     5,
     9,
     -39520106758
    ],
    [
     5,
     10,
     -1542973077548
    ],
    [
     5,
     11,
     3079253134810
    ],
    [
     5,
     12,
     -508684207308
    ],
    [
     5,
     13,
     140561628281
    ],
    [
     6,
     0,
     2776108089617
    ],
    [
     6,
     1,
     -582940724335
    ],
    [
     6,
     2,
     -199019403490
    ],
    [
     6,
     3,
     370892964748
    ],
    [
     6,
     4,
     224166082352
    ],
    [
     6,
     5,
     232633755067
    ],
    [
     6,
     6,
     -252747069110
    ],
    [
     6,
     7,
     21333444703
    ],
    [
     6,
     8,
     47443517823
    ],
    [
     6,
     9,
     -242187063923
    ],
    [
     6,
     10,
     3586924519147
    ],
    [
     6,
     11,
     -497721276155
    ],
    [
     6,
     12,
     138606787268
    ],
    [
     7,
     0,
     1530831584540
    ],
    [
     7,
     1,
     794555866770
    ],
    [
     7,
     2,
     -486081881295
    ],
    [
     7,
     3,
     -16331507096
    ],
    [
     7,
     4,
     321713120254
    ],
    [
     7,
     5,
     221139471984
    ],
    [
     7,
     6,
     -96430642380
    ],
    [
     7,
     7,
     35457476882
    ],
    [
     7,
     8,
     316388766790
    ],
    [
     7,
     9,
     3624174889902
    ],
    [
     7,
     10,
     -417567111494
    ],
    [
     7,
     11,
     135716075439
    ],
    [
     8,
     0,
     2066550045944
    ],
    [
     8,
     1,
     -234392650338
    ],
    [
     8,
     2,
     1667647187
    ],
    [
     8,
     3,
     -59743085790
    ],
    [
     8,
     4,
     107334319683
    ],
    [
     8,
     5,
     120684424219
    ],
    [
     8,
     6,
     -49780921081
    ],
    [
     8,
     7,
     370089682300
    ],
    [
     8,
     8,
     3327143817732
    ],
    [
     8,
     9,
     -352834675875
    ],
    [
     8,
     10,
     114529328733
    ],
    [
     9,
     0,
     1691536501846
    ],
    [
     9,
     1,
     213598190493
    ],
    [
     9,
     2,
     -171849847354
    ],
    [
     9,
     3,
     -107630350493
    ],
    [
     9,
     4,
     -11697056693
    ],
    [
     9,
     5,
     26387073232
    ],
    [
     9,
     6,
     132530452847
    ],
    [
     9,
     7,
     2801218980997
    ],
    [
     9,
     8,
     -274680575154
    ],
    [
     9,
     9,
     95872885988
    ],
    [
     10,
     0,
     -1957392239839
    ],
    [
     10,
     1,
     -84221749340
    ],
    [
     10,
     2,
     -140425030566
    ],
    [
     10,
     3,
     -50781672122
    ],
    [
     10,
     4,
     -34222004347
    ],
    [
     10,
     5,
     -97140612305
    ],
    [
     10,
     6,
     2124153966642
    ],
    [
     10,
     7,
     -201153324115
    ],
    [
     10,
     8,
     65907856425
    ],
    [
     11,
     0,
     -307804279603
    ],
    [
     11,
     1,
     139514565144
    ],
    [
     11,
     2,
     -52091438851
    ],
    [
     11,
     3,
     -13543426519
    ],
    [
     11,
     4,
     -347918338888
    ],
    [
     11,
     5,
     1458254119697
    ],
    [
     11,
     6,
     -144165729543
    ],
    [
     11,
     7,
     48123327554
    ],
    [
     12,
     0,
     296643090814
    ],
    [
     12,
     1,
     162461532948
    ],
    [
     12,
     2,
     16990562822
    ],
    [
     12,
     3,
     -399543951091
    ],
    [
     12,
     4,
     809131648607
    ],
    [
     12,
     5,
     -76943807755
    ],
    [
     12,
     6,
     21243670490
    ],
    [
     13,
     0,
     130769081791
    ],
    [
     13,
     1,
     199137242290
    ],
    [
     13,
     2,
     -325473586525
    ],
    [
     13,
     3,
     320064576099
    ],
    [
     13,
     4,
     -36790410483
    ],
    [
     13,
     5,
     14403390326
    ]
   ]
  },
  {
   "t": 4,
   "l": 343312991217,
   "a": [
    [
     0,
     4,
     -871797388465
    ],
    [
     0,
     5,
     2508877335247
    ],
    [
     0,
     6,
     -1034353306457
    ],
    [
     0,
     7,
     -2403373725652
    ],
    [
     0,
     8,
     6468551965650
    ],
    [
     0,
     9,
     -2163703029282
    ],
    [
     0,
     10,
     2529973640142
    ],
    [
     0,
     11,
     16686610081633
    ],
    [
     0,
     12,
     20762107790269
    ],
    [
     0,
     13,
     22457397924466
    ],
    [
     0,
     14,
     8354725639751
    ],
    [
     1,
     3,
     -1107059301076
    ],
    [
     1,
     4,
     -344817883423
    ],
    [
     1,
     5,
     1196460148623
    ],
    [
     1,
     6,
     -1416892824043
    ],
    [
     1,
     7,
     -2613769568356
    ],
    [
     1,
     8,
     -3601367411181
    ],
    [
     1,
     9,
     -2708876154509
    ],
    [
     1,
     10,
     -1770525244238
    ],
    [
     1,
     11,
     -4534543312987
    ],
    [
     1,
     12,
     -4597064654262
    ],
    [
     1,
     13,
     -5355404818593
    ],
    [
     1,
     14,
     -5052683800147
    ],
    [
     2,
     2,
     553529650538
    ],
    [
     2,
     3,
     -260439796338
    ],
    [
     2,
     4,
     -1526487186668
    ],
    [
     2,
     5,
     -335603065380
    ],
    [
     2,
     6,
     363016751419
    ],
    [
     2,
     7,
     656692644757
    ],
    [
     2,
     8,
     543920302152
    ],
    [
     2,
     9,
     2579792581469
    ],
    [
     2,
     10,
     1592618477178
    ],
    [
     2,
     11,
     1520875884394
    ],
    [
     2,
     12,
     653882260089
    ],
    [
     2,
     13,
     -424546688026
    ],
    [
     2,
     14,
     2156106878908
    ],
    [
     3,
     1,
     108974673558
    ],
    [
     3,
     2,
     346644267193
    ],
    [
     3,
     3,
     654448678603
    ],
    [
     3,
     4,
     -172693007220
    ],
    [
     3,
     5,
     -1210416589917
    ],
    [
     3,
     6,
     -434596111566
    ],
    [
     3,
     7,
     -575589182244
    ],
    [
     3,
     8,
     499624030028
    ],
    [
     3,
     9,
     550403333409
    ],
    [
     3,
     10,
     969681156672
    ],
    [
     3,
     11,
     856844170824
    ],
    [
     3,
     12,
     -18176517495
    ],
    [
     3,
     13,
     1002814281584
    ],
    [
     3,
     14,
     -822041112852
    ],
    [
     4,
     0,
     -440226835606
    ],
    [
     4,
     1,
     -287024731622
    ],
    [
     4,
     2,
     13634853519
    ],
    [
     4,
     3,
     223069432114
    ],
    [
     4,
     4,
     172068572638
    ],
    [
     4,
     5,
     -84578118246
    ],
    [
     4,
     6,
     -241221598982
    ],
    [
     4,
     7,
     -142654996736
    ],
    [
     4,
     8,
     -132906053653
    ],
    [
     4,
     9,
     78699033655
    ],
    [
     4,
     10,
     249026145064
    ],
    [
     4,
     11,
     -27026859242
    ],
    [
     4,
     12,
     555083768144
    ],
    [
     4,
     13,
     -766999174096
    ],
    [
     4,
     14,
     342487662004
    ],
    [
     5,
     0,
     205854078336
    ],
    [
     5,
     1,
     -103670102588
    ],
    [
     5,
     2,
     69257980793
    ],
    [
     5,
     3,
     426986387491
    ],
    [
     5,
     4,
     147597176778
    ],
    [
     5,
     5,
     1138429065
    ],
    [
     5,
     6,
     114680745716
    ],
    [
     5,
     7,
     -4837336714
    ],
    [
     5,
     8,
     86834961980
    ],
    [
     5,
     9,
     133591548099
    ],
    [
     5,
     10,
     -31058707014
    ],
    [
     5,
     11,
     175651636414
    ],
    [
     5,
     12,
     -785081502109
    ],
    [
     5,
     13,
     464714715360
    ],
    [
     6,
     0,
     -153334859394
    ],
    [
     6,
     1,
     5296198005
    ],
    [
     6,
     2,
     -16379098732
    ],
    [
     6,
     3,
     -16405270576
    ],
    [
     6,
     4,
     155078139341
    ],
    [
     6,
     5,
     -44086386045
    ],
    [
     6,
     6,
     49688861506
    ],
    [
     6,
     7,
     -385386714
    ],
    [
     6,
     8,
     54166656001
    ],
    [
     6,
     9,
     -2449016448
    ],
    [
     6,
     10,
     -31765974026
    ],
    [
     6,
     11,
     -768181504815
    ],
    [
     6,
     12,
     492589088460
    ],
    [
     7,
     0,
     -586315382874
    ],
    [
     7,
     1,
     -292249662422
    ],
    [
     7,
     2,
     47747043925
    ],
    [
     7,
     3,
     -5112765427
    ],
    [
     7,
     4,
     -2288760192
    ],
    [
     7,
     5,
     -26719015132
    ],
    [
     7,
     6,
     13002424519
    ],
    [
     7,
     7,
     -13982340330
    ],
    [
     7,
     8,
     3199314535
    ],
    [
     7,
     9,
     -132903269965
    ],
    [
     7,
     10,
     -707191232183
    ],
    [
     7,
     11,
     439841077822
    ],
    [
     8,
     0,
     -360550356398
    ],
    [
     8,
     1,
     -32524660475
    ],
    [
     8,
     2,
     65828280823
    ],
    [
     8,
     3,
     -80214055007
    ],
    [
     8,
     4,
     -10568499108
    ],
    [
     8,
     5,
     -23279530989
    ],
    [
     8,
     6,
     -11343539323
    ],
    [
     8,
     7,
     -5409020652
    ],
    [
     8,
     8,
     -156260420964
    ],
    [
     8,
     9,
     -600363444161
    ],
    [
     8,
     10,
     367452576165
    ],
    [
     9,
     0,
     -423859363058
    ],
    [
     9,
     1,
     -244912131583
    ],
    [
     9,
     2,
     20493790227
    ],
    [
     9,
     3,
     -4336560717
    ],
    [
     9,
     4,
     -36552984959
    ],
    [
     9,
     5,
     -14421965589
    ],
    [
     9,
     6,
     2838588882
    ],
    [
     9,
     7,
     -135606217011
    ],
    [
     9,
     8,
     -479708752441
    ],
    [
     9,
     9,
     278879445062
    ],
    [
     10,
     0,
     -197732428267
    ],
    [
     10,
     1,
     74288583601
    ],
    [
     10,
     2,
     -4567802492
    ],
    [
     10,
     3,
     7035198991
    ],
    [
     10,
     4,
     -30628284208
    ],
    [
     10,
     5,
     480763931
    ],
    [
     10,
     6,
     -82902561192
    ],
    [
     10,
     7,
     -355079736692
    ],
    [
     10,
     8,
     194820445902
    ],
    [
     11,
     0,
     599393815400
    ],
    [
     11,
     1,
     26729565845
    ],
    [
     11,
     2,
     3241534201
    ],
    [
     11,
     3,
     31169728312
    ],
    [
     11,
     4,
     -7803985957
    ],
    [
     11,
     5,
     -38702924206
    ],
    [
     11,
     6,
     -235069339515
    ],
    [
     11,
     7,
     117348508086
    ],
    [
     12,
     0,
     274389774697
    ],
    [
     12,
     1,
     90946401832
    ],
    [
     12,
     2,
     -9400400533
    ],
    [
     12,
     3,
     35906156583
    ],
    [
     12,
     4,
     -5870211829
    ],
    [
     12,
     5,
     -136826661751
    ],
    [
     12,
     6,
     59223456691
    ],
    [
     13,
     0,
     457049179410
    ],
    [
     13,
     1,
     30076286686
    ],
    [
     13,
     2,
     -8313873710
    ],
    [
     13,
     3,
     35436647614
    ],
    [
     13,
     4,
     -61965560300
    ],
    [
     13,
     5,
     18681608350
    ]
   ]
  },
  {
   "t": 4,
   "l": 904300851662,
   "a": [
    [
     0,
     4,
     50280097015
    ],
    [
     0,
     5,
     6868953076044
    ],
    [
     0,
     6,
     3884333088897
    ],
    [
     0,
     7,
     -590890626737
    ],
    [
     0,
     8,
     -3275921358606
    ],
    [
     0,
     9,
     -10109694876449
    ],
    [
     0,
     10,
     -9261274343207
    ],
    [
     0,
     11,
     11025408013971
    ],
    [
     0,
     12,
     10049186555027
    ],
    [
     0,
     13,
     15361623575278
    ],
    [
     0,
     14,
     9355533340867
    ],
    [
     1,
     3,
     65756690865
    ],
    [
     1,
     4,
     2556513878636
    ],
    [
     1,
     5,
     540038466442
    ],
    [
     1,
     6,
     1466939330774
    ],
    [
     1,
     7,
     38937852788
    ],
    [
     1,
     8,
     -1921743180826
    ],
    [
     1,
     9,
     -5858595874363
    ],
    [
     1,
     10,
     212233693064
    ],
    [
     1,
     11,
     944296842167
    ],
    [
     1,
     12,
     2481626324860
    ],
    [
     1,
     13,
     1161306905361
    ],
    [
     1,
     14,
     -3238896994093
    ],
    [
     2,
     2,
     -32878345433
    ],
    [
     2,
     3,
     -10064829547
    ],
    [
     2,
     4,
     -794702144700
    ],
    [
     2,
     5,
     -69670541117
    ],
    [
     2,
     6,
     -617599264422
    ],
    [
     2,
     7,
     299293101650
    ],
    [
     2,
     8,
     -2317901552031
    ],
    [
     2,
     9,
     52713901343
    ],
    [
     2,
     10,
     1018879069600
    ],
    [
     2,
     11,
     964480043001
    ],
    [
     2,
     12,
     403686865471
    ],
    [
     2,
     13,
     -1688781879245
    ],
    [
     2,
     14,
     1035444115469
    ],
    [
     3,
     1,
     -6285012127
    ],
    [
     3,
     2,
     -629063640112
    ],
    [
     3,
     3,
     496500202315
    ],
    [
     3,
     4,
     594351170963
    ],
    [
     3,
     5,
     483131470824
    ],
    [
     3,
     6,
     759322920827
    ],
    [
     3,
     7,
     318527798588
    ],
    [
     3,
     8,
     824432989637
    ],
    [
     3,
     9,
     1181103975483
    ],
    [
     3,
     10,
     1304793624801
    ],
    [
     3,
     11,
     784720513277
    ],
    [
     3,
     12,
     -374795977320
    ],
    [
     3,
     13,
     1088750001274
    ],
    [
     3,
     14,
     500772946026
    ],
    [
     4,
     0,
     25866690907
    ],
    [
     4,
     1,
     -434341982026
    ],
    [
     4,
     2,
     -216228503252
    ],
    [
     4,
     3,
     -523712433258
    ],
    [
     4,
     4,
     -294088764682
    ],
    [
     4,
     5,
     -196461665343
    ],
    [
     4,
     6,
     -202748400091
    ],
    [
     4,
     7,
     -58595898171
    ],
    [
     4,
     8,
     280098474325
    ],
    [
     4,
     9,
     369028541726
    ],
    [
     4,
     10,
     318427865220
    ],
    [
     4,
     11,
     -268969447044
    ],
    [
     4,
     12,
     557323128723
    ],
    [
     4,
     13,
     345134469834
    ],
    [
     4,
     14,
     142389477361
    ],
    [
     5,
     0,
     1657529721579
    ],
    [
     5,
     1,
     2551003427
    ],
    [
     5,
     2,
     99049672457
    ],
    [
     5,
     3,
     76044854508
    ],
    [
     5,
     4,
     -6253718405
    ],
    [
     5,
     5,
     49903176048
    ],
    [
     5,
     6,
     -102857245226
    ],
    [
     5,
     7,
     63244024694
    ],
    [
     5,
     8,
     140641396292
    ],
    [
     5,
     9,
     110897713852
    ],
    [
     5,
     10,
     -44857065568
    ],
    [
     5,
     11,
     297602044100
    ],
    [
     5,
     12,
     265552635030
    ],
    [
     5,
     13,
     147182427852
    ],
    [
     6,
     0,
     145036714810
    ],
    [
     6,
     1,
     -19607646241
    ],
    [
     6,
     2,
     132978399138
    ],
    [
     6,
     3,
     -62926866404
    ],
    [
     6,
     4,
     32148271796
    ],
    [
     6,
     5,
     51203998624
    ],
    [
     6,
     6,
     -33063641212
    ],
    [
     6,
     7,
     33901183204
    ],
    [
     6,
     8,
     35485172611
    ],
    [
     6,
     9,
     2641190258
    ],
    [
     6,
     10,
     92126000910
    ],
    [
     6,
     11,
     152203867542
    ],
    [
     6,
     12,
     124964133794
    ],
    [
     7,
     0,
     429605826792
    ],
    [
     7,
     1,
     -208237804850
    ],
    [
     7,
     2,
     -34569251047
    ],
    [
     7,
     3,
     14843238777
    ],
    [
     7,
     4,
     8766122460
    ],
    [
     7,
     5,
     2717760980
    ],
    [
     7,
     6,
     -27581024191
    ],
    [
     7,
     7,
     -3934890663
    ],
    [
     7,
     8,
     49883502729
    ],
    [
     7,
     9,
     -4817714095
    ],
    [
     7,
     10,
     90349757200
    ],
    [
     7,
     11,
     83989892174
    ],
    [
     8,
     0,
     91509345614
    ],
    [
     8,
     1,
     181904984719
    ],
    [
     8,
     2,
     94712862039
    ],
    [
     8,
     3,
     -47199082488
    ],
    [
     8,
     4,
     -46365492947
    ],
    [
     8,
     5,
     -13654412315
    ],
    [
     8,
     6,
     -17402147817
    ],
    [
     8,
     7,
     49573268355
    ],
    [
     8,
     8,
     -18911780147
    ],
    [
     8,
     9,
     57810286704
    ],
    [
     8,
     10,
     70961989587
    ],
    [
     9,
     0,
     -17381971761
    ],
    [
     9,
     1,
     -34122804523
    ],
    [
     9,
     2,
     -43264337637
    ],
    [
     9,
     3,
     -76928068764
    ],
    [
     9,
     4,
     -53539081963
    ],
    [
     9,
     5,
     -6021867947
    ],
    [
     9,
     6,
     14617108329
    ],
    [
     9,
     7,
     -19941440121
    ],
    [
     9,
     8,
     46309758178
    ],
    [
     9,
     9,
     47959318116
    ],
    [
     10,
     0,
     -1034925912961
    ],
    [
     10,
     1,
     148951411775
    ],
    [
     10,
     2,
     8803045261
    ],
    [
     10,
     3,
     -39225671509
    ],
    [
     10,
     4,
     -21527595970
    ],
    [
     10,
     5,
     -22078271906
    ],
    [
     10,
     6,
     -7105524016
    ],
    [
     10,
     7,
     35175564434
    ],
    [
     10,
     8,
     38167759744
    ],
    [
     11,
     0,
     177943431527
    ],
    [
     11,
     1,
     322504341136
    ],
    [
     11,
     2,
     40225281279
    ],
    [
     11,
     3,
     -3465796950
    ],
    [
     11,
     4,
     -65782794155
    ],
    [
     11,
     5,
     2538908853
    ],
    [
     11,
     6,
     28780799500
    ],
    [
     11,
     7,
     25427356628
    ],
    [
     12,
     0,
     365688750530
    ],
    [
     12,
     1,
     268933682972
    ],
    [
     12,
     2,
     18493495322
    ],
    [
     12,
     3,
     -73192020748
    ],
    [
     12,
     4,
     -3572446727
    ],
    [
     12,
     5,
     19046968573
    ],
    [
     12,
     6,
     15543222787
    ],
    [
     13,
     0,
     463270827245
    ],
    [
     13,
     1,
     74189825690
    ],
    [
     13,
     2,
     -46819035072
    ],
    [
     13,
     3,
     -2406689266
    ],
    [
     13,
     4,
     3305358743
    ],
    [
     13,
     5,
     6760284288
    ]
   ]
  },
  {
   "t": 5,
   "l": 1371255906755,
   "a": [
    [
     0,
     5,
     -3480422807025
    ],
    [
     0,
     6,
     4834510556964
    ],
    [
     0,
     7,
     5920934949115
    ],
    [
     0,
     8,
     6410394989554
    ],
    [
     0,
     9,
     -43784825869154
    ],
    [
     0,
     10,
     -21588910831602
    ],
    [
     0,
     11,
     -29112649960060
    ],
    [
     0,
     12,
     20399793623747
    ],
    [
     0,
     13,
     65344032237773
    ],
    [
     0,
     14,
     65323590873924
    ],
    [
     1,
     4,
     -69614848086
    ],
    [
     1,
     5,
     839032617934
    ],
    [
     1,
     6,
     -230545644826
    ],
    [
     1,
     7,
     6194979963584
    ],
    [
     1,
     8,
     -2896936556916
    ],
    [
     1,
     9,
     -4571810575139
    ],
    [
     1,
     10,
     -20312042614103
    ],
    [
     1,
     11,
     -14411020475616
    ],
    [
     1,
     12,
     -6334544530356
    ],
    [
     1,
     13,
     2611979179500
    ],
    [
     1,
     14,
     -11295429710866
    ],
    [
     2,
     3,
     164964630479
    ],
    [
     2,
     4,
     607792631111
    ],
    [
     2,
     5,
     432212385943
    ],
    [
     2,
     6,
     380661316476
    ],
    [
     2,
     7,
     71362014853
    ],
    [
     2,
     8,
     2680638591515
    ],
    [
     2,
     9,
     2100939285240
    ],
    [
     2,
     10,
     3053954748306
    ],
    [
     2,
     11,
     2691543392293
    ],
    [
     2,
     12,
     2951091644190
    ],
    [
     2,
     13,
     -6477539342961
    ],
    [
     2,
     14,
     3938728600492
    ],
    [
     3,
     2,
     -147560918459
    ],
    [
     3,
     3,
     -454061248339
    ],
    [
     3,
     4,
     367921448674
    ],
    [
     3,
     5,
     486465135139
    ],
    [
     3,
     6,
     -653444085684
    ],
    [
     3,
     7,
     -1553008278803
    ],
    [
     3,
     8,
     166630925647
    ],
    [
     3,
     9,
     -315594164015
    ],
    [
     3,
     10,
     1295740604708
    ],
    [
     3,
     11,
     1781328023421
    ],
    [
     3,
     12,
     -4587909905803
    ],
    [
     3,
     13,
     5296861861996
    ],
    [
     3,
     14,
     -1702213968607
    ],
    [
     4,
     1,
     300008740678
    ],
    [
     4,
     2,
     120368321936
    ],
    [
     4,
     3,
     -114481640813
    ],
    [
     4,
     4,
     658459892357
    ],
    [
     4,
     5,
     2174911353933
    ],
    [
     4,
     6,
     1732143536651
    ],
    [
     4,
     7,
     813169569796
    ],
    [
     4,
     8,
     507427440928
    ],
    [
     4,
     9,
     898358739157
    ],
    [
     4,
     10,
     1188690296508
    ],
    [
     4,
     11,
     -1704601622070
    ],
    [
     4,
     12,
     7767598005066
    ],
    [
     4,
     13,
     -1152297631313
    ],
    [
     4,
     14,
     23941134028
    ],
    [
     5,
     0,
     -456807490906
    ],
    [
     5,
     1,
     -338784620887
    ],
    [
     5,
     2,
     -524615981557
    ],
    [
     5,
     3,
     -1162863983419
    ],
    [
     5,
     4,
     -1274411774370
    ],
    [
     5,
     5,
     175495367361
    ],
    [
     5,
     6,
     536667278021
    ],
    [
     5,
     7,
     -87339291472
    ],
    [
     5,
     8,
     367581436339
    ],
    [
     5,
     9,
     338587629246
    ],
    [
     5,
     10,
     -816496951321
    ],
    [
     5,
     11,
     8485859894795
    ],
    [
     5,
     12,
     -1071712183409
    ],
    [
     5,
     13,
     -220062085457
    ],
    [
     5,
     14,
     54702543116
    ],
    [
     6,
     0,
     897462341270
    ],
    [
     6,
     1,
     628864064036
    ],
    [
     6,
     2,
     340379023473
    ],
    [
     6,
     3,
     -175526631082
    ],
    [
     6,
     4,
     -931751650634
    ],
    [
     6,
     5,
     -128393802488
    ],
    [
     6,
     6,
     139239867643
    ],
    [
     6,
     7,
     47410793561
    ],
    [
     6,
     8,
     85882788171
    ],
    [
     6,
     9,
     -14620753466
    ],
    [
     6,
     10,
     8577853478369
    ],
    [
     6,
     11,
     -904774061093
    ],
    [
     6,
     12,
     -268779367115
    ],
    [
     6,
     13,
     67697609900
    ],
    [
     7,
     0,
     -55442064031
    ],
    [
     7,
     1,
     -8661314689
    ],
    [
     7,
     2,
     512833748541
    ],
    [
     7,
     3,
     270304397413
    ],
    [
     7,
     4,
     -509869430154
    ],
    [
     7,
     5,
     -61687645117
    ],
    [
     7,
     6,
     32015173693
    ],
    [
     7,
     7,
     -77675028876
    ],
    [
     7,
     8,
     318627575279
    ],
    [
     7,
     9,
     8218827068927
    ],
    [
     7,
     10,
     -733794662771
    ],
    [
     7,
     11,
     -264684694393
    ],
    [
     7,
     12,
     56880773873
    ],
    [
     8,
     0,
     1481197783717
    ],
    [
     8,
     1,
     47395949840
    ],
    [
     8,
     2,
     150458663388
    ],
    [
     8,
     3,
     128378219562
    ],
    [
     8,
     4,
     -149471905538
    ],
    [
     8,
     5,
     -91614747210
    ],
    [
     8,
     6,
     22049175926
    ],
    [
     8,
     7,
     326821661112
    ],
    [
     8,
     8,
     7329780581464
    ],
    [
     8,
     9,
     -504574672842
    ],
    [
     8,
     10,
     -248506446517
    ],
    [
     8,
     11,
     51910432359
    ],
    [
     9,
     0,
     -488539158109
    ],
    [
     9,
     1,
     -41465104776
    ],
    [
     9,
     2,
     58497842929
    ],
    [
     9,
     3,
     171648589674
    ],
    [
     9,
     4,
     -184031575601
    ],
    [
     9,
     5,
     -30197580776
    ],
    [
     9,
     6,
     181959576278
    ],
    [
     9,
     7,
     6110712859740
    ],
    [
     9,
     8,
     -341623119948
    ],
    [
     9,
     9,
     -190486360516
    ],
    [
     9,
     10,
     47484674538
    ],
    [
     10,
     0,
     718833371528
    ],
    [
     10,
     1,
     601626137952
    ],
    [
     10,
     2,
     -188523457327
    ],
    [
     10,
     3,
     76044471629
    ],
    [
     10,
     4,
     -95442287540
    ],
    [
     10,
     5,
     -138979618856
    ],
    [
     10,
     6,
     4728788662287
    ],
    [
     10,
     7,
     -214488038587
    ],
    [
     10,
     8,
     -137966933587
    ],
    [
     10,
     9,
     31737643372
    ],
    [
     11,
     0,
     -462541812170
    ],
    [
     11,
     1,
     364063992690
    ],
    [
     11,
     2,
     -51693015861
    ],
    [
     11,
     3,
     30233803525
    ],
    [
     11,
     4,
     -459951994306
    ],
    [
     11,
     5,
     3239104924194
    ],
    [
     11,
     6,
     -100308182888
    ],
    [
     11,
     7,
     -92314898449
    ],
    [
     11,
     8,
     25064953042
    ],
    [
     12,
     0,
     -75819988580
    ],
    [
     12,
     1,
     753205437727
    ],
    [
     12,
     2,
     -47826194222
    ],
    [
     12,
     3,
     -592937363773
    ],
    [
     12,
     4,
     1841372090444
    ],
    [
     12,
     5,
     -49957518451
    ],
    [
     12,
     6,
     -42770199109
    ],
    [
     12,
     7,
     8749144906
    ],
    [
     13,
     0,
     253342211574
    ],
    [
     13,
     1,
     538970238864
    ],
    [
     13,
     2,
     -611522054922
    ],
    [
     13,
     3,
     715288165534
    ],
    [
     13,
     4,
     -10732818423
    ],
    [
     13,
     5,
     -21265892009
    ],
    [
     13,
     6,
     9848991906
    ]
   ]
  },
  {
   "t": 5,
   "l": 764399668388,
   "a": [
    [
     0,
     5,
     349048976520
    ],
    [
     0,
     6,
     4223310383843
    ],
    [
     0,
     7,
     10236403819674
    ],
    [
     0,
     8,
     28501864023310
    ],
    [
     0,
     9,
     -42637249161618
    ],
    [
     0,
     10,
     -3493345705373
    ],
    [
     0,
     11,
     -10455695890873
    ],
    [
     0,
     12,
     -42809703219418
    ],
    [
     0,
     13,
     6661944447913
    ],
    [
     0,
     14,
     47414298901783
    ],
    [
     1,
     4,
     69154592768
    ],
    [
     1,
     5,
     1276037128787
    ],
    [
     1,
     6,
     2758237380685
    ],
    [
     1,
     7,
     8195149169167
    ],
    [
     1,
     8,
     -14203510887525
    ],
    [
     1,
     9,
     -372391509631
    ],
    [
     1,
     10,
     8009467425372
    ],
    [
     1,
     11,
     -4714706332325
    ],
    [
     1,
     12,
     4117616741270
    ],
    [
     1,
     13,
     24698570438385
    ],
    [
     1,
     14,
     -3929568320251
    ],
    [
     2,
     3,
     36245324629
    ],
    [
     2,
     4,
     67749440306
    ],
    [
     2,
     5,
     944867346067
    ],
    [
     2,
     6,
     2388454253858
    ],
    [
     2,
     7,
     -3249690955224
    ],
    [
     2,
     8,
     -1212498595432
    ],
    [
     2,
     9,
     -171001068069
    ],
    [
     2,
     10,
     -5530401932535
    ],
    [
     2,
     11,
     -1879297218713
    ],
    [
     2,
     12,
     10927485142398
    ],
    [
     2,
     13,
     -5521656751889
    ],
    [
     2,
     14,
     -2616078595389
    ],
    [
     3,
     2,
     -53533972821
    ],
    [
     3,
     3,
     -150004086664
    ],
    [
     3,
     4,
     -390462027788
    ],
    [
     3,
     5,
     -287697901676
    ],
    [
     3,
     6,
     950478446240
    ],
    [
     3,
     7,
     -237245098633
    ],
    [
     3,
     8,
     639486669188
    ],
    [
     3,
     9,
     -1019134377207
    ],
    [
     3,
     10,
     -843956396500
    ],
    [
     3,
     11,
     6151215410599
    ],
    [
     3,
     12,
     -2784378770077
    ],
    [
     3,
     13,
     -1665976705379
    ],
    [
     3,
     14,
     -8245644631
    ],
    [
     4,
     1,
     -3692898718
    ],
    [
     4,
     2,
     14689408668
    ],
    [
     4,
     3,
     296205634229
    ],
    [
     4,
     4,
     90761134927
    ],
    [
     4,
     5,
     124338367724
    ],
    [
     4,
     6,
     -115072407411
    ],
    [
     4,
     7,
     -440724929441
    ],
    [
     4,
     8,
     850782118084
    ],
    [
     4,
     9,
     66493101842
    ],
    [
     4,
     10,
     3056261692207
    ],
    [
     4,
     11,
     -1132368514469
    ],
    [
     4,
     12,
     -669863511845
    ],
    [
     4,
     13,
     239160215909
    ],
    [
     4,
     14,
     364885152493
    ],
    [
     5,
     0,
     65241932305
    ],
    [
     5,
     1,
     -277140157634
    ],
    [
     5,
     2,
     -651541736102
    ],
    [
     5,
     3,
     -194858184398
    ],
    [
     5,
     4,
     -87557863462
    ],
    [
     5,
     5,
     -371314772047
    ],
    [
     5,
     6,
     -707784632955
    ],
    [
     5,
     7,
     17861797681
    ],
    [
     5,
     8,
     -199985272457
    ],
    [
     5,
     9,
     1020593950926
    ],
    [
     5,
     10,
     -437611812707
    ],
    [
     5,
     11,
     -200549290229
    ],
    [
     5,
     12,
     356366715630
    ],
    [
     5,
     13,
     375208194381
    ],
    [
     5,
     14,
     -127704468424
    ],
    [
     6,
     0,
     782584120374
    ],
    [
     6,
     1,
     257082693919
    ],
    [
     6,
     2,
     -382625365095
    ],
    [
     6,
     3,
     -145825263576
    ],
    [
     6,
     4,
     364292597187
    ],
    [
     6,
     5,
     109878780623
    ],
    [
     6,
     6,
     54787308323
    ],
    [
     6,
     7,
     -168971185174
    ],
    [
     6,
     8,
     77479491083
    ],
    [
     6,
     9,
     -29194386695
    ],
    [
     6,
     10,
     11484057895
    ],
    [
     6,
     11,
     412528506162
    ],
    [
     6,
     12,
     405667537410
    ],
    [
     6,
     13,
     -106211094414
    ],
    [
     7,
     0,
     1077317407643
    ],
    [
     7,
     1,
     -91984916623
    ],
    [
     7,
     2,
     395145227770
    ],
    [
     7,
     3,
     82269975165
    ],
    [
     7,
     4,
     469464562597
    ],
    [
     7,
     5,
     -62855134233
    ],
    [
     7,
     6,
     23770907714
    ],
    [
     7,
     7,
     -215182493924
    ],
    [
     7,
     8,
     147593783852
    ],
    [
     7,
     9,
     139378263593
    ],
    [
     7,
     10,
     405551816325
    ],
    [
     7,
     11,
     377177991660
    ],
    [
     7,
     12,
     -123694628403
    ],
    [
     8,
     0,
     2848234910090
    ],
    [
     8,
     1,
     321794316387
    ],
    [
     8,
     2,
     -33039590871
    ],
    [
     8,
     3,
     -66362448424
    ],
    [
     8,
     4,
     -21873398783
    ],
    [
     8,
     5,
     90816748849
    ],
    [
     8,
     6,
     -102413379825
    ],
    [
     8,
     7,
     132166139718
    ],
    [
     8,
     8,
     144448327143
    ],
    [
     8,
     9,
     377240122210
    ],
    [
     8,
     10,
     317608535550
    ],
    [
     8,
     11,
     -104929522161
    ],
    [
     9,
     0,
     -3024189676905
    ],
    [
     9,
     1,
     -367308202217
    ],
    [
     9,
     2,
     -222502046291
    ],
    [
     9,
     3,
     -131097539888
    ],
    [
     9,
     4,
     75346286084
    ],
    [
     9,
     5,
     -13375413133
    ],
    [
     9,
     6,
     67697035402
    ],
    [
     9,
     7,
     63567594143
    ],
    [
     9,
     8,
     300466883834
    ],
    [
     9,
     9,
     249866910886
    ],
    [
     9,
     10,
     -92633315502
    ],
    [
     10,
     0,
     -59231849698
    ],
    [
     10,
     1,
     -320791240159
    ],
    [
     10,
     2,
     318614163926
    ],
    [
     10,
     3,
     -95838985783
    ],
    [
     10,
     4,
     13085466724
    ],
    [
     10,
     5,
     -55324218678
    ],
    [
     10,
     6,
     8686805794
    ],
    [
     10,
     7,
     215879226820
    ],
    [
     10,
     8,
     182251518045
    ],
    [
     10,
     9,
     -64719621329
    ],
    [
     11,
     0,
     694229467685
    ],
    [
     11,
     1,
     6884535197
    ],
    [
     11,
     2,
     62852913534
    ],
    [
     11,
     3,
     -103994083539
    ],
    [
     11,
     4,
     -175525463996
    ],
    [
     11,
     5,
     -52143352944
    ],
    [
     11,
     6,
     149112352279
    ],
    [
     11,
     7,
     114627214623
    ],
    [
     11,
     8,
     -35561035577
    ],
    [
     12,
     0,
     -1175026535250
    ],
    [
     12,
     1,
     -259399522596
    ],
    [
     12,
     2,
     -63716658084
    ],
    [
     12,
     3,
     -212640800493
    ],
    [
     12,
     4,
     -80826469213
    ],
    [
     12,
     5,
     77483226500
    ],
    [
     12,
     6,
     64733811653
    ],
    [
     12,
     7,
     -21185750604
    ],
    [
     13,
     0,
     -299006485345
    ],
    [
     13,
     1,
     -195513416754
    ],
    [
     13,
     2,
     -76800205188
    ],
    [
     13,
     3,
     -61954321351
    ],
    [
     13,
     4,
     22433610992
    ],
    [
     13,
     5,
     24888014580
    ],
    [
     13,
     6,
     -6268800252
    ]
   ]
  },
  {
   "t": 5,
   "l": 498425607845,
   "a": [
    [
     0,
     5,
     -1205621647771
    ],
    [
     0,
     6,
     2251916489329
    ],
    [
     0,
     7,
     2691405615704
    ],
    [
     0,
     8,
     22507454285804
    ],
    [
     0,
     9,
     -33536420257481
    ],
    [
     0,
     10,
     -7946862170333
    ],
    [
     0,
     11,
     16973057290821
    ],
    [
     0,
     12,
     -12520402606114
    ],
    [
     0,
     13,
     9512311081038
    ],
    [
     0,
     14,
     26189359341095
    ],
    [
     1,
     4,
     -237089015251
    ],
    [
     1,
     5,
     125392690601
    ],
    [
     1,
     6,
     3066275009909
    ],
    [
     1,
     7,
     6966841862686
    ],
    [
     1,
     8,
     -12725494118572
    ],
    [
     1,
     9,
     -4069669835394
    ],
    [
     1,
     10,
     10727785204659
    ],
    [
     1,
     11,
     -5140934344892
    ],
    [
     1,
     12,
     -3732323008510
    ],
    [
     1,
     13,
     4450550243049
    ],
    [
     1,
     14,
     -4593563634284
    ],
    [
     2,
     3,
     39017048225
    ],
    [
     2,
     4,
     94717864871
    ],
    [
     2,
     5,
     263935061863
    ],
    [
     2,
     6,
     899830945421
    ],
    [
     2,
     7,
     -3387692572554
    ],
    [
     2,
     8,
     -1944331940599
    ],
    [
     2,
     9,
     2914614301482
    ],
    [
     2,
     10,
     -2033735781235
    ],
    [
     2,
     11,
     -2265749687548
    ],
    [
     2,
     12,
     3016201628738
    ],
    [
     2,
     13,
     -2294073014896
    ],
    [
     2,
     14,
     470713046261
    ],
    [
     3,
     2,
     20255205587
    ],
    [
     3,
     3,
     -162654597954
    ],
    [
     3,
     4,
     20848833132
    ],
    [
     3,
     5,
     147771499715
    ],
    [
     3,
     6,
     517932621468
    ],
    [
     3,
     7,
     -526855668301
    ],
    [
     3,
     8,
     758947347099
    ],
    [
     3,
     9,
     -341516000158
    ],
    [
     3,
     10,
     -249759605521
    ],
    [
     3,
     11,
     2228225502264
    ],
    [
     3,
     12,
     -330545128483
    ],
    [
     3,
     13,
     914422492743
    ],
    [
     3,
     14,
     837914500348
    ],
    [
     4,
     1,
     94859877098
    ],
    [
     4,
     2,
     157269411952
    ],
    [
     4,
     3,
     25609414963
    ],
    [
     4,
     4,
     4904341107
    ],
    [
     4,
     5,
     442293532372
    ],
    [
     4,
     6,
     -186452726407
    ],
    [
     4,
     7,
     -565899145520
    ],
    [
     4,
     8,
     106403632622
    ],
    [
     4,
     9,
     -117605167591
    ],
    [
     4,
     10,
     841360389355
    ],
    [
     4,
     11,
     -309477644182
    ],
    [
     4,
     12,
     196669433275
    ],
    [
     4,
     13,
     38076660777
    ],
    [
     4,
     14,
     -36121669915
    ],
    [
     5,
     0,
     -224793023237
    ],
    [
     5,
     1,
     -214491972189
    ],
    [
     5,
     2,
     -406101798676
    ],
    [
     5,
     3,
     -201451217501
    ],
    [
     5,
     4,
     -258772211607
    ],
    [
     5,
     5,
     14047511953
    ],
    [
     5,
     6,
     -532061944990
    ],
    [
     5,
     7,
     -37980660281
    ],
    [
     5,
     8,
     -129416856639
    ],
    [
     5,
     9,
     114025164440
    ],
    [
     5,
     10,
     -194993501244
    ],
    [
     5,
     11,
     -5404943742
    ],
    [
     5,
     12,
     -105763316365
    ],
    [
     5,
     13,
     47009006975
    ],
    [
     5,
     14,
     57241186220
    ],
    [
     6,
     0,
     312856793682
    ],
    [
     6,
     1,
     205729109484
    ],
    [
     6,
     2,
     -192258162312
    ],
    [
     6,
     3,
     -47166654390
    ],
    [
     6,
     4,
     45444514424
    ],
    [
     6,
     5,
     137124534997
    ],
    [
     6,
     6,
     28254691120
    ],
    [
     6,
     7,
     71315346679
    ],
    [
     6,
     8,
     -24693750985
    ],
    [
     6,
     9,
     -9546978905
    ],
    [
     6,
     10,
     -109815167932
    ],
    [
     6,
     11,
     -195796367140
    ],
    [
     6,
     12,
     87098769591
    ],
    [
     6,
     13,
     123662559767
    ],
    [
     7,
     0,
     724726726982
    ],
    [
     7,
     1,
     -142536061269
    ],
    [
     7,
     2,
     354628296098
    ],
    [
     7,
     3,
     192717542793
    ],
    [
     7,
     4,
     283844929159
    ],
    [
     7,
     5,
     3829269736
    ],
    [
     7,
     6,
     8268324129
    ],
    [
     7,
     7,
     -37011263725
    ],
    [
     7,
     8,
     89249516880
    ],
    [
     7,
     9,
     -64078474774
    ],
    [
     7,
     10,
     -186557307026
    ],
    [
     7,
     11,
     124640849426
    ],
    [
     7,
     12,
     148208516632
    ],
    [
     8,
     0,
     2129029888580
    ],
    [
     8,
     1,
     290103110427
    ],
    [
     8,
     2,
     23517007632
    ],
    [
     8,
     3,
     35965941272
    ],
    [
     8,
     4,
     -8025744355
    ],
    [
     8,
     5,
     -6783675032
    ],
    [
     8,
     6,
     -15806731743
    ],
    [
     8,
     7,
     83299139035
    ],
    [
     8,
     8,
     -43754596019
    ],
    [
     8,
     9,
     -191745063059
    ],
    [
     8,
     10,
     118322464259
    ],
    [
     8,
     11,
     141217791008
    ],
    [
     9,
     0,
     -2919684964241
    ],
    [
     9,
     1,
     -296981399075
    ],
    [
     9,
     2,
     -328663769346
    ],
    [
     9,
     3,
     -19712392975
    ],
    [
     9,
     4,
     -6065649342
    ],
    [
     9,
     5,
     -6529035314
    ],
    [
     9,
     6,
     18938587235
    ],
    [
     9,
     7,
     -31144288741
    ],
    [
     9,
     8,
     -187567192890
    ],
    [
     9,
     9,
     90271902493
    ],
    [
     9,
     10,
     112117855146
    ],
    [
     10,
     0,
     -842757247785
    ],
    [
     10,
     1,
     -221837052901
    ],
    [
     10,
     2,
     85709310822
    ],
    [
     10,
     3,
     15073215896
    ],
    [
     10,
     4,
     18088691111
    ],
    [
     10,
     5,
     -42462160734
    ],
    [
     10,
     6,
     -4958203436
    ],
    [
     10,
     7,
     -159032689876
    ],
    [
     10,
     8,
     64856532737
    ],
    [
     10,
     9,
     84875948550
    ],
    [
     11,
     0,
     1537390721498
    ],
    [
     11,
     1,
     -21955790245
    ],
    [
     11,
     2,
     51202223218
    ],
    [
     11,
     3,
     -22300040136
    ],
    [
     11,
     4,
     -88250654187
    ],
    [
     11,
     5,
     10883588752
    ],
    [
     11,
     6,
     -121298722503
    ],
    [
     11,
     7,
     39367779982
    ],
    [
     11,
     8,
     57819007341
    ],
    [
     12,
     0,
     -654514022895
    ],
    [
     12,
     1,
     -112435053858
    ],
    [
     12,
     2,
     -62974027088
    ],
    [
     12,
     3,
     -101577744353
    ],
    [
     12,
     4,
     30708971487
    ],
    [
     12,
     5,
     -80282232775
    ],
    [
     12,
     6,
     16911240042
    ],
    [
     12,
     7,
     30360606874
    ],
    [
     13,
     0,
     -458767479264
    ],
    [
     13,
     1,
     -54304229204
    ],
    [
     13,
     2,
     -97837654722
    ],
    [
     13,
     3,
     31280359376
    ],
    [
     13,
     4,
     -31560481533
    ],
    [
     13,
     5,
     3019999997
    ],
    [
     13,
     6,
     11485502210
    ]
   ]
  },
  {
   "t": 6,
   "l": 612972102685,
   "a": [
    [
     0,
     6,
     -1012650320944
    ],
    [
     0,
     7,
     2544221762637
    ],
    [
     0,
     8,
     7444412113041
    ],
    [
     0,
     9,
     15759769677457
    ],
    [
     0,
     10,
     -35926655592045
    ],
    [
     0,
     11,
     -41122927397571
    ],
    [
     0,
     12,
     -22590871338545
    ],
    [
     0,
     13,
     -19725815508023
    ],
    [
     0,
     14,
     24861223245303
    ],
    [
     1,
     5,
     -46556799989
    ],
    [
     1,
     6,
     887938663828
    ],
    [
     1,
     7,
     1331254262091
    ],
    [
     1,
     8,
     5848486258544
    ],
    [
     1,
     9,
     -9311289026880
    ],
    [
     1,
     10,
     -8872937451770
    ],
    [
     1,
     11,
     833418972226
    ],
    [
     1,
     12,
     -10506755020847
    ],
    [
     1,
     13,
     -8562213995906
    ],
    [
     1,
     14,
     -16090440800555
    ],
    [
     2,
     4,
     44337990663
    ],
    [
     2,
     5,
     487956156125
    ],
    [
     2,
     6,
     992661975289
    ],
    [
     2,
     7,
     -661329610865
    ],
    [
     2,
     8,
     -3172472270723
    ],
    [
     2,
     9,
     -2664099082392
    ],
    [
     2,
     10,
     711512406428
    ],
    [
     2,
     11,
     -2911727671143
    ],
    [
     2,
     12,
     -4095104071295
    ],
    [
     2,
     13,
     -15160162969542
    ],
    [
     2,
     14,
     -3439493033198
    ],
    [
     3,
     3,
     30271531733
    ],
    [
     3,
     4,
     74870222839
    ],
    [
     3,
     5,
     523453127837
    ],
    [
     3,
     6,
     -979525515507
    ],
    [
     3,
     7,
     -155774726554
    ],
    [
     3,
     8,
     -1461419287159
    ],
    [
     3,
     9,
     697037293343
    ],
    [
     3,
     10,
     -549536718204
    ],
    [
     3,
     11,
     -1213590107383
    ],
    [
     3,
     12,
     -8036472932303
    ],
    [
     3,
     13,
     1427201585770
    ],
    [
     3,
     14,
     -45373587459
    ],
    [
     4,
     2,
     -72841190598
    ],
    [
     4,
     3,
     -212186915626
    ],
    [
     4,
     4,
     -171837589855
    ],
    [
     4,
     5,
     -531475577405
    ],
    [
     4,
     6,
     241745514463
    ],
    [
     4,
     7,
     -494281646582
    ],
    [
     4,
     8,
     -497499897643
    ],
    [
     4,
     9,
     112886567674
    ],
    [
     4,
     10,
     -223093977513
    ],
    [
     4,
     11,
     -4447870302723
    ],
    [
     4,
     12,
     4164582778392
    ],
    [
     4,
     13,
     -150072402734
    ],
    [
     4,
     14,
     126579944963
    ],
    [
     5,
     1,
     97195981360
    ],
    [
     5,
     2,
     12594252443
    ],
    [
     5,
     3,
     -92628653132
    ],
    [
     5,
     4,
     495585081730
    ],
    [
     5,
     5,
     270152173840
    ],
    [
     5,
     6,
     233854283960
    ],
    [
     5,
     7,
     260892450270
    ],
    [
     5,
     8,
     342112084110
    ],
    [
     5,
     9,
     395983039947
    ],
    [
     5,
     10,
     -1674393072796
    ],
    [
     5,
     11,
     5758030400454
    ],
    [
     5,
     12,
     -27030400206
    ],
    [
     5,
     13,
     330567557011
    ],
    [
     5,
     14,
     166914574608
    ],
    [
     6,
     0,
     -111127113654
    ],
    [
     6,
     1,
     -92958241702
    ],
    [
     6,
     2,
     -344959365296
    ],
    [
     6,
     3,
     145660538373
    ],
    [
     6,
     4,
     -280771542616
    ],
    [
     6,
     5,
     -76392878839
    ],
    [
     6,
     6,
     -73500178126
    ],
    [
     6,
     7,
     153916899832
    ],
    [
     6,
     8,
     118850249723
    ],
    [
     6,
     9,
     -474350244180
    ],
    [
     6,
     10,
     6258276407750
    ],
    [
     6,
     11,
     -201601156678
    ],
    [
     6,
     12,
     158932010641
    ],
    [
     6,
     13,
     -7672733409
    ],
    [
     6,
     14,
     15419038492
    ],
    [
     7,
     0,
     586556912706
    ],
    [
     7,
     1,
     445194120120
    ],
    [
     7,
     2,
     -15814853058
    ],
    [
     7,
     3,
     -9944665676
    ],
    [
     7,
     4,
     53749367735
    ],
    [
     7,
     5,
     -39563348237
    ],
    [
     7,
     6,
     4629559333
    ],
    [
     7,
     7,
     146147811212
    ],
    [
     7,
     8,
     119916211288
    ],
    [
     7,
     9,
     6112815347918
    ],
    [
     7,
     10,
     -129330133872
    ],
    [
     7,
     11,
     119092875353
    ],
    [
     7,
     12,
     -40872032128
    ],
    [
     7,
     13,
     55170386406
    ],
    [
     8,
     0,
     571513390031
    ],
    [
     8,
     1,
     -523844911912
    ],
    [
     8,
     2,
     320083619593
    ],
    [
     8,
     3,
     195386531847
    ],
    [
     8,
     4,
     24486503716
    ],
    [
     8,
     5,
     -129981312534
    ],
    [
     8,
     6,
     -43599582798
    ],
    [
     8,
     7,
     354480685854
    ],
    [
     8,
     8,
     5471760200681
    ],
    [
     8,
     9,
     -82881164349
    ],
    [
     8,
     10,
     102284398725
    ],
    [
     8,
     11,
     -86304095967
    ],
    [
     8,
     12,
     43983850155
    ],
    [
     9,
     0,
     395387242600
    ],
    [
     9,
     1,
     12136976986
    ],
    [
     9,
     2,
     59375882237
    ],
    [
     9,
     3,
     56590537644
    ],
    [
     9,
     4,
     -65850962562
    ],
    [
     9,
     5,
     -102462246236
    ],
    [
     9,
     6,
     208360237150
    ],
    [
     9,
     7,
     4604375331050
    ],
    [
     9,
     8,
     -20217783496
    ],
    [
     9,
     9,
     94643649337
    ],
    [
     9,
     10,
     -64659588348
    ],
    [
     9,
     11,
     42754166500
    ],
    [
     10,
     0,
     -1827359275818
    ],
    [
     10,
     1,
     -466464792134
    ],
    [
     10,
     2,
     -77785919118
    ],
    [
     10,
     3,
     39584842847
    ],
    [
     10,
     4,
     -80584001189
    ],
    [
     10,
     5,
     -40291978648
    ],
    [
     10,
     6,
     3469550128630
    ],
    [
     10,
     7,
     58941904194
    ],
    [
     10,
     8,
     71235843064
    ],
    [
     10,
     9,
     -56099020137
    ],
    [
     10,
     10,
     33863452892
    ],
    [
     11,
     0,
     -1356676276186
    ],
    [
     11,
     1,
     -102495408030
    ],
    [
     11,
     2,
     155102252267
    ],
    [
     11,
     3,
     43265229618
    ],
    [
     11,
     4,
     -273692370899
    ],
    [
     11,
     5,
     2319840026174
    ],
    [
     11,
     6,
     71432634806
    ],
    [
     11,
     7,
     78765109602
    ],
    [
     11,
     8,
     -39763562694
    ],
    [
     11,
     9,
     28130958297
    ],
    [
     12,
     0,
     627956092016
    ],
    [
     12,
     1,
     66760686218
    ],
    [
     12,
     2,
     216071747189
    ],
    [
     12,
     3,
     -386974422615
    ],
    [
     12,
     4,
     1265316990269
    ],
    [
     12,
     5,
     55268768993
    ],
    [
     12,
     6,
     52940521881
    ],
    [
     12,
     7,
     -12125289016
    ],
    [
     12,
     8,
     11907746591
    ],
    [
     13,
     0,
     -468199244945
    ],
    [
     13,
     1,
     292980082418
    ],
    [
     13,
     2,
     -310466452058
    ],
    [
     13,
     3,
     454122343793
    ],
    [
     13,
     4,
     16699247104
    ],
    [
     13,
     5,
     28273811303
    ],
    [
     13,
     6,
     -8024346502
    ],
    [
     13,
     7,
     12621685793
    ]
   ]
  },
  {
   "t": 6,
   "l": 32312988094,
   "a": [
    [
     0,
     6,
     982934641842
    ],
    [
     0,
     7,
     -637958507483
    ],
    [
     0,
     8,
     5380738425886
    ],
    [
     0,
     9,
     6416988558314
    ],
    [
     0,
     10,
     13116582777988
    ],
    [
     0,
     11,
     -6071333992526
    ],
    [
     0,
     12,
     5785493168619
    ],
    [
     0,
     13,
     -16066353836984
    ],
    [
     0,
     14,
     -37527842176397
    ],
    [
     1,
     5,
     460023476917
    ],
    [
     1,
     6,
     410602496828
    ],
    [
     1,
     7,
     1326666988983
    ],
    [
     1,
     8,
     688469309951
    ],
    [
     1,
     9,
     -259576718304
    ],
    [
     1,
     10,
     -9545030152772
    ],
    [
     1,
     11,
     6301812982645
    ],
    [
     1,
     12,
     2096774695468
    ],
    [
     1,
     13,
     -8568721329749
    ],
    [
     1,
     14,
     19325838221209
    ],
    [
     2,
     4,
     66297763021
    ],
    [
     2,
     5,
     -356794248078
    ],
    [
     2,
     6,
     872414228885
    ],
    [
     2,
     7,
     846100175145
    ],
    [
     2,
     8,
     182317901140
    ],
    [
     2,
     9,
     -965113121896
    ],
    [
     2,
     10,
     2996290345657
    ],
    [
     2,
     11,
     -446808001340
    ],
    [
     2,
     12,
     -5861717899516
    ],
    [
     2,
     13,
     11333206884340
    ],
    [
     2,
     14,
     1254141369905
    ],
    [
     3,
     3,
     -30628824855
    ],
    [
     3,
     4,
     28784226818
    ],
    [
     3,
     5,
     215119963746
    ],
    [
     3,
     6,
     -357981542892
    ],
    [
     3,
     7,
     -115347898238
    ],
    [
     3,
     8,
     653789539995
    ],
    [
     3,
     9,
     409127423559
    ],
    [
     3,
     10,
     -1114095254395
    ],
    [
     3,
     11,
     -4910637868376
    ],
    [
     3,
     12,
     4968158573006
    ],
    [
     3,
     13,
     -831450024789
    ],
    [
     3,
     14,
     -520533296707
    ],
    [
     4,
     2,
     -61283019598
    ],
    [
     4,
     3,
     26151555686
    ],
    [
     4,
     4,
     -101353684019
    ],
    [
     4,
     5,
     3215824772
    ],
    [
     4,
     6,
     -565053075688
    ],
    [
     4,
     7,
     707506699262
    ],
    [
     4,
     8,
     -161480695891
    ],
    [
     4,
     9,
     -370592366605
    ],
    [
     4,
     10,
     -2059207990553
    ],
    [
     4,
     11,
     2798278141903
    ],
    [
     4,
     12,
     -507863664724
    ],
    [
     4,
     13,
     -191119726751
    ],
    [
     4,
     14,
     -495435229736
    ],
    [
     5,
     1,
     -27566636738
    ],
    [
     5,
     2,
     57255016387
    ],
    [
     5,
     3,
     -62293775066
    ],
    [
     5,
     4,
     -9468452187
    ],
    [
     5,
     5,
     26778371717
    ],
    [
     5,
     6,
     251144974990
    ],
    [
     5,
     7,
     -112736035005
    ],
    [
     5,
     8,
     -127200250382
    ],
    [
     5,
     9,
     -794545375228
    ],
    [
     5,
     10,
     1335820137418
    ],
    [
     5,
     11,
     -16875559664
    ],
    [
     5,
     12,
     512120874762
    ],
    [
     5,
     13,
     -182287332490
    ],
    [
     5,
     14,
     97329540436
    ],
    [
     6,
     0,
     225316387311
    ],
    [
     6,
     1,
     -74319208934
    ],
    [
     6,
     2,
     -173869096904
    ],
    [
     6,
     3,
     99759759418
    ],
    [
     6,
     4,
     164802372371
    ],
    [
     6,
     5,
     -69885552302
    ],
    [
     6,
     6,
     -159806518666
    ],
    [
     6,
     7,
     -158303361427
    ],
    [
     6,
     8,
     -252671025392
    ],
    [
     6,
     9,
     304566602037
    ],
    [
     6,
     10,
     16920664277
    ],
    [
     6,
     11,
     715659630355
    ],
    [
     6,
     12,
     -193899686324
    ],
    [
     6,
     13,
     12859220280
    ],
    [
     6,
     14,
     -58494831080
    ],
    [
     7,
     0,
     -23629529007
    ],
    [
     7,
     1,
     148768546569
    ],
    [
     7,
     2,
     -105605563828
    ],
    [
     7,
     3,
     115710352308
    ],
    [
     7,
     4,
     -246120029647
    ],
    [
     7,
     5,
     104610772506
    ],
    [
     7,
     6,
     -5605532937
    ],
    [
     7,
     7,
     10489357021
    ],
    [
     7,
     8,
     -142586468401
    ],
    [
     7,
     9,
     -762057633
    ],
    [
     7,
     10,
     733589251098
    ],
    [
     7,
     11,
     -210676007230
    ],
    [
     7,
     12,
     -44836243739
    ],
    [
     7,
     13,
     -120255422096
    ],
    [
     8,
     0,
     639411927117
    ],
    [
     8,
     1,
     -35482948672
    ],
    [
     8,
     2,
     -93516480332
    ],
    [
     8,
     3,
     -135070481530
    ],
    [
     8,
     4,
     82700838652
    ],
    [
     8,
     5,
     102578224223
    ],
    [
     8,
     6,
     133946729853
    ],
    [
     8,
     7,
     -216439706560
    ],
    [
     8,
     8,
     5777206523
    ],
    [
     8,
     9,
     680981980954
    ],
    [
     8,
     10,
     -173774102858
    ],
    [
     8,
     11,
     -92682232927
    ],
    [
     8,
     12,
     -157044269511
    ],
    [
     9,
     0,
     319695541356
    ],
    [
     9,
     1,
     -253352485927
    ],
    [
     9,
     2,
     226996930876
    ],
    [
     9,
     3,
     6690794096
    ],
    [
     9,
     4,
     81881462262
    ],
    [
     9,
     5,
     130509611455
    ],
    [
     9,
     6,
     -77536485232
    ],
    [
     9,
     7,
     31208361191
    ],
    [
     9,
     8,
     600232899661
    ],
    [
     9,
     9,
     -102247412027
    ],
    [
     9,
     10,
     -66291594964
    ],
    [
     9,
     11,
     -142946326632
    ],
    [
     10,
     0,
     131688419648
    ],
    [
     10,
     1,
     443410050985
    ],
    [
     10,
     2,
     -191224995746
    ],
    [
     10,
     3,
     -22502958399
    ],
    [
     10,
     4,
     21957648333
    ],
    [
     10,
     5,
     42618066971
    ],
    [
     10,
     6,
     56224403168
    ],
    [
     10,
     7,
     488031700539
    ],
    [
     10,
     8,
     -59615391022
    ],
    [
     10,
     9,
     -49341948182
    ],
    [
     10,
     10,
     -115920940904
    ],
    [
     11,
     0,
     -538144128985
    ],
    [
     11,
     1,
     -22308378489
    ],
    [
     11,
     2,
     -59791121824
    ],
    [
     11,
     3,
     -25201521688
    ],
    [
     11,
     4,
     109412310765
    ],
    [
     11,
     5,
     -2788502563
    ],
    [
     11,
     6,
     354821913726
    ],
    [
     11,
     7,
     -13815670916
    ],
    [
     11,
     8,
     -29403824581
    ],
    [
     11,
     9,
     -78182312223
    ],
    [
     12,
     0,
     867136566593
    ],
    [
     12,
     1,
     -268192488647
    ],
    [
     12,
     2,
     25130279435
    ],
    [
     12,
     3,
     109312244684
    ],
    [
     12,
     4,
     -31481384803
    ],
    [
     12,
     5,
     196880001323
    ],
    [
     12,
     6,
     17725461255
    ],
    [
     12,
     7,
     -9768299502
    ],
    [
     12,
     8,
     -46173617976
    ],
    [
     13,
     0,
     -317941514574
    ],
    [
     13,
     1,
     -73440298892
    ],
    [
     13,
     2,
     119924914464
    ],
    [
     13,
     3,
     -57933397616
    ],
    [
     13,
     4,
     74971062329
    ],
    [
     13,
     5,
     9193819717
    ],
    [
     13,
     6,
     9399966602
    ],
    [
     13,
     7,
     -19589412352
    ]
   ]
  },
  {
   "t": 6,
   "l": 184778819793,
   "a": [
    [
     0,
     6,
     372137276548
    ],
    [
     0,
     7,
     -1528758835182
    ],
    [
     0,
     8,
     8039272435967
    ],
    [
     0,
     9,
     -32727028102694
    ],
    [
     0,
     10,
     36282067288608
    ],
    [
     0,
     11,
     4823524608905
    ],
    [
     0,
     12,
     -26367428664739
    ],
    [
     0,
     13,
     10795164232549
    ],
    [
     0,
     14,
     33203398156186
    ],
    [
     1,
     5,
     -90677487914
    ],
    [
     1,
     6,
     1124232843434
    ],
    [
     1,
     7,
     1149825936637
    ],
    [
     1,
     8,
     -11143727107933
    ],
    [
     1,
     9,
     15189774867708
    ],
    [
     1,
     10,
     4396847352696
    ],
    [
     1,
     11,
     -14168736426724
    ],
    [
     1,
     12,
     -177266584648
    ],
    [
     1,
     13,
     15536705991767
    ],
    [
     1,
     14,
     2699492870532
    ],
    [
     2,
     4,
     -61220440513
    ],
    [
     2,
     5,
     1147379971733
    ],
    [
     2,
     6,
     -1116036002564
    ],
    [
     2,
     7,
     -1334188520954
    ],
    [
     2,
     8,
     3384029439778
    ],
    [
     2,
     9,
     1383005623028
    ],
    [
     2,
     10,
     -5195574282443
    ],
    [
     2,
     11,
     -1076704749089
    ],
    [
     2,
     12,
     9919327645715
    ],
    [
     2,
     13,
     1623533834722
    ],
    [
     2,
     14,
     1392183627505
    ],
    [
     3,
     3,
     17808381219
    ],
    [
     3,
     4,
     202975293642
    ],
    [
     3,
     5,
     -854483612196
    ],
    [
     3,
     6,
     1176877839948
    ],
    [
     3,
     7,
     -580480159909
    ],
    [
     3,
     8,
     558513681388
    ],
    [
     3,
     9,
     -1122921113581
    ],
    [
     3,
     10,
     12963243240
    ],
    [
     3,
     11,
     4976052371808
    ],
    [
     3,
     12,
     1121412159858
    ],
    [
     3,
     13,
     770504752886
    ],
    [
     3,
     14,
     254403093395
    ],
    [
     4,
     2,
     30537444546
    ],
    [
     4,
     3,
     -349977124870
    ],
    [
     4,
     4,
     81519808756
    ],
    [
     4,
     5,
     566336919149
    ],
    [
     4,
     6,
     -864595557033
    ],
    [
     4,
     7,
     151176685497
    ],
    [
     4,
     8,
     513180644725
    ],
    [
     4,
     9,
     74731920470
    ],
    [
     4,
     10,
     2228421749215
    ],
    [
     4,
     11,
     538954416317
    ],
    [
     4,
     12,
     532948606602
    ],
    [
     4,
     13,
     350112031150
    ],
    [
     4,
     14,
     198262472505
    ],
    [
     5,
     1,
     -27631588690
    ],
    [
     5,
     2,
     -248463229304
    ],
    [
     5,
     3,
     446832447705
    ],
    [
     5,
     4,
     -256959236524
    ],
    [
     5,
     5,
     -112696593249
    ],
    [
     5,
     6,
     37923479714
    ],
    [
     5,
     7,
     599739132208
    ],
    [
     5,
     8,
     87740706491
    ],
    [
     5,
     9,
     791036940696
    ],
    [
     5,
     10,
     242790261347
    ],
    [
     5,
     11,
     333913684513
    ],
    [
     5,
     12,
     223170173557
    ],
    [
     5,
     13,
     62107553502
    ],
    [
     5,
     14,
     -8825767794
    ],
    [
     6,
     0,
     -7560057007
    ],
    [
     6,
     1,
     287790147226
    ],
    [
     6,
     2,
     60053064374
    ],
    [
     6,
     3,
     -495931470428
    ],
    [
     6,
     4,
     342315569454
    ],
    [
     6,
     5,
     -80226878078
    ],
    [
     6,
     6,
     177450863813
    ],
    [
     6,
     7,
     56377822715
    ],
    [
     6,
     8,
     61941428047
    ],
    [
     6,
     9,
     76323303804
    ],
    [
     6,
     10,
     144793914942
    ],
    [
     6,
     11,
     138631405615
    ],
    [
     6,
     12,
     6486213229
    ],
    [
     6,
     13,
     -28417758371
    ],
    [
     6,
     14,
     2120081899
    ],
    [
     7,
     0,
     520320259719
    ],
    [
     7,
     1,
     -499692738432
    ],
    [
     7,
     2,
     356507359167
    ],
    [
     7,
     3,
     257817124559
    ],
    [
     7,
     4,
     2915496743
    ],
    [
     7,
     5,
     -218589369963
    ],
    [
     7,
     6,
     3011770164
    ],
    [
     7,
     7,
     -127172067672
    ],
    [
     7,
     8,
     59065333192
    ],
    [
     7,
     9,
     133719888738
    ],
    [
     7,
     10,
     167875834564
    ],
    [
     7,
     11,
     25848537780
    ],
    [
     7,
     12,
     5520976447
    ],
    [
     7,
     13,
     13467231737
    ],
    [
     8,
     0,
     -25732250661
    ],
    [
     8,
     1,
     714975646502
    ],
    [
     8,
     2,
     -423024530305
    ],
    [
     8,
     3,
     -43965577149
    ],
    [
     8,
     4,
     -228566579153
    ],
    [
     8,
     5,
     -31570277749
    ],
    [
     8,
     6,
     -88836530610
    ],
    [
     8,
     7,
     -3893550764
    ],
    [
     8,
     8,
     52122747645
    ],
    [
     8,
     9,
     108221772385
    ],
    [
     8,
     10,
     22023900398
    ],
    [
     8,
     11,
     10187659393
    ],
    [
     8,
     12,
     23694186948
    ],
    [
     9,
     0,
     -2138793844300
    ],
    [
     9,
     1,
     -513983541694
    ],
    [
     9,
     2,
     -61395217448
    ],
    [
     9,
     3,
     12917716093
    ],
    [
     9,
     4,
     -49887953890
    ],
    [
     9,
     5,
     -48421614463
    ],
    [
     9,
     6,
     -35534319094
    ],
    [
     9,
     7,
     -10440861321
    ],
    [
     9,
     8,
     67635998658
    ],
    [
     9,
     9,
     474402475
    ],
    [
     9,
     10,
     9308153924
    ],
    [
     9,
     11,
     13337586592
    ],
    [
     10,
     0,
     2310479028517
    ],
    [
     10,
     1,
     158838820172
    ],
    [
     10,
     2,
     387861677674
    ],
    [
     10,
     3,
     33923360617
    ],
    [
     10,
     4,
     24335401912
    ],
    [
     10,
     5,
     -21375711040
    ],
    [
     10,
     6,
     -21089105584
    ],
    [
     10,
     7,
     39918777895
    ],
    [
     10,
     8,
     10178561170
    ],
    [
     10,
     9,
     15606598689
    ],
    [
     10,
     10,
     21496169059
    ],
    [
     11,
     0,
     753860104433
    ],
    [
     11,
     1,
     144330094910
    ],
    [
     11,
     2,
     42635444942
    ],
    [
     11,
     3,
     -15010435285
    ],
    [
     11,
     4,
     -16260194613
    ],
    [
     11,
     5,
     -24398293999
    ],
    [
     11,
     6,
     10297518145
    ],
    [
     11,
     7,
     -5761142477
    ],
    [
     11,
     8,
     7002759476
    ],
    [
     11,
     9,
     11841802782
    ],
    [
     12,
     0,
     -1497852143404
    ],
    [
     12,
     1,
     19413132684
    ],
    [
     12,
     2,
     -156556100620
    ],
    [
     12,
     3,
     -3284378721
    ],
    [
     12,
     4,
     -7011645962
    ],
    [
     12,
     5,
     2478816789
    ],
    [
     12,
     6,
     -6604019104
    ],
    [
     12,
     7,
     -140621773
    ],
    [
     12,
     8,
     6048501500
    ],
    [
     13,
     0,
     -16652997096
    ],
    [
     13,
     1,
     -153256096980
    ],
    [
     13,
     2,
     -36956450049
    ],
    [
     13,
     3,
     4262171210
    ],
    [
     13,
     4,
     3849379753
    ],
    [
     13,
     5,
     -2904683046
    ],
    [
     13,
     6,
     -767641247
    ],
    [
     13,
     7,
     1843016621
    ]
   ]
  },
  {
   "t": 6,
   "l": 522468680576,
   "a": [
    [
     0,
     6,
     -1121216178234
    ],
    [
     0,
     7,
     2218054404362
    ],
    [
     0,
     8,
     4961150027695
    ],
    [
     0,
     9,
     14552034614554
    ],
    [
     0,
     10,
     -4386904105884
    ],
    [
     0,
     11,
     1036752461671
    ],
    [
     0,
     12,
     -14698606953369
    ],
    [
     0,
     13,
     -16015700611334
    ],
    [
     0,
     14,
     -3050454948446
    ],
    [
     1,
     5,
     -242371787826
    ],
    [
     1,
     6,
     1202730718517
    ],
    [
     1,
     7,
     2798019619234
    ],
    [
     1,
     8,
     5284594072556
    ],
    [
     1,
     9,
     -4346889467175
    ],
    [
     1,
     10,
     -3079493378918
    ],
    [
     1,
     11,
     -3057366628646
    ],
    [
     1,
     12,
     1740094907703
    ],
    [
     1,
     13,
     4317365359587
    ],
    [
     1,
     14,
     -2457633000473
    ],
    [
     2,
     4,
     -50139695925
    ],
    [
     2,
     5,
     684237052807
    ],
    [
     2,
     6,
     535449656977
    ],
    [
     2,
     7,
     2256827500909
    ],
    [
     2,
     8,
     -840381084041
    ],
    [
     2,
     9,
     -436587989551
    ],
    [
     2,
     10,
     -1610613529339
    ],
    [
     2,
     11,
     25293063148
    ],
    [
     2,
     12,
     1676343110185
    ],
    [
     2,
     13,
     -2510766878488
    ],
    [
     2,
     14,
     -21264524076
    ],
    [
     3,
     3,
     47004644589
    ],
    [
     3,
     4,
     94776067921
    ],
    [
     3,
     5,
     -297417551170
    ],
    [
     3,
     6,
     88814022669
    ],
    [
     3,
     7,
     -29407592199
    ],
    [
     3,
     8,
     -685490860727
    ],
    [
     3,
     9,
     -619209029168
    ],
    [
     3,
     10,
     -255987531799
    ],
    [
     3,
     11,
     390858814085
    ],
    [
     3,
     12,
     -1936189885492
    ],
    [
     3,
     13,
     -735729215432
    ],
    [
     3,
     14,
     -773754683385
    ],
    [
     4,
     2,
     -2605721462
    ],
    [
     4,
     3,
     -269309599040
    ],
    [
     4,
     4,
     5639151845
    ],
    [
     4,
     5,
     113129368914
    ],
    [
     4,
     6,
     466320096544
    ],
    [
     4,
     7,
     968629955
    ],
    [
     4,
     8,
     175822705338
    ],
    [
     4,
     9,
     421579870640
    ],
    [
     4,
     10,
     714714626867
    ],
    [
     4,
     11,
     -553803058715
    ],
    [
     4,
     12,
     72613588576
    ],
    [
     4,
     13,
     19002713226
    ],
    [
     4,
     14,
     440462826605
    ],
    [
     5,
     1,
     62456501353
    ],
    [
     5,
     2,
     -20834100111
    ],
    [
     5,
     3,
     149797578029
    ],
    [
     5,
     4,
     -8080975297
    ],
    [
     5,
     5,
     61971293600
    ],
    [
     5,
     6,
     -20160501649
    ],
    [
     5,
     7,
     83562145913
    ],
    [
     5,
     8,
     251218426308
    ],
    [
     5,
     9,
     355857799739
    ],
    [
     5,
     10,
     -211297647878
    ],
    [
     5,
     11,
     -62926927517
    ],
    [
     5,
     12,
     -129513387631
    ],
    [
     5,
     13,
     225079696012
    ],
    [
     5,
     14,
     26996411038
    ],
    [
     6,
     0,
     -185139982119
    ],
    [
     6,
     1,
     -66168219864
    ],
    [
     6,
     2,
     -271586016628
    ],
    [
     6,
     3,
     -236833909150
    ],
    [
     6,
     4,
     -224165215354
    ],
    [
     6,
     5,
     -68678359990
    ],
    [
     6,
     6,
     -124540245109
    ],
    [
     6,
     7,
     -108799763750
    ],
    [
     6,
     8,
     -31586865036
    ],
    [
     6,
     9,
     -114955161086
    ],
    [
     6,
     10,
     -87926093078
    ],
    [
     6,
     11,
     -150772466529
    ],
    [
     6,
     12,
     167964699937
    ],
    [
     6,
     13,
     -28448745577
    ],
    [
     6,
     14,
     -33425594753
    ],
    [
     7,
     0,
     713966854055
    ],
    [
     7,
     1,
     93862159574
    ],
    [
     7,
     2,
     -131008122527
    ],
    [
     7,
     3,
     -22443515351
    ],
    [
     7,
     4,
     79478587073
    ],
    [
     7,
     5,
     47806005139
    ],
    [
     7,
     6,
     -5625421453
    ],
    [
     7,
     7,
     -45429478015
    ],
    [
     7,
     8,
     10772196564
    ],
    [
     7,
     9,
     -37126952963
    ],
    [
     7,
     10,
     -80161987661
    ],
    [
     7,
     11,
     118010313577
    ],
    [
     7,
     12,
     3472236047
    ],
    [
     7,
     13,
     -20493065468
    ],
    [
     8,
     0,
     544364913700
    ],
    [
     8,
     1,
     213578106174
    ],
    [
     8,
     2,
     109395551059
    ],
    [
     8,
     3,
     109301108872
    ],
    [
     8,
     4,
     10973097976
    ],
    [
     8,
     5,
     19662308916
    ],
    [
     8,
     6,
     -12204758525
    ],
    [
     8,
     7,
     62557882124
    ],
    [
     8,
     8,
     2311246517
    ],
    [
     8,
     9,
     5441739380
    ],
    [
     8,
     10,
     115903461538
    ],
    [
     8,
     11,
     7956317839
    ],
    [
     8,
     12,
     -10835705217
    ],
    [
     9,
     0,
     1357408869051
    ],
    [
     9,
     1,
     175630251932
    ],
    [
     9,
     2,
     -87080660850
    ],
    [
     9,
     3,
     9800823041
    ],
    [
     9,
     4,
     -38482797602
    ],
    [
     9,
     5,
     9200088620
    ],
    [
     9,
     6,
     44804749672
    ],
    [
     9,
     7,
     5462443688
    ],
    [
     9,
     8,
     37665639171
    ],
    [
     9,
     9,
     89105907093
    ],
    [
     9,
     10,
     18338493061
    ],
    [
     9,
     11,
     -7645269325
    ],
    [
     10,
     0,
     -583689655107
    ],
    [
     10,
     1,
     -150898302391
    ],
    [
     10,
     2,
     12883631054
    ],
    [
     10,
     3,
     -34998149907
    ],
    [
     10,
     4,
     -24633683289
    ],
    [
     10,
     5,
     -7139867160
    ],
    [
     10,
     6,
     -6749903074
    ],
    [
     10,
     7,
     54040880779
    ],
    [
     10,
     8,
     59361078368
    ],
    [
     10,
     9,
     17900142080
    ],
    [
     10,
     10,
     -2224784773
    ],
    [
     11,
     0,
     -210407634237
    ],
    [
     11,
     1,
     -64263099054
    ],
    [
     11,
     2,
     66882286628
    ],
    [
     11,
     3,
     -39912749036
    ],
    [
     11,
     4,
     -58853279168
    ],
    [
     11,
     5,
     -26668769786
    ],
    [
     11,
     6,
     55879225533
    ],
    [
     11,
     7,
     37257092288
    ],
    [
     11,
     8,
     11799928208
    ],
    [
     11,
     9,
     2006452
    ],
    [
     12,
     0,
     -286785231225
    ],
    [
     12,
     1,
     68676200164
    ],
    [
     12,
     2,
     63906083494
    ],
    [
     12,
     3,
     -74829701878
    ],
    [
     12,
     4,
     -44468284795
    ],
    [
     12,
     5,
     36605108396
    ],
    [
     12,
     6,
     16905867587
    ],
    [
     12,
     7,
     9595260019
    ],
    [
     12,
     8,
     768346711
    ],
    [
     13,
     0,
     254193344988
    ],
    [
     13,
     1,
     -8614542850
    ],
    [
     13,
     2,
     24341694780
    ],
    [
     13,
     3,
     -47011795705
    ],
    [
     13,
     4,
     17541251669
    ],
    [
     13,
     5,
     1352899589
    ],
    [
     13,
     6,
     3119831595
    ],
    [
     13,
     7,
     1729970042
    ]
   ]
  },
  {
   "t": 7,
   "l": 303071697020,
   "a": [
    [
     0,
     7,
     -824358924134
    ],
    [
     0,
     8,
     -2271163993606
    ],
    [
     0,
     9,
     -5077263693868
    ],
    [
     0,
     10,
     13168707490038
    ],
    [
     0,
     11,
     21020673740689
    ],
    [
     0,
     12,
     4143926004542
    ],
    [
     0,
     13,
     26444053444094
    ],
    [
     0,
     14,
     39554012022212
    ],
    [
     1,
     6,
     -281544648810
    ],
    [
     1,
     7,
     -352017764667
    ],
    [
     1,
     8,
     2638022442678
    ],
    [
     1,
     9,
     8497959275167
    ],
    [
     1,
     10,
     3059371969234
    ],
    [
     1,
     11,
     -12741952283495
    ],
    [
     1,
     12,
     775809089671
    ],
    [
     1,
     13,
     23954724949748
    ],
    [
     1,
     14,
     21022842706874
    ],
    [
     2,
     5,
     -127133430236
    ],
    [
     2,
     6,
     -44515717115
    ],
    [
     2,
     7,
     694765105307
    ],
    [
     2,
     8,
     2781076375567
    ],
    [
     2,
     9,
     1855489056261
    ],
    [
     2,
     10,
     -4079617615867
    ],
    [
     2,
     11,
     247106794850
    ],
    [
     2,
     12,
     13577316875266
    ],
    [
     2,
     13,
     11075715876586
    ],
    [
     2,
     14,
     -4122948652359
    ],
    [
     3,
     4,
     -20244452956
    ],
    [
     3,
     5,
     97472498664
    ],
    [
     3,
     6,
     497174146374
    ],
    [
     3,
     7,
     289291220780
    ],
    [
     3,
     8,
     1469132096844
    ],
    [
     3,
     9,
     -99862257498
    ],
    [
     3,
     10,
     -645191499973
    ],
    [
     3,
     11,
     6191039056698
    ],
    [
     3,
     12,
     7036588306070
    ],
    [
     3,
     13,
     -2994901699660
    ],
    [
     3,
     14,
     2403160306604
    ],
    [
     4,
     3,
     50853847909
    ],
    [
     4,
     4,
     -43814321759
    ],
    [
     4,
     5,
     -185455483609
    ],
    [
     4,
     6,
     -680173172733
    ],
    [
     4,
     7,
     500672309134
    ],
    [
     4,
     8,
     424902649193
    ],
    [
     4,
     9,
     26613545192
    ],
    [
     4,
     10,
     2425575354458
    ],
    [
     4,
     11,
     3003879216055
    ],
    [
     4,
     12,
     -4502208790622
    ],
    [
     4,
     13,
     1715601523500
    ],
    [
     4,
     14,
     -629920290866
    ],
    [
     5,
     2,
     9822239285
    ],
    [
     5,
     3,
     -32313883524
    ],
    [
     5,
     4,
     72820914770
    ],
    [
     5,
     5,
     23429737900
    ],
    [
     5,
     6,
     362087445934
    ],
    [
     5,
     7,
     598974232753
    ],
    [
     5,
     8,
     260528314625
    ],
    [
     5,
     9,
     1470278173350
    ],
    [
     5,
     10,
     1875383482712
    ],
    [
     5,
     11,
     -3885394456175
    ],
    [
     5,
     12,
     2362808902161
    ],
    [
     5,
     13,
     84547143180
    ],
    [
     5,
     14,
     80244624875
    ],
    [
     6,
     1,
     15300305565
    ],
    [
     6,
     2,
     93391606623
    ],
    [
     6,
     3,
     -107463972395
    ],
    [
     6,
     4,
     216360977402
    ],
    [
     6,
     5,
     -146258043910
    ],
    [
     6,
     6,
     90740505823
    ],
    [
     6,
     7,
     39813056131
    ],
    [
     6,
     8,
     88356704950
    ],
    [
     6,
     9,
     654659064415
    ],
    [
     6,
     10,
     -3843492319560
    ],
    [
     6,
     11,
     2207006459826
    ],
    [
     6,
     12,
     9469656038
    ],
    [
     6,
     13,
     225508920
    ],
    [
     6,
     14,
     -83527514272
    ],
    [
     7,
     0,
     -162653105832
    ],
    [
     7,
     1,
     -93297316742
    ],
    [
     7,
     2,
     -124636124319
    ],
    [
     7,
     3,
     -28044927389
    ],
    [
     7,
     4,
     -247008624146
    ],
    [
     7,
     5,
     -193544625237
    ],
    [
     7,
     6,
     -95270265247
    ],
    [
     7,
     7,
     -272862409050
    ],
    [
     7,
     8,
     -134609258224
    ],
    [
     7,
     9,
     -3616293692388
    ],
    [
     7,
     10,
     1970882024572
    ],
    [
     7,
     11,
     141737499283
    ],
    [
     7,
     12,
     -4287735384
    ],
    [
     7,
     13,
     -82601689316
    ],
    [
     7,
     14,
     -49541946087
    ],
    [
     8,
     0,
     17104461190
    ],
    [
     8,
     1,
     233355810348
    ],
    [
     8,
     2,
     -212782072508
    ],
    [
     8,
     3,
     -139757976969
    ],
    [
     8,
     4,
     -187140135115
    ],
    [
     8,
     5,
     20857298380
    ],
    [
     8,
     6,
     -130151049998
    ],
    [
     8,
     7,
     -189575435848
    ],
    [
     8,
     8,
     -3224188693572
    ],
    [
     8,
     9,
     1596901992249
    ],
    [
     8,
     10,
     161599782238
    ],
    [
     8,
     11,
     14920492869
    ],
    [
     8,
     12,
     -91810121467
    ],
    [
     8,
     13,
     -48544621685
    ],
    [
     9,
     0,
     425991746514
    ],
    [
     9,
     1,
     -54542878744
    ],
    [
     9,
     2,
     80925437183
    ],
    [
     9,
     3,
     11201734649
    ],
    [
     9,
     4,
     -24572536214
    ],
    [
     9,
     5,
     8962119961
    ],
    [
     9,
     6,
     -107672247571
    ],
    [
     9,
     7,
     -2625362937784
    ],
    [
     9,
     8,
     1218117767876
    ],
    [
     9,
     9,
     191651863561
    ],
    [
     9,
     10,
     35815064265
    ],
    [
     9,
     11,
     -56059726700
    ],
    [
     9,
     12,
     -48965665093
    ],
    [
     10,
     0,
     1355850394810
    ],
    [
     10,
     1,
     514393705485
    ],
    [
     10,
     2,
     231741665502
    ],
    [
     10,
     3,
     33051166590
    ],
    [
     10,
     4,
     -632920928
    ],
    [
     10,
     5,
     5713176934
    ],
    [
     10,
     6,
     -2031231090595
    ],
    [
     10,
     7,
     863592675267
    ],
    [
     10,
     8,
     158463242886
    ],
    [
     10,
     9,
     44953213297
    ],
    [
     10,
     10,
     -36923378134
    ],
    [
     10,
     11,
     -39269540793
    ],
    [
     11,
     0,
     1052806959760
    ],
    [
     11,
     1,
     331114291031
    ],
    [
     11,
     2,
     -36759955185
    ],
    [
     11,
     3,
     -34643470605
    ],
    [
     11,
     4,
     -11411390285
    ],
    [
     11,
     5,
     -1438522388171
    ],
    [
     11,
     6,
     522267838175
    ],
    [
     11,
     7,
     121462127277
    ],
    [
     11,
     8,
     25578545178
    ],
    [
     11,
     9,
     -19935706025
    ],
    [
     11,
     10,
     -30280673321
    ],
    [
     12,
     0,
     -996899906007
    ],
    [
     12,
     1,
     75648988600
    ],
    [
     12,
     2,
     -176130281286
    ],
    [
     12,
     3,
     69332078996
    ],
    [
     12,
     4,
     -913716305624
    ],
    [
     12,
     5,
     253684820524
    ],
    [
     12,
     6,
     73778813225
    ],
    [
     12,
     7,
     24670172213
    ],
    [
     12,
     8,
     -12533985875
    ],
    [
     12,
     9,
     -14450939601
    ],
    [
     13,
     0,
     141610003592
    ],
    [
     13,
     1,
     -297340620711
    ],
    [
     13,
     2,
     90484961036
    ],
    [
     13,
     3,
     -399031657474
    ],
    [
     13,
     4,
     66843391109
    ],
    [
     13,
     5,
     31263966273
    ],
    [
     13,
     6,
     9175703694
    ],
    [
     13,
     7,
     813719235
    ],
    [
     13,
     8,
     -9166703701
    ]
   ]
  },
  {
   "t": 7,
   "l": 68065141469,
   "a": [
    [
     0,
     7,
     -807583808003
    ],
    [
     0,
     8,
     3173082081137
    ],
    [
     0,
     9,
     -2467815825444
    ],
    [
     0,
     10,
     -20673434248093
    ],
    [
     0,
     11,
     22216248732982
    ],
    [
     0,
     12,
     18503878290366
    ],
    [
     0,
     13,
     6617027707440
    ],
    [
     0,
     14,
     -9002057611719
    ],
    [
     1,
     6,
     -139617067457
    ],
    [
     1,
     7,
     1519851823433
    ],
    [
     1,
     8,
     408345591824
    ],
    [
     1,
     9,
     -7704755812177
    ],
    [
     1,
     10,
     6930394593660
    ],
    [
     1,
     11,
     9135905082002
    ],
    [
     1,
     12,
     -355650459282
    ],
    [
     1,
     13,
     -10629074782200
    ],
    [
     1,
     14,
     1939123107929
    ],
    [
     2,
     5,
     -28591202843
    ],
    [
     2,
     6,
     485971772811
    ],
    [
     2,
     7,
     -697946591827
    ],
    [
     2,
     8,
     -1849445154395
    ],
    [
     2,
     9,
     2695666052555
    ],
    [
     2,
     10,
     4206486955480
    ],
    [
     2,
     11,
     821448124149
    ],
    [
     2,
     12,
     -7699249210131
    ],
    [
     2,
     13,
     695432849316
    ],
    [
     2,
     14,
     -841831425129
    ],
    [
     3,
     4,
     -4801106970
    ],
    [
     3,
     5,
     88556910650
    ],
    [
     3,
     6,
     -267434621651
    ],
    [
     3,
     7,
     352736673762
    ],
    [
     3,
     8,
     506816134417
    ],
    [
     3,
     9,
     1805189116242
    ],
    [
     3,
     10,
     170365118285
    ],
    [
     3,
     11,
     -3822008729424
    ],
    [
     3,
     12,
     1530935975115
    ],
    [
     3,
     13,
     1091569313874
    ],
    [
     3,
     14,
     699533151864
    ],
    [
     4,
     3,
     14916323237
    ],
    [
     4,
     4,
     -38123977284
    ],
    [
     4,
     5,
     -197353749121
    ],
    [
     4,
     6,
     243821329803
    ],
    [
     4,
     7,
     -230785657650
    ],
    [
     4,
     8,
     731074041389
    ],
    [
     4,
     9,
     584288052010
    ],
    [
     4,
     10,
     -1521568058368
    ],
    [
     4,
     11,
     502927905111
    ],
    [
     4,
     12,
     138045365761
    ],
    [
     4,
     13,
     110944132170
    ],
    [
     4,
     14,
     -257366242954
    ],
    [
     5,
     2,
     390682119
    ],
    [
     5,
     3,
     -66760783171
    ],
    [
     5,
     4,
     132123885505
    ],
    [
     5,
     5,
     52254702670
    ],
    [
     5,
     6,
     -118900307222
    ],
    [
     5,
     7,
     159248473186
    ],
    [
     5,
     8,
     503335043647
    ],
    [
     5,
     9,
     -129318590786
    ],
    [
     5,
     10,
     600976718532
    ],
    [
     5,
     11,
     138684430413
    ],
    [
     5,
     12,
     88734021826
    ],
    [
     5,
     13,
     121303533757
    ],
    [
     5,
     14,
     40847155388
    ],
    [
     6,
     1,
     20495458743
    ],
    [
     6,
     2,
     -47845785660
    ],
    [
     6,
     3,
     127690321874
    ],
    [
     6,
     4,
     -75479618753
    ],
    [
     6,
     5,
     25957432265
    ],
    [
     6,
     6,
     -69059674755
    ],
    [
     6,
     7,
     139696345556
    ],
    [
     6,
     8,
     109085535236
    ],
    [
     6,
     9,
     401293316931
    ],
    [
     6,
     10,
     91155196507
    ],
    [
     6,
     11,
     27931773311
    ],
    [
     6,
     12,
     196058080531
    ],
    [
     6,
     13,
     -43936150520
    ],
    [
     6,
     14,
     -124368435218
    ],
    [
     7,
     0,
     -88198837273
    ],
    [
     7,
     1,
     -18913952824
    ],
    [
     7,
     2,
     -9946619568
    ],
    [
     7,
     3,
     -151735643627
    ],
    [
     7,
     4,
     67833734304
    ],
    [
     7,
     5,
     -32935654744
    ],
    [
     7,
     6,
     -48911202559
    ],
    [
     7,
     7,
     150183464154
    ],
    [
     7,
     8,
     114026323940
    ],
    [
     7,
     9,
     6710579918
    ],
    [
     7,
     10,
     -29130915537
    ],
    [
     7,
     11,
     301040937856
    ],
    [
     7,
     12,
     38796041497
    ],
    [
     7,
     13,
     -32452141368
    ],
    [
     7,
     14,
     15641080644
    ],
    [
     8,
     0,
     569721358647
    ],
    [
     8,
     1,
     -158009793079
    ],
    [
     8,
     2,
     196362294414
    ],
    [
     8,
     3,
     -3206676197
    ],
    [
     8,
     4,
     -103565371514
    ],
    [
     8,
     5,
     -108722833217
    ],
    [
     8,
     6,
     4359495788
    ],
    [
     8,
     7,
     42798437154
    ],
    [
     8,
     8,
     -63336297999
    ],
    [
     8,
     9,
     -76785103971
    ],
    [
     8,
     10,
     266517281624
    ],
    [
     8,
     11,
     23333502038
    ],
    [
     8,
     12,
     -43642826105
    ],
    [
     8,
     13,
     -8466722484
    ],
    [
     9,
     0,
     -265810472951
    ],
    [
     9,
     1,
     271411883216
    ],
    [
     9,
     2,
     -136930757185
    ],
    [
     9,
     3,
     -90588188665
    ],
    [
     9,
     4,
     -101436557469
    ],
    [
     9,
     5,
     -25906635846
    ],
    [
     9,
     6,
     -29806318129
    ],
    [
     9,
     7,
     -30949716210
    ],
    [
     9,
     8,
     -103455294754
    ],
    [
     9,
     9,
     240295432691
    ],
    [
     9,
     10,
     38728843400
    ],
    [
     9,
     11,
     -13160617200
    ],
    [
     9,
     12,
     5909580742
    ],
    [
     10,
     0,
     -1345895537651
    ],
    [
     10,
     1,
     -49905560488
    ],
    [
     10,
     2,
     -30608346950
    ],
    [
     10,
     3,
     -18262835343
    ],
    [
     10,
     4,
     -92867735556
    ],
    [
     10,
     5,
     -102699937319
    ],
    [
     10,
     6,
     -64783542978
    ],
    [
     10,
     7,
     -110251118155
    ],
    [
     10,
     8,
     166842267259
    ],
    [
     10,
     9,
     27963351083
    ],
    [
     10,
     10,
     -12023655558
    ],
    [
     10,
     11,
     541364378
    ],
    [
     11,
     0,
     1201363144330
    ],
    [
     11,
     1,
     469396828760
    ],
    [
     11,
     2,
     160187010879
    ],
    [
     11,
     3,
     64296718215
    ],
    [
     11,
     4,
     -132897182579
    ],
    [
     11,
     5,
     -38702338204
    ],
    [
     11,
     6,
     -95457150834
    ],
    [
     11,
     7,
     114670229736
    ],
    [
     11,
     8,
     24827226935
    ],
    [
     11,
     9,
     2042070630
    ],
    [
     11,
     10,
     6466050833
    ],
    [
     12,
     0,
     1692305335573
    ],
    [
     12,
     1,
     317177410903
    ],
    [
     12,
     2,
     224535961214
    ],
    [
     12,
     3,
     -108898535930
    ],
    [
     12,
     4,
     -42452311473
    ],
    [
     12,
     5,
     -75473048003
    ],
    [
     12,
     6,
     60030518887
    ],
    [
     12,
     7,
     16952641485
    ],
    [
     12,
     8,
     -762533606
    ],
    [
     12,
     9,
     2392264391
    ],
    [
     13,
     0,
     386932119590
    ],
    [
     13,
     1,
     270416008989
    ],
    [
     13,
     2,
     -77311287883
    ],
    [
     13,
     3,
     -6105984215
    ],
    [
     13,
     4,
     -49051591402
    ],
    [
     13,
     5,
     18100873502
    ],
    [
     13,
     6,
     7109517405
    ],
    [
     13,
     7,
     2132642188
    ],
    [
     13,
     8,
     475938407
    ]
   ]
  },
  {
   "t": 8,
   "l": 113395409034,
   "a": [
    [
     0,
     8,
     4102015495842
    ],
    [
     0,
     9,
     -17362452607684
    ],
    [
     0,
     10,
     36069348706964
    ],
    [
     0,
     11,
     48032579402521
    ],
    [
     0,
     12,
     9244782036512
    ],
    [
     0,
     13,
     -96461944374241
    ],
    [
     0,
     14,
     -233113751321514
    ],
    [
     1,
     7,
     973592136727
    ],
    [
     1,
     8,
     -4900326881780
    ],
    [
     1,
     9,
     5055434709510
    ],
    [
     1,
     10,
     283401234922
    ],
    [
     1,
     11,
     26026772216691
    ],
    [
     1,
     12,
     -32909781426991
    ],
    [
     1,
     13,
     -96328562691896
    ],
    [
     1,
     14,
     50368655057142
    ],
    [
     2,
     6,
     -13660594095
    ],
    [
     2,
     7,
     -813543150594
    ],
    [
     2,
     8,
     2060449119794
    ],
    [
     2,
     9,
     255513304546
    ],
    [
     2,
     10,
     6008447509360
    ],
    [
     2,
     11,
     -9661426214826
    ],
    [
     2,
     12,
     -48003758576493
    ],
    [
     2,
     13,
     35007747411829
    ],
    [
     2,
     14,
     2484043302495
    ],
    [
     3,
     5,
     -111431326929
    ],
    [
     3,
     6,
     641451716336
    ],
    [
     3,
     7,
     854296104088
    ],
    [
     3,
     8,
     730048801324
    ],
    [
     3,
     9,
     1652408879791
    ],
    [
     3,
     10,
     -9183318898333
    ],
    [
     3,
     11,
     -23565992034484
    ],
    [
     3,
     12,
     25650339088563
    ],
    [
     3,
     13,
     1103762241564
    ],
    [
     3,
     14,
     -3943073331482
    ],
    [
     4,
     4,
     -1950840591
    ],
    [
     4,
     5,
     179162962230
    ],
    [
     4,
     6,
     -40717927816
    ],
    [
     4,
     7,
     771964376188
    ],
    [
     4,
     8,
     140925118304
    ],
    [
     4,
     9,
     -3051576500116
    ],
    [
     4,
     10,
     -12913854318943
    ],
    [
     4,
     11,
     11389557778948
    ],
    [
     4,
     12,
     -2468032413304
    ],
    [
     4,
     13,
     -6841610061780
    ],
    [
     4,
     14,
     -4567035718682
    ],
    [
     5,
     3,
     52849570056
    ],
    [
     5,
     4,
     -57084532032
    ],
    [
     5,
     5,
     111094662099
    ],
    [
     5,
     6,
     846962187468
    ],
    [
     5,
     7,
     -6915299869
    ],
    [
     5,
     8,
     -673569309279
    ],
    [
     5,
     9,
     -4240462503765
    ],
    [
     5,
     10,
     3041822137720
    ],
    [
     5,
     11,
     -3650198933805
    ],
    [
     5,
     12,
     -5669111293463
    ],
    [
     5,
     13,
     -3092838468991
    ],
    [
     5,
     14,
     970706276477
    ],
    [
     6,
     2,
     -14113483620
    ],
    [
     6,
     3,
     -259613346743
    ],
    [
     6,
     4,
     -191985981271
    ],
    [
     6,
     5,
     -374049690869
    ],
    [
     6,
     6,
     -422572196548
    ],
    [
     6,
     7,
     -265214702325
    ],
    [
     6,
     8,
     -1005124678590
    ],
    [
     6,
     9,
     -691504662456
    ],
    [
     6,
     10,
     -5479895175540
    ],
    [
     6,
     11,
     -6664704649392
    ],
    [
     6,
     12,
     -4191045995017
    ],
    [
     6,
     13,
     -102043423449
    ],
    [
     6,
     14,
     -285858300000
    ],
    [
     7,
     1,
     -105340966023
    ],
    [
     7,
     2,
     172745593975
    ],
    [
     7,
     3,
     -11382283039
    ],
    [
     7,
     4,
     -365780072696
    ],
    [
     7,
     5,
     277376360577
    ],
    [
     7,
     6,
     193576622417
    ],
    [
     7,
     7,
     772836254206
    ],
    [
     7,
     8,
     -1514365707667
    ],
    [
     7,
     9,
     -4451491814678
    ],
    [
     7,
     10,
     -5922209879060
    ],
    [
     7,
     11,
     -3583845592145
    ],
    [
     7,
     12,
     -78064932474
    ],
    [
     7,
     13,
     109574591696
    ],
    [
     7,
     14,
     205059073594
    ],
    [
     8,
     0,
     282854512092
    ],
    [
     8,
     1,
     349541951179
    ],
    [
     8,
     2,
     -174693311734
    ],
    [
     8,
     3,
     -121200323091
    ],
    [
     8,
     4,
     10894366292
    ],
    [
     8,
     5,
     170284314063
    ],
    [
     8,
     6,
     599927461876
    ],
    [
     8,
     7,
     -1146125862670
    ],
    [
     8,
     8,
     -3507811297392
    ],
    [
     8,
     9,
     -4737650427290
    ],
    [
     8,
     10,
     -3249365784935
    ],
    [
     8,
     11,
     -304276026452
    ],
    [
     8,
     12,
     -19653379277
    ],
    [
     8,
     13,
     69862631341
    ],
    [
     8,
     14,
     7846691734
    ],
    [
     9,
     0,
     -1064530668704
    ],
    [
     9,
     1,
     240926605478
    ],
    [
     9,
     2,
     270739440634
    ],
    [
     9,
     3,
     -64259232873
    ],
    [
     9,
     4,
     241771782244
    ],
    [
     9,
     5,
     229273518958
    ],
    [
     9,
     6,
     -262502015537
    ],
    [
     9,
     7,
     -2372890557063
    ],
    [
     9,
     8,
     -3551013883956
    ],
    [
     9,
     9,
     -2346573327907
    ],
    [
     9,
     10,
     -309518164635
    ],
    [
     9,
     11,
     57208009178
    ],
    [
     9,
     12,
     98133085587
    ],
    [
     9,
     13,
     45564614490
    ],
    [
     10,
     0,
     1412898364047
    ],
    [
     10,
     1,
     421297183530
    ],
    [
     10,
     2,
     -278121731163
    ],
    [
     10,
     3,
     251850690324
    ],
    [
     10,
     4,
     3040622985
    ],
    [
     10,
     5,
     691767421784
    ],
    [
     10,
     6,
     -1398726731720
    ],
    [
     10,
     7,
     -2543188217176
    ],
    [
     10,
     8,
     -1744815458430
    ],
    [
     10,
     9,
     -239668059261
    ],
    [
     10,
     10,
     -779047865
    ],
    [
     10,
     11,
     71352157330
    ],
    [
     10,
     12,
     23127655694
    ],
    [
     11,
     0,
     775797566900
    ],
    [
     11,
     1,
     260567190689
    ],
    [
     11,
     2,
     -79482372017
    ],
    [
     11,
     3,
     154647938773
    ],
    [
     11,
     4,
     1358834570521
    ],
    [
     11,
     5,
     -501658503771
    ],
    [
     11,
     6,
     -1501383799598
    ],
    [
     11,
     7,
     -1086348863279
    ],
    [
     11,
     8,
     -189674751878
    ],
    [
     11,
     9,
     25909495381
    ],
    [
     11,
     10,
     36701031491
    ],
    [
     11,
     11,
     34938330617
    ],
    [
     12,
     0,
     2209767216019
    ],
    [
     12,
     1,
     -1704254446292
    ],
    [
     12,
     2,
     453306810418
    ],
    [
     12,
     3,
     1293378211741
    ],
    [
     12,
     4,
     15270745131
    ],
    [
     12,
     5,
     -735603844579
    ],
    [
     12,
     6,
     -566681807331
    ],
    [
     12,
     7,
     -110205012104
    ],
    [
     12,
     8,
     2273515983
    ],
    [
     12,
     9,
     26603438788
    ],
    [
     12,
     10,
     9211458745
    ],
    [
     13,
     0,
     -4966834150929
    ],
    [
     13,
     1,
     405077418430
    ],
    [
     13,
     2,
     779203478308
    ],
    [
     13,
     3,
     134951815315
    ],
    [
     13,
     4,
     -170694534878
    ],
    [
     13,
     5,
     -202709934835
    ],
    [
     13,
     6,
     -68791727371
    ],
    [
     13,
     7,
     -4546141298
    ],
    [
     13,
     8,
     2944216197
    ],
    [
     13,
     9,
     9191992492
    ]
   ]
  },
  {
   "t": 8,
   "l": 163632337711,
   "a": [
    [
     0,
     8,
     370294991262
    ],
    [
     0,
     9,
     1059593386557
    ],
    [
     0,
     10,
     -1441064752750
    ],
    [
     0,
     11,
     -15120384412728
    ],
    [
     0,
     12,
     12870921501844
    ],
    [
     0,
     13,
     23894095773021
    ],
    [
     0,
     14,
     37060098515291
    ],
    [
     1,
     7,
     -39403110806
    ],
    [
     1,
     8,
     1050974095816
    ],
    [
     1,
     9,
     597165607415
    ],
    [
     1,
     10,
     -6145496943975
    ],
    [
     1,
     11,
     3564342368549
    ],
    [
     1,
     12,
     9563052554158
    ],
    [
     1,
     13,
     4859149068992
    ],
    [
     1,
     14,
     -1220524581871
    ],
    [
     2,
     6,
     -48178489906
    ],
    [
     2,
     7,
     372135592617
    ],
    [
     2,
     8,
     -38867308560
    ],
    [
     2,
     9,
     -1634956662729
    ],
    [
     2,
     10,
     2067812169154
    ],
    [
     2,
     11,
     3004563464100
    ],
    [
     2,
     12,
     2979134159404
    ],
    [
     2,
     13,
     -4734525516679
    ],
    [
     2,
     14,
     1530687573420
    ],
    [
     3,
     5,
     -13103090382
    ],
    [
     3,
     6,
     212716106187
    ],
    [
     3,
     7,
     -379453084405
    ],
    [
     3,
     8,
     -95803982795
    ],
    [
     3,
     9,
     67622450586
    ],
    [
     3,
     10,
     1642609652162
    ],
    [
     3,
     11,
     1890120663246
    ],
    [
     3,
     12,
     -2363894812239
    ],
    [
     3,
     13,
     -270230029982
    ],
    [
     3,
     14,
     -1388228735573
    ],
    [
     4,
     4,
     11061273284
    ],
    [
     4,
     5,
     12656204664
    ],
    [
     4,
     6,
     -220777325405
    ],
    [
     4,
     7,
     231196992764
    ],
    [
     4,
     8,
     -230626936421
    ],
    [
     4,
     9,
     -85097451602
    ],
    [
     4,
     10,
     1050046457290
    ],
    [
     4,
     11,
     -967559424182
    ],
    [
     4,
     12,
     -53109997542
    ],
    [
     4,
     13,
     -911107739089
    ],
    [
     4,
     14,
     298987565704
    ],
    [
     5,
     3,
     -869046912
    ],
    [
     5,
     4,
     -52900198123
    ],
    [
     5,
     5,
     -47085090960
    ],
    [
     5,
     6,
     96917105123
    ],
    [
     5,
     7,
     -305107166993
    ],
    [
     5,
     8,
     -401202347716
    ],
    [
     5,
     9,
     266769246124
    ],
    [
     5,
     10,
     -322627154119
    ],
    [
     5,
     11,
     -19527842498
    ],
    [
     5,
     12,
     -1015113521897
    ],
    [
     5,
     13,
     -34768002673
    ],
    [
     5,
     14,
     64965509703
    ],
    [
     6,
     2,
     7185422356
    ],
    [
     6,
     3,
     -23894766367
    ],
    [
     6,
     4,
     139834164341
    ],
    [
     6,
     5,
     51479024785
    ],
    [
     6,
     6,
     15778223411
    ],
    [
     6,
     7,
     -102836950825
    ],
    [
     6,
     8,
     110696777759
    ],
    [
     6,
     9,
     66415818627
    ],
    [
     6,
     10,
     136178268196
    ],
    [
     6,
     11,
     -530003873969
    ],
    [
     6,
     12,
     294216762429
    ],
    [
     6,
     13,
     143842825124
    ],
    [
     6,
     14,
     94916220783
    ],
    [
     7,
     1,
     -7282622738
    ],
    [
     7,
     2,
     -47198713014
    ],
    [
     7,
     3,
     73088268301
    ],
    [
     7,
     4,
     -149973010105
    ],
    [
     7,
     5,
     67847622596
    ],
    [
     7,
     6,
     -21881680042
    ],
    [
     7,
     7,
     -31198122019
    ],
    [
     7,
     8,
     89756120063
    ],
    [
     7,
     9,
     43295929595
    ],
    [
     7,
     10,
     -462356961630
    ],
    [
     7,
     11,
     244977505372
    ],
    [
     7,
     12,
     213981604768
    ],
    [
     7,
     13,
     45830093352
    ],
    [
     7,
     14,
     59565197891
    ],
    [
     8,
     0,
     -18452480653
    ],
    [
     8,
     1,
     66101282824
    ],
    [
     8,
     2,
     -52388787359
    ],
    [
     8,
     3,
     -40019580841
    ],
    [
     8,
     4,
     56106094424
    ],
    [
     8,
     5,
     86446348058
    ],
    [
     8,
     6,
     -88400393512
    ],
    [
     8,
     7,
     111103049266
    ],
    [
     8,
     8,
     41549821218
    ],
    [
     8,
     9,
     -376346256439
    ],
    [
     8,
     10,
     199495071633
    ],
    [
     8,
     11,
     167464697500
    ],
    [
     8,
     12,
     32829804020
    ],
    [
     8,
     13,
     3078679865
    ],
    [
     8,
     14,
     29512875553
    ],
    [
     9,
     0,
     322112094439
    ],
    [
     9,
     1,
     -159413707050
    ],
    [
     9,
     2,
     189034029681
    ],
    [
     9,
     3,
     45482229306
    ],
    [
     9,
     4,
     119447114429
    ],
    [
     9,
     5,
     -7928045554
    ],
    [
     9,
     6,
     50384143089
    ],
    [
     9,
     7,
     123644552792
    ],
    [
     9,
     8,
     -220254371214
    ],
    [
     9,
     9,
     177946023935
    ],
    [
     9,
     10,
     197262720500
    ],
    [
     9,
     11,
     67121193972
    ],
    [
     9,
     12,
     42113023304
    ],
    [
     9,
     13,
     -10816708782
    ],
    [
     10,
     0,
     -97671038409
    ],
    [
     10,
     1,
     69151949300
    ],
    [
     10,
     2,
     -140898046217
    ],
    [
     10,
     3,
     -54030213119
    ],
    [
     10,
     4,
     27417012520
    ],
    [
     10,
     5,
     -27367015357
    ],
    [
     10,
     6,
     114572652551
    ],
    [
     10,
     7,
     -147293600365
    ],
    [
     10,
     8,
     115877242828
    ],
    [
     10,
     9,
     145046384459
    ],
    [
     10,
     10,
     70991377418
    ],
    [
     10,
     11,
     55057776960
    ],
    [
     10,
     12,
     32211339854
    ],
    [
     11,
     0,
     -789082109231
    ],
    [
     11,
     1,
     -147993987251
    ],
    [
     11,
     2,
     -233823866562
    ],
    [
     11,
     3,
     -59799098565
    ],
    [
     11,
     4,
     -166870938008
    ],
    [
     11,
     5,
     59735220400
    ],
    [
     11,
     6,
     -104662021376
    ],
    [
     11,
     7,
     41542841161
    ],
    [
     11,
     8,
     81949627244
    ],
    [
     11,
     9,
     32280762421
    ],
    [
     11,
     10,
     36636226057
    ],
    [
     11,
     11,
     16272055782
    ],
    [
     12,
     0,
     466640111463
    ],
    [
     12,
     1,
     47146291668
    ],
    [
     12,
     2,
     -11951875168
    ],
    [
     12,
     3,
     -194176855337
    ],
    [
     12,
     4,
     35477753151
    ],
    [
     12,
     5,
     -62769892342
    ],
    [
     12,
     6,
     9658916420
    ],
    [
     12,
     7,
     40214024507
    ],
    [
     12,
     8,
     21050881842
    ],
    [
     12,
     9,
     21454061941
    ],
    [
     12,
     10,
     16078639732
    ],
    [
     13,
     0,
     864841825162
    ],
    [
     13,
     1,
     56892118464
    ],
    [
     13,
     2,
     -124359439083
    ],
    [
     13,
     3,
     5386628427
    ],
    [
     13,
     4,
     -17473290824
    ],
    [
     13,
     5,
     -10065962234
    ],
    [
     13,
     6,
     12060733607
    ],
    [
     13,
     7,
     3496896996
    ],
    [
     13,
     8,
     9459395788
    ],
    [
     13,
     9,
     4277265277
    ]
   ]
  },
  {
   "t": 9,
   "l": 116577371170,
   "a": [
    [
     0,
     9,
     2259476167282
    ],
    [
     0,
     10,
     -8359410378545
    ],
    [
     0,
     11,
     1204770424415
    ],
    [
     0,
     12,
     102451860156336
    ],
    [
     0,
     13,
     5873554734367
    ],
    [
     0,
     14,
     -107876148350182
    ],
    [
     1,
     8,
     824848643152
    ],
    [
     1,
     9,
     -1661681831967
    ],
    [
     1,
     10,
     -7215752244488
    ],
    [
     1,
     11,
     19186549965611
    ],
    [
     1,
     12,
     15447676956781
    ],
    [
     1,
     13,
     -47799756044786
    ],
    [
     1,
     14,
     28379426078725
    ],
    [
     2,
     7,
     53515832183
    ],
    [
     2,
     8,
     -495640971635
    ],
    [
     2,
     9,
     -1749752792306
    ],
    [
     2,
     10,
     9023725060759
    ],
    [
     2,
     11,
     -2714123088479
    ],
    [
     2,
     12,
     -20555239002682
    ],
    [
     2,
     13,
     31154910444439
    ],
    [
     2,
     14,
     6667325149490
    ],
    [
     3,
     6,
     -79651040942
    ],
    [
     3,
     7,
     -28355474201
    ],
    [
     3,
     8,
     958386595845
    ],
    [
     3,
     9,
     2884912245045
    ],
    [
     3,
     10,
     -743805856625
    ],
    [
     3,
     11,
     -15832193549686
    ],
    [
     3,
     12,
     18534592356337
    ],
    [
     3,
     13,
     5614015149267
    ],
    [
     3,
     14,
     3444493356406
    ],
    [
     4,
     5,
     -38221790188
    ],
    [
     4,
     6,
     113589345828
    ],
    [
     4,
     7,
     1203180329791
    ],
    [
     4,
     8,
     425483257139
    ],
    [
     4,
     9,
     -102843061211
    ],
    [
     4,
     10,
     -6696829347896
    ],
    [
     4,
     11,
     7083382023102
    ],
    [
     4,
     12,
     -3073630260741
    ],
    [
     4,
     13,
     2598027594802
    ],
    [
     4,
     14,
     1698630450622
    ],
    [
     5,
     4,
     16118440828
    ],
    [
     5,
     5,
     439066944
    ],
    [
     5,
     6,
     422851450327
    ],
    [
     5,
     7,
     -233099923171
    ],
    [
     5,
     8,
     319345347013
    ],
    [
     5,
     9,
     -2174737861156
    ],
    [
     5,
     10,
     2545075515511
    ],
    [
     5,
     11,
     -9645120648672
    ],
    [
     5,
     12,
     -1379464178362
    ],
    [
     5,
     13,
     -486607619035
    ],
    [
     5,
     14,
     -319898473558
    ],
    [
     6,
     3,
     38952396662
    ],
    [
     6,
     4,
     -5440498796
    ],
    [
     6,
     5,
     -79400587990
    ],
    [
     6,
     6,
     102391509598
    ],
    [
     6,
     7,
     353439950352
    ],
    [
     6,
     8,
     -69928724780
    ],
    [
     6,
     9,
     110483206450
    ],
    [
     6,
     10,
     -11037845944349
    ],
    [
     6,
     11,
     -2474051020543
    ],
    [
     6,
     12,
     -265306860025
    ],
    [
     6,
     13,
     1057033195345
    ],
    [
     6,
     14,
     1220761533590
    ],
    [
     7,
     2,
     -29996495319
    ],
    [
     7,
     3,
     -69720185275
    ],
    [
     7,
     4,
     -503410244109
    ],
    [
     7,
     5,
     -161876640517
    ],
    [
     7,
     6,
     -171182685210
    ],
    [
     7,
     7,
     206700777120
    ],
    [
     7,
     8,
     -1104022732347
    ],
    [
     7,
     9,
     -11686626101250
    ],
    [
     7,
     10,
     -3284764894732
    ],
    [
     7,
     11,
     -1560119205421
    ],
    [
     7,
     12,
     465531386964
    ],
    [
     7,
     13,
     641056767891
    ],
    [
     7,
     14,
     -224173659341
    ],
    [
     8,
     1,
     -42692522983
    ],
    [
     8,
     2,
     107986555791
    ],
    [
     8,
     3,
     -111926489323
    ],
    [
     8,
     4,
     116780285471
    ],
    [
     8,
     5,
     -24178656619
    ],
    [
     8,
     6,
     391962669012
    ],
    [
     8,
     7,
     -760786383798
    ],
    [
     8,
     8,
     -10497353361689
    ],
    [
     8,
     9,
     -2967403845104
    ],
    [
     8,
     10,
     -1201243760033
    ],
    [
     8,
     11,
     421971795736
    ],
    [
     8,
     12,
     675805043572
    ],
    [
     8,
     13,
     -80544542693
    ],
    [
     8,
     14,
     130505042774
    ],
    [
     9,
     0,
     132729262631
    ],
    [
     9,
     1,
     -687239149
    ],
    [
     9,
     2,
     290093055706
    ],
    [
     9,
     3,
     -165279216436
    ],
    [
     9,
     4,
     -120809527886
    ],
    [
     9,
     5,
     84805782012
    ],
    [
     9,
     6,
     -254064690402
    ],
    [
     9,
     7,
     -8688983180928
    ],
    [
     9,
     8,
     -2651378879202
    ],
    [
     9,
     9,
     -1107421503362
    ],
    [
     9,
     10,
     395925354881
    ],
    [
     9,
     11,
     419771483215
    ],
    [
     9,
     12,
     -134584092224
    ],
    [
     9,
     13,
     -21051772589
    ],
    [
     9,
     14,
     6041227436
    ],
    [
     10,
     0,
     -316050067682
    ],
    [
     10,
     1,
     672945903718
    ],
    [
     10,
     2,
     -220605968923
    ],
    [
     10,
     3,
     50357029041
    ],
    [
     10,
     4,
     -94318551388
    ],
    [
     10,
     5,
     426799459656
    ],
    [
     10,
     6,
     -6498566464750
    ],
    [
     10,
     7,
     -2006074978807
    ],
    [
     10,
     8,
     -864566142858
    ],
    [
     10,
     9,
     284130580285
    ],
    [
     10,
     10,
     371302350489
    ],
    [
     10,
     11,
     -124564956986
    ],
    [
     10,
     12,
     26338390800
    ],
    [
     10,
     13,
     -8313348410
    ],
    [
     11,
     0,
     -359547753186
    ],
    [
     11,
     1,
     438605605669
    ],
    [
     11,
     2,
     150670194940
    ],
    [
     11,
     3,
     74807228951
    ],
    [
     11,
     4,
     866505230894
    ],
    [
     11,
     5,
     -4280614910149
    ],
    [
     11,
     6,
     -1399587054424
    ],
    [
     11,
     7,
     -628195954845
    ],
    [
     11,
     8,
     151552715669
    ],
    [
     11,
     9,
     217925528779
    ],
    [
     11,
     10,
     -82450482218
    ],
    [
     11,
     11,
     -19681959127
    ],
    [
     11,
     12,
     -7263502018
    ],
    [
     12,
     0,
     3129764802363
    ],
    [
     12,
     1,
     94856686908
    ],
    [
     12,
     2,
     440580243827
    ],
    [
     12,
     3,
     981255545706
    ],
    [
     12,
     4,
     -2216867860053
    ],
    [
     12,
     5,
     -731870855846
    ],
    [
     12,
     6,
     -323244191807
    ],
    [
     12,
     7,
     81481928502
    ],
    [
     12,
     8,
     113643216994
    ],
    [
     12,
     9,
     -56718350942
    ],
    [
     12,
     10,
     1770988973
    ],
    [
     12,
     11,
     -15710931610
    ],
    [
     13,
     0,
     -332731309264
    ],
    [
     13,
     1,
     545482821340
    ],
    [
     13,
     2,
     674575896839
    ],
    [
     13,
     3,
     -803486620934
    ],
    [
     13,
     4,
     -257679599963
    ],
    [
     13,
     5,
     -143956596861
    ],
    [
     13,
     6,
     52119274543
    ],
    [
     13,
     7,
     51602949536
    ],
    [
     13,
     8,
     -25976146624
    ],
    [
     13,
     9,
     -6959789140
    ],
    [
     13,
     10,
     -4168045158
    ]
   ]
  },
  {
   "t": 9,
   "l": 124570996919,
   "a": [
    [
     0,
     9,
     3311984984435
    ],
    [
     0,
     10,
     -8130346919474
    ],
    [
     0,
     11,
     -15996251607983
    ],
    [
     0,
     12,
     37363085515219
    ],
    [
     0,
     13,
     6795857867729
    ],
    [
     0,
     14,
     -101831548405938
    ],
    [
     1,
     8,
     642182505199
    ],
    [
     1,
     9,
     -3801752010259
    ],
    [
     1,
     10,
     -6145959229592
    ],
    [
     1,
     11,
     22981923047507
    ],
    [
     1,
     12,
     6052778277551
    ],
    [
     1,
     13,
     -66710611779043
    ],
    [
     1,
     14,
     10372019787894
    ],
    [
     2,
     7,
     -147932595013
    ],
    [
     2,
     8,
     -475028345655
    ],
    [
     2,
     9,
     -1656989735045
    ],
    [
     2,
     10,
     10469005356845
    ],
    [
     2,
     11,
     4740716090002
    ],
    [
     2,
     12,
     -38125590223596
    ],
    [
     2,
     13,
     2808989249849
    ],
    [
     2,
     14,
     -64336651001
    ],
    [
     3,
     6,
     -202204075083
    ],
    [
     3,
     7,
     375622456789
    ],
    [
     3,
     8,
     179020810782
    ],
    [
     3,
     9,
     3363905150166
    ],
    [
     3,
     10,
     1491401257620
    ],
    [
     3,
     11,
     -19229753516628
    ],
    [
     3,
     12,
     1834993886119
    ],
    [
     3,
     13,
     -339270092542
    ],
    [
     3,
     14,
     422590289256
    ],
    [
     4,
     5,
     -76993693623
    ],
    [
     4,
     6,
     294663497801
    ],
    [
     4,
     7,
     516972849875
    ],
    [
     4,
     8,
     399378170310
    ],
    [
     4,
     9,
     313552512992
    ],
    [
     4,
     10,
     -8536835206862
    ],
    [
     4,
     11,
     1204989528642
    ],
    [
     4,
     12,
     -556834436417
    ],
    [
     4,
     13,
     2016792083985
    ],
    [
     4,
     14,
     -1005114642964
    ],
    [
     5,
     4,
     49994310475
    ],
    [
     5,
     5,
     48380197972
    ],
    [
     5,
     6,
     270921770087
    ],
    [
     5,
     7,
     -249291994395
    ],
    [
     5,
     8,
     -171931330631
    ],
    [
     5,
     9,
     -2646364813158
    ],
    [
     5,
     10,
     360671493414
    ],
    [
     5,
     11,
     -623667641053
    ],
    [
     5,
     12,
     2793305578764
    ],
    [
     5,
     13,
     158768729857
    ],
    [
     5,
     14,
     605444259228
    ],
    [
     6,
     3,
     74445869233
    ],
    [
     6,
     4,
     -148168973470
    ],
    [
     6,
     5,
     -68959653979
    ],
    [
     6,
     6,
     -208558273052
    ],
    [
     6,
     7,
     -241765180517
    ],
    [
     6,
     8,
     -137991972616
    ],
    [
     6,
     9,
     24647663281
    ],
    [
     6,
     10,
     -604728491729
    ],
    [
     6,
     11,
     3110043158807
    ],
    [
     6,
     12,
     451316437344
    ],
    [
     6,
     13,
     787489681094
    ],
    [
     6,
     14,
     -746364513876
    ],
    [
     7,
     2,
     -11062457614
    ],
    [
     7,
     3,
     -98387850790
    ],
    [
     7,
     4,
     -206214774774
    ],
    [
     7,
     5,
     115706454752
    ],
    [
     7,
     6,
     7712128508
    ],
    [
     7,
     7,
     585363439981
    ],
    [
     7,
     8,
     -506073289
    ],
    [
     7,
     9,
     -614530062340
    ],
    [
     7,
     10,
     2947125145264
    ],
    [
     7,
     11,
     864432434007
    ],
    [
     7,
     12,
     964025234486
    ],
    [
     7,
     13,
     -446912247935
    ],
    [
     7,
     14,
     -117210834994
    ],
    [
     8,
     1,
     -124480224112
    ],
    [
     8,
     2,
     101159996532
    ],
    [
     8,
     3,
     -83108330296
    ],
    [
     8,
     4,
     64631680787
    ],
    [
     8,
     5,
     104703180870
    ],
    [
     8,
     6,
     398899837149
    ],
    [
     8,
     7,
     -38803339036
    ],
    [
     8,
     8,
     -496934050444
    ],
    [
     8,
     9,
     2419979889344
    ],
    [
     8,
     10,
     845252008659
    ],
    [
     8,
     11,
     1022064234441
    ],
    [
     8,
     12,
     -373767780170
    ],
    [
     8,
     13,
     3305917430
    ],
    [
     8,
     14,
     100018027
    ],
    [
     9,
     0,
     65452415249
    ],
    [
     9,
     1,
     234945488145
    ],
    [
     9,
     2,
     217916998008
    ],
    [
     9,
     3,
     -176519461281
    ],
    [
     9,
     4,
     58890717070
    ],
    [
     9,
     5,
     -29780753202
    ],
    [
     9,
     6,
     -56174543854
    ],
    [
     9,
     7,
     -482159726914
    ],
    [
     9,
     8,
     1770146914821
    ],
    [
     9,
     9,
     665074651898
    ],
    [
     9,
     10,
     769668520079
    ],
    [
     9,
     11,
     -314614376467
    ],
    [
     9,
     12,
     -46037418851
    ],
    [
     9,
     13,
     -77658609413
    ],
    [
     9,
     14,
     -60460769716
    ],
    [
     10,
     0,
     -426552740248
    ],
    [
     10,
     1,
     272970025207
    ],
    [
     10,
     2,
     -261501408037
    ],
    [
     10,
     3,
     -65136752988
    ],
    [
     10,
     4,
     -102047503024
    ],
    [
     10,
     5,
     56955346606
    ],
    [
     10,
     6,
     -296585844809
    ],
    [
     10,
     7,
     1226043310426
    ],
    [
     10,
     8,
     536158772036
    ],
    [
     10,
     9,
     601213416394
    ],
    [
     10,
     10,
     -224666028172
    ],
    [
     10,
     11,
     31363334432
    ],
    [
     10,
     12,
     1511821612
    ],
    [
     10,
     13,
     30734504238
    ],
    [
     11,
     0,
     -686892817872
    ],
    [
     11,
     1,
     369054101017
    ],
    [
     11,
     2,
     -195174612266
    ],
    [
     11,
     3,
     83531067849
    ],
    [
     11,
     4,
     -25391214523
    ],
    [
     11,
     5,
     -281084658440
    ],
    [
     11,
     6,
     628738612218
    ],
    [
     11,
     7,
     323800669529
    ],
    [
     11,
     8,
     367776751895
    ],
    [
     11,
     9,
     -167989344899
    ],
    [
     11,
     10,
     -11403486079
    ],
    [
     11,
     11,
     -30069346315
    ],
    [
     11,
     12,
     2456721379
    ],
    [
     12,
     0,
     3608805923301
    ],
    [
     12,
     1,
     160691175004
    ],
    [
     12,
     2,
     708334383611
    ],
    [
     12,
     3,
     20465838458
    ],
    [
     12,
     4,
     -118727882944
    ],
    [
     12,
     5,
     304119674624
    ],
    [
     12,
     6,
     189762852304
    ],
    [
     12,
     7,
     216154335529
    ],
    [
     12,
     8,
     -75575692287
    ],
    [
     12,
     9,
     6928912966
    ],
    [
     12,
     10,
     -5561229492
    ],
    [
     12,
     11,
     5544915267
    ],
    [
     13,
     0,
     1091072589606
    ],
    [
     13,
     1,
     1130401265756
    ],
    [
     13,
     2,
     -69453741275
    ],
    [
     13,
     3,
     -88946506778
    ],
    [
     13,
     4,
     76280321628
    ],
    [
     13,
     5,
     76432290660
    ],
    [
     13,
     6,
     90047101392
    ],
    [
     13,
     7,
     -24175666815
    ],
    [
     13,
     8,
     3399100484
    ],
    [
     13,
     9,
     -13227692167
    ],
    [
     13,
     10,
     6178427331
    ]
   ]
  },
  {
   "t": 10,
   "l": 142662378246,
   "a": [
    [
     0,
     10,
     2489930648122
    ],
    [
     0,
     11,
     -8472143498267
    ],
    [
     0,
     12,
     2065694623368
    ],
    [
     0,
     13,
     29946359507348
    ],
    [
     0,
     14,
     41764103294628
    ],
    [
     1,
     9,
     324954895342
    ],
    [
     1,
     10,
     -1175600919818
    ],
    [
     1,
     11,
     3775017591052
    ],
    [
     1,
     12,
     -3244474048132
    ],
    [
     1,
     13,
     30591504456035
    ],
    [
     1,
     14,
     1840215474614
    ],
    [
     2,
     8,
     44452098330
    ],
    [
     2,
     9,
     -479885569813
    ],
    [
     2,
     10,
     1275715671639
    ],
    [
     2,
     11,
     -392567159132
    ],
    [
     2,
     12,
     8237377552096
    ],
    [
     2,
     13,
     3825438292340
    ],
    [
     2,
     14,
     12938108554028
    ],
    [
     3,
     7,
     -107081059569
    ],
    [
     3,
     8,
     -132961317
    ],
    [
     3,
     9,
     804437731016
    ],
    [
     3,
     10,
     -114272252121
    ],
    [
     3,
     11,
     5166084857517
    ],
    [
     3,
     12,
     -360381464661
    ],
    [
     3,
     13,
     9611455196112
    ],
    [
     3,
     14,
     3463710447075
    ],
    [
     4,
     6,
     -71995197088
    ],
    [
     4,
     7,
     229186632113
    ],
    [
     4,
     8,
     498445665795
    ],
    [
     4,
     9,
     465354796251
    ],
    [
     4,
     10,
     1536467876194
    ],
    [
     4,
     11,
     374121539119
    ],
    [
     4,
     12,
     4846635908576
    ],
    [
     4,
     13,
     2328213439344
    ],
    [
     4,
     14,
     3348074663642
    ],
    [
     5,
     5,
     6569475224
    ],
    [
     5,
     6,
     75875502189
    ],
    [
     5,
     7,
     219788431491
    ],
    [
     5,
     8,
     283644430262
    ],
    [
     5,
     9,
     750252650489
    ],
    [
     5,
     10,
     145133135944
    ],
    [
     5,
     11,
     3064894327752
    ],
    [
     5,
     12,
     -330742081233
    ],
    [
     5,
     13,
     2407931536126
    ],
    [
     5,
     14,
     573145780758
    ],
    [
     6,
     4,
     20653720866
    ],
    [
     6,
     5,
     -33204829893
    ],
    [
     6,
     6,
     -1577430513
    ],
    [
     6,
     7,
     155861062597
    ],
    [
     6,
     8,
     33123708548
    ],
    [
     6,
     9,
     203421912927
    ],
    [
     6,
     10,
     1588594012939
    ],
    [
     6,
     11,
     -1166232767551
    ],
    [
     6,
     12,
     1156237893882
    ],
    [
     6,
     13,
     -106984859939
    ],
    [
     6,
     14,
     -112166187323
    ],
    [
     7,
     3,
     29790422124
    ],
    [
     7,
     4,
     -50830546989
    ],
    [
     7,
     5,
     -59116205552
    ],
    [
     7,
     6,
     38203785632
    ],
    [
     7,
     7,
     -32994096527
    ],
    [
     7,
     8,
     254465366018
    ],
    [
     7,
     9,
     1157116240345
    ],
    [
     7,
     10,
     -1408697428467
    ],
    [
     7,
     11,
     949497220759
    ],
    [
     7,
     12,
     -367367418387
    ],
    [
     7,
     13,
     171650281866
    ],
    [
     7,
     14,
     644624872201
    ],
    [
     8,
     2,
     -21079185489
    ],
    [
     8,
     3,
     -51287353421
    ],
    [
     8,
     4,
     -110996717778
    ],
    [
     8,
     5,
     -157917197487
    ],
    [
     8,
     6,
     -147918046773
    ],
    [
     8,
     7,
     34549684256
    ],
    [
     8,
     8,
     803366928120
    ],
    [
     8,
     9,
     -1421488252176
    ],
    [
     8,
     10,
     488562957300
    ],
    [
     8,
     11,
     -618078579843
    ],
    [
     8,
     12,
     -262956076524
    ],
    [
     8,
     13,
     165112799364
    ],
    [
     8,
     14,
     33065194929
    ],
    [
     9,
     1,
     -46620665673
    ],
    [
     9,
     2,
     95008333365
    ],
    [
     9,
     3,
     -49994818296
    ],
    [
     9,
     4,
     -73775765315
    ],
    [
     9,
     5,
     -13625721119
    ],
    [
     9,
     6,
     52312393566
    ],
    [
     9,
     7,
     708219518076
    ],
    [
     9,
     8,
     -1134503804996
    ],
    [
     9,
     9,
     337458875268
    ],
    [
     9,
     10,
     -503840464916
    ],
    [
     9,
     11,
     -146210662269
    ],
    [
     9,
     12,
     172632088362
    ],
    [
     9,
     13,
     76482196363
    ],
    [
     9,
     14,
     78550300635
    ],
    [
     10,
     0,
     20603669681
    ],
    [
     10,
     1,
     66388509636
    ],
    [
     10,
     2,
     58992108397
    ],
    [
     10,
     3,
     -13148840916
    ],
    [
     10,
     4,
     -1540285629
    ],
    [
     10,
     5,
     -130392162523
    ],
    [
     10,
     6,
     642663655202
    ],
    [
     10,
     7,
     -920710044873
    ],
    [
     10,
     8,
     153206420818
    ],
    [
     10,
     9,
     -441590722011
    ],
    [
     10,
     10,
     -164176856577
    ],
    [
     10,
     11,
     78993495084
    ],
    [
     10,
     12,
     13082203046
    ],
    [
     10,
     13,
     19529556460
    ],
    [
     10,
     14,
     128604096
    ],
    [
     11,
     0,
     -156121806828
    ],
    [
     11,
     1,
     325586767660
    ],
    [
     11,
     2,
     199593242357
    ],
    [
     11,
     3,
     30512937971
    ],
    [
     11,
     4,
     -174190073000
    ],
    [
     11,
     5,
     580385819095
    ],
    [
     11,
     6,
     -557178287227
    ],
    [
     11,
     7,
     76315315921
    ],
    [
     11,
     8,
     -284404223538
    ],
    [
     11,
     9,
     -95011044122
    ],
    [
     11,
     10,
     94692790290
    ],
    [
     11,
     11,
     35448265158
    ],
    [
     11,
     12,
     42882825456
    ],
    [
     11,
     13,
     -6174678621
    ],
    [
     12,
     0,
     593591698485
    ],
    [
     12,
     1,
     169251446649
    ],
    [
     12,
     2,
     -160483430538
    ],
    [
     12,
     3,
     -195193208840
    ],
    [
     12,
     4,
     457196471741
    ],
    [
     12,
     5,
     -269881615046
    ],
    [
     12,
     6,
     -17566001907
    ],
    [
     12,
     7,
     -209236820847
    ],
    [
     12,
     8,
     -80280128034
    ],
    [
     12,
     9,
     45542988272
    ],
    [
     12,
     10,
     41086026229
    ],
    [
     12,
     11,
     32430733143
    ],
    [
     12,
     12,
     778942553
    ],
    [
     13,
     0,
     -10225882974
    ],
    [
     13,
     1,
     -274448221995
    ],
    [
     13,
     2,
     -215976353153
    ],
    [
     13,
     3,
     246865715469
    ],
    [
     13,
     4,
     -43667747074
    ],
    [
     13,
     5,
     33875845161
    ],
    [
     13,
     6,
     -104261917045
    ],
    [
     13,
     7,
     -61332380358
    ],
    [
     13,
     8,
     -2297113865
    ],
    [
     13,
     9,
     7331426653
    ],
    [
     13,
     10,
     28677447357
    ],
    [
     13,
     11,
     2408915586
    ]
   ]
  },
  {
   "t": 10,
   "l": 31796210205,
   "a": [
    [
     0,
     10,
     -364525693190
    ],
    [
     0,
     11,
     -6566422347309
    ],
    [
     0,
     12,
     7705626357934
    ],
    [
     0,
     13,
     12428821699503
    ],
    [
     0,
     14,
     29119300455514
    ],
    [
     1,
     9,
     173052121849
    ],
    [
     1,
     10,
     -1615680646151
    ],
    [
     1,
     11,
     1731444897873
    ],
    [
     1,
     12,
     2329982784219
    ],
    [
     1,
     13,
     21031626676906
    ],
    [
     1,
     14,
     -2817111877545
    ],
    [
     2,
     8,
     -107881644053
    ],
    [
     2,
     9,
     -496780197919
    ],
    [
     2,
     10,
     486247356422
    ],
    [
     2,
     11,
     816253892838
    ],
    [
     2,
     12,
     9765403663725
    ],
    [
     2,
     13,
     -1683609859235
    ],
    [
     2,
     14,
     5075717668199
    ],
    [
     3,
     7,
     -99009167939
    ],
    [
     3,
     8,
     -6258938317
    ],
    [
     3,
     9,
     -67358380294
    ],
    [
     3,
     10,
     991271972882
    ],
    [
     3,
     11,
     4597382124238
    ],
    [
     3,
     12,
     -1594115908878
    ],
    [
     3,
     13,
     3257515931965
    ],
    [
     3,
     14,
     128435062232
    ],
    [
     4,
     6,
     -41623107657
    ],
    [
     4,
     7,
     162667615032
    ],
    [
     4,
     8,
     -291592048535
    ],
    [
     4,
     9,
     462729345973
    ],
    [
     4,
     10,
     1808068849119
    ],
    [
     4,
     11,
     -939662668724
    ],
    [
     4,
     12,
     1509846797731
    ],
    [
     4,
     13,
     762034946466
    ],
    [
     4,
     14,
     -95399582893
    ],
    [
     5,
     5,
     1164438258
    ],
    [
     5,
     6,
     79969133260
    ],
    [
     5,
     7,
     -157611029428
    ],
    [
     5,
     8,
     225865272348
    ],
    [
     5,
     9,
     407931040798
    ],
    [
     5,
     10,
     -440851340213
    ],
    [
     5,
     11,
     461064332968
    ],
    [
     5,
     12,
     95744707938
    ],
    [
     5,
     13,
     142531936811
    ],
    [
     5,
     14,
     118412150550
    ],
    [
     6,
     4,
     17076821656
    ],
    [
     6,
     5,
     -20975168792
    ],
    [
     6,
     6,
     -48195846513
    ],
    [
     6,
     7,
     77053225897
    ],
    [
     6,
     8,
     -124001362174
    ],
    [
     6,
     9,
     -200194229568
    ],
    [
     6,
     10,
     -16061759162
    ],
    [
     6,
     11,
     73905174959
    ],
    [
     6,
     12,
     -149930157218
    ],
    [
     6,
     13,
     -141583439132
    ],
    [
     6,
     14,
     -111456936430
    ],
    [
     7,
     3,
     22254117139
    ],
    [
     7,
     4,
     -62299555322
    ],
    [
     7,
     5,
     67264784752
    ],
    [
     7,
     6,
     -268271845
    ],
    [
     7,
     7,
     -158421361293
    ],
    [
     7,
     8,
     265008878
    ],
    [
     7,
     9,
     -291707315805
    ],
    [
     7,
     10,
     104969772099
    ],
    [
     7,
     11,
     85559835947
    ],
    [
     7,
     12,
     -74899769022
    ],
    [
     7,
     13,
     23645301335
    ],
    [
     7,
     14,
     85605875393
    ],
    [
     8,
     2,
     -6164241482
    ],
    [
     8,
     3,
     -16321456744
    ],
    [
     8,
     4,
     77537157118
    ],
    [
     8,
     5,
     -80940652840
    ],
    [
     8,
     6,
     -71159204329
    ],
    [
     8,
     7,
     32570119619
    ],
    [
     8,
     8,
     -342583651837
    ],
    [
     8,
     9,
     -28666911247
    ],
    [
     8,
     10,
     69488165899
    ],
    [
     8,
     11,
     -105885450711
    ],
    [
     8,
     12,
     -64519960192
    ],
    [
     8,
     13,
     -87429975100
    ],
    [
     8,
     14,
     -37374456220
    ],
    [
     9,
     1,
     -42214213954
    ],
    [
     9,
     2,
     53773911857
    ],
    [
     9,
     3,
     16532318452
    ],
    [
     9,
     4,
     -65890027924
    ],
    [
     9,
     5,
     63009360557
    ],
    [
     9,
     6,
     44101078127
    ],
    [
     9,
     7,
     -306355437749
    ],
    [
     9,
     8,
     8031852408
    ],
    [
     9,
     9,
     54895268092
    ],
    [
     9,
     10,
     -65888410601
    ],
    [
     9,
     11,
     -11531355417
    ],
    [
     9,
     12,
     -100358456299
    ],
    [
     9,
     13,
     -21090302725
    ],
    [
     9,
     14,
     -3507451659
    ],
    [
     10,
     0,
     -41359661101
    ],
    [
     10,
     1,
     92190396333
    ],
    [
     10,
     2,
     -97191621103
    ],
    [
     10,
     3,
     -19399509927
    ],
    [
     10,
     4,
     80430715050
    ],
    [
     10,
     5,
     19991110697
    ],
    [
     10,
     6,
     -233229457812
    ],
    [
     10,
     7,
     -70113841086
    ],
    [
     10,
     8,
     74568914522
    ],
    [
     10,
     9,
     -69539384449
    ],
    [
     10,
     10,
     -18237229485
    ],
    [
     10,
     11,
     -110626903938
    ],
    [
     10,
     12,
     -61139893021
    ],
    [
     10,
     13,
     -5530667348
    ],
    [
     10,
     14,
     -15817009251
    ],
    [
     11,
     0,
     -240744373295
    ],
    [
     11,
     1,
     -125143651160
    ],
    [
     11,
     2,
     81703024531
    ],
    [
     11,
     3,
     -57107352543
    ],
    [
     11,
     4,
     7885193295
    ],
    [
     11,
     5,
     -116138394563
    ],
    [
     11,
     6,
     -48032542574
    ],
    [
     11,
     7,
     55611305009
    ],
    [
     11,
     8,
     -16474809909
    ],
    [
     11,
     9,
     -7996059358
    ],
    [
     11,
     10,
     -53868874740
    ],
    [
     11,
     11,
     -16306134006
    ],
    [
     11,
     12,
     -12522186318
    ],
    [
     11,
     13,
     13832779025
    ],
    [
     12,
     0,
     56718469014
    ],
    [
     12,
     1,
     252628903874
    ],
    [
     12,
     2,
     -267482772273
    ],
    [
     12,
     3,
     -39201338331
    ],
    [
     12,
     4,
     -64577923793
    ],
    [
     12,
     5,
     -32511958817
    ],
    [
     12,
     6,
     31484781540
    ],
    [
     12,
     7,
     -14280187020
    ],
    [
     12,
     8,
     -1571868241
    ],
    [
     12,
     9,
     -56467865591
    ],
    [
     12,
     10,
     -17837164475
    ],
    [
     12,
     11,
     6281956916
    ],
    [
     12,
     12,
     -3740552229
    ],
    [
     13,
     0,
     533670578941
    ],
    [
     13,
     1,
     -368911057712
    ],
    [
     13,
     2,
     -10777914904
    ],
    [
     13,
     3,
     -39850918168
    ],
    [
     13,
     4,
     -30285033244
    ],
    [
     13,
     5,
     23708632170
    ],
    [
     13,
     6,
     -9232620500
    ],
    [
     13,
     7,
     3540022861
    ],
    [
     13,
     8,
     -21582212502
    ],
    [
     13,
     9,
     -17674625704
    ],
    [
     13,
     10,
     -5523783597
    ],
    [
     13,
     11,
     9673442451
    ]
   ]
  },
  {
   "t": 11,
   "l": 30536709039,
   "a": [
    [
     0,
     11,
     1085737937550
    ],
    [
     0,
     12,
     3058383709171
    ],
    [
     0,
     13,
     10996343517706
    ],
    [
     0,
     14,
     -67276556377462
    ],
    [
     1,
     10,
     -121562132146
    ],
    [
     1,
     11,
     -906651338514
    ],
    [
     1,
     12,
     8086967547930
    ],
    [
     1,
     13,
     -27697393186787
    ],
    [
     1,
     14,
     -13840125588650
    ],
    [
     2,
     9,
     45808164987
    ],
    [
     2,
     10,
     -282998076166
    ],
    [
     2,
     11,
     3584418797810
    ],
    [
     2,
     12,
     -14463157864133
    ],
    [
     2,
     13,
     -568238488112
    ],
    [
     2,
     14,
     -2567750106436
    ],
    [
     3,
     8,
     40598113189
    ],
    [
     3,
     9,
     177839278330
    ],
    [
     3,
     10,
     1156642404487
    ],
    [
     3,
     11,
     -7841633440112
    ],
    [
     3,
     12,
     288774075859
    ],
    [
     3,
     13,
     -290994055979
    ],
    [
     3,
     14,
     -1606425599536
    ],
    [
     4,
     7,
     25364059150
    ],
    [
     4,
     8,
     140721827015
    ],
    [
     4,
     9,
     46502746270
    ],
    [
     4,
     10,
     -3275610862582
    ],
    [
     4,
     11,
     427155209304
    ],
    [
     4,
     12,
     -76345723723
    ],
    [
     4,
     13,
     -1080672266191
    ],
    [
     4,
     14,
     -755788953896
    ],
    [
     5,
     6,
     -670318660
    ],
    [
     5,
     7,
     95523892395
    ],
    [
     5,
     8,
     -279052254876
    ],
    [
     5,
     9,
     -758262971528
    ],
    [
     5,
     10,
     474180907351
    ],
    [
     5,
     11,
     -312637013358
    ],
    [
     5,
     12,
     -1165340318573
    ],
    [
     5,
     13,
     68672196370
    ],
    [
     5,
     14,
     59949717874
    ],
    [
     6,
     5,
     -490289194
    ],
    [
     6,
     6,
     15898041868
    ],
    [
     6,
     7,
     -220646345653
    ],
    [
     6,
     8,
     166294792401
    ],
    [
     6,
     9,
     322032299567
    ],
    [
     6,
     10,
     -21825095253
    ],
    [
     6,
     11,
     -1054590218764
    ],
    [
     6,
     12,
     -56158968063
    ],
    [
     6,
     13,
     515598363173
    ],
    [
     6,
     14,
     140049149866
    ],
    [
     7,
     4,
     -3237048308
    ],
    [
     7,
     5,
     -31650520958
    ],
    [
     7,
     6,
     8801857770
    ],
    [
     7,
     7,
     301149176641
    ],
    [
     7,
     8,
     189985613274
    ],
    [
     7,
     9,
     66637063529
    ],
    [
     7,
     10,
     -865164170012
    ],
    [
     7,
     11,
     22610688090
    ],
    [
     7,
     12,
     523435630038
    ],
    [
     7,
     13,
     490387928610
    ],
    [
     7,
     14,
     229750359074
    ],
    [
     8,
     3,
     -9927906215
    ],
    [
     8,
     4,
     -45321908638
    ],
    [
     8,
     5,
     108043553586
    ],
    [
     8,
     6,
     74643817025
    ],
    [
     8,
     7,
     39812164310
    ],
    [
     8,
     8,
     217743472208
    ],
    [
     8,
     9,
     -885780569950
    ],
    [
     8,
     10,
     -38780648447
    ],
    [
     8,
     11,
     205612184395
    ],
    [
     8,
     12,
     302530335114
    ],
    [
     8,
     13,
     39156530997
    ],
    [
     8,
     14,
     -160342404503
    ],
    [
     9,
     2,
     4198695241
    ],
    [
     9,
     3,
     -8670208950
    ],
    [
     9,
     4,
     97060416049
    ],
    [
     9,
     5,
     -71262883917
    ],
    [
     9,
     6,
     -11484788600
    ],
    [
     9,
     7,
     360094195510
    ],
    [
     9,
     8,
     -692607144581
    ],
    [
     9,
     9,
     -12959676617
    ],
    [
     9,
     10,
     288030977628
    ],
    [
     9,
     11,
     291751412633
    ],
    [
     9,
     12,
     104165675408
    ],
    [
     9,
     13,
     94433356518
    ],
    [
     9,
     14,
     17934841537
    ],
    [
     10,
     1,
     22940201181
    ],
    [
     10,
     2,
     54926441583
    ],
    [
     10,
     3,
     -61221728786
    ],
    [
     10,
     4,
     -99867847653
    ],
    [
     10,
     5,
     -121237456309
    ],
    [
     10,
     6,
     375677341425
    ],
    [
     10,
     7,
     -587040106592
    ],
    [
     10,
     8,
     -34980379102
    ],
    [
     10,
     9,
     156729967677
    ],
    [
     10,
     10,
     245859637780
    ],
    [
     10,
     11,
     42679908612
    ],
    [
     10,
     12,
     5493956496
    ],
    [
     10,
     13,
     436574264
    ],
    [
     10,
     14,
     -50675464173
    ],
    [
     11,
     0,
     3837865166
    ],
    [
     11,
     1,
     46810045657
    ],
    [
     11,
     2,
     -193586521479
    ],
    [
     11,
     3,
     77908888371
    ],
    [
     11,
     4,
     -150783209503
    ],
    [
     11,
     5,
     336085957284
    ],
    [
     11,
     6,
     -423981843970
    ],
    [
     11,
     7,
     9204652394
    ],
    [
     11,
     8,
     98555798358
    ],
    [
     11,
     9,
     143071388834
    ],
    [
     11,
     10,
     66413620710
    ],
    [
     11,
     11,
     51930351550
    ],
    [
     11,
     12,
     -10269826640
    ],
    [
     11,
     13,
     17398872776
    ],
    [
     11,
     14,
     -3282704339
    ],
    [
     12,
     0,
     90490749327
    ],
    [
     12,
     1,
     -13718189140
    ],
    [
     12,
     2,
     404053829267
    ],
    [
     12,
     3,
     -107687866514
    ],
    [
     12,
     4,
     228435102502
    ],
    [
     12,
     5,
     -289570290256
    ],
    [
     12,
     6,
     -8891411027
    ],
    [
     12,
     7,
     89405464612
    ],
    [
     12,
     8,
     77396871605
    ],
    [
     12,
     9,
     12119839417
    ],
    [
     12,
     10,
     22975720397
    ],
    [
     12,
     11,
     -10174137343
    ],
    [
     12,
     12,
     -30468027060
    ],
    [
     12,
     13,
     9634854392
    ],
    [
     13,
     0,
     943438168773
    ],
    [
     13,
     1,
     526723465762
    ],
    [
     13,
     2,
     -9772785354
    ],
    [
     13,
     3,
     164848182114
    ],
    [
     13,
     4,
     -87501707060
    ],
    [
     13,
     5,
     5455611717
    ],
    [
     13,
     6,
     41785731654
    ],
    [
     13,
     7,
     53432610502
    ],
    [
     13,
     8,
     9640024597
    ],
    [
     13,
     9,
     20624443403
    ],
    [
     13,
     10,
     872721642
    ],
    [
     13,
     11,
     -11009200744
    ],
    [
     13,
     12,
     -9037455828
    ]
   ]
  },
  {
   "t": 12,
   "l": 10626090170,
   "a": [
    [
     0,
     12,
     1340225934109
    ],
    [
     0,
     13,
     -6587637993553
    ],
    [
     0,
     14,
     -1221371626335
    ],
    [
     1,
     11,
     758376723791
    ],
    [
     1,
     12,
     -2356658324735
    ],
    [
     1,
     13,
     -1175837596027
    ],
    [
     1,
     14,
     3355444864591
    ],
    [
     2,
     10,
     336948803117
    ],
    [
     2,
     11,
     -1308641164549
    ],
    [
     2,
     12,
     -605565393594
    ],
    [
     2,
     13,
     1475152666146
    ],
    [
     2,
     14,
     -647917268836
    ],
    [
     3,
     9,
     86647972278
    ],
    [
     3,
     10,
     -558098477919
    ],
    [
     3,
     11,
     -245332337833
    ],
    [
     3,
     12,
     868797903988
    ],
    [
     3,
     13,
     -917073992100
    ],
    [
     3,
     14,
     695572784790
    ],
    [
     4,
     8,
     -10467126886
    ],
    [
     4,
     9,
     -182811672271
    ],
    [
     4,
     10,
     -31806747968
    ],
    [
     4,
     11,
     361244299043
    ],
    [
     4,
     12,
     -478100615687
    ],
    [
     4,
     13,
     212197252777
    ],
    [
     4,
     14,
     -580037277333
    ],
    [
     5,
     7,
     -17291141112
    ],
    [
     5,
     8,
     -28230578740
    ],
    [
     5,
     9,
     -7984143790
    ],
    [
     5,
     10,
     145213809826
    ],
    [
     5,
     11,
     -245402882024
    ],
    [
     5,
     12,
     -93955122474
    ],
    [
     5,
     13,
     -662073243267
    ],
    [
     5,
     14,
     240204965598
    ],
    [
     6,
     6,
     -5779910646
    ],
    [
     6,
     7,
     15143590528
    ],
    [
     6,
     8,
     19408081380
    ],
    [
     6,
     9,
     51200663934
    ],
    [
     6,
     10,
     -143066400027
    ],
    [
     6,
     11,
     -220027761395
    ],
    [
     6,
     12,
     -668590198881
    ],
    [
     6,
     13,
     242859815068
    ],
    [
     6,
     14,
     -25572198176
    ],
    [
     7,
     5,
     5024497733
    ],
    [
     7,
     6,
     2209914419
    ],
    [
     7,
     7,
     15035314962
    ],
    [
     7,
     8,
     9752078746
    ],
    [
     7,
     9,
     -41821348517
    ],
    [
     7,
     10,
     -209971671643
    ],
    [
     7,
     11,
     -650129569902
    ],
    [
     7,
     12,
     234864279214
    ],
    [
     7,
     13,
     -39220793593
    ],
    [
     7,
     14,
     31622491750
    ],
    [
     8,
     4,
     6816012443
    ],
    [
     8,
     5,
     3207909850
    ],
    [
     8,
     6,
     2591523606
    ],
    [
     8,
     7,
     -42710357738
    ],
    [
     8,
     8,
     17992690858
    ],
    [
     8,
     9,
     -133904019183
    ],
    [
     8,
     10,
     -518262682192
    ],
    [
     8,
     11,
     233288865900
    ],
    [
     8,
     12,
     8012943695
    ],
    [
     8,
     13,
     128812967141
    ],
    [
     8,
     14,
     -4415242796
    ],
    [
     9,
     3,
     -2314905640
    ],
    [
     9,
     4,
     7991823192
    ],
    [
     9,
     5,
     -10979312619
    ],
    [
     9,
     6,
     -36243583951
    ],
    [
     9,
     7,
     59833972579
    ],
    [
     9,
     8,
     -33971484622
    ],
    [
     9,
     9,
     -400835069321
    ],
    [
     9,
     10,
     164780626220
    ],
    [
     9,
     11,
     -15010980151
    ],
    [
     9,
     12,
     147273496256
    ],
    [
     9,
     13,
     60780634689
    ],
    [
     9,
     14,
     -6729752267
    ],
    [
     10,
     2,
     -14042297394
    ],
    [
     10,
     3,
     19545671395
    ],
    [
     10,
     4,
     -11618024879
    ],
    [
     10,
     5,
     -2632804419
    ],
    [
     10,
     6,
     63352135134
    ],
    [
     10,
     7,
     40907443678
    ],
    [
     10,
     8,
     -284297860049
    ],
    [
     10,
     9,
     140410718897
    ],
    [
     10,
     10,
     -7655040676
    ],
    [
     10,
     11,
     127840058536
    ],
    [
     10,
     12,
     48422359876
    ],
    [
     10,
     13,
     -926419054
    ],
    [
     10,
     14,
     -13187722560
    ],
    [
     11,
     1,
     -738518040
    ],
    [
     11,
     2,
     5965681423
    ],
    [
     11,
     3,
     3903570382
    ],
    [
     11,
     4,
     43509459856
    ],
    [
     11,
     5,
     66685840895
    ],
    [
     11,
     6,
     94119062177
    ],
    [
     11,
     7,
     -160691842044
    ],
    [
     11,
     8,
     97223853068
    ],
    [
     11,
     9,
     16892712580
    ],
    [
     11,
     10,
     102697882133
    ],
    [
     11,
     11,
     70639416098
    ],
    [
     11,
     12,
     14558130599
    ],
    [
     11,
     13,
     1878155434
    ],
    [
     11,
     14,
     -1828506072
    ],
    [
     12,
     0,
     111518012095
    ],
    [
     12,
     1,
     -82917465314
    ],
    [
     12,
     2,
     28619766069
    ],
    [
     12,
     3,
     83415743353
    ],
    [
     12,
     4,
     51799701082
    ],
    [
     12,
     5,
     105616158502
    ],
    [
     12,
     6,
     -81344500324
    ],
    [
     12,
     7,
     67489364172
    ],
    [
     12,
     8,
     -2029453205
    ],
    [
     12,
     9,
     64875172012
    ],
    [
     12,
     10,
     21204021874
    ],
    [
     12,
     11,
     9004555513
    ],
    [
     12,
     12,
     8811584330
    ],
    [
     12,
     13,
     -1665236046
    ],
    [
     12,
     14,
     -17016444028
    ],
    [
     13,
     0,
     -413331592177
    ],
    [
     13,
     1,
     56304249361
    ],
    [
     13,
     2,
     73302973483
    ],
    [
     13,
     3,
     45690060957
    ],
    [
     13,
     4,
     79490690777
    ],
    [
     13,
     5,
     -11293139725
    ],
    [
     13,
     6,
     47035423753
    ],
    [
     13,
     7,
     21000502256
    ],
    [
     13,
     8,
     36561367128
    ],
    [
     13,
     9,
     33869514844
    ],
    [
     13,
     10,
     7732176433
    ],
    [
     13,
     11,
     5774223095
    ],
    [
     13,
     12,
     17736119348
    ],
    [
     13,
     13,
     16262178465
    ]
   ]
  },
  {
   "t": 12,
   "l": 1432598222,
   "a": [
    [
     0,
     12,
     44621307735
    ],
    [
     0,
     13,
     103195680935
    ],
    [
     0,
     14,
     -424082269691
    ],
    [
     1,
     11,
     18919147887
    ],
    [
     1,
     12,
     -30874058442
    ],
    [
     1,
     13,
     -206926624652
    ],
    [
     1,
     14,
     507840696311
    ],
    [
     2,
     10,
     7012993909
    ],
    [
     2,
     11,
     -13206491504
    ],
    [
     2,
     12,
     -113885720183
    ],
    [
     2,
     13,
     348507998936
    ],
    [
     2,
     14,
     317911844265
    ],
    [
     3,
     9,
     1836664600
    ],
    [
     3,
     10,
     -3473936830
    ],
    [
     3,
     11,
     -53146057412
    ],
    [
     3,
     12,
     191727768289
    ],
    [
     3,
     13,
     187043104596
    ],
    [
     3,
     14,
     50214807519
    ],
    [
     4,
     8,
     -103928156
    ],
    [
     4,
     9,
     -2175676352
    ],
    [
     4,
     10,
     -22183250195
    ],
    [
     4,
     11,
     88426050684
    ],
    [
     4,
     12,
     106156616519
    ],
    [
     4,
     13,
     11684916001
    ],
    [
     4,
     14,
     34738018172
    ],
    [
     5,
     7,
     -451056603
    ],
    [
     5,
     8,
     -731866631
    ],
    [
     5,
     9,
     -6309880637
    ],
    [
     5,
     10,
     34277412335
    ],
    [
     5,
     11,
     53165280689
    ],
    [
     5,
     12,
     -26749604168
    ],
    [
     5,
     13,
     24002400652
    ],
    [
     5,
     14,
     25395216388
    ],
    [
     6,
     6,
     -127359820
    ],
    [
     6,
     7,
     -110180679
    ],
    [
     6,
     8,
     -209060893
    ],
    [
     6,
     9,
     6261103844
    ],
    [
     6,
     10,
     16224107798
    ],
    [
     6,
     11,
     -38599572340
    ],
    [
     6,
     12,
     25436374455
    ],
    [
     6,
     13,
     22244557149
    ],
    [
     6,
     14,
     8723543105
    ],
    [
     7,
     5,
     136504532
    ],
    [
     7,
     6,
     -95414229
    ],
    [
     7,
     7,
     1380130573
    ],
    [
     7,
     8,
     -5357129641
    ],
    [
     7,
     9,
     -1666106880
    ],
    [
     7,
     10,
     -41471638496
    ],
    [
     7,
     11,
     20017994975
    ],
    [
     7,
     12,
     17556941041
    ],
    [
     7,
     13,
     3008751777
    ],
    [
     7,
     14,
     6315952155
    ],
    [
     8,
     4,
     158332225
    ],
    [
     8,
     5,
     333031032
    ],
    [
     8,
     6,
     1292204310
    ],
    [
     8,
     7,
     -7162069800
    ],
    [
     8,
     8,
     -8944739717
    ],
    [
     8,
     9,
     -37022328530
    ],
    [
     8,
     10,
     17216303513
    ],
    [
     8,
     11,
     17363535446
    ],
    [
     8,
     12,
     1994346821
    ],
    [
     8,
     13,
     6401111036
    ],
    [
     8,
     14,
     10926626830
    ],
    [
     9,
     3,
     -101994028
    ],
    [
     9,
     4,
     151448115
    ],
    [
     9,
     5,
     -321321002
    ],
    [
     9,
     6,
     -4071684886
    ],
    [
     9,
     7,
     -10424155130
    ],
    [
     9,
     8,
     -28970401719
    ],
    [
     9,
     9,
     11257349046
    ],
    [
     9,
     10,
     10751368219
    ],
    [
     9,
     11,
     -2242248226
    ],
    [
     9,
     12,
     1188087231
    ],
    [
     9,
     13,
     1065188373
    ],
    [
     9,
     14,
     -861112127
    ],
    [
     10,
     2,
     -283978770
    ],
    [
     10,
     3,
     199022143
    ],
    [
     10,
     4,
     -358351691
    ],
    [
     10,
     5,
     2526929439
    ],
    [
     10,
     6,
     -6946258037
    ],
    [
     10,
     7,
     -18538767893
    ],
    [
     10,
     8,
     8309009045
    ],
    [
     10,
     9,
     8878032924
    ],
    [
     10,
     10,
     -748673237
    ],
    [
     10,
     11,
     2610426924
    ],
    [
     10,
     12,
     4092899114
    ],
    [
     10,
     13,
     903246957
    ],
    [
     10,
     14,
     1822998154
    ],
    [
     11,
     1,
     83897573
    ],
    [
     11,
     2,
     -234506229
    ],
    [
     11,
     3,
     391144949
    ],
    [
     11,
     4,
     6338500289
    ],
    [
     11,
     5,
     -4229464015
    ],
    [
     11,
     6,
     -10706714930
    ],
    [
     11,
     7,
     4367535641
    ],
    [
     11,
     8,
     5585296022
    ],
    [
     11,
     9,
     -746529380
    ],
    [
     11,
     10,
     1638090929
    ],
    [
     11,
     11,
     2832749855
    ],
    [
     11,
     12,
     -75077617
    ],
    [
     11,
     13,
     -236291055
    ],
    [
     11,
     14,
     285637522
    ],
    [
     12,
     0,
     2177885183
    ],
    [
     12,
     1,
     -1157648698
    ],
    [
     12,
     2,
     1934021753
    ],
    [
     12,
     3,
     7218349251
    ],
    [
     12,
     4,
     -1716749139
    ],
    [
     12,
     5,
     -4657913676
    ],
    [
     12,
     6,
     1661844448
    ],
    [
     12,
     7,
     3018061074
    ],
    [
     12,
     8,
     -673912969
    ],
    [
     12,
     9,
     520827111
    ],
    [
     12,
     10,
     1796887347
    ],
    [
     12,
     11,
     627718704
    ],
    [
     12,
     12,
     108777718
    ],
    [
     12,
     13,
     -531311698
    ],
    [
     12,
     14,
     -395629883
    ],
    [
     13,
     0,
     -2867703032
    ],
    [
     13,
     1,
     3388757668
    ],
    [
     13,
     2,
     5648411693
    ],
    [
     13,
     3,
     519137867
    ],
    [
     13,
     4,
     -632395461
    ],
    [
     13,
     5,
     759050632
    ],
    [
     13,
     6,
     1443060377
    ],
    [
     13,
     7,
     369358447
    ],
    [
     13,
     8,
     509417045
    ],
    [
     13,
     9,
     1000721335
    ],
    [
     13,
     10,
     362427805
    ],
    [
     13,
     11,
     570935550
    ],
    [
     13,
     12,
     -154928646
    ],
    [
     13,
     13,
     340622201
    ]
   ]
  },
  {
   "t": 13,
   "l": 63244409883,
   "a": [
    [
     0,
     13,
     1407895557211
    ],
    [
     0,
     14,
     -5305280381612
    ],
    [
     1,
     12,
     597609241052
    ],
    [
     1,
     13,
     -2848268163595
    ],
    [
     1,
     14,
     -763854937691
    ],
    [
     2,
     11,
     284606508184
    ],
    [
     2,
     12,
     -1632206302546
    ],
    [
     2,
     13,
     17104138230
    ],
    [
     2,
     14,
     -818161811612
    ],
    [
     3,
     10,
     114589476270
    ],
    [
     3,
     11,
     -890092084817
    ],
    [
     3,
     12,
     127337858536
    ],
    [
     3,
     13,
     -162052741853
    ],
    [
     3,
     14,
     -184027408113
    ],
    [
     4,
     9,
     34462959615
    ],
    [
     4,
     10,
     -429030213707
    ],
    [
     4,
     11,
     146870366137
    ],
    [
     4,
     12,
     -189229936048
    ],
    [
     4,
     13,
     -709881518927
    ],
    [
     4,
     14,
     -263552540169
    ],
    [
     5,
     8,
     2643734548
    ],
    [
     5,
     9,
     -159638172047
    ],
    [
     5,
     10,
     84822061070
    ],
    [
     5,
     11,
     -241583035813
    ],
    [
     5,
     12,
     -883453317581
    ],
    [
     5,
     13,
     -583523204909
    ],
    [
     5,
     14,
     -112036434226
    ],
    [
     6,
     7,
     -3059703812
    ],
    [
     6,
     8,
     -29205282834
    ],
    [
     6,
     9,
     42891395429
    ],
    [
     6,
     10,
     -232874381094
    ],
    [
     6,
     11,
     -912795699785
    ],
    [
     6,
     12,
     -691289799326
    ],
    [
     6,
     13,
     -17561559084
    ],
    [
     6,
     14,
     -107982286035
    ],
    [
     7,
     6,
     -505385852
    ],
    [
     7,
     7,
     16917819808
    ],
    [
     7,
     8,
     24996237576
    ],
    [
     7,
     9,
     -237852486946
    ],
    [
     7,
     10,
     -840629419863
    ],
    [
     7,
     11,
     -649739283766
    ],
    [
     7,
     12,
     -25854803226
    ],
    [
     7,
     13,
     -154532412734
    ],
    [
     7,
     14,
     -115187456376
    ],
    [
     8,
     5,
     158338062
    ],
    [
     8,
     6,
     23276469392
    ],
    [
     8,
     7,
     12414060029
    ],
    [
     8,
     8,
     -255360238271
    ],
    [
     8,
     9,
     -720657305848
    ],
    [
     8,
     10,
     -573876716223
    ],
    [
     8,
     11,
     -34502473830
    ],
    [
     8,
     12,
     -144838463165
    ],
    [
     8,
     13,
     -128313627675
    ],
    [
     8,
     14,
     -20615854041
    ],
    [
     9,
     4,
     -1255150066
    ],
    [
     9,
     5,
     12549398624
    ],
    [
     9,
     6,
     -1556605712
    ],
    [
     9,
     7,
     -255885510940
    ],
    [
     9,
     8,
     -573389177160
    ],
    [
     9,
     9,
     -439405506354
    ],
    [
     9,
     10,
     -16323137206
    ],
    [
     9,
     11,
     -125927998847
    ],
    [
     9,
     12,
     -141816349600
    ],
    [
     9,
     13,
     -16248203721
    ],
    [
     9,
     14,
     11372935593
    ],
    [
     10,
     3,
     -4622508761
    ],
    [
     10,
     4,
     572220512
    ],
    [
     10,
     5,
     -16062489566
    ],
    [
     10,
     6,
     -236953027775
    ],
    [
     10,
     7,
     -427788424746
    ],
    [
     10,
     8,
     -308927747052
    ],
    [
     10,
     9,
     -27434391769
    ],
    [
     10,
     10,
     -111237756648
    ],
    [
     10,
     11,
     -136501282309
    ],
    [
     10,
     12,
     -46237503961
    ],
    [
     10,
     13,
     -20203305982
    ],
    [
     10,
     14,
     -11708162274
    ],
    [
     11,
     2,
     -1682515697
    ],
    [
     11,
     3,
     1295893791
    ],
    [
     11,
     4,
     -26383162212
    ],
    [
     11,
     5,
     -189311373752
    ],
    [
     11,
     6,
     -278582322554
    ],
    [
     11,
     7,
     -179858902115
    ],
    [
     11,
     8,
     -15970375958
    ],
    [
     11,
     9,
     -73546852061
    ],
    [
     11,
     10,
     -95159629547
    ],
    [
     11,
     11,
     -39038873164
    ],
    [
     11,
     12,
     2482596820
    ],
    [
     11,
     13,
     1651796329
    ],
    [
     11,
     14,
     -10448236754
    ],
    [
     12,
     1,
     18245048957
    ],
    [
     12,
     2,
     15300761249
    ],
    [
     12,
     3,
     -32753483260
    ],
    [
     12,
     4,
     -128238390651
    ],
    [
     12,
     5,
     -154172955717
    ],
    [
     12,
     6,
     -85539149640
    ],
    [
     12,
     7,
     -8119802560
    ],
    [
     12,
     8,
     -38420091644
    ],
    [
     12,
     9,
     -54008280299
    ],
    [
     12,
     10,
     -20775026224
    ],
    [
     12,
     11,
     -6606223829
    ],
    [
     12,
     12,
     5399590835
    ],
    [
     12,
     13,
     484373884
    ],
    [
     12,
     14,
     7413212279
    ],
    [
     13,
     0,
     77431591528
    ],
    [
     13,
     1,
     17932296835
    ],
    [
     13,
     2,
     -47043468621
    ],
    [
     13,
     3,
     -84817135799
    ],
    [
     13,
     4,
     -72571768966
    ],
    [
     13,
     5,
     -41834339522
    ],
    [
     13,
     6,
     -26976179997
    ],
    [
     13,
     7,
     -36614732100
    ],
    [
     13,
     8,
     -44741369195
    ],
    [
     13,
     9,
     -22608542673
    ],
    [
     13,
     10,
     -11171537007
    ],
    [
     13,
     11,
     -4253060474
    ],
    [
     13,
     12,
     -4992078686
    ],
    [
     13,
     13,
     -11414124662
    ],
    [
     13,
     14,
     -20748030685
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 29,
   "num": 269939,
   "den": 625000000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 21091983504653895827528737,
   "den": 100000000000000000000000000
  },
  "eta": {
   "num": 78897291372849400070908763,
   "den": 100000000000000000000000000
  },
  "tail": {
   "num": 169,
   "den": 16777216
  },
  "allowance": {
   "num": 2429451,
   "den": 25000000000
  },
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "++++++++++00000",
   "31": "+++++++++++00000",
   "32": "+++++++++0000000",
   "33": "+++++++++00000000",
   "34": "+++++++0000000000",
   "35": "+++++++00000000000",
   "36": "+++++0000000000000",
   "37": "+++++00000000000000",
   "38": "+++0000000000000000",
   "39": "+++00000000000000000",
   "40": "+0000000000000000000",
   "41": "+00000000000000000000"
  }
 },
 "source": "earlier research run (tau = 0.01, tau_3 = tau_4 = 5e-8, P = 10^13)"
}

==> anc/other_certificates/cert_14_15_15_14.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "certificate for ansatz (14,15,15,14)",
 "ansatz": {
  "PMAX": 14,
  "JMAX": 15,
  "IMAX": 15,
  "TMAX": 14
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 7411921040684,
   "a": [
    [
     0,
     2,
     1854782615161
    ],
    [
     0,
     3,
     -345914398900
    ],
    [
     0,
     4,
     -778962373677
    ],
    [
     0,
     5,
     -958671404461
    ],
    [
     0,
     6,
     -2375218536808
    ],
    [
     0,
     7,
     -1611855812457
    ],
    [
     0,
     8,
     -1084231506789
    ],
    [
     0,
     9,
     -1482115129526
    ],
    [
     0,
     10,
     -1279928392249
    ],
    [
     0,
     11,
     -825725068724
    ],
    [
     0,
     12,
     -541233655816
    ],
    [
     0,
     13,
     -287060402067
    ],
    [
     0,
     14,
     -189093416384
    ],
    [
     0,
     15,
     -104362156639
    ],
    [
     1,
     1,
     -927391307581
    ],
    [
     1,
     3,
     -396270912326
    ],
    [
     1,
     4,
     -22190856251
    ],
    [
     1,
     5,
     -86402183255
    ],
    [
     1,
     6,
     -43309426424
    ],
    [
     1,
     7,
     -30362246964
    ],
    [
     1,
     8,
     -220539670032
    ],
    [
     1,
     9,
     -212596742158
    ],
    [
     1,
     10,
     -97866475177
    ],
    [
     1,
     11,
     -92232856516
    ],
    [
     1,
     12,
     -43466939981
    ],
    [
     1,
     13,
     -35181363533
    ],
    [
     1,
     14,
     -9398552502
    ],
    [
     2,
     0,
     463695653790
    ],
    [
     2,
     1,
     86478599725
    ],
    [
     2,
     2,
     198135456163
    ],
    [
     2,
     3,
     -197272949007
    ],
    [
     2,
     4,
     -9845241992
    ],
    [
     2,
     5,
     12256962131
    ],
    [
     2,
     6,
     -26512348117
    ],
    [
     2,
     7,
     -47854061486
    ],
    [
     2,
     8,
     -54445141329
    ],
    [
     2,
     9,
     -21025519367
    ],
    [
     2,
     10,
     -20877790065
    ],
    [
     2,
     11,
     -12121236883
    ],
    [
     2,
     12,
     -9761357747
    ],
    [
     2,
     13,
     3468626674
    ],
    [
     3,
     0,
     -86478599725
    ],
    [
     3,
     1,
     97370296710
    ],
    [
     3,
     2,
     202820663070
    ],
    [
     3,
     3,
     -69622681931
    ],
    [
     3,
     4,
     -26903722752
    ],
    [
     3,
     5,
     -27350985234
    ],
    [
     3,
     6,
     -9435855114
    ],
    [
     3,
     7,
     -12750544502
    ],
    [
     3,
     8,
     -7342589836
    ],
    [
     3,
     9,
     -6964910567
    ],
    [
     3,
     10,
     -5737267811
    ],
    [
     3,
     11,
     -3746051379
    ],
    [
     3,
     12,
     4634831399
    ],
    [
     4,
     0,
     -245123173146
    ],
    [
     4,
     1,
     -38719511725
    ],
    [
     4,
     2,
     122618227298
    ],
    [
     4,
     3,
     -13672246515
    ],
    [
     4,
     4,
     -9809649333
    ],
    [
     4,
     5,
     -5389219841
    ],
    [
     4,
     6,
     -1667070796
    ],
    [
     4,
     7,
     -3076538125
    ],
    [
     4,
     8,
     -2364964838
    ],
    [
     4,
     9,
     -4696961355
    ],
    [
     4,
     10,
     -1636890896
    ],
    [
     4,
     11,
     3420158045
    ],
    [
     5,
     0,
     -126768568136
    ],
    [
     5,
     1,
     -18956049384
    ],
    [
     5,
     2,
     64278435244
    ],
    [
     5,
     3,
     14781429204
    ],
    [
     5,
     4,
     227193584
    ],
    [
     5,
     5,
     -1568290038
    ],
    [
     5,
     6,
     -1839389349
    ],
    [
     5,
     7,
     -738341850
    ],
    [
     5,
     8,
     -3267583618
    ],
    [
     5,
     9,
     -662459929
    ],
    [
     5,
     10,
     1896076594
    ],
    [
     6,
     0,
     -166350386021
    ],
    [
     6,
     1,
     -52490211895
    ],
    [
     6,
     2,
     30993210868
    ],
    [
     6,
     3,
     6053337122
    ],
    [
     6,
     4,
     1654632061
    ],
    [
     6,
     5,
     -68512351
    ],
    [
     6,
     6,
     -480259618
    ],
    [
     6,
     7,
     -1506135691
    ],
    [
     6,
     8,
     -250157434
    ],
    [
     6,
     9,
     731574535
    ],
    [
     7,
     0,
     -25792110726
    ],
    [
     7,
     1,
     -54141087469
    ],
    [
     7,
     2,
     15725745339
    ],
    [
     7,
     3,
     3093545891
    ],
    [
     7,
     4,
     1833762756
    ],
    [
     7,
     5,
     328482805
    ],
    [
     7,
     6,
     12515158
    ],
    [
     7,
     7,
     -118293648
    ],
    [
     7,
     8,
     127704334
    ],
    [
     8,
     0,
     4655381423
    ],
    [
     8,
     1,
     -26266719541
    ],
    [
     8,
     2,
     6977151551
    ],
    [
     8,
     3,
     1248711565
    ],
    [
     8,
     4,
     847087914
    ],
    [
     8,
     5,
     1158918412
    ],
    [
     8,
     6,
     24125607
    ],
    [
     8,
     7,
     -162926796
    ],
    [
     9,
     0,
     -30968987727
    ],
    [
     9,
     1,
     -15676606322
    ],
    [
     9,
     2,
     988439955
    ],
    [
     9,
     3,
     205131592
    ],
    [
     9,
     4,
     1075783166
    ],
    [
     9,
     5,
     214948472
    ],
    [
     9,
     6,
     -165667169
    ],
    [
     10,
     0,
     -23483516756
    ],
    [
     10,
     1,
     -7719942996
    ],
    [
     10,
     2,
     670337231
    ],
    [
     10,
     3,
     -96814743
    ],
    [
     10,
     4,
     163609285
    ],
    [
     10,
     5,
     -82855060
    ],
    [
     11,
     0,
     -4062841582
    ],
    [
     11,
     1,
     -4405841058
    ],
    [
     11,
     2,
     -892850739
    ],
    [
     11,
     3,
     -64424998
    ],
    [
     11,
     4,
     -21882931
    ],
    [
     12,
     0,
     -3517311016
    ],
    [
     12,
     1,
     -4176999017
    ],
    [
     12,
     2,
     -25128103
    ],
    [
     12,
     3,
     -49612129
    ],
    [
     13,
     0,
     -1582484038
    ],
    [
     13,
     1,
     -1310722330
    ],
    [
     13,
     2,
     272072982
    ],
    [
     14,
     0,
     -886487350
    ],
    [
     14,
     1,
     -228636262
    ]
   ]
  },
  {
   "t": 0,
   "l": 1025261121963,
   "a": [
    [
     0,
     2,
     -478959096724
    ],
    [
     0,
     3,
     -503708012107
    ],
    [
     0,
     4,
     119580582722
    ],
    [
     0,
     5,
     -774493180733
    ],
    [
     0,
     6,
     421315041896
    ],
    [
     0,
     7,
     -293722382043
    ],
    [
     0,
     8,
     -576252306230
    ],
    [
     0,
     9,
     -208863534384
    ],
    [
     0,
     10,
     -113842141761
    ],
    [
     0,
     11,
     -128020185428
    ],
    [
     0,
     12,
     -171797194655
    ],
    [
     0,
     13,
     -206277304142
    ],
    [
     0,
     14,
     -127363583568
    ],
    [
     0,
     15,
     -83090782278
    ],
    [
     1,
     1,
     239479548362
    ],
    [
     1,
     3,
     89327536592
    ],
    [
     1,
     4,
     156751834113
    ],
    [
     1,
     5,
     93898405233
    ],
    [
     1,
     6,
     13563546267
    ],
    [
     1,
     7,
     -41791075811
    ],
    [
     1,
     8,
     60632840643
    ],
    [
     1,
     9,
     88939246491
    ],
    [
     1,
     10,
     19934277831
    ],
    [
     1,
     11,
     -4741320161
    ],
    [
     1,
     12,
     -37664382015
    ],
    [
     1,
     13,
     -26322025721
    ],
    [
     1,
     14,
     -50508069898
    ],
    [
     2,
     0,
     -119739774181
    ],
    [
     2,
     1,
     125927003027
    ],
    [
     2,
     2,
     -44663768296
    ],
    [
     2,
     3,
     2633092263
    ],
    [
     2,
     4,
     -58672916438
    ],
    [
     2,
     5,
     -21267683225
    ],
    [
     2,
     6,
     7955558965
    ],
    [
     2,
     7,
     20973411801
    ],
    [
     2,
     8,
     35069412573
    ],
    [
     2,
     9,
     11307095928
    ],
    [
     2,
     10,
     2258700925
    ],
    [
     2,
     11,
     -11005300159
    ],
    [
     2,
     12,
     -8711887978
    ],
    [
     2,
     13,
     -27387515074
    ],
    [
     3,
     0,
     -125927003027
    ],
    [
     3,
     1,
     -14947572840
    ],
    [
     3,
     2,
     -41821050791
    ],
    [
     3,
     3,
     5417761223
    ],
    [
     3,
     4,
     -8385321149
    ],
    [
     3,
     5,
     13189138257
    ],
    [
     3,
     6,
     2053917202
    ],
    [
     3,
     7,
     11682402936
    ],
    [
     3,
     8,
     3899125452
    ],
    [
     3,
     9,
     2199334862
    ],
    [
     3,
     10,
     -1954591913
    ],
    [
     3,
     11,
     -2026078876
    ],
    [
     3,
     12,
     -14948878723
    ],
    [
     4,
     0,
     44753243409
    ],
    [
     4,
     1,
     49722369927
    ],
    [
     4,
     2,
     24140744840
    ],
    [
     4,
     3,
     6891411396
    ],
    [
     4,
     4,
     -1914573757
    ],
    [
     4,
     5,
     -791454782
    ],
    [
     4,
     6,
     2463296332
    ],
    [
     4,
     7,
     1942877204
    ],
    [
     4,
     8,
     1690216084
    ],
    [
     4,
     9,
     417192253
    ],
    [
     4,
     10,
     -411310609
    ],
    [
     4,
     11,
     -7990466472
    ],
    [
     5,
     0,
     -47826699431
    ],
    [
     5,
     1,
     -43064466305
    ],
    [
     5,
     2,
     8581278902
    ],
    [
     5,
     3,
     -6159175905
    ],
    [
     5,
     4,
     -702757276
    ],
    [
     5,
     5,
     -314596868
    ],
    [
     5,
     6,
     574766359
    ],
    [
     5,
     7,
     1039254909
    ],
    [
     5,
     8,
     1150792677
    ],
    [
     5,
     9,
     96684834
    ],
    [
     5,
     10,
     -3636250284
    ],
    [
     6,
     0,
     55938063356
    ],
    [
     6,
     1,
     -8638626251
    ],
    [
     6,
     2,
     2517810275
    ],
    [
     6,
     3,
     28691139
    ],
    [
     6,
     4,
     -1853113734
    ],
    [
     6,
     5,
     -325695472
    ],
    [
     6,
     6,
     46923890
    ],
    [
     6,
     7,
     679844057
    ],
    [
     6,
     8,
     287337438
    ],
    [
     6,
     9,
     -1194089574
    ],
    [
     7,
     0,
     -11855446848
    ],
    [
     7,
     1,
     6900392274
    ],
    [
     7,
     2,
     -2277546901
    ],
    [
     7,
     3,
     -1189252627
    ],
    [
     7,
     4,
     -668565582
    ],
    [
     7,
     5,
     -245544046
    ],
    [
     7,
     6,
     -88842557
    ],
    [
     7,
     7,
     116188673
    ],
    [
     7,
     8,
     -50295208
    ],
    [
     8,
     0,
     -15434370691
    ],
    [
     8,
     1,
     1547363111
    ],
    [
     8,
     2,
     -2317999922
    ],
    [
     8,
     3,
     -336106289
    ],
    [
     8,
     4,
     -509440173
    ],
    [
     8,
     5,
     -319956085
    ],
    [
     8,
     6,
     -62557358
    ],
    [
     8,
     7,
     348138653
    ],
    [
     9,
     0,
     11565872797
    ],
    [
     9,
     1,
     5269339935
    ],
    [
     9,
     2,
     -100814551
    ],
    [
     9,
     3,
     -102355244
    ],
    [
     9,
     4,
     -366210525
    ],
    [
     9,
     5,
     -76937871
    ],
    [
     9,
     6,
     280971890
    ],
    [
     10,
     0,
     17543747235
    ],
    [
     10,
     1,
     1779827176
    ],
    [
     10,
     2,
     255062197
    ],
    [
     10,
     3,
     114160696
    ],
    [
     10,
     4,
     -97436285
    ],
    [
     10,
     5,
     106085274
    ],
    [
     11,
     0,
     3983295825
    ],
    [
     11,
     1,
     1513562228
    ],
    [
     11,
     2,
     588846100
    ],
    [
     11,
     3,
     110071613
    ],
    [
     11,
     4,
     -54057436
    ],
    [
     12,
     0,
     -34037754
    ],
    [
     12,
     1,
     829337520
    ],
    [
     12,
     2,
     199672459
    ],
    [
     12,
     3,
     29650048
    ],
    [
     13,
     0,
     -3711493065
    ],
    [
     13,
     1,
     110880997
    ],
    [
     13,
     2,
     203010286
    ],
    [
     14,
     0,
     -2337862765
    ],
    [
     14,
     1,
     555272567
    ]
   ]
  },
  {
   "t": 1,
   "l": 2490662257303,
   "a": [
    [
     0,
     2,
     1343957283306
    ],
    [
     0,
     3,
     1038083333434
    ],
    [
     0,
     4,
     -1852690125714
    ],
    [
     0,
     5,
     1188170748889
    ],
    [
     0,
     6,
     2156835122015
    ],
    [
     0,
     7,
     -4760860461652
    ],
    [
     0,
     8,
     -7779279213164
    ],
    [
     0,
     9,
     -5971860591275
    ],
    [
     0,
     10,
     -5234205301061
    ],
    [
     0,
     11,
     -4337444376333
    ],
    [
     0,
     12,
     -3015406623107
    ],
    [
     0,
     13,
     -2122530307796
    ],
    [
     0,
     14,
     -996093453409
    ],
    [
     0,
     15,
     -353541015757
    ],
    [
     1,
     1,
     -671978641653
    ],
    [
     1,
     3,
     1163638535570
    ],
    [
     1,
     4,
     -967372669882
    ],
    [
     1,
     5,
     1008591212474
    ],
    [
     1,
     6,
     88121466248
    ],
    [
     1,
     7,
     -895113426774
    ],
    [
     1,
     8,
     -387800671895
    ],
    [
     1,
     9,
     -576416534961
    ],
    [
     1,
     10,
     -968885208979
    ],
    [
     1,
     11,
     -649843964939
    ],
    [
     1,
     12,
     -605852964198
    ],
    [
     1,
     13,
     -86542411846
    ],
    [
     1,
     14,
     92221830830
    ],
    [
     1,
     15,
     247754503484
    ],
    [
     2,
     0,
     335989320827
    ],
    [
     2,
     1,
     -259520833359
    ],
    [
     2,
     2,
     -581819267785
    ],
    [
     2,
     3,
     12153732360
    ],
    [
     2,
     4,
     -562828818976
    ],
    [
     2,
     5,
     3874510015
    ],
    [
     2,
     6,
     -200820781618
    ],
    [
     2,
     7,
     -146356468852
    ],
    [
     2,
     8,
     -52575442884
    ],
    [
     2,
     9,
     -200170927019
    ],
    [
     2,
     10,
     -111219333670
    ],
    [
     2,
     11,
     -115231773674
    ],
    [
     2,
     12,
     86087080099
    ],
    [
     2,
     13,
     147999840867
    ],
    [
     2,
     14,
     238479100629
    ],
    [
     3,
     0,
     259520833359
    ],
    [
     3,
     1,
     231586265714
    ],
    [
     3,
     2,
     229689435111
    ],
    [
     3,
     3,
     197267329400
    ],
    [
     3,
     4,
     -210410769549
    ],
    [
     3,
     5,
     -75045039984
    ],
    [
     3,
     6,
     -71985290910
    ],
    [
     3,
     7,
     -10139359387
    ],
    [
     3,
     8,
     -81052171386
    ],
    [
     3,
     9,
     -51494548454
    ],
    [
     3,
     10,
     -57568551614
    ],
    [
     3,
     11,
     36620076479
    ],
    [
     3,
     12,
     88882032605
    ],
    [
     3,
     13,
     143032575814
    ],
    [
     4,
     0,
     -56469764679
    ],
    [
     4,
     1,
     -68183805626
    ],
    [
     4,
     2,
     146718572
    ],
    [
     4,
     3,
     156394799718
    ],
    [
     4,
     4,
     -70138897733
    ],
    [
     4,
     5,
     -44159052093
    ],
    [
     4,
     6,
     6585176041
    ],
    [
     4,
     7,
     -15765842368
    ],
    [
     4,
     8,
     -18672216814
    ],
    [
     4,
     9,
     -21723740544
    ],
    [
     4,
     10,
     13132157570
    ],
    [
     4,
     11,
     47636530174
    ],
    [
     4,
     12,
     77645892499
    ],
    [
     5,
     0,
     -153782615727
    ],
    [
     5,
     1,
     -172584947672
    ],
    [
     5,
     2,
     -4618291761
    ],
    [
     5,
     3,
     132725743143
    ],
    [
     5,
     4,
     -10301531057
    ],
    [
     5,
     5,
     -9825555850
    ],
    [
     5,
     6,
     -2321896507
    ],
    [
     5,
     7,
     -7661528941
    ],
    [
     5,
     8,
     -7997555648
    ],
    [
     5,
     9,
     367442188
    ],
    [
     5,
     10,
     20116291784
    ],
    [
     5,
     11,
     35309123378
    ],
    [
     6,
     0,
     328876941540
    ],
    [
     6,
     1,
     7634616865
    ],
    [
     6,
     2,
     28067975297
    ],
    [
     6,
     3,
     86560312966
    ],
    [
     6,
     4,
     -9737312899
    ],
    [
     6,
     5,
     -1656057445
    ],
    [
     6,
     6,
     -2144485242
    ],
    [
     6,
     7,
     -2603815671
    ],
    [
     6,
     8,
     -3067466595
    ],
    [
     6,
     9,
     5351880037
    ],
    [
     6,
     10,
     10951600618
    ],
    [
     7,
     0,
     -201415527872
    ],
    [
     7,
     1,
     -33562074651
    ],
    [
     7,
     2,
     -9665133566
    ],
    [
     7,
     3,
     29584747024
    ],
    [
     7,
     4,
     3136074195
    ],
    [
     7,
     5,
     2157785619
    ],
    [
     7,
     6,
     596403247
    ],
    [
     7,
     7,
     -2033778500
    ],
    [
     7,
     8,
     -1054202615
    ],
    [
     7,
     9,
     -1679642931
    ],
    [
     8,
     0,
     -378929742365
    ],
    [
     8,
     1,
     -64384749550
    ],
    [
     8,
     2,
     -6936339768
    ],
    [
     8,
     3,
     20704770895
    ],
    [
     8,
     4,
     3761261451
    ],
    [
     8,
     5,
     1950634815
    ],
    [
     8,
     6,
     500031710
    ],
    [
     8,
     7,
     -2257244101
    ],
    [
     8,
     8,
     -5595227795
    ],
    [
     9,
     0,
     -116224027613
    ],
    [
     9,
     1,
     -22777833621
    ],
    [
     9,
     2,
     -3674963696
    ],
    [
     9,
     3,
     9572246613
    ],
    [
     9,
     4,
     2167639574
    ],
    [
     9,
     5,
     1563950560
    ],
    [
     9,
     6,
     -1237969606
    ],
    [
     9,
     7,
     -4265974300
    ],
    [
     10,
     0,
     -33160249074
    ],
    [
     10,
     1,
     -35510576574
    ],
    [
     10,
     2,
     -8358712814
    ],
    [
     10,
     3,
     4904094164
    ],
    [
     10,
     4,
     -42681245
    ],
    [
     10,
     5,
     348036130
    ],
    [
     10,
     6,
     -773395468
    ],
    [
     11,
     0,
     -78292442878
    ],
    [
     11,
     1,
     -19728492292
    ],
    [
     11,
     2,
     -5918950407
    ],
    [
     11,
     3,
     -81140839
    ],
    [
     11,
     4,
     187819771
    ],
    [
     11,
     5,
     2995240534
    ],
    [
     12,
     0,
     -28406228998
    ],
    [
     12,
     1,
     -14808680724
    ],
    [
     12,
     2,
     -4258242646
    ],
    [
     12,
     3,
     229508617
    ],
    [
     12,
     4,
     5010610620
    ],
    [
     13,
     0,
     -26854830930
    ],
    [
     13,
     1,
     3144470182
    ],
    [
     13,
     2,
     -3759286853
    ],
    [
     13,
     3,
     5915081609
    ],
    [
     14,
     0,
     27945824617
    ],
    [
     14,
     1,
     -4821693199
    ],
    [
     14,
     2,
     3151215489
    ]
   ]
  },
  {
   "t": 1,
   "l": 2787872667077,
   "a": [
    [
     0,
     2,
     1718233553475
    ],
    [
     0,
     3,
     -6306024581
    ],
    [
     0,
     4,
     540164239333
    ],
    [
     0,
     5,
     3251687883488
    ],
    [
     0,
     6,
     5290880357259
    ],
    [
     0,
     7,
     3967228498998
    ],
    [
     0,
     8,
     5787162902780
    ],
    [
     0,
     9,
     2966436930678
    ],
    [
     0,
     10,
     2041010680980
    ],
    [
     0,
     11,
     2361363536195
    ],
    [
     0,
     12,
     2074980948429
    ],
    [
     0,
     13,
     1239484704009
    ],
    [
     0,
     14,
     805752561416
    ],
    [
     0,
     15,
     490277675199
    ],
    [
     1,
     1,
     -859116776738
    ],
    [
     1,
     3,
     -477418796501
    ],
    [
     1,
     4,
     -1844414124242
    ],
    [
     1,
     5,
     -1069070573289
    ],
    [
     1,
     6,
     -1009990981140
    ],
    [
     1,
     7,
     -491636740389
    ],
    [
     1,
     8,
     -555385914905
    ],
    [
     1,
     9,
     -494131585880
    ],
    [
     1,
     10,
     -321312566181
    ],
    [
     1,
     11,
     -50363147548
    ],
    [
     1,
     12,
     -144519060790
    ],
    [
     1,
     13,
     -72584708446
    ],
    [
     1,
     14,
     -70233612086
    ],
    [
     1,
     15,
     -124943792936
    ],
    [
     2,
     0,
     429558388369
    ],
    [
     2,
     1,
     1576506145
    ],
    [
     2,
     2,
     238709398251
    ],
    [
     2,
     3,
     248913084630
    ],
    [
     2,
     4,
     99922740773
    ],
    [
     2,
     5,
     -19592472858
    ],
    [
     2,
     6,
     -229961029000
    ],
    [
     2,
     7,
     -137142896401
    ],
    [
     2,
     8,
     -128172029188
    ],
    [
     2,
     9,
     -72693298804
    ],
    [
     2,
     10,
     21057143279
    ],
    [
     2,
     11,
     -24884629204
    ],
    [
     2,
     12,
     -15769719354
    ],
    [
     2,
     13,
     -52313666868
    ],
    [
     2,
     14,
     -83221630186
    ],
    [
     3,
     0,
     -1576506145
    ],
    [
     3,
     1,
     -67520529917
    ],
    [
     3,
     2,
     212190446431
    ],
    [
     3,
     3,
     54078834470
    ],
    [
     3,
     4,
     61582578823
    ],
    [
     3,
     5,
     -66345916143
    ],
    [
     3,
     6,
     -12404590048
    ],
    [
     3,
     7,
     2347034081
    ],
    [
     3,
     8,
     -8604383814
    ],
    [
     3,
     9,
     20440349594
    ],
    [
     3,
     10,
     -2917609188
    ],
    [
     3,
     11,
     5472491128
    ],
    [
     3,
     12,
     -16998459561
    ],
    [
     3,
     13,
     -48701743119
    ],
    [
     4,
     0,
     -18073904250
    ],
    [
     4,
     1,
     -78773950403
    ],
    [
     4,
     2,
     -22426485625
    ],
    [
     4,
     3,
     -18356366760
    ],
    [
     4,
     4,
     10308692290
    ],
    [
     4,
     5,
     -7254571630
    ],
    [
     4,
     6,
     23882489465
    ],
    [
     4,
     7,
     10163690881
    ],
    [
     4,
     8,
     8631840636
    ],
    [
     4,
     9,
     -1630453288
    ],
    [
     4,
     10,
     4272948954
    ],
    [
     4,
     11,
     -3675498469
    ],
    [
     4,
     12,
     -26047623456
    ],
    [
     5,
     0,
     -169918428390
    ],
    [
     5,
     1,
     -35289755093
    ],
    [
     5,
     2,
     17259538036
    ],
    [
     5,
     3,
     38886500460
    ],
    [
     5,
     4,
     9944003776
    ],
    [
     5,
     5,
     -222238398
    ],
    [
     5,
     6,
     4494071338
    ],
    [
     5,
     7,
     1513947492
    ],
    [
     5,
     8,
     -1667711347
    ],
    [
     5,
     9,
     1090180897
    ],
    [
     5,
     10,
     -541383474
    ],
    [
     5,
     11,
     -11430085391
    ],
    [
     6,
     0,
     78874657629
    ],
    [
     6,
     1,
     8854621156
    ],
    [
     6,
     2,
     47170883004
    ],
    [
     6,
     3,
     556840159
    ],
    [
     6,
     4,
     -7021586183
    ],
    [
     6,
     5,
     -2795332549
    ],
    [
     6,
     6,
     -1407785858
    ],
    [
     6,
     7,
     -746998119
    ],
    [
     6,
     8,
     761449098
    ],
    [
     6,
     9,
     535839689
    ],
    [
     6,
     10,
     -4081546982
    ],
    [
     7,
     0,
     -83675184109
    ],
    [
     7,
     1,
     -109748571550
    ],
    [
     7,
     2,
     25197395605
    ],
    [
     7,
     3,
     -5809935969
    ],
    [
     7,
     4,
     -2020295275
    ],
    [
     7,
     5,
     -128010102
    ],
    [
     7,
     6,
     -101719279
    ],
    [
     7,
     7,
     -184925630
    ],
    [
     7,
     8,
     479644980
    ],
    [
     7,
     9,
     -547946945
    ],
    [
     8,
     0,
     16326567809
    ],
    [
     8,
     1,
     -37724713900
    ],
    [
     8,
     2,
     22266428229
    ],
    [
     8,
     3,
     -1304114833
    ],
    [
     8,
     4,
     -888839622
    ],
    [
     8,
     5,
     669729834
    ],
    [
     8,
     6,
     -206456077
    ],
    [
     8,
     7,
     167763658
    ],
    [
     8,
     8,
     591824001
    ],
    [
     9,
     0,
     -44022395512
    ],
    [
     9,
     1,
     -20116657718
    ],
    [
     9,
     2,
     11040709252
    ],
    [
     9,
     3,
     -1305651823
    ],
    [
     9,
     4,
     402694621
    ],
    [
     9,
     5,
     21550561
    ],
    [
     9,
     6,
     -110850328
    ],
    [
     9,
     7,
     648636269
    ],
    [
     10,
     0,
     -19233233880
    ],
    [
     10,
     1,
     -17465162330
    ],
    [
     10,
     2,
     2624177418
    ],
    [
     10,
     3,
     28119713
    ],
    [
     10,
     4,
     -467986214
    ],
    [
     10,
     5,
     -233094567
    ],
    [
     10,
     6,
     269769891
    ],
    [
     11,
     0,
     10180604709
    ],
    [
     11,
     1,
     -4274207768
    ],
    [
     11,
     2,
     641563771
    ],
    [
     11,
     3,
     147341636
    ],
    [
     11,
     4,
     -280197769
    ],
    [
     11,
     5,
     -131740552
    ],
    [
     12,
     0,
     32833703287
    ],
    [
     12,
     1,
     -5931555858
    ],
    [
     12,
     2,
     663566850
    ],
    [
     12,
     3,
     562575034
    ],
    [
     12,
     4,
     -61453841
    ],
    [
     13,
     0,
     5581087548
    ],
    [
     13,
     1,
     -608985889
    ],
    [
     13,
     2,
     740220163
    ],
    [
     13,
     3,
     683616508
    ],
    [
     14,
     0,
     7119128959
    ],
    [
     14,
     1,
     -747595328
    ],
    [
     14,
     2,
     690047926
    ]
   ]
  },
  {
   "t": 1,
   "l": 85388101563,
   "a": [
    [
     0,
     2,
     403497224711
    ],
    [
     0,
     3,
     -386747333916
    ],
    [
     0,
     4,
     -1143955573096
    ],
    [
     0,
     5,
     63369334679
    ],
    [
     0,
     6,
     687560466208
    ],
    [
     0,
     7,
     622430624801
    ],
    [
     0,
     8,
     -541049822313
    ],
    [
     0,
     9,
     -206738146375
    ],
    [
     0,
     10,
     148131640109
    ],
    [
     0,
     11,
     -121989411371
    ],
    [
     0,
     12,
     -252283281168
    ],
    [
     0,
     13,
     -197677181855
    ],
    [
     0,
     14,
     -192714628906
    ],
    [
     0,
     15,
     -67504886470
    ],
    [
     1,
     1,
     -201748612356
    ],
    [
     1,
     3,
     -117537430290
    ],
    [
     1,
     4,
     -282995732113
    ],
    [
     1,
     5,
     36313943798
    ],
    [
     1,
     6,
     120431974197
    ],
    [
     1,
     7,
     -116432886629
    ],
    [
     1,
     8,
     -137679269198
    ],
    [
     1,
     9,
     18534112195
    ],
    [
     1,
     10,
     3380801737
    ],
    [
     1,
     11,
     -92949105915
    ],
    [
     1,
     12,
     -22946814379
    ],
    [
     1,
     13,
     -57448036479
    ],
    [
     1,
     14,
     34454984389
    ],
    [
     1,
     15,
     -22515178325
    ],
    [
     2,
     0,
     100874306178
    ],
    [
     2,
     1,
     96686833479
    ],
    [
     2,
     2,
     58768715145
    ],
    [
     2,
     3,
     -36769475371
    ],
    [
     2,
     4,
     12674933794
    ],
    [
     2,
     5,
     33014585010
    ],
    [
     2,
     6,
     93861680737
    ],
    [
     2,
     7,
     36142124209
    ],
    [
     2,
     8,
     48996000535
    ],
    [
     2,
     9,
     40347851762
    ],
    [
     2,
     10,
     -8387405047
    ],
    [
     2,
     11,
     14691693350
    ],
    [
     2,
     12,
     -1708110956
    ],
    [
     2,
     13,
     50903536335
    ],
    [
     2,
     14,
     8297372086
    ],
    [
     3,
     0,
     -96686833479
    ],
    [
     3,
     1,
     142994446637
    ],
    [
     3,
     2,
     107518408399
    ],
    [
     3,
     3,
     -12152012342
    ],
    [
     3,
     4,
     3114552259
    ],
    [
     3,
     5,
     44152295567
    ],
    [
     3,
     6,
     31754779191
    ],
    [
     3,
     7,
     13684564133
    ],
    [
     3,
     8,
     23045643488
    ],
    [
     3,
     9,
     3283768321
    ],
    [
     3,
     10,
     11057624186
    ],
    [
     3,
     11,
     -15481961
    ],
    [
     3,
     12,
     29913063035
    ],
    [
     3,
     13,
     7304906399
    ],
    [
     4,
     0,
     -243876027528
    ],
    [
     4,
     1,
     -22345321103
    ],
    [
     4,
     2,
     4182575193
    ],
    [
     4,
     3,
     -11425287418
    ],
    [
     4,
     4,
     2350322966
    ],
    [
     4,
     5,
     8905043862
    ],
    [
     4,
     6,
     -1122594635
    ],
    [
     4,
     7,
     6085679425
    ],
    [
     4,
     8,
     3950157966
    ],
    [
     4,
     9,
     4811701817
    ],
    [
     4,
     10,
     -1029816415
    ],
    [
     4,
     11,
     13883653776
    ],
    [
     4,
     12,
     4203452325
    ],
    [
     5,
     0,
     -80514999450
    ],
    [
     5,
     1,
     -28754446375
    ],
    [
     5,
     2,
     -5855544445
    ],
    [
     5,
     3,
     -33720127879
    ],
    [
     5,
     4,
     -5140574405
    ],
    [
     5,
     5,
     -1697421882
    ],
    [
     5,
     6,
     1087780435
    ],
    [
     5,
     7,
     2583153920
    ],
    [
     5,
     8,
     1782410811
    ],
    [
     5,
     9,
     -1394155253
    ],
    [
     5,
     10,
     4948571266
    ],
    [
     5,
     11,
     1285766374
    ],
    [
     6,
     0,
     71523965830
    ],
    [
     6,
     1,
     -10632566616
    ],
    [
     6,
     2,
     -2459104699
    ],
    [
     6,
     3,
     -13944624837
    ],
    [
     6,
     4,
     1465296978
    ],
    [
     6,
     5,
     -1212034537
    ],
    [
     6,
     6,
     918791582
    ],
    [
     6,
     7,
     480917037
    ],
    [
     6,
     8,
     -906737875
    ],
    [
     6,
     9,
     995030166
    ],
    [
     6,
     10,
     256596326
    ],
    [
     7,
     0,
     71427333034
    ],
    [
     7,
     1,
     34136799012
    ],
    [
     7,
     2,
     4452903673
    ],
    [
     7,
     3,
     -2981846421
    ],
    [
     7,
     4,
     -1131083599
    ],
    [
     7,
     5,
     -1338139459
    ],
    [
     7,
     6,
     -136917306
    ],
    [
     7,
     7,
     -229398976
    ],
    [
     7,
     8,
     -531887434
    ],
    [
     7,
     9,
     -76177341
    ],
    [
     8,
     0,
     -2515702257
    ],
    [
     8,
     1,
     14854695386
    ],
    [
     8,
     2,
     -1858680689
    ],
    [
     8,
     3,
     -2826580883
    ],
    [
     8,
     4,
     -831866336
    ],
    [
     8,
     5,
     -593504741
    ],
    [
     8,
     6,
     249577397
    ],
    [
     8,
     7,
     -551168716
    ],
    [
     8,
     8,
     -34420030
    ],
    [
     9,
     0,
     -1684336146
    ],
    [
     9,
     1,
     4920451242
    ],
    [
     9,
     2,
     -318243932
    ],
    [
     9,
     3,
     -702132872
    ],
    [
     9,
     4,
     -296948125
    ],
    [
     9,
     5,
     279703981
    ],
    [
     9,
     6,
     -172196472
    ],
    [
     9,
     7,
     93961124
    ],
    [
     10,
     0,
     16905774697
    ],
    [
     10,
     1,
     9084967749
    ],
    [
     10,
     2,
     1658475757
    ],
    [
     10,
     3,
     -560328857
    ],
    [
     10,
     4,
     409592981
    ],
    [
     10,
     5,
     106264164
    ],
    [
     10,
     6,
     89542077
    ],
    [
     11,
     0,
     10827421374
    ],
    [
     11,
     1,
     3099044406
    ],
    [
     11,
     2,
     486932716
    ],
    [
     11,
     3,
     -341626575
    ],
    [
     11,
     4,
     190751168
    ],
    [
     11,
     5,
     -20415032
    ],
    [
     12,
     0,
     -4946148644
    ],
    [
     12,
     1,
     3448842937
    ],
    [
     12,
     2,
     -505805895
    ],
    [
     12,
     3,
     -425873506
    ],
    [
     12,
     4,
     -245904950
    ],
    [
     13,
     0,
     3251573675
    ],
    [
     13,
     1,
     -201486263
    ],
    [
     13,
     2,
     -792112084
    ],
    [
     13,
     3,
     -657943381
    ],
    [
     14,
     0,
     -2977371973
    ],
    [
     14,
     1,
     -293706781
    ],
    [
     14,
     2,
     -596016962
    ]
   ]
  },
  {
   "t": 2,
   "l": 364856311058,
   "a": [
    [
     0,
     2,
     2318677625479
    ],
    [
     0,
     3,
     2763913375655
    ],
    [
     0,
     4,
     1188123539325
    ],
    [
     0,
     5,
     -4620347735163
    ],
    [
     0,
     6,
     -3019899780013
    ],
    [
     0,
     7,
     851401464875
    ],
    [
     0,
     8,
     15182343614849
    ],
    [
     0,
     9,
     7648212765679
    ],
    [
     0,
     10,
     9020001466231
    ],
    [
     0,
     11,
     7792427394237
    ],
    [
     0,
     12,
     10698692072975
    ],
    [
     0,
     13,
     11348722437864
    ],
    [
     0,
     14,
     10480280272559
    ],
    [
     0,
     15,
     4793932584975
    ],
    [
     1,
     1,
     -1159338812737
    ],
    [
     1,
     2,
     -2
    ],
    [
     1,
     3,
     1304366299653
    ],
    [
     1,
     4,
     1467033615267
    ],
    [
     1,
     5,
     65836413482
    ],
    [
     1,
     6,
     -1182564602674
    ],
    [
     1,
     7,
     2484237573646
    ],
    [
     1,
     8,
     54046240364
    ],
    [
     1,
     9,
     775248297990
    ],
    [
     1,
     10,
     1444008537469
    ],
    [
     1,
     11,
     1694224904399
    ],
    [
     1,
     12,
     2008150917909
    ],
    [
     1,
     13,
     1929950219916
    ],
    [
     1,
     14,
     -19672943793
    ],
    [
     1,
     15,
     -810600451483
    ],
    [
     2,
     0,
     579669406368
    ],
    [
     2,
     1,
     -690978343914
    ],
    [
     2,
     2,
     -652183149824
    ],
    [
     2,
     3,
     40282113672
    ],
    [
     2,
     4,
     -1045559403186
    ],
    [
     2,
     5,
     327563319099
    ],
    [
     2,
     6,
     329124343765
    ],
    [
     2,
     7,
     -619972377832
    ],
    [
     2,
     8,
     -741921211405
    ],
    [
     2,
     9,
     -75362766644
    ],
    [
     2,
     10,
     -32064932810
    ],
    [
     2,
     11,
     154101967168
    ],
    [
     2,
     12,
     400736948135
    ],
    [
     2,
     13,
     -479381298955
    ],
    [
     2,
     14,
     -783250672948
    ],
    [
     2,
     15,
     -97165186874
    ],
    [
     3,
     0,
     690978343913
    ],
    [
     3,
     1,
     -148515442416
    ],
    [
     3,
     2,
     -407040517491
    ],
    [
     3,
     3,
     341550817301
    ],
    [
     3,
     4,
     145910554592
    ],
    [
     3,
     5,
     501326979124
    ],
    [
     3,
     6,
     282804563758
    ],
    [
     3,
     7,
     -129488750053
    ],
    [
     3,
     8,
     -1352829667
    ],
    [
     3,
     9,
     -41153780245
    ],
    [
     3,
     10,
     42368984418
    ],
    [
     3,
     11,
     207143325640
    ],
    [
     3,
     12,
     -296147255894
    ],
    [
     3,
     13,
     -490029200562
    ],
    [
     3,
     14,
     35476717013
    ],
    [
     4,
     0,
     548864738538
    ],
    [
     4,
     1,
     308912790285
    ],
    [
     4,
     2,
     263613774751
    ],
    [
     4,
     3,
     -177643091010
    ],
    [
     4,
     4,
     -176329524379
    ],
    [
     4,
     5,
     322196459466
    ],
    [
     4,
     6,
     85789956394
    ],
    [
     4,
     7,
     144149488084
    ],
    [
     4,
     8,
     1618729819
    ],
    [
     4,
     9,
     10176047572
    ],
    [
     4,
     10,
     85040639684
    ],
    [
     4,
     11,
     -143244150458
    ],
    [
     4,
     12,
     -254382032299
    ],
    [
     4,
     13,
     158339322128
    ],
    [
     5,
     0,
     -119095462125
    ],
    [
     5,
     1,
     -132164237238
    ],
    [
     5,
     2,
     46548978250
    ],
    [
     5,
     3,
     -91438346416
    ],
    [
     5,
     4,
     -214666296219
    ],
    [
     5,
     5,
     68834124234
    ],
    [
     5,
     6,
     63039346492
    ],
    [
     5,
     7,
     36125595325
    ],
    [
     5,
     8,
     19615352896
    ],
    [
     5,
     9,
     33945277657
    ],
    [
     5,
     10,
     -51508210398
    ],
    [
     5,
     11,
     -109055194488
    ],
    [
     5,
     12,
     231001306235
    ],
    [
     6,
     0,
     -430882439835
    ],
    [
     6,
     1,
     63075373516
    ],
    [
     6,
     2,
     -137722828525
    ],
    [
     6,
     3,
     -62603093531
    ],
    [
     6,
     4,
     -85863795751
    ],
    [
     6,
     5,
     -3301070438
    ],
    [
     6,
     6,
     6376522775
    ],
    [
     6,
     7,
     6923599748
    ],
    [
     6,
     8,
     7792107577
    ],
    [
     6,
     9,
     -8741523503
    ],
    [
     6,
     10,
     -25274767914
    ],
    [
     6,
     11,
     270737061927
    ],
    [
     7,
     0,
     -99408756805
    ],
    [
     7,
     1,
     30556726133
    ],
    [
     7,
     2,
     37587812564
    ],
    [
     7,
     3,
     24646866920
    ],
    [
     7,
     4,
     -71367837427
    ],
    [
     7,
     5,
     -2425843103
    ],
    [
     7,
     6,
     -1222255485
    ],
    [
     7,
     7,
     -81737418
    ],
    [
     7,
     8,
     9054022515
    ],
    [
     7,
     9,
     16311009686
    ],
    [
     7,
     10,
     281385198037
    ],
    [
     8,
     0,
     1017457997241
    ],
    [
     8,
     1,
     124001175416
    ],
    [
     8,
     2,
     35774067727
    ],
    [
     8,
     3,
     -8646640268
    ],
    [
     8,
     4,
     -22533311539
    ],
    [
     8,
     5,
     -2695635411
    ],
    [
     8,
     6,
     -3311513618
    ],
    [
     8,
     7,
     7631558946
    ],
    [
     8,
     8,
     26158325280
    ],
    [
     8,
     9,
     269763485566
    ],
    [
     9,
     0,
     -30766334159
    ],
    [
     9,
     1,
     -27354621502
    ],
    [
     9,
     2,
     28871548619
    ],
    [
     9,
     3,
     7356738966
    ],
    [
     9,
     4,
     -9210177826
    ],
    [
     9,
     5,
     -1992364020
    ],
    [
     9,
     6,
     814697001
    ],
    [
     9,
     7,
     17044284648
    ],
    [
     9,
     8,
     239363478988
    ],
    [
     10,
     0,
     -104131484138
    ],
    [
     10,
     1,
     76038264429
    ],
    [
     10,
     2,
     9974350215
    ],
    [
     10,
     3,
     3596284698
    ],
    [
     10,
     4,
     -7901249724
    ],
    [
     10,
     5,
     -3123974528
    ],
    [
     10,
     6,
     217409643
    ],
    [
     10,
     7,
     198243296889
    ],
    [
     11,
     0,
     45713721618
    ],
    [
     11,
     1,
     8298221175
    ],
    [
     11,
     2,
     1264880182
    ],
    [
     11,
     3,
     -1840926508
    ],
    [
     11,
     4,
     -3937770716
    ],
    [
     11,
     5,
     -14873497426
    ],
    [
     11,
     6,
     150670063422
    ],
    [
     12,
     0,
     28980246505
    ],
    [
     12,
     1,
     16318176176
    ],
    [
     12,
     2,
     3265170038
    ],
    [
     12,
     3,
     5250202787
    ],
    [
     12,
     4,
     -26611179712
    ],
    [
     12,
     5,
     103582632175
    ],
    [
     13,
     0,
     62361313702
    ],
    [
     13,
     1,
     47157395749
    ],
    [
     13,
     2,
     11713722298
    ],
    [
     13,
     3,
     -26326447916
    ],
    [
     13,
     4,
     58851784677
    ],
    [
     14,
     0,
     98996527467
    ],
    [
     14,
     1,
     28357498091
    ],
    [
     14,
     2,
     -21832434852
    ],
    [
     14,
     3,
     24823508775
    ]
   ]
  },
  {
   "t": 2,
   "l": 909683965992,
   "a": [
    [
     0,
     2,
     2212119460004
    ],
    [
     0,
     3,
     3515509996425
    ],
    [
     0,
     4,
     -532916015144
    ],
    [
     0,
     5,
     -6086471394413
    ],
    [
     0,
     6,
     -7563998644020
    ],
    [
     0,
     7,
     1307632529402
    ],
    [
     0,
     8,
     1047755330645
    ],
    [
     0,
     9,
     2003932998559
    ],
    [
     0,
     10,
     5459856755810
    ],
    [
     0,
     11,
     5682123886384
    ],
    [
     0,
     12,
     4467531429180
    ],
    [
     0,
     13,
     3805192512654
    ],
    [
     0,
     14,
     2505691945356
    ],
    [
     0,
     15,
     2413813214978
    ],
    [
     1,
     1,
     -1106059730002
    ],
    [
     1,
     3,
     1277898083853
    ],
    [
     1,
     4,
     558715668926
    ],
    [
     1,
     5,
     2709347077041
    ],
    [
     1,
     6,
     2024407810988
    ],
    [
     1,
     7,
     3377951631197
    ],
    [
     1,
     8,
     3078189514798
    ],
    [
     1,
     9,
     3290817048719
    ],
    [
     1,
     10,
     3058841518640
    ],
    [
     1,
     11,
     2285539418222
    ],
    [
     1,
     12,
     1662589695765
    ],
    [
     1,
     13,
     1347436461513
    ],
    [
     1,
     14,
     1146671058382
    ],
    [
     1,
     15,
     113396490075
    ],
    [
     2,
     0,
     553029865001
    ],
    [
     2,
     1,
     -878877499106
    ],
    [
     2,
     2,
     -638949041927
    ],
    [
     2,
     3,
     -566401278865
    ],
    [
     2,
     4,
     -1608819320297
    ],
    [
     2,
     5,
     -1293852509424
    ],
    [
     2,
     6,
     -615732728995
    ],
    [
     2,
     7,
     -573072700177
    ],
    [
     2,
     8,
     -100055065965
    ],
    [
     2,
     9,
     82048472949
    ],
    [
     2,
     10,
     203391807168
    ],
    [
     2,
     11,
     173680378246
    ],
    [
     2,
     12,
     224319910775
    ],
    [
     2,
     13,
     391226539754
    ],
    [
     2,
     14,
     -83631751192
    ],
    [
     2,
     15,
     -56895217702
    ],
    [
     3,
     0,
     878877499106
    ],
    [
     3,
     1,
     66614501893
    ],
    [
     3,
     2,
     426722361633
    ],
    [
     3,
     3,
     592280868959
    ],
    [
     3,
     4,
     -399156447126
    ],
    [
     3,
     5,
     299486080873
    ],
    [
     3,
     6,
     -4505964591
    ],
    [
     3,
     7,
     -33415275090
    ],
    [
     3,
     8,
     -104555505481
    ],
    [
     3,
     9,
     41554976209
    ],
    [
     3,
     10,
     21869051592
    ],
    [
     3,
     11,
     48114775326
    ],
    [
     3,
     12,
     181862693634
    ],
    [
     3,
     13,
     -71970868605
    ],
    [
     3,
     14,
     -40156731603
    ],
    [
     4,
     0,
     219552768124
    ],
    [
     4,
     1,
     97203822718
    ],
    [
     4,
     2,
     -20475197845
    ],
    [
     4,
     3,
     554989315888
    ],
    [
     4,
     4,
     -82197716272
    ],
    [
     4,
     5,
     234247552229
    ],
    [
     4,
     6,
     78692613353
    ],
    [
     4,
     7,
     -17402633212
    ],
    [
     4,
     8,
     82314326025
    ],
    [
     4,
     9,
     59054752646
    ],
    [
     4,
     10,
     28165933241
    ],
    [
     4,
     11,
     92370673931
    ],
    [
     4,
     12,
     -44592167387
    ],
    [
     4,
     13,
     -29872574517
    ],
    [
     5,
     0,
     -586210277762
    ],
    [
     5,
     1,
     -28786031362
    ],
    [
     5,
     2,
     9156805439
    ],
    [
     5,
     3,
     23265558449
    ],
    [
     5,
     4,
     -106320815752
    ],
    [
     5,
     5,
     82382746716
    ],
    [
     5,
     6,
     -1041435209
    ],
    [
     5,
     7,
     44759282045
    ],
    [
     5,
     8,
     46687217768
    ],
    [
     5,
     9,
     15763134689
    ],
    [
     5,
     10,
     36179578635
    ],
    [
     5,
     11,
     -26588980407
    ],
    [
     5,
     12,
     -21245248863
    ],
    [
     6,
     0,
     -199109071745
    ],
    [
     6,
     1,
     -297810728327
    ],
    [
     6,
     2,
     -140171717197
    ],
    [
     6,
     3,
     -38270346151
    ],
    [
     6,
     4,
     -82666991166
    ],
    [
     6,
     5,
     36234350740
    ],
    [
     6,
     6,
     12128370008
    ],
    [
     6,
     7,
     19476533284
    ],
    [
     6,
     8,
     6467358707
    ],
    [
     6,
     9,
     6441836380
    ],
    [
     6,
     10,
     -14470767003
    ],
    [
     6,
     11,
     -14141120810
    ],
    [
     7,
     0,
     56796017519
    ],
    [
     7,
     1,
     99371590334
    ],
    [
     7,
     2,
     -8526021127
    ],
    [
     7,
     3,
     -32358774250
    ],
    [
     7,
     4,
     -27629049401
    ],
    [
     7,
     5,
     -3317751845
    ],
    [
     7,
     6,
     -97804302
    ],
    [
     7,
     7,
     1382199772
    ],
    [
     7,
     8,
     -1787950408
    ],
    [
     7,
     9,
     -4807038443
    ],
    [
     7,
     10,
     -8133141196
    ],
    [
     8,
     0,
     310539414789
    ],
    [
     8,
     1,
     79799213247
    ],
    [
     8,
     2,
     21855593827
    ],
    [
     8,
     3,
     -1372155349
    ],
    [
     8,
     4,
     -40423153132
    ],
    [
     8,
     5,
     -9275539708
    ],
    [
     8,
     6,
     -1415966481
    ],
    [
     8,
     7,
     -3881214626
    ],
    [
     8,
     8,
     722422192
    ],
    [
     8,
     9,
     -3440737988
    ],
    [
     9,
     0,
     89362295957
    ],
    [
     9,
     1,
     47907374064
    ],
    [
     9,
     2,
     8928803591
    ],
    [
     9,
     3,
     -8253660480
    ],
    [
     9,
     4,
     -23475823270
    ],
    [
     9,
     5,
     -345818616
    ],
    [
     9,
     6,
     -1195543995
    ],
    [
     9,
     7,
     2499817424
    ],
    [
     9,
     8,
     -784247345
    ],
    [
     10,
     0,
     157308267084
    ],
    [
     10,
     1,
     -6737434492
    ],
    [
     10,
     2,
     32696330490
    ],
    [
     10,
     3,
     879680721
    ],
    [
     10,
     4,
     -8274773008
    ],
    [
     10,
     5,
     1487243902
    ],
    [
     10,
     6,
     2268600710
    ],
    [
     10,
     7,
     687234536
    ],
    [
     11,
     0,
     64627639814
    ],
    [
     11,
     1,
     50022833173
    ],
    [
     11,
     2,
     29327434883
    ],
    [
     11,
     3,
     1173819317
    ],
    [
     11,
     4,
     -2350727104
    ],
    [
     11,
     5,
     935234125
    ],
    [
     11,
     6,
     733214399
    ],
    [
     12,
     0,
     63393573429
    ],
    [
     12,
     1,
     28969115252
    ],
    [
     12,
     2,
     9987835717
    ],
    [
     12,
     3,
     -1089811446
    ],
    [
     12,
     4,
     -2611636972
    ],
    [
     12,
     5,
     706544900
    ],
    [
     13,
     0,
     36363008809
    ],
    [
     13,
     1,
     11507513308
    ],
    [
     13,
     2,
     -512507677
    ],
    [
     13,
     3,
     -2086491532
    ],
    [
     13,
     4,
     -602460582
    ],
    [
     14,
     0,
     26494928325
    ],
    [
     14,
     1,
     -3308871262
    ],
    [
     14,
     2,
     -460979046
    ],
    [
     14,
     3,
     -348036054
    ]
   ]
  },
  {
   "t": 2,
   "l": 1056082949429,
   "a": [
    [
     0,
     2,
     -191110975376
    ],
    [
     0,
     3,
     1524355771337
    ],
    [
     0,
     4,
     -1087808512368
    ],
    [
     0,
     5,
     -2167993609070
    ],
    [
     0,
     6,
     -1594627570255
    ],
    [
     0,
     7,
     3124928291061
    ],
    [
     0,
     8,
     1361926200947
    ],
    [
     0,
     9,
     -52524970018
    ],
    [
     0,
     10,
     220588668554
    ],
    [
     0,
     11,
     -2195614321501
    ],
    [
     0,
     12,
     -1682118624587
    ],
    [
     0,
     13,
     -1536155444583
    ],
    [
     0,
     14,
     -1393034759301
    ],
    [
     0,
     15,
     -2178554141861
    ],
    [
     1,
     1,
     95555487688
    ],
    [
     1,
     3,
     -179926694017
    ],
    [
     1,
     4,
     1010701314142
    ],
    [
     1,
     5,
     -730773966403
    ],
    [
     1,
     6,
     1496819271545
    ],
    [
     1,
     7,
     1140588940522
    ],
    [
     1,
     8,
     236426750977
    ],
    [
     1,
     9,
     288835028127
    ],
    [
     1,
     10,
     -388300563396
    ],
    [
     1,
     11,
     -436535111571
    ],
    [
     1,
     12,
     -272160110219
    ],
    [
     1,
     13,
     -312693565555
    ],
    [
     1,
     14,
     -515147196109
    ],
    [
     1,
     15,
     324822307251
    ],
    [
     2,
     0,
     -47777743844
    ],
    [
     2,
     1,
     -381088942834
    ],
    [
     2,
     2,
     89963347009
    ],
    [
     2,
     3,
     -106717738212
    ],
    [
     2,
     4,
     -330924379328
    ],
    [
     2,
     5,
     -683876489
    ],
    [
     2,
     6,
     -119630464085
    ],
    [
     2,
     7,
     -181115334877
    ],
    [
     2,
     8,
     -32075565469
    ],
    [
     2,
     9,
     -168964962850
    ],
    [
     2,
     10,
     -194002307079
    ],
    [
     2,
     11,
     -93080695182
    ],
    [
     2,
     12,
     -89194397743
    ],
    [
     2,
     13,
     -256424404703
    ],
    [
     2,
     14,
     224746362848
    ],
    [
     2,
     15,
     -45436499239
    ],
    [
     3,
     0,
     381088942834
    ],
    [
     3,
     1,
     135976064046
    ],
    [
     3,
     2,
     -145957590324
    ],
    [
     3,
     3,
     133599529688
    ],
    [
     3,
     4,
     73100945797
    ],
    [
     3,
     5,
     -76320393552
    ],
    [
     3,
     6,
     -34097270417
    ],
    [
     3,
     7,
     -3449507195
    ],
    [
     3,
     8,
     61082643708
    ],
    [
     3,
     9,
     -9431513505
    ],
    [
     3,
     10,
     16664093039
    ],
    [
     3,
     11,
     42106247338
    ],
    [
     3,
     12,
     -66682831252
    ],
    [
     3,
     13,
     205942051861
    ],
    [
     3,
     14,
     28333313947
    ],
    [
     4,
     0,
     -248945769573
    ],
    [
     4,
     1,
     82140731461
    ],
    [
     4,
     2,
     139140735764
    ],
    [
     4,
     3,
     -34312124660
    ],
    [
     4,
     4,
     24144990410
    ],
    [
     4,
     5,
     -29084198373
    ],
    [
     4,
     6,
     -52052820636
    ],
    [
     4,
     7,
     36475564695
    ],
    [
     4,
     8,
     4722797504
    ],
    [
     4,
     9,
     12816538876
    ],
    [
     4,
     10,
     31350872049
    ],
    [
     4,
     11,
     -21845837503
    ],
    [
     4,
     12,
     125011585618
    ],
    [
     4,
     13,
     26060812792
    ],
    [
     5,
     0,
     44844959536
    ],
    [
     5,
     1,
     10003786601
    ],
    [
     5,
     2,
     -134236435604
    ],
    [
     5,
     3,
     31945134170
    ],
    [
     5,
     4,
     22229596607
    ],
    [
     5,
     5,
     -13609233663
    ],
    [
     5,
     6,
     7817708310
    ],
    [
     5,
     7,
     691730911
    ],
    [
     5,
     8,
     1216300990
    ],
    [
     5,
     9,
     14790947062
    ],
    [
     5,
     10,
     -8641824357
    ],
    [
     5,
     11,
     61221335013
    ],
    [
     5,
     12,
     17494254048
    ],
    [
     6,
     0,
     -413610163032
    ],
    [
     6,
     1,
     19787926037
    ],
    [
     6,
     2,
     -43083703876
    ],
    [
     6,
     3,
     16588786514
    ],
    [
     6,
     4,
     27772028481
    ],
    [
     6,
     5,
     -8219077674
    ],
    [
     6,
     6,
     -1018782610
    ],
    [
     6,
     7,
     -2149148872
    ],
    [
     6,
     8,
     5859127736
    ],
    [
     6,
     9,
     -2238530164
    ],
    [
     6,
     10,
     21857538211
    ],
    [
     6,
     11,
     8732053195
    ],
    [
     7,
     0,
     438011456090
    ],
    [
     7,
     1,
     -12486934736
    ],
    [
     7,
     2,
     1814297437
    ],
    [
     7,
     3,
     12471078284
    ],
    [
     7,
     4,
     -6527444859
    ],
    [
     7,
     5,
     -1879907179
    ],
    [
     7,
     6,
     -1793676459
    ],
    [
     7,
     7,
     429514002
    ],
    [
     7,
     8,
     1615555203
    ],
    [
     7,
     9,
     2594321100
    ],
    [
     7,
     10,
     4110153929
    ],
    [
     8,
     0,
     131575577589
    ],
    [
     8,
     1,
     -27405817744
    ],
    [
     8,
     2,
     -12530500691
    ],
    [
     8,
     3,
     -4345851888
    ],
    [
     8,
     4,
     2061171748
    ],
    [
     8,
     5,
     784405541
    ],
    [
     8,
     6,
     -2059441365
    ],
    [
     8,
     7,
     806959623
    ],
    [
     8,
     8,
     -5068176684
    ],
    [
     8,
     9,
     1335153985
    ],
    [
     9,
     0,
     -40241732441
    ],
    [
     9,
     1,
     -32364516868
    ],
    [
     9,
     2,
     7927805843
    ],
    [
     9,
     3,
     1747664142
    ],
    [
     9,
     4,
     1521343024
    ],
    [
     9,
     5,
     -2098834055
    ],
    [
     9,
     6,
     299455857
    ],
    [
     9,
     7,
     -5710539649
    ],
    [
     9,
     8,
     121954157
    ],
    [
     10,
     0,
     32203170070
    ],
    [
     10,
     1,
     15953016173
    ],
    [
     10,
     2,
     2750156295
    ],
    [
     10,
     3,
     -766165846
    ],
    [
     10,
     4,
     -1797108581
    ],
    [
     10,
     5,
     -384958078
    ],
    [
     10,
     6,
     -2172894603
    ],
    [
     10,
     7,
     -458534033
    ],
    [
     11,
     0,
     -20272751888
    ],
    [
     11,
     1,
     -12925858441
    ],
    [
     11,
     2,
     -1435776242
    ],
    [
     11,
     3,
     -890036294
    ],
    [
     11,
     4,
     -66380172
    ],
    [
     11,
     5,
     1703412407
    ],
    [
     11,
     6,
     -227021694
    ],
    [
     12,
     0,
     -12301218407
    ],
    [
     12,
     1,
     -925382996
    ],
    [
     12,
     2,
     5121352552
    ],
    [
     12,
     3,
     434167988
    ],
    [
     12,
     4,
     4757815604
    ],
    [
     12,
     5,
     -357330759
    ],
    [
     13,
     0,
     14704490950
    ],
    [
     13,
     1,
     9527291286
    ],
    [
     13,
     2,
     2389105773
    ],
    [
     13,
     3,
     4897370201
    ],
    [
     13,
     4,
     -91921660
    ],
    [
     14,
     0,
     24056626861
    ],
    [
     14,
     1,
     554494241
    ],
    [
     14,
     2,
     3483265367
    ],
    [
     14,
     3,
     -439205693
    ]
   ]
  },
  {
   "t": 3,
   "l": 9710188285,
   "a": [
    [
     0,
     3,
     -4885933312532
    ],
    [
     0,
     4,
     -467459194173
    ],
    [
     0,
     5,
     -1843740339686
    ],
    [
     0,
     6,
     268234484666
    ],
    [
     0,
     7,
     5637433600448
    ],
    [
     0,
     8,
     5681239597965
    ],
    [
     0,
     9,
     -10669936929411
    ],
    [
     0,
     10,
     -7825334782742
    ],
    [
     0,
     11,
     -15128386051422
    ],
    [
     0,
     12,
     -24723317349703
    ],
    [
     0,
     13,
     -37904752956303
    ],
    [
     0,
     14,
     -38266510701766
    ],
    [
     0,
     15,
     -27217515713275
    ],
    [
     1,
     2,
     1
    ],
    [
     1,
     3,
     1419130711366
    ],
    [
     1,
     4,
     -1179585365813
    ],
    [
     1,
     5,
     -2322108118304
    ],
    [
     1,
     6,
     -4922160667283
    ],
    [
     1,
     7,
     3348078958310
    ],
    [
     1,
     8,
     632665013280
    ],
    [
     1,
     9,
     2707450195615
    ],
    [
     1,
     10,
     3613811396331
    ],
    [
     1,
     11,
     1716142217386
    ],
    [
     1,
     12,
     -3051188008929
    ],
    [
     1,
     13,
     -4339539824152
    ],
    [
     1,
     14,
     -3435065590048
    ],
    [
     1,
     15,
     4029406662618
    ],
    [
     2,
     1,
     1221483328134
    ],
    [
     2,
     2,
     -709565355681
    ],
    [
     2,
     3,
     60353724173
    ],
    [
     2,
     4,
     1034130750477
    ],
    [
     2,
     5,
     -1993912971485
    ],
    [
     2,
     6,
     -2242650662580
    ],
    [
     2,
     7,
     -1974310799218
    ],
    [
     2,
     8,
     28211955113
    ],
    [
     2,
     9,
     1167610947241
    ],
    [
     2,
     10,
     1188876328306
    ],
    [
     2,
     11,
     -508517498184
    ],
    [
     2,
     12,
     -891394936386
    ],
    [
     2,
     13,
     -205361613672
    ],
    [
     2,
     14,
     3447887436796
    ],
    [
     2,
     15,
     321523459480
    ],
    [
     3,
     0,
     -1221483328133
    ],
    [
     3,
     1,
     58432399271
    ],
    [
     3,
     2,
     234542617282
    ],
    [
     3,
     3,
     -281112936231
    ],
    [
     3,
     4,
     384894120508
    ],
    [
     3,
     5,
     864117652749
    ],
    [
     3,
     6,
     -202494136607
    ],
    [
     3,
     7,
     -191204378476
    ],
    [
     3,
     8,
     400296699616
    ],
    [
     3,
     9,
     556750575715
    ],
    [
     3,
     10,
     -268445599414
    ],
    [
     3,
     11,
     -427010970297
    ],
    [
     3,
     12,
     18709124663
    ],
    [
     3,
     13,
     2290785299051
    ],
    [
     3,
     14,
     91203657042
    ],
    [
     3,
     15,
     106592315366
    ],
    [
     4,
     0,
     267134078935
    ],
    [
     4,
     1,
     145410633317
    ],
    [
     4,
     2,
     -63665143724
    ],
    [
     4,
     3,
     39792336849
    ],
    [
     4,
     4,
     9262868226
    ],
    [
     4,
     5,
     456888932448
    ],
    [
     4,
     6,
     -160164251677
    ],
    [
     4,
     7,
     70190029907
    ],
    [
     4,
     8,
     281165884429
    ],
    [
     4,
     9,
     36452466523
    ],
    [
     4,
     10,
     -110364817974
    ],
    [
     4,
     11,
     56082852802
    ],
    [
     4,
     12,
     1259060922693
    ],
    [
     4,
     13,
     -219185351270
    ],
    [
     4,
     14,
     33272405672
    ],
    [
     5,
     0,
     -599087969280
    ],
    [
     5,
     1,
     286558221113
    ],
    [
     5,
     2,
     647665672978
    ],
    [
     5,
     3,
     -317783626804
    ],
    [
     5,
     4,
     -147209006082
    ],
    [
     5,
     5,
     148208843411
    ],
    [
     5,
     6,
     -126222905964
    ],
    [
     5,
     7,
     -9218013009
    ],
    [
     5,
     8,
     -21240425745
    ],
    [
     5,
     9,
     -16262180519
    ],
    [
     5,
     10,
     48049958377
    ],
    [
     5,
     11,
     583821783168
    ],
    [
     5,
     12,
     -437529803913
    ],
    [
     5,
     13,
     18221869809
    ],
    [
     6,
     0,
     -456441504012
    ],
    [
     6,
     1,
     -350339947528
    ],
    [
     6,
     2,
     287355695122
    ],
    [
     6,
     3,
     -129928376444
    ],
    [
     6,
     4,
     -72822117635
    ],
    [
     6,
     5,
     98191337980
    ],
    [
     6,
     6,
     -55491743594
    ],
    [
     6,
     7,
     -27435075154
    ],
    [
     6,
     8,
     -16599487776
    ],
    [
     6,
     9,
     12004522765
    ],
    [
     6,
     10,
     162932752434
    ],
    [
     6,
     11,
     -564825531670
    ],
    [
     6,
     12,
     -22422719885
    ],
    [
     7,
     0,
     -1387278068609
    ],
    [
     7,
     1,
     -207004629183
    ],
    [
     7,
     2,
     349732708106
    ],
    [
     7,
     3,
     34058297857
    ],
    [
     7,
     4,
     -81336417113
    ],
    [
     7,
     5,
     47000107949
    ],
    [
     7,
     6,
     -13053563888
    ],
    [
     7,
     7,
     937318585
    ],
    [
     7,
     8,
     -4536459495
    ],
    [
     7,
     9,
     -37915537740
    ],
    [
     7,
     10,
     -610772559753
    ],
    [
     7,
     11,
     -47114241112
    ],
    [
     8,
     0,
     237995485513
    ],
    [
     8,
     1,
     -237594642689
    ],
    [
     8,
     2,
     66297921840
    ],
    [
     8,
     3,
     20829834479
    ],
    [
     8,
     4,
     -64290240648
    ],
    [
     8,
     5,
     38890946626
    ],
    [
     8,
     6,
     -3654637270
    ],
    [
     8,
     7,
     -4447260483
    ],
    [
     8,
     8,
     -98711459035
    ],
    [
     8,
     9,
     -588585985115
    ],
    [
     8,
     10,
     -58493797445
    ],
    [
     9,
     0,
     -534253719052
    ],
    [
     9,
     1,
     -213609799267
    ],
    [
     9,
     2,
     -34133063783
    ],
    [
     9,
     3,
     857217491
    ],
    [
     9,
     4,
     -16327324648
    ],
    [
     9,
     5,
     17817636366
    ],
    [
     9,
     6,
     -3782676904
    ],
    [
     9,
     7,
     -70175111191
    ],
    [
     9,
     8,
     -519656659433
    ],
    [
     9,
     9,
     -57579069946
    ],
    [
     10,
     0,
     254564524659
    ],
    [
     10,
     1,
     -5021731478
    ],
    [
     10,
     2,
     -16217635738
    ],
    [
     10,
     3,
     17737602656
    ],
    [
     10,
     4,
     -7298607213
    ],
    [
     10,
     5,
     6701677671
    ],
    [
     10,
     6,
     -10685321830
    ],
    [
     10,
     7,
     -420363968271
    ],
    [
     10,
     8,
     -52434751984
    ],
    [
     11,
     0,
     642608884695
    ],
    [
     11,
     1,
     83925368712
    ],
    [
     11,
     2,
     -5370246691
    ],
    [
     11,
     3,
     15350348714
    ],
    [
     11,
     4,
     -6914062514
    ],
    [
     11,
     5,
     54963048785
    ],
    [
     11,
     6,
     -314418724402
    ],
    [
     11,
     7,
     -40725451608
    ],
    [
     12,
     0,
     560854739236
    ],
    [
     12,
     1,
     -59270315258
    ],
    [
     12,
     2,
     736364996
    ],
    [
     12,
     3,
     5531771784
    ],
    [
     12,
     4,
     87064490988
    ],
    [
     12,
     5,
     -205151556241
    ],
    [
     12,
     6,
     -31188611061
    ],
    [
     13,
     0,
     -96328220901
    ],
    [
     13,
     1,
     -87493703155
    ],
    [
     13,
     2,
     -1262453932
    ],
    [
     13,
     3,
     98312555538
    ],
    [
     13,
     4,
     -116027483263
    ],
    [
     13,
     5,
     -17464686922
    ],
    [
     14,
     0,
     -142839794362
    ],
    [
     14,
     1,
     -29488933070
    ],
    [
     14,
     2,
     68393253852
    ],
    [
     14,
     3,
     -40165517417
    ],
    [
     14,
     4,
     -10062508738
    ]
   ]
  },
  {
   "t": 3,
   "l": 1399519806343,
   "a": [
    [
     0,
     3,
     3776560498268
    ],
    [
     0,
     4,
     9890285301367
    ],
    [
     0,
     5,
     3277107398955
    ],
    [
     0,
     6,
     114817577366
    ],
    [
     0,
     7,
     -14166956552795
    ],
    [
     0,
     8,
     760530153419
    ],
    [
     0,
     9,
     3578819350186
    ],
    [
     0,
     10,
     5276360843297
    ],
    [
     0,
     11,
     9173155749746
    ],
    [
     0,
     12,
     14164809062001
    ],
    [
     0,
     13,
     16107627554210
    ],
    [
     0,
     14,
     14156669948489
    ],
    [
     0,
     15,
     7378735408781
    ],
    [
     1,
     3,
     -77951243153
    ],
    [
     1,
     4,
     2218120224944
    ],
    [
     1,
     5,
     -254238013608
    ],
    [
     1,
     6,
     490898732507
    ],
    [
     1,
     7,
     -1374032661705
    ],
    [
     1,
     8,
     -839874228393
    ],
    [
     1,
     9,
     -1047944462015
    ],
    [
     1,
     10,
     -1374787804953
    ],
    [
     1,
     11,
     1895994069583
    ],
    [
     1,
     12,
     3042253958587
    ],
    [
     1,
     13,
     1961145568142
    ],
    [
     1,
     14,
     -87524632393
    ],
    [
     1,
     15,
     -2937538313758
    ],
    [
     2,
     1,
     -944140124567
    ],
    [
     2,
     2,
     38975621577
    ],
    [
     2,
     3,
     906624729941
    ],
    [
     2,
     4,
     2144492808782
    ],
    [
     2,
     5,
     2852705748042
    ],
    [
     2,
     6,
     3098729705848
    ],
    [
     2,
     7,
     2417688007069
    ],
    [
     2,
     8,
     1383752670601
    ],
    [
     2,
     9,
     559274821321
    ],
    [
     2,
     10,
     1439668569504
    ],
    [
     2,
     11,
     1885290693134
    ],
    [
     2,
     12,
     1285235642676
    ],
    [
     2,
     13,
     124611691984
    ],
    [
     2,
     14,
     -1676689906094
    ],
    [
     2,
     15,
     -279147090132
    ],
    [
     3,
     0,
     944140124567
    ],
    [
     3,
     1,
     -1236285662671
    ],
    [
     3,
     2,
     -1461154786177
    ],
    [
     3,
     3,
     -1148598276617
    ],
    [
     3,
     4,
     -514542168435
    ],
    [
     3,
     5,
     -1399846806524
    ],
    [
     3,
     6,
     -110872320438
    ],
    [
     3,
     7,
     -318779214630
    ],
    [
     3,
     8,
     -644261393237
    ],
    [
     3,
     9,
     -134944467019
    ],
    [
     3,
     10,
     271553255122
    ],
    [
     3,
     11,
     204516192480
    ],
    [
     3,
     12,
     -218610164895
    ],
    [
     3,
     13,
     -1119697899375
    ],
    [
     3,
     14,
     -190698107066
    ],
    [
     3,
     15,
     86903136360
    ],
    [
     4,
     0,
     1834940683218
    ],
    [
     4,
     1,
     248493152536
    ],
    [
     4,
     2,
     146307560040
    ],
    [
     4,
     3,
     -171971681553
    ],
    [
     4,
     4,
     134801858195
    ],
    [
     4,
     5,
     -411403764712
    ],
    [
     4,
     6,
     65376199749
    ],
    [
     4,
     7,
     -338332918419
    ],
    [
     4,
     8,
     -252839682744
    ],
    [
     4,
     9,
     -39770674126
    ],
    [
     4,
     10,
     1817761398
    ],
    [
     4,
     11,
     -196641992088
    ],
    [
     4,
     12,
     -642199899790
    ],
    [
     4,
     13,
     -141354832215
    ],
    [
     4,
     14,
     37292637700
    ],
    [
     5,
     0,
     1102800995164
    ],
    [
     5,
     1,
     -99027889575
    ],
    [
     5,
     2,
     -341277429045
    ],
    [
     5,
     3,
     319809673962
    ],
    [
     5,
     4,
     233227723949
    ],
    [
     5,
     5,
     -67222446897
    ],
    [
     5,
     6,
     71052476222
    ],
    [
     5,
     7,
     -70320372509
    ],
    [
     5,
     8,
     -39933358860
    ],
    [
     5,
     9,
     12102013973
    ],
    [
     5,
     10,
     -80992586617
    ],
    [
     5,
     11,
     -298063735769
    ],
    [
     5,
     12,
     -81594652033
    ],
    [
     5,
     13,
     39522267085
    ],
    [
     6,
     0,
     655339604790
    ],
    [
     6,
     1,
     409985059048
    ],
    [
     6,
     2,
     -312134834637
    ],
    [
     6,
     3,
     41375197325
    ],
    [
     6,
     4,
     82128314706
    ],
    [
     6,
     5,
     -21274296079
    ],
    [
     6,
     6,
     46806318337
    ],
    [
     6,
     7,
     -13759226313
    ],
    [
     6,
     8,
     3863277859
    ],
    [
     6,
     9,
     -12849116356
    ],
    [
     6,
     10,
     -87343419792
    ],
    [
     6,
     11,
     -49390184684
    ],
    [
     6,
     12,
     26501016103
    ],
    [
     7,
     0,
     419595048112
    ],
    [
     7,
     1,
     -3320296315
    ],
    [
     7,
     2,
     -306470811098
    ],
    [
     7,
     3,
     -33844066746
    ],
    [
     7,
     4,
     97274677104
    ],
    [
     7,
     5,
     -8109564048
    ],
    [
     7,
     6,
     27292055185
    ],
    [
     7,
     7,
     3437490458
    ],
    [
     7,
     8,
     4062265928
    ],
    [
     7,
     9,
     16048229650
    ],
    [
     7,
     10,
     -24015687723
    ],
    [
     7,
     11,
     22401024102
    ],
    [
     8,
     0,
     546743065937
    ],
    [
     8,
     1,
     278354699956
    ],
    [
     8,
     2,
     -95593673012
    ],
    [
     8,
     3,
     8867549395
    ],
    [
     8,
     4,
     43805297163
    ],
    [
     8,
     5,
     -13739747212
    ],
    [
     8,
     6,
     10917652058
    ],
    [
     8,
     7,
     11223039753
    ],
    [
     8,
     8,
     45508335245
    ],
    [
     8,
     9,
     -10130061410
    ],
    [
     8,
     10,
     18704952253
    ],
    [
     9,
     0,
     342517691018
    ],
    [
     9,
     1,
     200132493467
    ],
    [
     9,
     2,
     -33964892923
    ],
    [
     9,
     3,
     -11474425134
    ],
    [
     9,
     4,
     13559133081
    ],
    [
     9,
     5,
     -17358928952
    ],
    [
     9,
     6,
     7238249647
    ],
    [
     9,
     7,
     34013905450
    ],
    [
     9,
     8,
     -7752608263
    ],
    [
     9,
     9,
     15877597229
    ],
    [
     10,
     0,
     -109712952670
    ],
    [
     10,
     1,
     -35635654915
    ],
    [
     10,
     2,
     -33686875631
    ],
    [
     10,
     3,
     -21214650504
    ],
    [
     10,
     4,
     588362986
    ],
    [
     10,
     5,
     -9230147472
    ],
    [
     10,
     6,
     6711618697
    ],
    [
     10,
     7,
     -8416047462
    ],
    [
     10,
     8,
     11555084317
    ],
    [
     11,
     0,
     -494210500036
    ],
    [
     11,
     1,
     -4421564391
    ],
    [
     11,
     2,
     -9435768401
    ],
    [
     11,
     3,
     -6662715216
    ],
    [
     11,
     4,
     -224554591
    ],
    [
     11,
     5,
     -27038946416
    ],
    [
     11,
     6,
     -9488253602
    ],
    [
     11,
     7,
     8255086553
    ],
    [
     12,
     0,
     -57749564336
    ],
    [
     12,
     1,
     46057913242
    ],
    [
     12,
     2,
     14784018505
    ],
    [
     12,
     3,
     2032619410
    ],
    [
     12,
     4,
     -39641560728
    ],
    [
     12,
     5,
     -12681821397
    ],
    [
     12,
     6,
     5617884229
    ],
    [
     13,
     0,
     139436853708
    ],
    [
     13,
     1,
     28063841209
    ],
    [
     13,
     2,
     18972545758
    ],
    [
     13,
     3,
     -40316316247
    ],
    [
     13,
     4,
     -9182664413
    ],
    [
     13,
     5,
     1916023854
    ],
    [
     14,
     0,
     51599590932
    ],
    [
     14,
     1,
     15690195632
    ],
    [
     14,
     2,
     -18516187147
    ],
    [
     14,
     3,
     -5711438754
    ],
    [
     14,
     4,
     1501240225
    ]
   ]
  },
  {
   "t": 3,
   "l": 462086083249,
   "a": [
    [
     0,
     3,
     382834697385
    ],
    [
     0,
     4,
     158588663575
    ],
    [
     0,
     5,
     2454485990551
    ],
    [
     0,
     6,
     -2675241699738
    ],
    [
     0,
     7,
     1287706592604
    ],
    [
     0,
     8,
     -9281397738327
    ],
    [
     0,
     9,
     -797228535996
    ],
    [
     0,
     10,
     -298469386256
    ],
    [
     0,
     11,
     -6347854978355
    ],
    [
     0,
     12,
     -730225698303
    ],
    [
     0,
     13,
     -2029421562306
    ],
    [
     0,
     14,
     -3458152690227
    ],
    [
     0,
     15,
     -2613096059762
    ],
    [
     1,
     3,
     -467984038960
    ],
    [
     1,
     4,
     683472566185
    ],
    [
     1,
     5,
     -959463315356
    ],
    [
     1,
     6,
     1414369467106
    ],
    [
     1,
     7,
     -1141578003842
    ],
    [
     1,
     8,
     852325468522
    ],
    [
     1,
     9,
     2568973088623
    ],
    [
     1,
     10,
     1390312903544
    ],
    [
     1,
     11,
     2557233763954
    ],
    [
     1,
     12,
     2541176290284
    ],
    [
     1,
     13,
     1607990014052
    ],
    [
     1,
     14,
     751672929416
    ],
    [
     1,
     15,
     695643164458
    ],
    [
     2,
     1,
     -95708674346
    ],
    [
     2,
     2,
     233992019480
    ],
    [
     2,
     3,
     326723326072
    ],
    [
     2,
     4,
     629366818683
    ],
    [
     2,
     5,
     162269430621
    ],
    [
     2,
     6,
     -330740105880
    ],
    [
     2,
     7,
     -780447171980
    ],
    [
     2,
     8,
     435876967649
    ],
    [
     2,
     9,
     -137697541407
    ],
    [
     2,
     10,
     291914949709
    ],
    [
     2,
     11,
     643094770692
    ],
    [
     2,
     12,
     543954902582
    ],
    [
     2,
     13,
     273957649722
    ],
    [
     2,
     14,
     166237931637
    ],
    [
     2,
     15,
     -328311247826
    ],
    [
     3,
     0,
     95708674346
    ],
    [
     3,
     1,
     -19823582947
    ],
    [
     3,
     2,
     -497591467618
    ],
    [
     3,
     3,
     -286810950122
    ],
    [
     3,
     4,
     34661801111
    ],
    [
     3,
     5,
     -158167775991
    ],
    [
     3,
     6,
     -336058088568
    ],
    [
     3,
     7,
     -144053323592
    ],
    [
     3,
     8,
     -217227784021
    ],
    [
     3,
     9,
     -165324567268
    ],
    [
     3,
     10,
     -26623163737
    ],
    [
     3,
     11,
     13136273187
    ],
    [
     3,
     12,
     -93758139115
    ],
    [
     3,
     13,
     -51068886171
    ],
    [
     3,
     14,
     -280395972294
    ],
    [
     3,
     15,
     -24500743877
    ],
    [
     4,
     0,
     -87260635320
    ],
    [
     4,
     1,
     9956288627
    ],
    [
     4,
     2,
     78124225590
    ],
    [
     4,
     3,
     -109733691062
    ],
    [
     4,
     4,
     130959526631
    ],
    [
     4,
     5,
     -12911913497
    ],
    [
     4,
     6,
     -11048015364
    ],
    [
     4,
     7,
     57081352499
    ],
    [
     4,
     8,
     -9831214426
    ],
    [
     4,
     9,
     19993645964
    ],
    [
     4,
     10,
     -2230493832
    ],
    [
     4,
     11,
     -76657800449
    ],
    [
     4,
     12,
     -79360615769
    ],
    [
     4,
     13,
     -219794470339
    ],
    [
     4,
     14,
     -67603079709
    ],
    [
     5,
     0,
     520395925752
    ],
    [
     5,
     1,
     118441877141
    ],
    [
     5,
     2,
     -2058126547
    ],
    [
     5,
     3,
     -42977795092
    ],
    [
     5,
     4,
     69292632765
    ],
    [
     5,
     5,
     20944842256
    ],
    [
     5,
     6,
     104253946841
    ],
    [
     5,
     7,
     40120955153
    ],
    [
     5,
     8,
     31823358835
    ],
    [
     5,
     9,
     20659495258
    ],
    [
     5,
     10,
     -20589925774
    ],
    [
     5,
     11,
     -35091042465
    ],
    [
     5,
     12,
     -116561296542
    ],
    [
     5,
     13,
     -44462436199
    ],
    [
     6,
     0,
     -299595471410
    ],
    [
     6,
     1,
     -106421063453
    ],
    [
     6,
     2,
     116785986850
    ],
    [
     6,
     3,
     44893015011
    ],
    [
     6,
     4,
     3566729586
    ],
    [
     6,
     5,
     -13526708778
    ],
    [
     6,
     6,
     30177712207
    ],
    [
     6,
     7,
     10280588563
    ],
    [
     6,
     8,
     10328088745
    ],
    [
     6,
     9,
     -3008992853
    ],
    [
     6,
     10,
     -11335531682
    ],
    [
     6,
     11,
     -50422899127
    ],
    [
     6,
     12,
     -28390170859
    ],
    [
     7,
     0,
     516294912858
    ],
    [
     7,
     1,
     4345759714
    ],
    [
     7,
     2,
     85824083172
    ],
    [
     7,
     3,
     -14366945526
    ],
    [
     7,
     4,
     -62814602857
    ],
    [
     7,
     5,
     -19084163451
    ],
    [
     7,
     6,
     6298839106
    ],
    [
     7,
     7,
     4366858532
    ],
    [
     7,
     8,
     3050074475
    ],
    [
     7,
     9,
     -5347907600
    ],
    [
     7,
     10,
     -16206473464
    ],
    [
     7,
     11,
     -20280960490
    ],
    [
     8,
     0,
     -577891820710
    ],
    [
     8,
     1,
     -206715120654
    ],
    [
     8,
     2,
     -9116324230
    ],
    [
     8,
     3,
     9835172653
    ],
    [
     8,
     4,
     -27772245297
    ],
    [
     8,
     5,
     -12605944221
    ],
    [
     8,
     6,
     115234732
    ],
    [
     8,
     7,
     2523405589
    ],
    [
     8,
     8,
     -2306426338
    ],
    [
     8,
     9,
     33894617
    ],
    [
     8,
     10,
     -15266562032
    ],
    [
     9,
     0,
     -176244658762
    ],
    [
     9,
     1,
     -11816686214
    ],
    [
     9,
     2,
     37257448596
    ],
    [
     9,
     3,
     19260025479
    ],
    [
     9,
     4,
     -14202922728
    ],
    [
     9,
     5,
     -8263613953
    ],
    [
     9,
     6,
     1084671730
    ],
    [
     9,
     7,
     454083513
    ],
    [
     9,
     8,
     6564731194
    ],
    [
     9,
     9,
     -11928966015
    ],
    [
     10,
     0,
     210190814408
    ],
    [
     10,
     1,
     21426362675
    ],
    [
     10,
     2,
     12181836047
    ],
    [
     10,
     3,
     9948173240
    ],
    [
     10,
     4,
     -4724188571
    ],
    [
     10,
     5,
     -3370581951
    ],
    [
     10,
     6,
     959475707
    ],
    [
     10,
     7,
     6574443438
    ],
    [
     10,
     8,
     -9361277053
    ],
    [
     11,
     0,
     -98921987726
    ],
    [
     11,
     1,
     -17294713762
    ],
    [
     11,
     2,
     1972631116
    ],
    [
     11,
     3,
     5887511268
    ],
    [
     11,
     4,
     1491306507
    ],
    [
     11,
     5,
     1340857625
    ],
    [
     11,
     6,
     3790887422
    ],
    [
     11,
     7,
     -7795509491
    ],
    [
     12,
     0,
     77142171617
    ],
    [
     12,
     1,
     20303174708
    ],
    [
     12,
     2,
     3169513356
    ],
    [
     12,
     3,
     4419269674
    ],
    [
     12,
     4,
     5460306755
    ],
    [
     12,
     5,
     749894158
    ],
    [
     12,
     6,
     -5876032760
    ],
    [
     13,
     0,
     96110125068
    ],
    [
     13,
     1,
     12764919171
    ],
    [
     13,
     2,
     -2854077691
    ],
    [
     13,
     3,
     6979332031
    ],
    [
     13,
     4,
     953572872
    ],
    [
     13,
     5,
     -4105010992
    ],
    [
     14,
     0,
     44001899843
    ],
    [
     14,
     1,
     -5389878350
    ],
    [
     14,
     2,
     2109257701
    ],
    [
     14,
     3,
     1024166800
    ],
    [
     14,
     4,
     -1559347117
    ]
   ]
  },
  {
   "t": 4,
   "l": 721617610997,
   "a": [
    [
     0,
     4,
     2252693630240
    ],
    [
     0,
     5,
     9064575174958
    ],
    [
     0,
     6,
     1888193127467
    ],
    [
     0,
     7,
     2513029436145
    ],
    [
     0,
     8,
     -15641291756503
    ],
    [
     0,
     9,
     -3496034534869
    ],
    [
     0,
     10,
     -5157001010482
    ],
    [
     0,
     11,
     -10835340275144
    ],
    [
     0,
     12,
     27708306326453
    ],
    [
     0,
     13,
     67730414928157
    ],
    [
     0,
     14,
     80099070005204
    ],
    [
     0,
     15,
     57988022315661
    ],
    [
     1,
     3,
     423197312452
    ],
    [
     1,
     4,
     -540621835266
    ],
    [
     1,
     5,
     1714262619000
    ],
    [
     1,
     6,
     4851003899310
    ],
    [
     1,
     7,
     4630830068273
    ],
    [
     1,
     8,
     12881325301
    ],
    [
     1,
     9,
     -5048977636747
    ],
    [
     1,
     10,
     -14455470020681
    ],
    [
     1,
     11,
     -7366324370846
    ],
    [
     1,
     12,
     958566725862
    ],
    [
     1,
     13,
     9963253405233
    ],
    [
     1,
     14,
     5464044351886
    ],
    [
     1,
     15,
     -13643697816626
    ],
    [
     2,
     2,
     -211598656225
    ],
    [
     2,
     3,
     -388993669496
    ],
    [
     2,
     4,
     456589048915
    ],
    [
     2,
     5,
     -2424803618181
    ],
    [
     2,
     6,
     350156067242
    ],
    [
     2,
     7,
     3834224695833
    ],
    [
     2,
     8,
     1238138401952
    ],
    [
     2,
     9,
     -3647646028952
    ],
    [
     2,
     10,
     -1520019781394
    ],
    [
     2,
     11,
     -232370321505
    ],
    [
     2,
     12,
     1159554887206
    ],
    [
     2,
     13,
     -2305609299342
    ],
    [
     2,
     14,
     -12454700296053
    ],
    [
     2,
     15,
     -2022558918495
    ],
    [
     3,
     1,
     -281586703779
    ],
    [
     3,
     2,
     524149128315
    ],
    [
     3,
     3,
     92776849607
    ],
    [
     3,
     4,
     -324480290039
    ],
    [
     3,
     5,
     -231064399971
    ],
    [
     3,
     6,
     356243863420
    ],
    [
     3,
     7,
     711746568208
    ],
    [
     3,
     8,
     -669744864750
    ],
    [
     3,
     9,
     -614247514549
    ],
    [
     3,
     10,
     777440064383
    ],
    [
     3,
     11,
     1447474757063
    ],
    [
     3,
     12,
     -1122474445503
    ],
    [
     3,
     13,
     -7654208736698
    ],
    [
     3,
     14,
     64148576438
    ],
    [
     3,
     15,
     -182563354686
    ],
    [
     4,
     0,
     528179383779
    ],
    [
     4,
     1,
     -761032783175
    ],
    [
     4,
     2,
     -695889888483
    ],
    [
     4,
     3,
     538702852689
    ],
    [
     4,
     4,
     -68745163812
    ],
    [
     4,
     5,
     -620774632640
    ],
    [
     4,
     6,
     -1239372024378
    ],
    [
     4,
     7,
     -373631197186
    ],
    [
     4,
     8,
     -544832803141
    ],
    [
     4,
     9,
     42110667777
    ],
    [
     4,
     10,
     686720574459
    ],
    [
     4,
     11,
     -452777812116
    ],
    [
     4,
     12,
     -4078222237915
    ],
    [
     4,
     13,
     1612401966700
    ],
    [
     4,
     14,
     -451663088106
    ],
    [
     4,
     15,
     81192513667
    ],
    [
     5,
     0,
     964127573346
    ],
    [
     5,
     1,
     342333182349
    ],
    [
     5,
     2,
     318528795047
    ],
    [
     5,
     3,
     60383750791
    ],
    [
     5,
     4,
     245416485855
    ],
    [
     5,
     5,
     -52598482259
    ],
    [
     5,
     6,
     -430604064092
    ],
    [
     5,
     7,
     -204639924595
    ],
    [
     5,
     8,
     -124642078301
    ],
    [
     5,
     9,
     69059414035
    ],
    [
     5,
     10,
     -284031393546
    ],
    [
     5,
     11,
     -1858390739420
    ],
    [
     5,
     12,
     2598700424350
    ],
    [
     5,
     13,
     -502624110459
    ],
    [
     5,
     14,
     162246913077
    ],
    [
     6,
     0,
     571665918670
    ],
    [
     6,
     1,
     -840097281662
    ],
    [
     6,
     2,
     55596821884
    ],
    [
     6,
     3,
     -34705937649
    ],
    [
     6,
     4,
     433793133251
    ],
    [
     6,
     5,
     208670523674
    ],
    [
     6,
     6,
     -185385666199
    ],
    [
     6,
     7,
     20992820955
    ],
    [
     6,
     8,
     18277106654
    ],
    [
     6,
     9,
     -75941685914
    ],
    [
     6,
     10,
     -534034708785
    ],
    [
     6,
     11,
     3059663234433
    ],
    [
     6,
     12,
     -500370305804
    ],
    [
     6,
     13,
     179267745597
    ],
    [
     7,
     0,
     662105746241
    ],
    [
     7,
     1,
     -319479467605
    ],
    [
     7,
     2,
     -317354450539
    ],
    [
     7,
     3,
     112510456399
    ],
    [
     7,
     4,
     216994308811
    ],
    [
     7,
     5,
     211610031810
    ],
    [
     7,
     6,
     -104035870021
    ],
    [
     7,
     7,
     -12018257397
    ],
    [
     7,
     8,
     13252230498
    ],
    [
     7,
     9,
     126809548016
    ],
    [
     7,
     10,
     3179055701779
    ],
    [
     7,
     11,
     -458816242214
    ],
    [
     7,
     12,
     183754470160
    ],
    [
     8,
     0,
     789655290581
    ],
    [
     8,
     1,
     222284219179
    ],
    [
     8,
     2,
     -293015819064
    ],
    [
     8,
     3,
     31377152527
    ],
    [
     8,
     4,
     120317965705
    ],
    [
     8,
     5,
     118630520841
    ],
    [
     8,
     6,
     -39710177970
    ],
    [
     8,
     7,
     40659371500
    ],
    [
     8,
     8,
     320180522090
    ],
    [
     8,
     9,
     3008452497014
    ],
    [
     8,
     10,
     -406956550656
    ],
    [
     8,
     11,
     167770569132
    ],
    [
     9,
     0,
     1192398270697
    ],
    [
     9,
     1,
     -49428835835
    ],
    [
     9,
     2,
     10042872881
    ],
    [
     9,
     3,
     -5057363832
    ],
    [
     9,
     4,
     -6892303572
    ],
    [
     9,
     5,
     45297675892
    ],
    [
     9,
     6,
     -2494404016
    ],
    [
     9,
     7,
     239400704223
    ],
    [
     9,
     8,
     2644761689966
    ],
    [
     9,
     9,
     -340767887300
    ],
    [
     9,
     10,
     138417507993
    ],
    [
     10,
     0,
     -137972018871
    ],
    [
     10,
     1,
     -217949840174
    ],
    [
     10,
     2,
     -60651348376
    ],
    [
     10,
     3,
     -48340180155
    ],
    [
     10,
     4,
     -48073332626
    ],
    [
     10,
     5,
     16145213480
    ],
    [
     10,
     6,
     24046925148
    ],
    [
     10,
     7,
     2158100337552
    ],
    [
     10,
     8,
     -270762272526
    ],
    [
     10,
     9,
     110777812827
    ],
    [
     11,
     0,
     -2018933905425
    ],
    [
     11,
     1,
     -259710613520
    ],
    [
     11,
     2,
     -23620103062
    ],
    [
     11,
     3,
     -38056194121
    ],
    [
     11,
     4,
     -21085569189
    ],
    [
     11,
     5,
     -162190108357
    ],
    [
     11,
     6,
     1610182752839
    ],
    [
     11,
     7,
     -198671432780
    ],
    [
     11,
     8,
     76197162519
    ],
    [
     12,
     0,
     -867094686937
    ],
    [
     12,
     1,
     79110434557
    ],
    [
     12,
     2,
     3182823807
    ],
    [
     12,
     3,
     10475459329
    ],
    [
     12,
     4,
     -313730606382
    ],
    [
     12,
     5,
     1087173063185
    ],
    [
     12,
     6,
     -138004549923
    ],
    [
     12,
     7,
     51277686798
    ],
    [
     13,
     0,
     67605886305
    ],
    [
     13,
     1,
     294077716782
    ],
    [
     13,
     2,
     18753761884
    ],
    [
     13,
     3,
     -317357545939
    ],
    [
     13,
     4,
     605525252323
    ],
    [
     13,
     5,
     -74538783982
    ],
    [
     13,
     6,
     24508081009
    ],
    [
     14,
     0,
     499099296503
    ],
    [
     14,
     1,
     154527193921
    ],
    [
     14,
     2,
     -257270848876
    ],
    [
     14,
     3,
     249340406284
    ],
    [
     14,
     4,
     -35177063949
    ],
    [
     14,
     5,
     13109597886
    ]
   ]
  },
  {
   "t": 4,
   "l": 36360125460,
   "a": [
    [
     0,
     4,
     298710607222
    ],
    [
     0,
     5,
     515736526590
    ],
    [
     0,
     6,
     2206847911240
    ],
    [
     0,
     7,
     -1078935357160
    ],
    [
     0,
     8,
     2285898801501
    ],
    [
     0,
     9,
     -11681795886792
    ],
    [
     0,
     10,
     652200713953
    ],
    [
     0,
     11,
     -9788222590368
    ],
    [
     0,
     12,
     -11951371462304
    ],
    [
     0,
     13,
     -22092601940583
    ],
    [
     0,
     14,
     -15820624997667
    ],
    [
     0,
     15,
     -1360787310417
    ],
    [
     1,
     3,
     927379782530
    ],
    [
     1,
     4,
     269514297097
    ],
    [
     1,
     5,
     -1146969618118
    ],
    [
     1,
     6,
     1170729937575
    ],
    [
     1,
     7,
     4329486082450
    ],
    [
     1,
     8,
     1215819030648
    ],
    [
     1,
     9,
     6548119116671
    ],
    [
     1,
     10,
     3753165433959
    ],
    [
     1,
     11,
     4332671603592
    ],
    [
     1,
     12,
     3528084940907
    ],
    [
     1,
     13,
     4967522911983
    ],
    [
     1,
     14,
     8907070748293
    ],
    [
     1,
     15,
     6578861631485
    ],
    [
     2,
     2,
     -463689891265
    ],
    [
     2,
     3,
     91784861068
    ],
    [
     2,
     4,
     1104985558267
    ],
    [
     2,
     5,
     1386984038134
    ],
    [
     2,
     6,
     -1802362564961
    ],
    [
     2,
     7,
     424013357634
    ],
    [
     2,
     8,
     1572044038708
    ],
    [
     2,
     9,
     -1384304112687
    ],
    [
     2,
     10,
     -2003829812153
    ],
    [
     2,
     11,
     -1563119586518
    ],
    [
     2,
     12,
     -287102990123
    ],
    [
     2,
     13,
     2079019417202
    ],
    [
     2,
     14,
     1203945241059
    ],
    [
     2,
     15,
     -1874436995949
    ],
    [
     3,
     1,
     -37338825903
    ],
    [
     3,
     2,
     -159163435342
    ],
    [
     3,
     3,
     -391902070216
    ],
    [
     3,
     4,
     696125287900
    ],
    [
     3,
     5,
     90881097707
    ],
    [
     3,
     6,
     1754833734770
    ],
    [
     3,
     7,
     1245702214056
    ],
    [
     3,
     8,
     -97989468315
    ],
    [
     3,
     9,
     -554944176910
    ],
    [
     3,
     10,
     -823912933777
    ],
    [
     3,
     11,
     -528678054820
    ],
    [
     3,
     12,
     574730424090
    ],
    [
     3,
     13,
     389866033903
    ],
    [
     3,
     14,
     -1212831815208
    ],
    [
     3,
     15,
     240669806305
    ],
    [
     4,
     0,
     287853184487
    ],
    [
     4,
     1,
     13658897622
    ],
    [
     4,
     2,
     -97514861113
    ],
    [
     4,
     3,
     -820840546303
    ],
    [
     4,
     4,
     -225006531184
    ],
    [
     4,
     5,
     528480099373
    ],
    [
     4,
     6,
     34526835562
    ],
    [
     4,
     7,
     230177253847
    ],
    [
     4,
     8,
     -19450903040
    ],
    [
     4,
     9,
     -110768740546
    ],
    [
     4,
     10,
     -150345298996
    ],
    [
     4,
     11,
     227895974993
    ],
    [
     4,
     12,
     51918439557
    ],
    [
     4,
     13,
     -739184737848
    ],
    [
     4,
     14,
     316922337115
    ],
    [
     4,
     15,
     -95563901796
    ],
    [
     5,
     0,
     148690283666
    ],
    [
     5,
     1,
     131774388921
    ],
    [
     5,
     2,
     -169169479410
    ],
    [
     5,
     3,
     317103689553
    ],
    [
     5,
     4,
     -490908860888
    ],
    [
     5,
     5,
     -58997771541
    ],
    [
     5,
     6,
     -136949684142
    ],
    [
     5,
     7,
     -30677329841
    ],
    [
     5,
     8,
     -51841746086
    ],
    [
     5,
     9,
     -89134554060
    ],
    [
     5,
     10,
     46452742274
    ],
    [
     5,
     11,
     -54673040891
    ],
    [
     5,
     12,
     -363850865267
    ],
    [
     5,
     13,
     346519152023
    ],
    [
     5,
     14,
     -195464125931
    ],
    [
     6,
     0,
     94763581855
    ],
    [
     6,
     1,
     342396233026
    ],
    [
     6,
     2,
     84097593418
    ],
    [
     6,
     3,
     -423008273646
    ],
    [
     6,
     4,
     -65272664403
    ],
    [
     6,
     5,
     38239340797
    ],
    [
     6,
     6,
     -51229841089
    ],
    [
     6,
     7,
     14223466567
    ],
    [
     6,
     8,
     -38450666811
    ],
    [
     6,
     9,
     -30232540756
    ],
    [
     6,
     10,
     -77474432043
    ],
    [
     6,
     11,
     -86074004620
    ],
    [
     6,
     12,
     391523692390
    ],
    [
     6,
     13,
     -208664540978
    ],
    [
     7,
     0,
     728328594639
    ],
    [
     7,
     1,
     -482130465818
    ],
    [
     7,
     2,
     45076497579
    ],
    [
     7,
     3,
     -93552145528
    ],
    [
     7,
     4,
     -2554358107
    ],
    [
     7,
     5,
     48952112241
    ],
    [
     7,
     6,
     -13931550726
    ],
    [
     7,
     7,
     8276008860
    ],
    [
     7,
     8,
     -29651518315
    ],
    [
     7,
     9,
     -65483472257
    ],
    [
     7,
     10,
     64265537950
    ],
    [
     7,
     11,
     394388373451
    ],
    [
     7,
     12,
     -192793407865
    ],
    [
     8,
     0,
     454485985244
    ],
    [
     8,
     1,
     618191962622
    ],
    [
     8,
     2,
     -187889780141
    ],
    [
     8,
     3,
     29075029901
    ],
    [
     8,
     4,
     23343393576
    ],
    [
     8,
     5,
     18677410063
    ],
    [
     8,
     6,
     -2532913175
    ],
    [
     8,
     7,
     -9485176712
    ],
    [
     8,
     8,
     -38290838806
    ],
    [
     8,
     9,
     123479325632
    ],
    [
     8,
     10,
     366353119377
    ],
    [
     8,
     11,
     -162311989071
    ],
    [
     9,
     0,
     596650787563
    ],
    [
     9,
     1,
     392891648431
    ],
    [
     9,
     2,
     -55021727594
    ],
    [
     9,
     3,
     11462177386
    ],
    [
     9,
     4,
     24092697513
    ],
    [
     9,
     5,
     16767758562
    ],
    [
     9,
     6,
     402522189
    ],
    [
     9,
     7,
     -7993368896
    ],
    [
     9,
     8,
     123562062825
    ],
    [
     9,
     9,
     315399005920
    ],
    [
     9,
     10,
     -132947143598
    ],
    [
     10,
     0,
     1187892401224
    ],
    [
     10,
     1,
     79102856247
    ],
    [
     10,
     2,
     -7848281522
    ],
    [
     10,
     3,
     -9542617407
    ],
    [
     10,
     4,
     28273312359
    ],
    [
     10,
     5,
     16962347653
    ],
    [
     10,
     6,
     12473838048
    ],
    [
     10,
     7,
     91598624957
    ],
    [
     10,
     8,
     252633121714
    ],
    [
     10,
     9,
     -99311624687
    ],
    [
     11,
     0,
     -206082477031
    ],
    [
     11,
     1,
     -62077253765
    ],
    [
     11,
     2,
     13215046100
    ],
    [
     11,
     3,
     -25259049437
    ],
    [
     11,
     4,
     23054556716
    ],
    [
     11,
     5,
     34785225768
    ],
    [
     11,
     6,
     48393379356
    ],
    [
     11,
     7,
     187072355317
    ],
    [
     11,
     8,
     -70997050973
    ],
    [
     12,
     0,
     -434807036463
    ],
    [
     12,
     1,
     -48317154819
    ],
    [
     12,
     2,
     -1193666546
    ],
    [
     12,
     3,
     -35850415972
    ],
    [
     12,
     4,
     39806640132
    ],
    [
     12,
     5,
     16340201493
    ],
    [
     12,
     6,
     124315502142
    ],
    [
     12,
     7,
     -43642461917
    ],
    [
     13,
     0,
     -550989879503
    ],
    [
     13,
     1,
     -61497680831
    ],
    [
     13,
     2,
     -33443803402
    ],
    [
     13,
     3,
     9563368839
    ],
    [
     13,
     4,
     -5649587642
    ],
    [
     13,
     5,
     73319705213
    ],
    [
     13,
     6,
     -23509195965
    ],
    [
     14,
     0,
     -274645273016
    ],
    [
     14,
     1,
     -58825119403
    ],
    [
     14,
     2,
     18523760489
    ],
    [
     14,
     3,
     -26401892518
    ],
    [
     14,
     4,
     32376585301
    ],
    [
     14,
     5,
     -7754973212
    ]
   ]
  },
  {
   "t": 4,
   "l": 566682812274,
   "a": [
    [
     0,
     4,
     1795220228371
    ],
    [
     0,
     5,
     5271844657472
    ],
    [
     0,
     6,
     550593933523
    ],
    [
     0,
     7,
     -233687014058
    ],
    [
     0,
     8,
     -17058907082088
    ],
    [
     0,
     9,
     10042802171492
    ],
    [
     0,
     10,
     -14580136562892
    ],
    [
     0,
     11,
     6259120847374
    ],
    [
     0,
     12,
     16399156818156
    ],
    [
     0,
     13,
     12942011627369
    ],
    [
     0,
     14,
     11919806773948
    ],
    [
     0,
     15,
     9077354287997
    ],
    [
     1,
     3,
     764792385361
    ],
    [
     1,
     4,
     2993088486104
    ],
    [
     1,
     5,
     -1664492226955
    ],
    [
     1,
     6,
     1431282584190
    ],
    [
     1,
     7,
     -2247139238614
    ],
    [
     1,
     8,
     5067304220805
    ],
    [
     1,
     9,
     -6221042530632
    ],
    [
     1,
     10,
     539014772876
    ],
    [
     1,
     11,
     3742342516420
    ],
    [
     1,
     12,
     2853811481846
    ],
    [
     1,
     13,
     236434111803
    ],
    [
     1,
     14,
     -2290861877789
    ],
    [
     1,
     15,
     -4686185075370
    ],
    [
     2,
     2,
     -382396192680
    ],
    [
     2,
     3,
     196871731744
    ],
    [
     2,
     4,
     -943204307986
    ],
    [
     2,
     5,
     -756230511293
    ],
    [
     2,
     6,
     -884144019253
    ],
    [
     2,
     7,
     1022461156935
    ],
    [
     2,
     8,
     -2066826236071
    ],
    [
     2,
     9,
     -955270736482
    ],
    [
     2,
     10,
     1228989600672
    ],
    [
     2,
     11,
     681639893205
    ],
    [
     2,
     12,
     -523153212050
    ],
    [
     2,
     13,
     -1841961652923
    ],
    [
     2,
     14,
     -2793821113750
    ],
    [
     2,
     15,
     -231641118657
    ],
    [
     3,
     1,
     -224402528546
    ],
    [
     3,
     2,
     -945143853270
    ],
    [
     3,
     3,
     428037312904
    ],
    [
     3,
     4,
     446730258053
    ],
    [
     3,
     5,
     944089453783
    ],
    [
     3,
     6,
     547998513096
    ],
    [
     3,
     7,
     922625048969
    ],
    [
     3,
     8,
     545999508416
    ],
    [
     3,
     9,
     1008962988450
    ],
    [
     3,
     10,
     1121618487810
    ],
    [
     3,
     11,
     299253147522
    ],
    [
     3,
     12,
     -418686105038
    ],
    [
     3,
     13,
     -1089604226666
    ],
    [
     3,
     14,
     526886084065
    ],
    [
     3,
     15,
     440950577384
    ],
    [
     4,
     0,
     527801889160
    ],
    [
     4,
     1,
     -231054425220
    ],
    [
     4,
     2,
     273408790003
    ],
    [
     4,
     3,
     -295784258102
    ],
    [
     4,
     4,
     -221231610661
    ],
    [
     4,
     5,
     -375754038659
    ],
    [
     4,
     6,
     22510004984
    ],
    [
     4,
     7,
     -35351792087
    ],
    [
     4,
     8,
     90810251445
    ],
    [
     4,
     9,
     327662861834
    ],
    [
     4,
     10,
     129559851541
    ],
    [
     4,
     11,
     -225265367039
    ],
    [
     4,
     12,
     -616975742954
    ],
    [
     4,
     13,
     265493945117
    ],
    [
     4,
     14,
     357920211659
    ],
    [
     4,
     15,
     54546661818
    ],
    [
     5,
     0,
     1594320734092
    ],
    [
     5,
     1,
     -71662111784
    ],
    [
     5,
     2,
     210133223260
    ],
    [
     5,
     3,
     -200038025393
    ],
    [
     5,
     4,
     46416812461
    ],
    [
     5,
     5,
     41277312023
    ],
    [
     5,
     6,
     -148396358180
    ],
    [
     5,
     7,
     -152385403265
    ],
    [
     5,
     8,
     20274998179
    ],
    [
     5,
     9,
     3070208422
    ],
    [
     5,
     10,
     -56231902590
    ],
    [
     5,
     11,
     -224541456865
    ],
    [
     5,
     12,
     155238054778
    ],
    [
     5,
     13,
     257810036006
    ],
    [
     5,
     14,
     117529241265
    ],
    [
     6,
     0,
     -692646608340
    ],
    [
     6,
     1,
     -193782367632
    ],
    [
     6,
     2,
     219580380130
    ],
    [
     6,
     3,
     62235552076
    ],
    [
     6,
     4,
     -78100227866
    ],
    [
     6,
     5,
     52172624949
    ],
    [
     6,
     6,
     -116276206986
    ],
    [
     6,
     7,
     -41574169619
    ],
    [
     6,
     8,
     -19615534539
    ],
    [
     6,
     9,
     -35656638080
    ],
    [
     6,
     10,
     -68587127291
    ],
    [
     6,
     11,
     33302869658
    ],
    [
     6,
     12,
     130890515065
    ],
    [
     6,
     13,
     86060612059
    ],
    [
     7,
     0,
     233427974492
    ],
    [
     7,
     1,
     143633997788
    ],
    [
     7,
     2,
     -206021307714
    ],
    [
     7,
     3,
     -63984921228
    ],
    [
     7,
     4,
     29789402532
    ],
    [
     7,
     5,
     92955619534
    ],
    [
     7,
     6,
     -28606362361
    ],
    [
     7,
     7,
     -3032701827
    ],
    [
     7,
     8,
     14311337889
    ],
    [
     7,
     9,
     18841843838
    ],
    [
     7,
     10,
     -9594297161
    ],
    [
     7,
     11,
     65263393117
    ],
    [
     7,
     12,
     67004623555
    ],
    [
     8,
     0,
     -801705155162
    ],
    [
     8,
     1,
     -54817765634
    ],
    [
     8,
     2,
     73332870547
    ],
    [
     8,
     3,
     5021341728
    ],
    [
     8,
     4,
     56355827540
    ],
    [
     8,
     5,
     39696821441
    ],
    [
     8,
     6,
     -3868164105
    ],
    [
     8,
     7,
     18057759009
    ],
    [
     8,
     8,
     60175354650
    ],
    [
     8,
     9,
     -21794013501
    ],
    [
     8,
     10,
     37297367566
    ],
    [
     8,
     11,
     52746889503
    ],
    [
     9,
     0,
     1356820036233
    ],
    [
     9,
     1,
     269761647195
    ],
    [
     9,
     2,
     -63995746449
    ],
    [
     9,
     3,
     -70214069363
    ],
    [
     9,
     4,
     -16483696696
    ],
    [
     9,
     5,
     14438264000
    ],
    [
     9,
     6,
     850172008
    ],
    [
     9,
     7,
     45173584132
    ],
    [
     9,
     8,
     -14403916993
    ],
    [
     9,
     9,
     19345549053
    ],
    [
     9,
     10,
     41478032467
    ],
    [
     10,
     0,
     -953792039059
    ],
    [
     10,
     1,
     55905375842
    ],
    [
     10,
     2,
     -105055709362
    ],
    [
     10,
     3,
     -56920353578
    ],
    [
     10,
     4,
     -2462988069
    ],
    [
     10,
     5,
     -856040659
    ],
    [
     10,
     6,
     5457915934
    ],
    [
     10,
     7,
     -5429991278
    ],
    [
     10,
     8,
     18932947393
    ],
    [
     10,
     9,
     29930170349
    ],
    [
     11,
     0,
     5482441943
    ],
    [
     11,
     1,
     177814058801
    ],
    [
     11,
     2,
     -9524849143
    ],
    [
     11,
     3,
     -23766318685
    ],
    [
     11,
     4,
     -14223063267
    ],
    [
     11,
     5,
     -33621024636
    ],
    [
     11,
     6,
     1553259007
    ],
    [
     11,
     7,
     19103805982
    ],
    [
     11,
     8,
     23584181965
    ],
    [
     12,
     0,
     460611554553
    ],
    [
     12,
     1,
     224971816367
    ],
    [
     12,
     2,
     13894076155
    ],
    [
     12,
     3,
     -986178156
    ],
    [
     12,
     4,
     -68169635468
    ],
    [
     12,
     5,
     3939976746
    ],
    [
     12,
     6,
     16870986291
    ],
    [
     12,
     7,
     15622115395
    ],
    [
     13,
     0,
     313372625669
    ],
    [
     13,
     1,
     53606977466
    ],
    [
     13,
     2,
     48773538537
    ],
    [
     13,
     3,
     -73415190678
    ],
    [
     13,
     4,
     -2779623967
    ],
    [
     13,
     5,
     13110121215
    ],
    [
     13,
     6,
     9055884358
    ],
    [
     14,
     0,
     -47610712207
    ],
    [
     14,
     1,
     74559371626
    ],
    [
     14,
     2,
     -36680759515
    ],
    [
     14,
     3,
     -5494961728
    ],
    [
     14,
     4,
     3318715305
    ],
    [
     14,
     5,
     4214898302
    ]
   ]
  },
  {
   "t": 5,
   "l": 1390610309507,
   "a": [
    [
     0,
     5,
     -4250755585564
    ],
    [
     0,
     6,
     6984245174545
    ],
    [
     0,
     7,
     19730389430558
    ],
    [
     0,
     8,
     6027605755478
    ],
    [
     0,
     9,
     -29454123853369
    ],
    [
     0,
     10,
     -24130930378296
    ],
    [
     0,
     11,
     -23751628901906
    ],
    [
     0,
     12,
     6270808593355
    ],
    [
     0,
     13,
     58763842743316
    ],
    [
     0,
     14,
     102975888183256
    ],
    [
     0,
     15,
     104997010730938
    ],
    [
     1,
     4,
     -896354299136
    ],
    [
     1,
     5,
     1741224837928
    ],
    [
     1,
     6,
     5239581189592
    ],
    [
     1,
     7,
     5969399269422
    ],
    [
     1,
     8,
     5557811935310
    ],
    [
     1,
     9,
     -189592030168
    ],
    [
     1,
     10,
     -8705191169238
    ],
    [
     1,
     11,
     -15994185039459
    ],
    [
     1,
     12,
     -8759153806345
    ],
    [
     1,
     13,
     7629108279347
    ],
    [
     1,
     14,
     7355461468741
    ],
    [
     1,
     15,
     -22423214371210
    ],
    [
     2,
     3,
     113722371329
    ],
    [
     2,
     4,
     1155015374642
    ],
    [
     2,
     5,
     1730565942381
    ],
    [
     2,
     6,
     -1229181100024
    ],
    [
     2,
     7,
     3272073484569
    ],
    [
     2,
     8,
     5748662577878
    ],
    [
     2,
     9,
     1706493032441
    ],
    [
     2,
     10,
     808650666666
    ],
    [
     2,
     11,
     2679281846925
    ],
    [
     2,
     12,
     5172385128738
    ],
    [
     2,
     13,
     523606884265
    ],
    [
     2,
     14,
     -18872823621177
    ],
    [
     2,
     15,
     -1777544908730
    ],
    [
     3,
     2,
     110366203456
    ],
    [
     3,
     3,
     -657988384385
    ],
    [
     3,
     4,
     374667795330
    ],
    [
     3,
     5,
     129355433741
    ],
    [
     3,
     6,
     1457483233485
    ],
    [
     3,
     7,
     -1277095617421
    ],
    [
     3,
     8,
     -34217999119
    ],
    [
     3,
     9,
     373534315245
    ],
    [
     3,
     10,
     1124962689130
    ],
    [
     3,
     11,
     3579973394769
    ],
    [
     3,
     12,
     576800861301
    ],
    [
     3,
     13,
     -11580832490116
    ],
    [
     3,
     14,
     1321764667056
    ],
    [
     3,
     15,
     -934147413856
    ],
    [
     4,
     1,
     322533409762
    ],
    [
     4,
     2,
     -96932059144
    ],
    [
     4,
     3,
     -342220994556
    ],
    [
     4,
     4,
     631117078887
    ],
    [
     4,
     5,
     2472013771852
    ],
    [
     4,
     6,
     727298998499
    ],
    [
     4,
     7,
     -33609797873
    ],
    [
     4,
     8,
     824796881306
    ],
    [
     4,
     9,
     385219001436
    ],
    [
     4,
     10,
     1664660613443
    ],
    [
     4,
     11,
     778857953408
    ],
    [
     4,
     12,
     -5859670463971
    ],
    [
     4,
     13,
     4321340080325
    ],
    [
     4,
     14,
     -675269825092
    ],
    [
     4,
     15,
     -34214151428
    ],
    [
     5,
     0,
     -811455166680
    ],
    [
     5,
     1,
     -318858533032
    ],
    [
     5,
     2,
     -1070316499422
    ],
    [
     5,
     3,
     -790577225378
    ],
    [
     5,
     4,
     -1661681496027
    ],
    [
     5,
     5,
     85591290487
    ],
    [
     5,
     6,
     134888373450
    ],
    [
     5,
     7,
     -374238157963
    ],
    [
     5,
     8,
     -218540683706
    ],
    [
     5,
     9,
     342124354105
    ],
    [
     5,
     10,
     158958590245
    ],
    [
     5,
     11,
     -2668209530631
    ],
    [
     5,
     12,
     5867692268915
    ],
    [
     5,
     13,
     -581222300018
    ],
    [
     5,
     14,
     -169903051358
    ],
    [
     5,
     15,
     58423070723
    ],
    [
     6,
     0,
     1446606380168
    ],
    [
     6,
     1,
     644494360648
    ],
    [
     6,
     2,
     434531440640
    ],
    [
     6,
     3,
     -786921278953
    ],
    [
     6,
     4,
     -537385071495
    ],
    [
     6,
     5,
     -8645021075
    ],
    [
     6,
     6,
     96510926344
    ],
    [
     6,
     7,
     -337134947351
    ],
    [
     6,
     8,
     -24538690939
    ],
    [
     6,
     9,
     -5995278675
    ],
    [
     6,
     10,
     -839859645452
    ],
    [
     6,
     11,
     6563648380096
    ],
    [
     6,
     12,
     -488889908807
    ],
    [
     6,
     13,
     -185612423588
    ],
    [
     6,
     14,
     129074958780
    ],
    [
     7,
     0,
     2178155648884
    ],
    [
     7,
     1,
     -307775458612
    ],
    [
     7,
     2,
     345289896093
    ],
    [
     7,
     3,
     377421694664
    ],
    [
     7,
     4,
     -223865332078
    ],
    [
     7,
     5,
     26821631290
    ],
    [
     7,
     6,
     80487248717
    ],
    [
     7,
     7,
     -124247504625
    ],
    [
     7,
     8,
     3652925240
    ],
    [
     7,
     9,
     209723216632
    ],
    [
     7,
     10,
     6665783033139
    ],
    [
     7,
     11,
     -371681600454
    ],
    [
     7,
     12,
     -201848751502
    ],
    [
     7,
     13,
     133516587278
    ],
    [
     8,
     0,
     877047040372
    ],
    [
     8,
     1,
     729563705884
    ],
    [
     8,
     2,
     -254317543860
    ],
    [
     8,
     3,
     316198631178
    ],
    [
     8,
     4,
     -93498413577
    ],
    [
     8,
     5,
     130539645009
    ],
    [
     8,
     6,
     51799944266
    ],
    [
     8,
     7,
     -31941840266
    ],
    [
     8,
     8,
     533385251346
    ],
    [
     8,
     9,
     6323114662721
    ],
    [
     8,
     10,
     -246838559228
    ],
    [
     8,
     11,
     -176290186952
    ],
    [
     8,
     12,
     134754900634
    ],
    [
     9,
     0,
     2253133590552
    ],
    [
     9,
     1,
     -34421557044
    ],
    [
     9,
     2,
     -226222327124
    ],
    [
     9,
     3,
     42021238880
    ],
    [
     9,
     4,
     6803572355
    ],
    [
     9,
     5,
     8508617705
    ],
    [
     9,
     6,
     42084894453
    ],
    [
     9,
     7,
     396715673242
    ],
    [
     9,
     8,
     5568098304956
    ],
    [
     9,
     9,
     -141958340167
    ],
    [
     9,
     10,
     -154875398277
    ],
    [
     9,
     11,
     115102257239
    ],
    [
     10,
     0,
     1578590924237
    ],
    [
     10,
     1,
     18687236916
    ],
    [
     10,
     2,
     -100490694517
    ],
    [
     10,
     3,
     -15411020647
    ],
    [
     10,
     4,
     -89400534140
    ],
    [
     10,
     5,
     -16290774235
    ],
    [
     10,
     6,
     96411158148
    ],
    [
     10,
     7,
     4558998101424
    ],
    [
     10,
     8,
     -66621261769
    ],
    [
     10,
     9,
     -117830602289
    ],
    [
     10,
     10,
     95111618800
    ],
    [
     11,
     0,
     284990366357
    ],
    [
     11,
     1,
     372970470387
    ],
    [
     11,
     2,
     -244616595487
    ],
    [
     11,
     3,
     -70661847745
    ],
    [
     11,
     4,
     -46747588514
    ],
    [
     11,
     5,
     -302510883623
    ],
    [
     11,
     6,
     3460490717625
    ],
    [
     11,
     7,
     -23790668381
    ],
    [
     11,
     8,
     -84029660254
    ],
    [
     11,
     9,
     65556057316
    ],
    [
     12,
     0,
     -299576747523
    ],
    [
     12,
     1,
     359908762130
    ],
    [
     12,
     2,
     -53825032741
    ],
    [
     12,
     3,
     620932691
    ],
    [
     12,
     4,
     -596858512894
    ],
    [
     12,
     5,
     2313591316475
    ],
    [
     12,
     6,
     17380173831
    ],
    [
     12,
     7,
     -59248666329
    ],
    [
     12,
     8,
     46664994708
    ],
    [
     13,
     0,
     -45852281945
    ],
    [
     13,
     1,
     842334454933
    ],
    [
     13,
     2,
     4454451359
    ],
    [
     13,
     3,
     -660319176748
    ],
    [
     13,
     4,
     1294794413313
    ],
    [
     13,
     5,
     13974784650
    ],
    [
     13,
     6,
     -27796311962
    ],
    [
     13,
     7,
     20620512434
    ],
    [
     14,
     0,
     1057227163030
    ],
    [
     14,
     1,
     423071575592
    ],
    [
     14,
     2,
     -542529420887
    ],
    [
     14,
     3,
     490994192600
    ],
    [
     14,
     4,
     15396672820
    ],
    [
     14,
     5,
     -16335575884
    ],
    [
     14,
     6,
     13384645062
    ]
   ]
  },
  {
   "t": 5,
   "l": 148863803845,
   "a": [
    [
     0,
     5,
     1375968660597
    ],
    [
     0,
     6,
     454773970007
    ],
    [
     0,
     7,
     4107601616034
    ],
    [
     0,
     8,
     7958975566274
    ],
    [
     0,
     9,
     -2524963879413
    ],
    [
     0,
     10,
     -4637156096315
    ],
    [
     0,
     11,
     5483242144405
    ],
    [
     0,
     12,
     -17196125291612
    ],
    [
     0,
     13,
     -9479535105174
    ],
    [
     0,
     14,
     -22939338290625
    ],
    [
     0,
     15,
     -21122033075481
    ],
    [
     1,
     4,
     888483416708
    ],
    [
     1,
     5,
     672830349761
    ],
    [
     1,
     6,
     602270353482
    ],
    [
     1,
     7,
     585864664995
    ],
    [
     1,
     8,
     -742410372199
    ],
    [
     1,
     9,
     -1860888721733
    ],
    [
     1,
     10,
     4239584289385
    ],
    [
     1,
     11,
     -3802141899100
    ],
    [
     1,
     12,
     1525559592494
    ],
    [
     1,
     13,
     999763704498
    ],
    [
     1,
     14,
     -674871054554
    ],
    [
     1,
     15,
     5811172115227
    ],
    [
     2,
     3,
     61782492510
    ],
    [
     2,
     4,
     -114305492499
    ],
    [
     2,
     5,
     299368848053
    ],
    [
     2,
     6,
     2344890744667
    ],
    [
     2,
     7,
     -1118814894213
    ],
    [
     2,
     8,
     163878720251
    ],
    [
     2,
     9,
     2195663501927
    ],
    [
     2,
     10,
     -2219077408322
    ],
    [
     2,
     11,
     -52480244648
    ],
    [
     2,
     12,
     480135202683
    ],
    [
     2,
     13,
     71267018632
    ],
    [
     2,
     14,
     3443790048556
    ],
    [
     2,
     15,
     -12691932667
    ],
    [
     3,
     2,
     -283903346687
    ],
    [
     3,
     3,
     19563642231
    ],
    [
     3,
     4,
     -171085668611
    ],
    [
     3,
     5,
     416964495584
    ],
    [
     3,
     6,
     -304850133699
    ],
    [
     3,
     7,
     699938320928
    ],
    [
     3,
     8,
     1176602369522
    ],
    [
     3,
     9,
     -817922576713
    ],
    [
     3,
     10,
     -427834371903
    ],
    [
     3,
     11,
     -382431942562
    ],
    [
     3,
     12,
     -675934035775
    ],
    [
     3,
     13,
     905655188323
    ],
    [
     3,
     14,
     -973750037996
    ],
    [
     3,
     15,
     -665345830463
    ],
    [
     4,
     1,
     -55106795033
    ],
    [
     4,
     2,
     -27720137692
    ],
    [
     4,
     3,
     131483869279
    ],
    [
     4,
     4,
     54408974956
    ],
    [
     4,
     5,
     -89777722380
    ],
    [
     4,
     6,
     732836666376
    ],
    [
     4,
     7,
     147249495167
    ],
    [
     4,
     8,
     43337130259
    ],
    [
     4,
     9,
     -107597525026
    ],
    [
     4,
     10,
     -154881923658
    ],
    [
     4,
     11,
     -288670433395
    ],
    [
     4,
     12,
     347231404916
    ],
    [
     4,
     13,
     -780739764169
    ],
    [
     4,
     14,
     -401781263884
    ],
    [
     4,
     15,
     -355512270981
    ],
    [
     5,
     0,
     449647150296
    ],
    [
     5,
     1,
     -61198066586
    ],
    [
     5,
     2,
     -193665556761
    ],
    [
     5,
     3,
     -487351533347
    ],
    [
     5,
     4,
     66275594291
    ],
    [
     5,
     5,
     -112606376079
    ],
    [
     5,
     6,
     -121609099276
    ],
    [
     5,
     7,
     -65181743244
    ],
    [
     5,
     8,
     -11108110623
    ],
    [
     5,
     9,
     -65922669105
    ],
    [
     5,
     10,
     -95401625962
    ],
    [
     5,
     11,
     120836225786
    ],
    [
     5,
     12,
     -440236320303
    ],
    [
     5,
     13,
     -84616092314
    ],
    [
     5,
     14,
     -281587812479
    ],
    [
     5,
     15,
     -104844097379
    ],
    [
     6,
     0,
     212535475883
    ],
    [
     6,
     1,
     57881070435
    ],
    [
     6,
     2,
     -189935851992
    ],
    [
     6,
     3,
     130929264678
    ],
    [
     6,
     4,
     -187086422356
    ],
    [
     6,
     5,
     -66122564970
    ],
    [
     6,
     6,
     -44164967241
    ],
    [
     6,
     7,
     -113112475648
    ],
    [
     6,
     8,
     -39923362425
    ],
    [
     6,
     9,
     -14788539651
    ],
    [
     6,
     10,
     -15324376399
    ],
    [
     6,
     11,
     -187688562733
    ],
    [
     6,
     12,
     119328674178
    ],
    [
     6,
     13,
     -233043808068
    ],
    [
     6,
     14,
     -159061741363
    ],
    [
     7,
     0,
     318743634390
    ],
    [
     7,
     1,
     408128936989
    ],
    [
     7,
     2,
     90297988398
    ],
    [
     7,
     3,
     -215928462131
    ],
    [
     7,
     4,
     92373777339
    ],
    [
     7,
     5,
     35278581645
    ],
    [
     7,
     6,
     4417643566
    ],
    [
     7,
     7,
     -33949185977
    ],
    [
     7,
     8,
     31569655458
    ],
    [
     7,
     9,
     -64359552960
    ],
    [
     7,
     10,
     -37493937448
    ],
    [
     7,
     11,
     256673657253
    ],
    [
     7,
     12,
     -156711917329
    ],
    [
     7,
     13,
     -169519978632
    ],
    [
     8,
     0,
     1047172826055
    ],
    [
     8,
     1,
     -269615392354
    ],
    [
     8,
     2,
     164805457479
    ],
    [
     8,
     3,
     -121991766640
    ],
    [
     8,
     4,
     56663195324
    ],
    [
     8,
     5,
     60218659105
    ],
    [
     8,
     6,
     11831078261
    ],
    [
     8,
     7,
     13505557224
    ],
    [
     8,
     8,
     -55537138769
    ],
    [
     8,
     9,
     31304767757
    ],
    [
     8,
     10,
     308973019239
    ],
    [
     8,
     11,
     -101334144927
    ],
    [
     8,
     12,
     -141453407402
    ],
    [
     9,
     0,
     -396776008074
    ],
    [
     9,
     1,
     277088751366
    ],
    [
     9,
     2,
     -89991608900
    ],
    [
     9,
     3,
     -9444362272
    ],
    [
     9,
     4,
     21870363646
    ],
    [
     9,
     5,
     41834045978
    ],
    [
     9,
     6,
     -2161057850
    ],
    [
     9,
     7,
     -35756911351
    ],
    [
     9,
     8,
     46369600170
    ],
    [
     9,
     9,
     307151345759
    ],
    [
     9,
     10,
     -62320897497
    ],
    [
     9,
     11,
     -122870929258
    ],
    [
     10,
     0,
     292960945430
    ],
    [
     10,
     1,
     201946369443
    ],
    [
     10,
     2,
     25159235849
    ],
    [
     10,
     3,
     -19087786010
    ],
    [
     10,
     4,
     8417331384
    ],
    [
     10,
     5,
     -1287436644
    ],
    [
     10,
     6,
     159893172
    ],
    [
     10,
     7,
     32590419430
    ],
    [
     10,
     8,
     271144500352
    ],
    [
     10,
     9,
     -33969149297
    ],
    [
     10,
     10,
     -93422244681
    ],
    [
     11,
     0,
     1147994172281
    ],
    [
     11,
     1,
     -93587097807
    ],
    [
     11,
     2,
     -9041744758
    ],
    [
     11,
     3,
     -23969597277
    ],
    [
     11,
     4,
     -18795603507
    ],
    [
     11,
     5,
     46328593322
    ],
    [
     11,
     6,
     11909820773
    ],
    [
     11,
     7,
     210769086223
    ],
    [
     11,
     8,
     -13214278945
    ],
    [
     11,
     9,
     -66326218825
    ],
    [
     12,
     0,
     -741945967870
    ],
    [
     12,
     1,
     -114151692000
    ],
    [
     12,
     2,
     -7191754644
    ],
    [
     12,
     3,
     -930858876
    ],
    [
     12,
     4,
     69223298142
    ],
    [
     12,
     5,
     -126404821
    ],
    [
     12,
     6,
     144873994011
    ],
    [
     12,
     7,
     -3727236798
    ],
    [
     12,
     8,
     -41782087638
    ],
    [
     13,
     0,
     -76687220864
    ],
    [
     13,
     1,
     -50712140763
    ],
    [
     13,
     2,
     71248801920
    ],
    [
     13,
     3,
     72639929912
    ],
    [
     13,
     4,
     -13623093948
    ],
    [
     13,
     5,
     86394456725
    ],
    [
     13,
     6,
     316464193
    ],
    [
     13,
     7,
     -22593893521
    ],
    [
     14,
     0,
     -245024958892
    ],
    [
     14,
     1,
     62908677840
    ],
    [
     14,
     2,
     69784037094
    ],
    [
     14,
     3,
     -14075397301
    ],
    [
     14,
     4,
     32416948549
    ],
    [
     14,
     5,
     4698415575
    ],
    [
     14,
     6,
     -9799642066
    ]
   ]
  },
  {
   "t": 5,
   "l": 926502571607,
   "a": [
    [
     0,
     5,
     -378076367930
    ],
    [
     0,
     6,
     3893274180570
    ],
    [
     0,
     7,
     8893370614439
    ],
    [
     0,
     8,
     3191840508261
    ],
    [
     0,
     9,
     1329093515117
    ],
    [
     0,
     10,
     -35367857229839
    ],
    [
     0,
     11,
     5176451787281
    ],
    [
     0,
     12,
     -5631406031785
    ],
    [
     0,
     13,
     -6925804712540
    ],
    [
     0,
     14,
     22039910593475
    ],
    [
     0,
     15,
     41668660087344
    ],
    [
     1,
     4,
     227223330939
    ],
    [
     1,
     5,
     1753109655260
    ],
    [
     1,
     6,
     3498700385628
    ],
    [
     1,
     7,
     -318669657898
    ],
    [
     1,
     8,
     1181744634384
    ],
    [
     1,
     9,
     -11693194490446
    ],
    [
     1,
     10,
     6403844833727
    ],
    [
     1,
     11,
     -1351185453861
    ],
    [
     1,
     12,
     -3432059197892
    ],
    [
     1,
     13,
     5707958582341
    ],
    [
     1,
     14,
     13870442465230
    ],
    [
     1,
     15,
     2289598334629
    ],
    [
     2,
     3,
     92254647885
    ],
    [
     2,
     4,
     538566017669
    ],
    [
     2,
     5,
     431269554564
    ],
    [
     2,
     6,
     -660250698161
    ],
    [
     2,
     7,
     -296921791738
    ],
    [
     2,
     8,
     -2503257622649
    ],
    [
     2,
     9,
     -327993212900
    ],
    [
     2,
     10,
     -2508284121309
    ],
    [
     2,
     11,
     -1666881444276
    ],
    [
     2,
     12,
     1589658486278
    ],
    [
     2,
     13,
     5063207114787
    ],
    [
     2,
     14,
     -883465004247
    ],
    [
     2,
     15,
     -570691321204
    ],
    [
     3,
     2,
     -149060480620
    ],
    [
     3,
     3,
     -337476110934
    ],
    [
     3,
     4,
     -186112184646
    ],
    [
     3,
     5,
     -346772811670
    ],
    [
     3,
     6,
     803362423417
    ],
    [
     3,
     7,
     246676383678
    ],
    [
     3,
     8,
     -8078602953
    ],
    [
     3,
     9,
     -361106755085
    ],
    [
     3,
     10,
     -2786298896
    ],
    [
     3,
     11,
     1502817119046
    ],
    [
     3,
     12,
     3419367456798
    ],
    [
     3,
     13,
     -361030647856
    ],
    [
     3,
     14,
     210844999881
    ],
    [
     3,
     15,
     677250704654
    ],
    [
     4,
     1,
     69757096938
    ],
    [
     4,
     2,
     -116849053758
    ],
    [
     4,
     3,
     225584174688
    ],
    [
     4,
     4,
     269028784084
    ],
    [
     4,
     5,
     290714808448
    ],
    [
     4,
     6,
     533236419080
    ],
    [
     4,
     7,
     -289315253389
    ],
    [
     4,
     8,
     47272540178
    ],
    [
     4,
     9,
     302217738219
    ],
    [
     4,
     10,
     783169562223
    ],
    [
     4,
     11,
     1889327100494
    ],
    [
     4,
     12,
     -269380957881
    ],
    [
     4,
     13,
     -14169916777
    ],
    [
     4,
     14,
     420349140076
    ],
    [
     4,
     15,
     89863081436
    ],
    [
     5,
     0,
     23747744927
    ],
    [
     5,
     1,
     -206906195767
    ],
    [
     5,
     2,
     -606303623791
    ],
    [
     5,
     3,
     -64613764269
    ],
    [
     5,
     4,
     -348423130990
    ],
    [
     5,
     5,
     -149745773142
    ],
    [
     5,
     6,
     -434188744383
    ],
    [
     5,
     7,
     -472340239472
    ],
    [
     5,
     8,
     19684937875
    ],
    [
     5,
     9,
     173784429588
    ],
    [
     5,
     10,
     677332021512
    ],
    [
     5,
     11,
     -286108171439
    ],
    [
     5,
     12,
     -144823003294
    ],
    [
     5,
     13,
     288028791601
    ],
    [
     5,
     14,
     105035979227
    ],
    [
     5,
     15,
     30573170705
    ],
    [
     6,
     0,
     1008146705233
    ],
    [
     6,
     1,
     238970232348
    ],
    [
     6,
     2,
     138715235033
    ],
    [
     6,
     3,
     -64438142805
    ],
    [
     6,
     4,
     -60895457411
    ],
    [
     6,
     5,
     76173496241
    ],
    [
     6,
     6,
     -64650475488
    ],
    [
     6,
     7,
     8499136347
    ],
    [
     6,
     8,
     106997126524
    ],
    [
     6,
     9,
     226616922430
    ],
    [
     6,
     10,
     -174661666564
    ],
    [
     6,
     11,
     -121995111181
    ],
    [
     6,
     12,
     214357120574
    ],
    [
     6,
     13,
     161952417249
    ],
    [
     6,
     14,
     49245028396
    ],
    [
     7,
     0,
     1031717393552
    ],
    [
     7,
     1,
     -121508704517
    ],
    [
     7,
     2,
     57169952594
    ],
    [
     7,
     3,
     -50789431229
    ],
    [
     7,
     4,
     250050482798
    ],
    [
     7,
     5,
     151683615746
    ],
    [
     7,
     6,
     21431480628
    ],
    [
     7,
     7,
     14423281882
    ],
    [
     7,
     8,
     23284759478
    ],
    [
     7,
     9,
     -57438460276
    ],
    [
     7,
     10,
     -79273717633
    ],
    [
     7,
     11,
     164020705687
    ],
    [
     7,
     12,
     166813006154
    ],
    [
     7,
     13,
     73582029655
    ],
    [
     8,
     0,
     -306515580154
    ],
    [
     8,
     1,
     34440050945
    ],
    [
     8,
     2,
     189412759115
    ],
    [
     8,
     3,
     74105857481
    ],
    [
     8,
     4,
     133856626775
    ],
    [
     8,
     5,
     -14700398583
    ],
    [
     8,
     6,
     -23822451908
    ],
    [
     8,
     7,
     -70574348071
    ],
    [
     8,
     8,
     9694738190
    ],
    [
     8,
     9,
     -32793257119
    ],
    [
     8,
     10,
     118126614269
    ],
    [
     8,
     11,
     153795587119
    ],
    [
     8,
     12,
     65556716320
    ],
    [
     9,
     0,
     591187772757
    ],
    [
     9,
     1,
     184224498980
    ],
    [
     9,
     2,
     -175094887371
    ],
    [
     9,
     3,
     -63635297285
    ],
    [
     9,
     4,
     -30591998095
    ],
    [
     9,
     5,
     -45143597149
    ],
    [
     9,
     6,
     -47243499833
    ],
    [
     9,
     7,
     23787282754
    ],
    [
     9,
     8,
     -5074849121
    ],
    [
     9,
     9,
     81882463780
    ],
    [
     9,
     10,
     117990491152
    ],
    [
     9,
     11,
     57967010500
    ],
    [
     10,
     0,
     -1589667452340
    ],
    [
     10,
     1,
     -405100278619
    ],
    [
     10,
     2,
     -11729617529
    ],
    [
     10,
     3,
     -42499815965
    ],
    [
     10,
     4,
     -41213404650
    ],
    [
     10,
     5,
     -26079962375
    ],
    [
     10,
     6,
     27630374442
    ],
    [
     10,
     7,
     5676666770
    ],
    [
     10,
     8,
     55575320681
    ],
    [
     10,
     9,
     93556790832
    ],
    [
     10,
     10,
     43541258399
    ],
    [
     11,
     0,
     699439441386
    ],
    [
     11,
     1,
     -209092872976
    ],
    [
     11,
     2,
     117423500807
    ],
    [
     11,
     3,
     -42453343571
    ],
    [
     11,
     4,
     -8443714736
    ],
    [
     11,
     5,
     5894793875
    ],
    [
     11,
     6,
     18940503991
    ],
    [
     11,
     7,
     32533166722
    ],
    [
     11,
     8,
     63784315526
    ],
    [
     11,
     9,
     33208575163
    ],
    [
     12,
     0,
     -606579928705
    ],
    [
     12,
     1,
     63910725994
    ],
    [
     12,
     2,
     107866655300
    ],
    [
     12,
     3,
     -5759278290
    ],
    [
     12,
     4,
     -16033858002
    ],
    [
     12,
     5,
     15960231323
    ],
    [
     12,
     6,
     18540147770
    ],
    [
     12,
     7,
     36619728873
    ],
    [
     12,
     8,
     21869139554
    ],
    [
     13,
     0,
     -361075264995
    ],
    [
     13,
     1,
     285955039163
    ],
    [
     13,
     2,
     -13926791219
    ],
    [
     13,
     3,
     -28194170241
    ],
    [
     13,
     4,
     10848001936
    ],
    [
     13,
     5,
     6141592302
    ],
    [
     13,
     6,
     17135118385
    ],
    [
     13,
     7,
     10471226000
    ],
    [
     14,
     0,
     596006275826
    ],
    [
     14,
     1,
     -13005441663
    ],
    [
     14,
     2,
     -27007735953
    ],
    [
     14,
     3,
     3574449046
    ],
    [
     14,
     4,
     643014294
    ],
    [
     14,
     5,
     3879521733
    ],
    [
     14,
     6,
     4245988294
    ]
   ]
  },
  {
   "t": 5,
   "l": 335529481308,
   "a": [
    [
     0,
     5,
     1392941342381
    ],
    [
     0,
     6,
     -269905317414
    ],
    [
     0,
     7,
     2715096804750
    ],
    [
     0,
     8,
     -21855781066065
    ],
    [
     0,
     9,
     24163360152376
    ],
    [
     0,
     10,
     -20592083226577
    ],
    [
     0,
     11,
     -17663831609615
    ],
    [
     0,
     12,
     19949171119938
    ],
    [
     0,
     13,
     2698485443458
    ],
    [
     0,
     14,
     5091478838142
    ],
    [
     0,
     15,
     12158785215976
    ],
    [
     1,
     4,
     596138976162
    ],
    [
     1,
     5,
     1786053857092
    ],
    [
     1,
     6,
     -1823809186269
    ],
    [
     1,
     7,
     -6079917904488
    ],
    [
     1,
     8,
     7912923965940
    ],
    [
     1,
     9,
     -5453787924699
    ],
    [
     1,
     10,
     -9601526167147
    ],
    [
     1,
     11,
     3321301970576
    ],
    [
     1,
     12,
     2677501288560
    ],
    [
     1,
     13,
     1344380228427
    ],
    [
     1,
     14,
     4362118164496
    ],
    [
     1,
     15,
     62715823877
    ],
    [
     2,
     3,
     36987504179
    ],
    [
     2,
     4,
     776107539030
    ],
    [
     2,
     5,
     -837146897257
    ],
    [
     2,
     6,
     -1172513574517
    ],
    [
     2,
     7,
     920023530792
    ],
    [
     2,
     8,
     472597235913
    ],
    [
     2,
     9,
     -2966094474967
    ],
    [
     2,
     10,
     1562308850254
    ],
    [
     2,
     11,
     2385681611941
    ],
    [
     2,
     12,
     299049187916
    ],
    [
     2,
     13,
     1869187462924
    ],
    [
     2,
     14,
     292404840275
    ],
    [
     2,
     15,
     3293889417072
    ],
    [
     3,
     2,
     -186022248220
    ],
    [
     3,
     3,
     -247207620310
    ],
    [
     3,
     4,
     -178820703916
    ],
    [
     3,
     5,
     -86234347
    ],
    [
     3,
     6,
     -1284647310288
    ],
    [
     3,
     7,
     427647113831
    ],
    [
     3,
     8,
     -1181480482504
    ],
    [
     3,
     9,
     326402750009
    ],
    [
     3,
     10,
     536768296085
    ],
    [
     3,
     11,
     172821431350
    ],
    [
     3,
     12,
     593956908537
    ],
    [
     3,
     13,
     -50976478342
    ],
    [
     3,
     14,
     1995052538859
    ],
    [
     3,
     15,
     382135211518
    ],
    [
     4,
     1,
     -68565081809
    ],
    [
     4,
     2,
     -434525955944
    ],
    [
     4,
     3,
     306971387479
    ],
    [
     4,
     4,
     221596533989
    ],
    [
     4,
     5,
     -200094013670
    ],
    [
     4,
     6,
     815463414000
    ],
    [
     4,
     7,
     518674005339
    ],
    [
     4,
     8,
     114092975653
    ],
    [
     4,
     9,
     268256063065
    ],
    [
     4,
     10,
     307045047156
    ],
    [
     4,
     11,
     565721252613
    ],
    [
     4,
     12,
     214277075326
    ],
    [
     4,
     13,
     1399782981879
    ],
    [
     4,
     14,
     438247673539
    ],
    [
     4,
     15,
     343172570152
    ],
    [
     5,
     0,
     360411097848
    ],
    [
     5,
     1,
     184492227676
    ],
    [
     5,
     2,
     186849803686
    ],
    [
     5,
     3,
     -129745741439
    ],
    [
     5,
     4,
     104725040939
    ],
    [
     5,
     5,
     -12691270096
    ],
    [
     5,
     6,
     381279406887
    ],
    [
     5,
     7,
     -118358742960
    ],
    [
     5,
     8,
     -44639692190
    ],
    [
     5,
     9,
     207819670740
    ],
    [
     5,
     10,
     245203147276
    ],
    [
     5,
     11,
     54789557079
    ],
    [
     5,
     12,
     696193304553
    ],
    [
     5,
     13,
     192976066597
    ],
    [
     5,
     14,
     140794890447
    ],
    [
     5,
     15,
     30780705478
    ],
    [
     6,
     0,
     635746057078
    ],
    [
     6,
     1,
     -180274303286
    ],
    [
     6,
     2,
     326888738111
    ],
    [
     6,
     3,
     389911879157
    ],
    [
     6,
     4,
     -288418811386
    ],
    [
     6,
     5,
     -83176678684
    ],
    [
     6,
     6,
     1122955755
    ],
    [
     6,
     7,
     -77005335434
    ],
    [
     6,
     8,
     134117642967
    ],
    [
     6,
     9,
     147211154826
    ],
    [
     6,
     10,
     68128238863
    ],
    [
     6,
     11,
     324933574238
    ],
    [
     6,
     12,
     104619418654
    ],
    [
     6,
     13,
     94435943675
    ],
    [
     6,
     14,
     10573705004
    ],
    [
     7,
     0,
     -574185850972
    ],
    [
     7,
     1,
     172959704259
    ],
    [
     7,
     2,
     -154006502410
    ],
    [
     7,
     3,
     -183749748918
    ],
    [
     7,
     4,
     -257237018721
    ],
    [
     7,
     5,
     24731039125
    ],
    [
     7,
     6,
     4572864218
    ],
    [
     7,
     7,
     24621350634
    ],
    [
     7,
     8,
     4729511670
    ],
    [
     7,
     9,
     20191131794
    ],
    [
     7,
     10,
     58750121646
    ],
    [
     7,
     11,
     10185827122
    ],
    [
     7,
     12,
     29861172362
    ],
    [
     7,
     13,
     8795697343
    ],
    [
     8,
     0,
     -2062830017160
    ],
    [
     8,
     1,
     -714344496402
    ],
    [
     8,
     2,
     139294946564
    ],
    [
     8,
     3,
     73257237520
    ],
    [
     8,
     4,
     -11421995967
    ],
    [
     8,
     5,
     30629643405
    ],
    [
     8,
     6,
     -31907903564
    ],
    [
     8,
     7,
     -26134497422
    ],
    [
     8,
     8,
     11814801324
    ],
    [
     8,
     9,
     -22596775511
    ],
    [
     8,
     10,
     -20048069946
    ],
    [
     8,
     11,
     -2123527848
    ],
    [
     8,
     12,
     -5744801507
    ],
    [
     9,
     0,
     1571654686534
    ],
    [
     9,
     1,
     482123394428
    ],
    [
     9,
     2,
     253874594652
    ],
    [
     9,
     3,
     16398638197
    ],
    [
     9,
     4,
     1442389195
    ],
    [
     9,
     5,
     -48217291502
    ],
    [
     9,
     6,
     -16728791836
    ],
    [
     9,
     7,
     17000548564
    ],
    [
     9,
     8,
     -37539013584
    ],
    [
     9,
     9,
     -10148047382
    ],
    [
     9,
     10,
     -16352360023
    ],
    [
     9,
     11,
     -4239291468
    ],
    [
     10,
     0,
     -369101713376
    ],
    [
     10,
     1,
     -13940725789
    ],
    [
     10,
     2,
     -76437187571
    ],
    [
     10,
     3,
     -17937952667
    ],
    [
     10,
     4,
     -44203314130
    ],
    [
     10,
     5,
     -17086038022
    ],
    [
     10,
     6,
     2023999139
    ],
    [
     10,
     7,
     -27157447808
    ],
    [
     10,
     8,
     -6626931532
    ],
    [
     10,
     9,
     -16688896691
    ],
    [
     10,
     10,
     -10443213440
    ],
    [
     11,
     0,
     -1316331703019
    ],
    [
     11,
     1,
     40846017268
    ],
    [
     11,
     2,
     -88163555010
    ],
    [
     11,
     3,
     21027218393
    ],
    [
     11,
     4,
     -9132090713
    ],
    [
     11,
     5,
     -14671053476
    ],
    [
     11,
     6,
     2389180542
    ],
    [
     11,
     7,
     4305424682
    ],
    [
     11,
     8,
     -14378584116
    ],
    [
     11,
     9,
     -7473663850
    ],
    [
     12,
     0,
     536694280411
    ],
    [
     12,
     1,
     193028686373
    ],
    [
     12,
     2,
     64976634447
    ],
    [
     12,
     3,
     4279470240
    ],
    [
     12,
     4,
     -46660421728
    ],
    [
     12,
     5,
     17262155308
    ],
    [
     12,
     6,
     14520857034
    ],
    [
     12,
     7,
     -7313942467
    ],
    [
     12,
     8,
     -5463978048
    ],
    [
     13,
     0,
     319382502234
    ],
    [
     13,
     1,
     189610254980
    ],
    [
     13,
     2,
     12586941094
    ],
    [
     13,
     3,
     -56587957996
    ],
    [
     13,
     4,
     11886147888
    ],
    [
     13,
     5,
     16696628903
    ],
    [
     13,
     6,
     -2883034173
    ],
    [
     13,
     7,
     -3910396872
    ],
    [
     14,
     0,
     130866943362
    ],
    [
     14,
     1,
     51109557975
    ],
    [
     14,
     2,
     -37327847962
    ],
    [
     14,
     3,
     -465579819
    ],
    [
     14,
     4,
     8801241999
    ],
    [
     14,
     5,
     1595094167
    ],
    [
     14,
     6,
     -2331539337
    ]
   ]
  },
  {
   "t": 6,
   "l": 346103865449,
   "a": [
    [
     0,
     6,
     -374411004439
    ],
    [
     0,
     7,
     -3906699075209
    ],
    [
     0,
     8,
     364498699307
    ],
    [
     0,
     9,
     -3755209971122
    ],
    [
     0,
     10,
     -20299861029550
    ],
    [
     0,
     11,
     -80489353756613
    ],
    [
     0,
     12,
     -42482188746815
    ],
    [
     0,
     13,
     30719556561070
    ],
    [
     0,
     14,
     51294518296935
    ],
    [
     0,
     15,
     77345146691532
    ],
    [
     1,
     5,
     -136023917220
    ],
    [
     1,
     6,
     -1543323183156
    ],
    [
     1,
     7,
     -3034176178916
    ],
    [
     1,
     8,
     4471510128347
    ],
    [
     1,
     9,
     6039303516050
    ],
    [
     1,
     10,
     -11366564808536
    ],
    [
     1,
     11,
     -3443196878971
    ],
    [
     1,
     12,
     -1877680540857
    ],
    [
     1,
     13,
     -8165739124091
    ],
    [
     1,
     14,
     -2732021846849
    ],
    [
     1,
     15,
     -13674180734068
    ],
    [
     2,
     4,
     75104430687
    ],
    [
     2,
     5,
     639538888252
    ],
    [
     2,
     6,
     -392878587023
    ],
    [
     2,
     7,
     -2307368954068
    ],
    [
     2,
     8,
     -763270293535
    ],
    [
     2,
     9,
     -3045587321490
    ],
    [
     2,
     10,
     -2116277963050
    ],
    [
     2,
     11,
     1920474964418
    ],
    [
     2,
     12,
     -1050185866121
    ],
    [
     2,
     13,
     -4501748832991
    ],
    [
     2,
     14,
     -18150775655837
    ],
    [
     2,
     15,
     -5367185397589
    ],
    [
     3,
     3,
     6485317137
    ],
    [
     3,
     4,
     76144642091
    ],
    [
     3,
     5,
     407237652360
    ],
    [
     3,
     6,
     388083275515
    ],
    [
     3,
     7,
     476410639068
    ],
    [
     3,
     8,
     -90431228690
    ],
    [
     3,
     9,
     -1190622617575
    ],
    [
     3,
     10,
     1037187770331
    ],
    [
     3,
     11,
     2305881650211
    ],
    [
     3,
     12,
     1245622422571
    ],
    [
     3,
     13,
     -8955587399105
    ],
    [
     3,
     14,
     2909127825327
    ],
    [
     3,
     15,
     753222256146
    ],
    [
     4,
     2,
     -49053309067
    ],
    [
     4,
     3,
     -157511882087
    ],
    [
     4,
     4,
     -80346834528
    ],
    [
     4,
     5,
     -381833040173
    ],
    [
     4,
     6,
     443995711936
    ],
    [
     4,
     7,
     18649810890
    ],
    [
     4,
     8,
     -1912111649879
    ],
    [
     4,
     9,
     -718997431886
    ],
    [
     4,
     10,
     761473217268
    ],
    [
     4,
     11,
     549538348856
    ],
    [
     4,
     12,
     -4943476889857
    ],
    [
     4,
     13,
     7299674265046
    ],
    [
     4,
     14,
     -443876855097
    ],
    [
     4,
     15,
     185311594622
    ],
    [
     5,
     1,
     66747259492
    ],
    [
     5,
     2,
     -22504944143
    ],
    [
     5,
     3,
     -36781942764
    ],
    [
     5,
     4,
     362027978907
    ],
    [
     5,
     5,
     210031551773
    ],
    [
     5,
     6,
     840350880340
    ],
    [
     5,
     7,
     -94394922156
    ],
    [
     5,
     8,
     -638585484046
    ],
    [
     5,
     9,
     352656648043
    ],
    [
     5,
     10,
     546426306254
    ],
    [
     5,
     11,
     -2252733579786
    ],
    [
     5,
     12,
     10091395147248
    ],
    [
     5,
     13,
     -668971383461
    ],
    [
     5,
     14,
     401897034185
    ],
    [
     5,
     15,
     62257966117
    ],
    [
     6,
     0,
     -71560909651
    ],
    [
     6,
     1,
     218670347176
    ],
    [
     6,
     2,
     1367441809
    ],
    [
     6,
     3,
     -218678004954
    ],
    [
     6,
     4,
     -342056054656
    ],
    [
     6,
     5,
     -188455979949
    ],
    [
     6,
     6,
     211192156609
    ],
    [
     6,
     7,
     -37125234466
    ],
    [
     6,
     8,
     91536475335
    ],
    [
     6,
     9,
     312793143024
    ],
    [
     6,
     10,
     -672136413265
    ],
    [
     6,
     11,
     11176592965870
    ],
    [
     6,
     12,
     -1163580296363
    ],
    [
     6,
     13,
     261798579710
    ],
    [
     6,
     14,
     -87977794011
    ],
    [
     6,
     15,
     67594069979
    ],
    [
     7,
     0,
     -345022514557
    ],
    [
     7,
     1,
     235846135901
    ],
    [
     7,
     2,
     251947956725
    ],
    [
     7,
     3,
     -185913354553
    ],
    [
     7,
     4,
     -374299060655
    ],
    [
     7,
     5,
     -83460534050
    ],
    [
     7,
     6,
     77268929269
    ],
    [
     7,
     7,
     164217746291
    ],
    [
     7,
     8,
     186492247447
    ],
    [
     7,
     9,
     198603101959
    ],
    [
     7,
     10,
     11394351454514
    ],
    [
     7,
     11,
     -1225302856569
    ],
    [
     7,
     12,
     172854193094
    ],
    [
     7,
     13,
     -173665805846
    ],
    [
     7,
     14,
     135467388338
    ],
    [
     8,
     0,
     -696534957550
    ],
    [
     8,
     1,
     -275194502644
    ],
    [
     8,
     2,
     280018516761
    ],
    [
     8,
     3,
     34226543025
    ],
    [
     8,
     4,
     160148988749
    ],
    [
     8,
     5,
     11530754165
    ],
    [
     8,
     6,
     -91599216752
    ],
    [
     8,
     7,
     61622672419
    ],
    [
     8,
     8,
     422545912882
    ],
    [
     8,
     9,
     10664107966318
    ],
    [
     8,
     10,
     -1124826539745
    ],
    [
     8,
     11,
     120072296143
    ],
    [
     8,
     12,
     -216380398800
    ],
    [
     8,
     13,
     134107584730
    ],
    [
     9,
     0,
     -90818949095
    ],
    [
     9,
     1,
     19203561600
    ],
    [
     9,
     2,
     367520355512
    ],
    [
     9,
     3,
     277330886805
    ],
    [
     9,
     4,
     143787028109
    ],
    [
     9,
     5,
     -102593679150
    ],
    [
     9,
     6,
     -126838534106
    ],
    [
     9,
     7,
     384483699152
    ],
    [
     9,
     8,
     9350049075239
    ],
    [
     9,
     9,
     -949445106804
    ],
    [
     9,
     10,
     89371531471
    ],
    [
     9,
     11,
     -213170097421
    ],
    [
     9,
     12,
     120303906528
    ],
    [
     10,
     0,
     510503082486
    ],
    [
     10,
     1,
     107104912102
    ],
    [
     10,
     2,
     -178817966423
    ],
    [
     10,
     3,
     64385673955
    ],
    [
     10,
     4,
     -68599528979
    ],
    [
     10,
     5,
     -131676562167
    ],
    [
     10,
     6,
     45238599704
    ],
    [
     10,
     7,
     7685202807638
    ],
    [
     10,
     8,
     -725337988423
    ],
    [
     10,
     9,
     65065993913
    ],
    [
     10,
     10,
     -180700412166
    ],
    [
     10,
     11,
     102950724215
    ],
    [
     11,
     0,
     -1475165813295
    ],
    [
     11,
     1,
     -797052072261
    ],
    [
     11,
     2,
     -282862278778
    ],
    [
     11,
     3,
     45083878470
    ],
    [
     11,
     4,
     -44109263970
    ],
    [
     11,
     5,
     -251010174096
    ],
    [
     11,
     6,
     5765604514006
    ],
    [
     11,
     7,
     -486079492019
    ],
    [
     11,
     8,
     51171165149
    ],
    [
     11,
     9,
     -134706435981
    ],
    [
     11,
     10,
     73568327960
    ],
    [
     12,
     0,
     -871979680028
    ],
    [
     12,
     1,
     -276924821575
    ],
    [
     12,
     2,
     36418161521
    ],
    [
     12,
     3,
     108342253658
    ],
    [
     12,
     4,
     -506972702298
    ],
    [
     12,
     5,
     3907402687213
    ],
    [
     12,
     6,
     -303047134716
    ],
    [
     12,
     7,
     49447903331
    ],
    [
     12,
     8,
     -91828214754
    ],
    [
     12,
     9,
     53171153389
    ],
    [
     13,
     0,
     404580121665
    ],
    [
     13,
     1,
     554306565276
    ],
    [
     13,
     2,
     123935329247
    ],
    [
     13,
     3,
     -572896130526
    ],
    [
     13,
     4,
     2208292161624
    ],
    [
     13,
     5,
     -144997529725
    ],
    [
     13,
     6,
     24623784094
    ],
    [
     13,
     7,
     -43647409936
    ],
    [
     13,
     8,
     26005629090
    ],
    [
     14,
     0,
     272461666643
    ],
    [
     14,
     1,
     491769026574
    ],
    [
     14,
     2,
     -587658272882
    ],
    [
     14,
     3,
     886057581043
    ],
    [
     14,
     4,
     -56989422453
    ],
    [
     14,
     5,
     22267453643
    ],
    [
     14,
     6,
     -24238984418
    ],
    [
     14,
     7,
     16448383604
    ]
   ]
  },
  {
   "t": 6,
   "l": 12877593815,
   "a": [
    [
     0,
     6,
     -306337588593
    ],
    [
     0,
     7,
     4853151676384
    ],
    [
     0,
     8,
     1194108357868
    ],
    [
     0,
     9,
     -14631033496415
    ],
    [
     0,
     10,
     22506789345616
    ],
    [
     0,
     11,
     27682700911538
    ],
    [
     0,
     12,
     -20016568330814
    ],
    [
     0,
     13,
     -74882045082
    ],
    [
     0,
     14,
     -15207730833246
    ],
    [
     0,
     15,
     -33543607829818
    ],
    [
     1,
     5,
     76653623659
    ],
    [
     1,
     6,
     2393219960143
    ],
    [
     1,
     7,
     -1005141698773
    ],
    [
     1,
     8,
     -10182002194408
    ],
    [
     1,
     9,
     8045033682831
    ],
    [
     1,
     10,
     13541869048037
    ],
    [
     1,
     11,
     -12305941094993
    ],
    [
     1,
     12,
     -2521530968142
    ],
    [
     1,
     13,
     -529214817356
    ],
    [
     1,
     14,
     -13179438908774
    ],
    [
     1,
     15,
     1340296322236
    ],
    [
     2,
     4,
     -27612715929
    ],
    [
     2,
     5,
     413466892447
    ],
    [
     2,
     6,
     -611734638862
    ],
    [
     2,
     7,
     -1294992058378
    ],
    [
     2,
     8,
     1989714340705
    ],
    [
     2,
     9,
     5507568204785
    ],
    [
     2,
     10,
     -3666395110048
    ],
    [
     2,
     11,
     -1943674028646
    ],
    [
     2,
     12,
     1392735330804
    ],
    [
     2,
     13,
     -5472238783331
    ],
    [
     2,
     14,
     4661154822507
    ],
    [
     2,
     15,
     1433287178396
    ],
    [
     3,
     3,
     2230596893
    ],
    [
     3,
     4,
     20823107127
    ],
    [
     3,
     5,
     -268057856657
    ],
    [
     3,
     6,
     158000056223
    ],
    [
     3,
     7,
     217128480700
    ],
    [
     3,
     8,
     1943377892065
    ],
    [
     3,
     9,
     675662068605
    ],
    [
     3,
     10,
     155668135329
    ],
    [
     3,
     11,
     973882022202
    ],
    [
     3,
     12,
     -3275442609872
    ],
    [
     3,
     13,
     2048179691131
    ],
    [
     3,
     14,
     740049776691
    ],
    [
     3,
     15,
     -525497670278
    ],
    [
     4,
     2,
     7781938649
    ],
    [
     4,
     3,
     -126846720611
    ],
    [
     4,
     4,
     -21123353017
    ],
    [
     4,
     5,
     -958105638
    ],
    [
     4,
     6,
     -575196907086
    ],
    [
     4,
     7,
     410883109945
    ],
    [
     4,
     8,
     922595602824
    ],
    [
     4,
     9,
     138599529630
    ],
    [
     4,
     10,
     430212851258
    ],
    [
     4,
     11,
     -1932047515961
    ],
    [
     4,
     12,
     582130872841
    ],
    [
     4,
     13,
     -242923202122
    ],
    [
     4,
     14,
     -729602793679
    ],
    [
     4,
     15,
     -696613986366
    ],
    [
     5,
     1,
     -4896651695
    ],
    [
     5,
     2,
     -133850913202
    ],
    [
     5,
     3,
     242361299394
    ],
    [
     5,
     4,
     101414985743
    ],
    [
     5,
     5,
     52271205716
    ],
    [
     5,
     6,
     -21404805448
    ],
    [
     5,
     7,
     859936795755
    ],
    [
     5,
     8,
     77630099658
    ],
    [
     5,
     9,
     351058756878
    ],
    [
     5,
     10,
     -757044681845
    ],
    [
     5,
     11,
     301793784526
    ],
    [
     5,
     12,
     -78327157317
    ],
    [
     5,
     13,
     -363294307652
    ],
    [
     5,
     14,
     -859477196702
    ],
    [
     5,
     15,
     -101172959438
    ],
    [
     6,
     0,
     -3767915513
    ],
    [
     6,
     1,
     -87014275062
    ],
    [
     6,
     2,
     4555207610
    ],
    [
     6,
     3,
     -111855054851
    ],
    [
     6,
     4,
     103912104686
    ],
    [
     6,
     5,
     -72502282955
    ],
    [
     6,
     6,
     184305201512
    ],
    [
     6,
     7,
     105223896522
    ],
    [
     6,
     8,
     121223095855
    ],
    [
     6,
     9,
     -206778155472
    ],
    [
     6,
     10,
     67761748701
    ],
    [
     6,
     11,
     2317250878
    ],
    [
     6,
     12,
     28072928876
    ],
    [
     6,
     13,
     -680745965163
    ],
    [
     6,
     14,
     -9244284681
    ],
    [
     6,
     15,
     13199075476
    ],
    [
     7,
     0,
     945659784076
    ],
    [
     7,
     1,
     -107489559055
    ],
    [
     7,
     2,
     211433974637
    ],
    [
     7,
     3,
     60944815100
    ],
    [
     7,
     4,
     -95672144596
    ],
    [
     7,
     5,
     -313045080353
    ],
    [
     7,
     6,
     -29495600230
    ],
    [
     7,
     7,
     -43662443247
    ],
    [
     7,
     8,
     -22970345600
    ],
    [
     7,
     9,
     -94677086192
    ],
    [
     7,
     10,
     11706052658
    ],
    [
     7,
     11,
     183364542727
    ],
    [
     7,
     12,
     -594808944348
    ],
    [
     7,
     13,
     17254205200
    ],
    [
     7,
     14,
     -44246998685
    ],
    [
     8,
     0,
     -411150619303
    ],
    [
     8,
     1,
     215122836272
    ],
    [
     8,
     2,
     -152256090333
    ],
    [
     8,
     3,
     -142561131846
    ],
    [
     8,
     4,
     -326446308422
    ],
    [
     8,
     5,
     -42236872760
    ],
    [
     8,
     6,
     14129816260
    ],
    [
     8,
     7,
     60834003994
    ],
    [
     8,
     8,
     -92081485257
    ],
    [
     8,
     9,
     28893143614
    ],
    [
     8,
     10,
     277927452621
    ],
    [
     8,
     11,
     -466908140610
    ],
    [
     8,
     12,
     42129475325
    ],
    [
     8,
     13,
     -28314059253
    ],
    [
     9,
     0,
     -1947972236225
    ],
    [
     9,
     1,
     -272606029569
    ],
    [
     9,
     2,
     -125282664871
    ],
    [
     9,
     3,
     -65494949822
    ],
    [
     9,
     4,
     -29392048252
    ],
    [
     9,
     5,
     -70306013045
    ],
    [
     9,
     6,
     80535973709
    ],
    [
     9,
     7,
     -64732544925
    ],
    [
     9,
     8,
     55388740839
    ],
    [
     9,
     9,
     315762126623
    ],
    [
     9,
     10,
     -358433865606
    ],
    [
     9,
     11,
     56004411489
    ],
    [
     9,
     12,
     -30273323925
    ],
    [
     10,
     0,
     1541200394743
    ],
    [
     10,
     1,
     355685813989
    ],
    [
     10,
     2,
     434307857302
    ],
    [
     10,
     3,
     22752828481
    ],
    [
     10,
     4,
     -24532505090
    ],
    [
     10,
     5,
     9826837108
    ],
    [
     10,
     6,
     32679134342
    ],
    [
     10,
     7,
     62806263418
    ],
    [
     10,
     8,
     313628839518
    ],
    [
     10,
     9,
     -241831003475
    ],
    [
     10,
     10,
     53485908915
    ],
    [
     10,
     11,
     -18695219649
    ],
    [
     11,
     0,
     2818698297867
    ],
    [
     11,
     1,
     554562519836
    ],
    [
     11,
     2,
     37341512747
    ],
    [
     11,
     3,
     -20113909138
    ],
    [
     11,
     4,
     -13968960613
    ],
    [
     11,
     5,
     49321128818
    ],
    [
     11,
     6,
     76405685660
    ],
    [
     11,
     7,
     258278796692
    ],
    [
     11,
     8,
     -160777769370
    ],
    [
     11,
     9,
     44228772579
    ],
    [
     11,
     10,
     -18107793049
    ],
    [
     12,
     0,
     -587756542472
    ],
    [
     12,
     1,
     51208595785
    ],
    [
     12,
     2,
     60201969528
    ],
    [
     12,
     3,
     9488484650
    ],
    [
     12,
     4,
     83760284794
    ],
    [
     12,
     5,
     39740554134
    ],
    [
     12,
     6,
     200644996879
    ],
    [
     12,
     7,
     -97636513139
    ],
    [
     12,
     8,
     29318248466
    ],
    [
     12,
     9,
     -10250877853
    ],
    [
     13,
     0,
     -27328891599
    ],
    [
     13,
     1,
     309825665432
    ],
    [
     13,
     2,
     57557417696
    ],
    [
     13,
     3,
     64481512471
    ],
    [
     13,
     4,
     17856849736
    ],
    [
     13,
     5,
     117552244228
    ],
    [
     13,
     6,
     -41205229892
    ],
    [
     13,
     7,
     15754409578
    ],
    [
     13,
     8,
     -6829284588
    ],
    [
     14,
     0,
     400394977380
    ],
    [
     14,
     1,
     127671026515
    ],
    [
     14,
     2,
     47963595335
    ],
    [
     14,
     3,
     -11615104238
    ],
    [
     14,
     4,
     53191635157
    ],
    [
     14,
     5,
     -17685722188
    ],
    [
     14,
     6,
     10878760066
    ],
    [
     14,
     7,
     -3818621316
    ]
   ]
  },
  {
   "t": 6,
   "l": 528256194993,
   "a": [
    [
     0,
     6,
     509399136595
    ],
    [
     0,
     7,
     -3152324908202
    ],
    [
     0,
     8,
     4053084220885
    ],
    [
     0,
     9,
     13075526339648
    ],
    [
     0,
     10,
     -626739382012
    ],
    [
     0,
     11,
     -20567601684453
    ],
    [
     0,
     12,
     1271474157904
    ],
    [
     0,
     13,
     -15968575603420
    ],
    [
     0,
     14,
     -3931867397591
    ],
    [
     0,
     15,
     4469409366342
    ],
    [
     1,
     5,
     270055021151
    ],
    [
     1,
     6,
     337755441322
    ],
    [
     1,
     7,
     460643852289
    ],
    [
     1,
     8,
     1700879832972
    ],
    [
     1,
     9,
     -985333926852
    ],
    [
     1,
     10,
     -15111433246924
    ],
    [
     1,
     11,
     248421442804
    ],
    [
     1,
     12,
     6451937252870
    ],
    [
     1,
     13,
     4150283460213
    ],
    [
     1,
     14,
     -3571815896640
    ],
    [
     1,
     15,
     -1374356550775
    ],
    [
     2,
     4,
     -23781969533
    ],
    [
     2,
     5,
     445744882444
    ],
    [
     2,
     6,
     138198974736
    ],
    [
     2,
     7,
     771800309487
    ],
    [
     2,
     8,
     -809105539636
    ],
    [
     2,
     9,
     -6285503119921
    ],
    [
     2,
     10,
     491070426194
    ],
    [
     2,
     11,
     3343211777191
    ],
    [
     2,
     12,
     894977793163
    ],
    [
     2,
     13,
     -2623235780618
    ],
    [
     2,
     14,
     -601459874773
    ],
    [
     2,
     15,
     3494285156039
    ],
    [
     3,
     3,
     18130297602
    ],
    [
     3,
     4,
     44557822698
    ],
    [
     3,
     5,
     -323821374417
    ],
    [
     3,
     6,
     -221398473667
    ],
    [
     3,
     7,
     -297541847655
    ],
    [
     3,
     8,
     -2234738591443
    ],
    [
     3,
     9,
     1321485611920
    ],
    [
     3,
     10,
     1767795073881
    ],
    [
     3,
     11,
     412928203087
    ],
    [
     3,
     12,
     -2085134118104
    ],
    [
     3,
     13,
     206705191631
    ],
    [
     3,
     14,
     1954728969830
    ],
    [
     3,
     15,
     -322203624721
    ],
    [
     4,
     2,
     -43115846897
    ],
    [
     4,
     3,
     -153349907317
    ],
    [
     4,
     4,
     66068850046
    ],
    [
     4,
     5,
     -46295178647
    ],
    [
     4,
     6,
     -349231117950
    ],
    [
     4,
     7,
     -316698444970
    ],
    [
     4,
     8,
     633989559243
    ],
    [
     4,
     9,
     804812305627
    ],
    [
     4,
     10,
     532418379233
    ],
    [
     4,
     11,
     -933455812901
    ],
    [
     4,
     12,
     288272165447
    ],
    [
     4,
     13,
     1018845177741
    ],
    [
     4,
     14,
     -791709496603
    ],
    [
     4,
     15,
     -689897502770
    ],
    [
     5,
     1,
     -8119581974
    ],
    [
     5,
     2,
     -4119075718
    ],
    [
     5,
     3,
     121934943514
    ],
    [
     5,
     4,
     117727385210
    ],
    [
     5,
     5,
     5430460029
    ],
    [
     5,
     6,
     178537284075
    ],
    [
     5,
     7,
     169644606969
    ],
    [
     5,
     8,
     141302798528
    ],
    [
     5,
     9,
     217377244690
    ],
    [
     5,
     10,
     -343964833873
    ],
    [
     5,
     11,
     303536598561
    ],
    [
     5,
     12,
     514672410175
    ],
    [
     5,
     13,
     -731529480513
    ],
    [
     5,
     14,
     -514990031604
    ],
    [
     5,
     15,
     25642753518
    ],
    [
     6,
     0,
     104418346244
    ],
    [
     6,
     1,
     44064926998
    ],
    [
     6,
     2,
     -122815065869
    ],
    [
     6,
     3,
     -102762219837
    ],
    [
     6,
     4,
     107505224638
    ],
    [
     6,
     5,
     -62470518441
    ],
    [
     6,
     6,
     -82983349834
    ],
    [
     6,
     7,
     -156135250265
    ],
    [
     6,
     8,
     5646159762
    ],
    [
     6,
     9,
     -130269474946
    ],
    [
     6,
     10,
     254815573811
    ],
    [
     6,
     11,
     94256471580
    ],
    [
     6,
     12,
     -732152237372
    ],
    [
     6,
     13,
     -451830255448
    ],
    [
     6,
     14,
     207045805100
    ],
    [
     6,
     15,
     -55866769359
    ],
    [
     7,
     0,
     135998968231
    ],
    [
     7,
     1,
     36261595687
    ],
    [
     7,
     2,
     18819175236
    ],
    [
     7,
     3,
     155823627640
    ],
    [
     7,
     4,
     85753276481
    ],
    [
     7,
     5,
     -1267441941
    ],
    [
     7,
     6,
     9886756421
    ],
    [
     7,
     7,
     24848637084
    ],
    [
     7,
     8,
     45497644399
    ],
    [
     7,
     9,
     247999039884
    ],
    [
     7,
     10,
     -28048033389
    ],
    [
     7,
     11,
     -565322350730
    ],
    [
     7,
     12,
     -308921415309
    ],
    [
     7,
     13,
     302823516201
    ],
    [
     7,
     14,
     23754152366
    ],
    [
     8,
     0,
     33666007562
    ],
    [
     8,
     1,
     -85088022781
    ],
    [
     8,
     2,
     -78144640976
    ],
    [
     8,
     3,
     222285085458
    ],
    [
     8,
     4,
     -111514969169
    ],
    [
     8,
     5,
     23121921471
    ],
    [
     8,
     6,
     -6654593423
    ],
    [
     8,
     7,
     34819374121
    ],
    [
     8,
     8,
     136165168396
    ],
    [
     8,
     9,
     -62342100920
    ],
    [
     8,
     10,
     -458533718728
    ],
    [
     8,
     11,
     -244504112890
    ],
    [
     8,
     12,
     304802319352
    ],
    [
     8,
     13,
     12271610613
    ],
    [
     9,
     0,
     535892906708
    ],
    [
     9,
     1,
     -193284614578
    ],
    [
     9,
     2,
     150573127633
    ],
    [
     9,
     3,
     -61123689283
    ],
    [
     9,
     4,
     -36282102389
    ],
    [
     9,
     5,
     -32334447561
    ],
    [
     9,
     6,
     36856331687
    ],
    [
     9,
     7,
     37890588315
    ],
    [
     9,
     8,
     -58933998405
    ],
    [
     9,
     9,
     -346655828695
    ],
    [
     9,
     10,
     -183587176783
    ],
    [
     9,
     11,
     270180235406
    ],
    [
     9,
     12,
     15649465011
    ],
    [
     10,
     0,
     -358632552313
    ],
    [
     10,
     1,
     -571589027871
    ],
    [
     10,
     2,
     55989187023
    ],
    [
     10,
     3,
     -83993233532
    ],
    [
     10,
     4,
     -45857743465
    ],
    [
     10,
     5,
     -25771042713
    ],
    [
     10,
     6,
     -49842549677
    ],
    [
     10,
     7,
     -42226950651
    ],
    [
     10,
     8,
     -252641790208
    ],
    [
     10,
     9,
     -143765136884
    ],
    [
     10,
     10,
     215158292658
    ],
    [
     10,
     11,
     11581808799
    ],
    [
     11,
     0,
     -2562409785819
    ],
    [
     11,
     1,
     289813296464
    ],
    [
     11,
     2,
     -19391981740
    ],
    [
     11,
     3,
     1560359511
    ],
    [
     11,
     4,
     -5348311659
    ],
    [
     11,
     5,
     -122589501252
    ],
    [
     11,
     6,
     1277297965
    ],
    [
     11,
     7,
     -175257276178
    ],
    [
     11,
     8,
     -109618488653
    ],
    [
     11,
     9,
     156528086199
    ],
    [
     11,
     10,
     8905813829
    ],
    [
     12,
     0,
     820838610313
    ],
    [
     12,
     1,
     354692324016
    ],
    [
     12,
     2,
     67016512819
    ],
    [
     12,
     3,
     14114715775
    ],
    [
     12,
     4,
     -140527314881
    ],
    [
     12,
     5,
     7841137142
    ],
    [
     12,
     6,
     -96380198536
    ],
    [
     12,
     7,
     -76756104232
    ],
    [
     12,
     8,
     94253700322
    ],
    [
     12,
     9,
     7073488371
    ],
    [
     13,
     0,
     1121040254153
    ],
    [
     13,
     1,
     145565101424
    ],
    [
     13,
     2,
     76228891585
    ],
    [
     13,
     3,
     -136592311857
    ],
    [
     13,
     4,
     17646063116
    ],
    [
     13,
     5,
     -50815562977
    ],
    [
     13,
     6,
     -46734800219
    ],
    [
     13,
     7,
     48961226140
    ],
    [
     13,
     8,
     1730155980
    ],
    [
     14,
     0,
     386514416407
    ],
    [
     14,
     1,
     61695915926
    ],
    [
     14,
     2,
     -52770506257
    ],
    [
     14,
     3,
     -6914884590
    ],
    [
     14,
     4,
     -4369838594
    ],
    [
     14,
     5,
     -27517738546
    ],
    [
     14,
     6,
     18524637811
    ],
    [
     14,
     7,
     -14200269
    ]
   ]
  },
  {
   "t": 7,
   "l": 164526547163,
   "a": [
    [
     0,
     7,
     604223626282
    ],
    [
     0,
     8,
     819243161670
    ],
    [
     0,
     9,
     -11122235498985
    ],
    [
     0,
     10,
     44857950471486
    ],
    [
     0,
     11,
     -41416753172652
    ],
    [
     0,
     12,
     -69992907138649
    ],
    [
     0,
     13,
     -1219902637297
    ],
    [
     0,
     14,
     -24578124648761
    ],
    [
     0,
     15,
     -33367508107306
    ],
    [
     1,
     6,
     693962124869
    ],
    [
     1,
     7,
     -225442701945
    ],
    [
     1,
     8,
     -6326309689104
    ],
    [
     1,
     9,
     12922793151765
    ],
    [
     1,
     10,
     -13563588171577
    ],
    [
     1,
     11,
     -20405924124122
    ],
    [
     1,
     12,
     20423924516787
    ],
    [
     1,
     13,
     -8135958768643
    ],
    [
     1,
     14,
     -46819507309323
    ],
    [
     1,
     15,
     -18360731087036
    ],
    [
     2,
     5,
     384473432569
    ],
    [
     2,
     6,
     -186796338220
    ],
    [
     2,
     7,
     493298783852
    ],
    [
     2,
     8,
     2368038465944
    ],
    [
     2,
     9,
     -6833021738527
    ],
    [
     2,
     10,
     -7910396453806
    ],
    [
     2,
     11,
     9594690531480
    ],
    [
     2,
     12,
     -1000568554788
    ],
    [
     2,
     13,
     -27982922742638
    ],
    [
     2,
     14,
     -10682010431886
    ],
    [
     2,
     15,
     627530093267
    ],
    [
     3,
     4,
     76699043605
    ],
    [
     3,
     5,
     -117937498997
    ],
    [
     3,
     6,
     1302529598134
    ],
    [
     3,
     7,
     -1401406752671
    ],
    [
     3,
     8,
     -1718703575678
    ],
    [
     3,
     9,
     -3473994327546
    ],
    [
     3,
     10,
     3420216730577
    ],
    [
     3,
     11,
     586344479693
    ],
    [
     3,
     12,
     -14993366305412
    ],
    [
     3,
     13,
     -7416849682523
    ],
    [
     3,
     14,
     3628807899143
    ],
    [
     3,
     15,
     -1887547987878
    ],
    [
     4,
     3,
     -120702906044
    ],
    [
     4,
     4,
     25892718037
    ],
    [
     4,
     5,
     711300332377
    ],
    [
     4,
     6,
     -1028549689978
    ],
    [
     4,
     7,
     687547906856
    ],
    [
     4,
     8,
     -368634154162
    ],
    [
     4,
     9,
     -432881878958
    ],
    [
     4,
     10,
     1047731325274
    ],
    [
     4,
     11,
     -6804907528762
    ],
    [
     4,
     12,
     -3464893253808
    ],
    [
     4,
     13,
     7385576505143
    ],
    [
     4,
     14,
     -687002896938
    ],
    [
     4,
     15,
     470584201869
    ],
    [
     5,
     2,
     -109252102408
    ],
    [
     5,
     3,
     31749150427
    ],
    [
     5,
     4,
     -510303823473
    ],
    [
     5,
     5,
     -286620622592
    ],
    [
     5,
     6,
     174089585461
    ],
    [
     5,
     7,
     -77818558081
    ],
    [
     5,
     8,
     -1037615910150
    ],
    [
     5,
     9,
     115029455505
    ],
    [
     5,
     10,
     -3304447451443
    ],
    [
     5,
     11,
     -2025081878553
    ],
    [
     5,
     12,
     8270109393139
    ],
    [
     5,
     13,
     -982525536443
    ],
    [
     5,
     14,
     -20202148384
    ],
    [
     5,
     15,
     29232779099
    ],
    [
     6,
     1,
     88641860270
    ],
    [
     6,
     2,
     68736142714
    ],
    [
     6,
     3,
     -378408230706
    ],
    [
     6,
     4,
     657484884685
    ],
    [
     6,
     5,
     84352088565
    ],
    [
     6,
     6,
     234463344807
    ],
    [
     6,
     7,
     -367531113201
    ],
    [
     6,
     8,
     373995722664
    ],
    [
     6,
     9,
     -956244683407
    ],
    [
     6,
     10,
     -811351399199
    ],
    [
     6,
     11,
     9007142959159
    ],
    [
     6,
     12,
     -637859093186
    ],
    [
     6,
     13,
     -15686024615
    ],
    [
     6,
     14,
     31773918912
    ],
    [
     6,
     15,
     -13831490481
    ],
    [
     7,
     0,
     290689788142
    ],
    [
     7,
     1,
     -121709346318
    ],
    [
     7,
     2,
     55846767871
    ],
    [
     7,
     3,
     288379616139
    ],
    [
     7,
     4,
     -276017582844
    ],
    [
     7,
     5,
     -28830340994
    ],
    [
     7,
     6,
     3795196925
    ],
    [
     7,
     7,
     124597627615
    ],
    [
     7,
     8,
     146996280737
    ],
    [
     7,
     9,
     -182532027731
    ],
    [
     7,
     10,
     8778414148393
    ],
    [
     7,
     11,
     -524502664396
    ],
    [
     7,
     12,
     -78808201852
    ],
    [
     7,
     13,
     16453030041
    ],
    [
     7,
     14,
     -51798150832
    ],
    [
     7,
     15,
     -11428561536
    ],
    [
     8,
     0,
     -30836286644
    ],
    [
     8,
     1,
     829253926941
    ],
    [
     8,
     2,
     -397496977684
    ],
    [
     8,
     3,
     39704378825
    ],
    [
     8,
     4,
     -49725756295
    ],
    [
     8,
     5,
     242480220700
    ],
    [
     8,
     6,
     -77360209236
    ],
    [
     8,
     7,
     348338760564
    ],
    [
     8,
     8,
     177780476617
    ],
    [
     8,
     9,
     8104085167661
    ],
    [
     8,
     10,
     -408773905414
    ],
    [
     8,
     11,
     -108433929252
    ],
    [
     8,
     12,
     -4680153859
    ],
    [
     8,
     13,
     -71673591423
    ],
    [
     8,
     14,
     48843288904
    ],
    [
     9,
     0,
     -647257547834
    ],
    [
     9,
     1,
     -771814214581
    ],
    [
     9,
     2,
     449969610587
    ],
    [
     9,
     3,
     155721147520
    ],
    [
     9,
     4,
     285926397543
    ],
    [
     9,
     5,
     -185850789245
    ],
    [
     9,
     6,
     152872586518
    ],
    [
     9,
     7,
     185107146985
    ],
    [
     9,
     8,
     7062349468954
    ],
    [
     9,
     9,
     -280152064672
    ],
    [
     9,
     10,
     -96813409495
    ],
    [
     9,
     11,
     -7338337206
    ],
    [
     9,
     12,
     -64800982743
    ],
    [
     9,
     13,
     36154597033
    ],
    [
     10,
     0,
     1609151964472
    ],
    [
     10,
     1,
     -172590205158
    ],
    [
     10,
     2,
     288365383183
    ],
    [
     10,
     3,
     -92417880212
    ],
    [
     10,
     4,
     -31149090666
    ],
    [
     10,
     5,
     16808454660
    ],
    [
     10,
     6,
     97406260680
    ],
    [
     10,
     7,
     5761042513801
    ],
    [
     10,
     8,
     -169090056245
    ],
    [
     10,
     9,
     -85509343403
    ],
    [
     10,
     10,
     4134393085
    ],
    [
     10,
     11,
     -65705439253
    ],
    [
     10,
     12,
     45764891343
    ],
    [
     11,
     0,
     -2603303302948
    ],
    [
     11,
     1,
     -637654762403
    ],
    [
     11,
     2,
     -545337868678
    ],
    [
     11,
     3,
     29017142134
    ],
    [
     11,
     4,
     -25236419592
    ],
    [
     11,
     5,
     -39557254419
    ],
    [
     11,
     6,
     4317167036564
    ],
    [
     11,
     7,
     -107761931166
    ],
    [
     11,
     8,
     -68016196119
    ],
    [
     11,
     9,
     -5580858270
    ],
    [
     11,
     10,
     -51268245020
    ],
    [
     11,
     11,
     25491068787
    ],
    [
     12,
     0,
     -3014028013122
    ],
    [
     12,
     1,
     -305625831637
    ],
    [
     12,
     2,
     178651498942
    ],
    [
     12,
     3,
     100509617647
    ],
    [
     12,
     4,
     -137212670192
    ],
    [
     12,
     5,
     2916364054328
    ],
    [
     12,
     6,
     -62465112764
    ],
    [
     12,
     7,
     -45233430384
    ],
    [
     12,
     8,
     12634139630
    ],
    [
     12,
     9,
     -34037695139
    ],
    [
     12,
     10,
     27269449479
    ],
    [
     13,
     0,
     2656076464982
    ],
    [
     13,
     1,
     310127754358
    ],
    [
     13,
     2,
     249940857751
    ],
    [
     13,
     3,
     -245464292691
    ],
    [
     13,
     4,
     1652866630121
    ],
    [
     13,
     5,
     -21261661317
    ],
    [
     13,
     6,
     -24505621306
    ],
    [
     13,
     7,
     10311824997
    ],
    [
     13,
     8,
     -13597846966
    ],
    [
     13,
     9,
     12008020938
    ],
    [
     14,
     0,
     381964951352
    ],
    [
     14,
     1,
     369106643549
    ],
    [
     14,
     2,
     -238659273661
    ],
    [
     14,
     3,
     631731145019
    ],
    [
     14,
     4,
     1897335132
    ],
    [
     14,
     5,
     -13378930990
    ],
    [
     14,
     6,
     12731531453
    ],
    [
     14,
     7,
     -9204224971
    ],
    [
     14,
     8,
     9376134502
    ]
   ]
  },
  {
   "t": 7,
   "l": 138157666864,
   "a": [
    [
     0,
     7,
     -114311173692
    ],
    [
     0,
     8,
     -2500448874187
    ],
    [
     0,
     9,
     5934454830052
    ],
    [
     0,
     10,
     3640817550800
    ],
    [
     0,
     11,
     25326477385403
    ],
    [
     0,
     12,
     -16006916828394
    ],
    [
     0,
     13,
     4918458021079
    ],
    [
     0,
     14,
     -26200564241956
    ],
    [
     0,
     15,
     -28132191949219
    ],
    [
     1,
     6,
     107881342251
    ],
    [
     1,
     7,
     -535644197620
    ],
    [
     1,
     8,
     790346951606
    ],
    [
     1,
     9,
     1479597813784
    ],
    [
     1,
     10,
     9857399516515
    ],
    [
     1,
     11,
     -22048259068017
    ],
    [
     1,
     12,
     -4827549094732
    ],
    [
     1,
     13,
     1653442458305
    ],
    [
     1,
     14,
     3210035352694
    ],
    [
     1,
     15,
     7010481642326
    ],
    [
     2,
     5,
     42808863492
    ],
    [
     2,
     6,
     -654802483395
    ],
    [
     2,
     7,
     603733280058
    ],
    [
     2,
     8,
     397631072236
    ],
    [
     2,
     9,
     3720869340520
    ],
    [
     2,
     10,
     -8464429343700
    ],
    [
     2,
     11,
     -2283204837022
    ],
    [
     2,
     12,
     3749163974909
    ],
    [
     2,
     13,
     2403924419526
    ],
    [
     2,
     14,
     3430307754921
    ],
    [
     2,
     15,
     -5927538478799
    ],
    [
     3,
     4,
     8155261900
    ],
    [
     3,
     5,
     -143066221710
    ],
    [
     3,
     6,
     82898270400
    ],
    [
     3,
     7,
     -212893341273
    ],
    [
     3,
     8,
     1218495434327
    ],
    [
     3,
     9,
     -2554360684313
    ],
    [
     3,
     10,
     -545062901034
    ],
    [
     3,
     11,
     1682628863598
    ],
    [
     3,
     12,
     563187704020
    ],
    [
     3,
     13,
     556815851261
    ],
    [
     3,
     14,
     -3737708820993
    ],
    [
     3,
     15,
     11777924136
    ],
    [
     4,
     3,
     -9453071722
    ],
    [
     4,
     4,
     24647026654
    ],
    [
     4,
     5,
     -91703795465
    ],
    [
     4,
     6,
     19051722588
    ],
    [
     4,
     7,
     -197291445460
    ],
    [
     4,
     8,
     -720974226481
    ],
    [
     4,
     9,
     -477238666586
    ],
    [
     4,
     10,
     119463410034
    ],
    [
     4,
     11,
     162838369343
    ],
    [
     4,
     12,
     148682519545
    ],
    [
     4,
     13,
     -2156402281074
    ],
    [
     4,
     14,
     764063455758
    ],
    [
     4,
     15,
     -151878359426
    ],
    [
     5,
     2,
     -21473765041
    ],
    [
     5,
     3,
     98761769234
    ],
    [
     5,
     4,
     32088185836
    ],
    [
     5,
     5,
     80925041973
    ],
    [
     5,
     6,
     -213970380081
    ],
    [
     5,
     7,
     10858357537
    ],
    [
     5,
     8,
     -319366606985
    ],
    [
     5,
     9,
     -180386768054
    ],
    [
     5,
     10,
     133520200817
    ],
    [
     5,
     11,
     351494993214
    ],
    [
     5,
     12,
     -682098690454
    ],
    [
     5,
     13,
     1396560848919
    ],
    [
     5,
     14,
     -504220090280
    ],
    [
     5,
     15,
     -69860451956
    ],
    [
     6,
     1,
     20907210227
    ],
    [
     6,
     2,
     91675444652
    ],
    [
     6,
     3,
     -2986512838
    ],
    [
     6,
     4,
     -80822675171
    ],
    [
     6,
     5,
     14390441997
    ],
    [
     6,
     6,
     177579340498
    ],
    [
     6,
     7,
     -50785769607
    ],
    [
     6,
     8,
     -194591408431
    ],
    [
     6,
     9,
     -41960119135
    ],
    [
     6,
     10,
     174383539719
    ],
    [
     6,
     11,
     -31455149590
    ],
    [
     6,
     12,
     1689294427193
    ],
    [
     6,
     13,
     -440240868107
    ],
    [
     6,
     14,
     118720571650
    ],
    [
     6,
     15,
     210084006496
    ],
    [
     7,
     0,
     24079801621
    ],
    [
     7,
     1,
     -126401755714
    ],
    [
     7,
     2,
     -85377959339
    ],
    [
     7,
     3,
     29696917540
    ],
    [
     7,
     4,
     122832165185
    ],
    [
     7,
     5,
     -73849547539
    ],
    [
     7,
     6,
     -3312533051
    ],
    [
     7,
     7,
     -168303090848
    ],
    [
     7,
     8,
     -67102010563
    ],
    [
     7,
     9,
     -11825063577
    ],
    [
     7,
     10,
     232950296845
    ],
    [
     7,
     11,
     1578507271880
    ],
    [
     7,
     12,
     -592716638688
    ],
    [
     7,
     13,
     -18688154111
    ],
    [
     7,
     14,
     114923184830
    ],
    [
     7,
     15,
     10004575950
    ],
    [
     8,
     0,
     -355197100722
    ],
    [
     8,
     1,
     57220799648
    ],
    [
     8,
     2,
     9318130230
    ],
    [
     8,
     3,
     -64284369167
    ],
    [
     8,
     4,
     64248982282
    ],
    [
     8,
     5,
     83009411547
    ],
    [
     8,
     6,
     84299058413
    ],
    [
     8,
     7,
     -23734548737
    ],
    [
     8,
     8,
     -42737047815
    ],
    [
     8,
     9,
     244269185993
    ],
    [
     8,
     10,
     1473305579739
    ],
    [
     8,
     11,
     -538833584498
    ],
    [
     8,
     12,
     -41256995927
    ],
    [
     8,
     13,
     93414642974
    ],
    [
     8,
     14,
     -17503653085
    ],
    [
     9,
     0,
     332675319597
    ],
    [
     9,
     1,
     -64405928890
    ],
    [
     9,
     2,
     -226191884357
    ],
    [
     9,
     3,
     138015960134
    ],
    [
     9,
     4,
     59823660873
    ],
    [
     9,
     5,
     110169602640
    ],
    [
     9,
     6,
     14903714372
    ],
    [
     9,
     7,
     -52900255327
    ],
    [
     9,
     8,
     194893981921
    ],
    [
     9,
     9,
     1271538232057
    ],
    [
     9,
     10,
     -462205570049
    ],
    [
     9,
     11,
     -46532470720
    ],
    [
     9,
     12,
     51928407269
    ],
    [
     9,
     13,
     -34134586544
    ],
    [
     10,
     0,
     229983897445
    ],
    [
     10,
     1,
     141522088661
    ],
    [
     10,
     2,
     140248713618
    ],
    [
     10,
     3,
     60396822266
    ],
    [
     10,
     4,
     48462107125
    ],
    [
     10,
     5,
     46455613281
    ],
    [
     10,
     6,
     -19877144435
    ],
    [
     10,
     7,
     84717760586
    ],
    [
     10,
     8,
     1051439688237
    ],
    [
     10,
     9,
     -345497938053
    ],
    [
     10,
     10,
     -40556326591
    ],
    [
     10,
     11,
     33650632460
    ],
    [
     10,
     12,
     -38087757304
    ],
    [
     11,
     0,
     1666379687610
    ],
    [
     11,
     1,
     -454206971554
    ],
    [
     11,
     2,
     -136273522357
    ],
    [
     11,
     3,
     -94746440132
    ],
    [
     11,
     4,
     -9564892597
    ],
    [
     11,
     5,
     21529665877
    ],
    [
     11,
     6,
     -49712559335
    ],
    [
     11,
     7,
     802188038830
    ],
    [
     11,
     8,
     -227549054396
    ],
    [
     11,
     9,
     -39870009971
    ],
    [
     11,
     10,
     19922379556
    ],
    [
     11,
     11,
     -35197280846
    ],
    [
     12,
     0,
     -3004911258551
    ],
    [
     12,
     1,
     -269637424486
    ],
    [
     12,
     2,
     -155353062122
    ],
    [
     12,
     3,
     -15342739845
    ],
    [
     12,
     4,
     68455640049
    ],
    [
     12,
     5,
     -134331702491
    ],
    [
     12,
     6,
     537966375782
    ],
    [
     12,
     7,
     -125248993244
    ],
    [
     12,
     8,
     -15726666268
    ],
    [
     12,
     9,
     8074955669
    ],
    [
     12,
     10,
     -24010201020
    ],
    [
     13,
     0,
     -465514218943
    ],
    [
     13,
     1,
     57835641930
    ],
    [
     13,
     2,
     -52204105592
    ],
    [
     13,
     3,
     96629091775
    ],
    [
     13,
     4,
     -171741319247
    ],
    [
     13,
     5,
     305661849649
    ],
    [
     13,
     6,
     -57094693299
    ],
    [
     13,
     7,
     -220269128
    ],
    [
     13,
     8,
     8152035036
    ],
    [
     13,
     9,
     -16382362679
    ],
    [
     14,
     0,
     560782874119
    ],
    [
     14,
     1,
     -122600076284
    ],
    [
     14,
     2,
     145579596223
    ],
    [
     14,
     3,
     -136576830186
    ],
    [
     14,
     4,
     118327798654
    ],
    [
     14,
     5,
     -19450461213
    ],
    [
     14,
     6,
     -1027225478
    ],
    [
     14,
     7,
     7664680704
    ],
    [
     14,
     8,
     -7796172511
    ]
   ]
  },
  {
   "t": 7,
   "l": 321794623185,
   "a": [
    [
     0,
     7,
     493195648103
    ],
    [
     0,
     8,
     -1325132071301
    ],
    [
     0,
     9,
     2347284101824
    ],
    [
     0,
     10,
     8937099738581
    ],
    [
     0,
     11,
     -1857883960794
    ],
    [
     0,
     12,
     3918546301371
    ],
    [
     0,
     13,
     -4756374337262
    ],
    [
     0,
     14,
     4616308543341
    ],
    [
     0,
     15,
     18792816875575
    ],
    [
     1,
     6,
     284070092689
    ],
    [
     1,
     7,
     1106329666737
    ],
    [
     1,
     8,
     3199428767390
    ],
    [
     1,
     9,
     3862127813295
    ],
    [
     1,
     10,
     -2534008152922
    ],
    [
     1,
     11,
     60648195599
    ],
    [
     1,
     12,
     -2076561408316
    ],
    [
     1,
     13,
     -1542839421710
    ],
    [
     1,
     14,
     5307218719274
    ],
    [
     1,
     15,
     4556473616040
    ],
    [
     2,
     5,
     124621284625
    ],
    [
     2,
     6,
     1435339706364
    ],
    [
     2,
     7,
     649577300533
    ],
    [
     2,
     8,
     2216021160585
    ],
    [
     2,
     9,
     -1541287277586
    ],
    [
     2,
     10,
     320978362664
    ],
    [
     2,
     11,
     -470976400105
    ],
    [
     2,
     12,
     -1533428610400
    ],
    [
     2,
     13,
     2142089077894
    ],
    [
     2,
     14,
     2286302029307
    ],
    [
     2,
     15,
     317758597558
    ],
    [
     3,
     4,
     18405677229
    ],
    [
     3,
     5,
     695920250172
    ],
    [
     3,
     6,
     272591662579
    ],
    [
     3,
     7,
     703722556109
    ],
    [
     3,
     8,
     -352537044918
    ],
    [
     3,
     9,
     69126344635
    ],
    [
     3,
     10,
     183793053454
    ],
    [
     3,
     11,
     -849648633896
    ],
    [
     3,
     12,
     1209011093089
    ],
    [
     3,
     13,
     1536290319871
    ],
    [
     3,
     14,
     -295626085429
    ],
    [
     3,
     15,
     503422697486
    ],
    [
     4,
     3,
     -23643543005
    ],
    [
     4,
     4,
     -83176329086
    ],
    [
     4,
     5,
     -46902453823
    ],
    [
     4,
     6,
     21261599010
    ],
    [
     4,
     7,
     -250779522637
    ],
    [
     4,
     8,
     80210027457
    ],
    [
     4,
     9,
     276353266071
    ],
    [
     4,
     10,
     -84037780736
    ],
    [
     4,
     11,
     526917144310
    ],
    [
     4,
     12,
     535498568763
    ],
    [
     4,
     13,
     -542637760589
    ],
    [
     4,
     14,
     -301671338129
    ],
    [
     4,
     15,
     -255194098328
    ],
    [
     5,
     2,
     -60386452939
    ],
    [
     5,
     3,
     -433460110500
    ],
    [
     5,
     4,
     -37462939084
    ],
    [
     5,
     5,
     -31984086132
    ],
    [
     5,
     6,
     34582365005
    ],
    [
     5,
     7,
     94394831644
    ],
    [
     5,
     8,
     414504392119
    ],
    [
     5,
     9,
     271701898590
    ],
    [
     5,
     10,
     480296471794
    ],
    [
     5,
     11,
     435007128900
    ],
    [
     5,
     12,
     -355325972535
    ],
    [
     5,
     13,
     -68061724866
    ],
    [
     5,
     14,
     -21877820238
    ],
    [
     5,
     15,
     85254924308
    ],
    [
     6,
     1,
     46006673297
    ],
    [
     6,
     2,
     -61425674074
    ],
    [
     6,
     3,
     1040592864
    ],
    [
     6,
     4,
     34360304647
    ],
    [
     6,
     5,
     80275973712
    ],
    [
     6,
     6,
     47308652973
    ],
    [
     6,
     7,
     209879512704
    ],
    [
     6,
     8,
     229881380657
    ],
    [
     6,
     9,
     264534934968
    ],
    [
     6,
     10,
     259382318210
    ],
    [
     6,
     11,
     -209636846052
    ],
    [
     6,
     12,
     -93214317711
    ],
    [
     6,
     13,
     55847488933
    ],
    [
     6,
     14,
     -95775865357
    ],
    [
     6,
     15,
     -160964447279
    ],
    [
     7,
     0,
     102477627676
    ],
    [
     7,
     1,
     279632436591
    ],
    [
     7,
     2,
     -172721124476
    ],
    [
     7,
     3,
     -219129637355
    ],
    [
     7,
     4,
     -46214110259
    ],
    [
     7,
     5,
     -73173408978
    ],
    [
     7,
     6,
     -85938684651
    ],
    [
     7,
     7,
     18522795246
    ],
    [
     7,
     8,
     -16445881652
    ],
    [
     7,
     9,
     43817319643
    ],
    [
     7,
     10,
     -157529588758
    ],
    [
     7,
     11,
     2110259362
    ],
    [
     7,
     12,
     77940436788
    ],
    [
     7,
     13,
     -37957856740
    ],
    [
     7,
     14,
     -112934013403
    ],
    [
     7,
     15,
     -40916264987
    ],
    [
     8,
     0,
     799776319053
    ],
    [
     8,
     1,
     180680301942
    ],
    [
     8,
     2,
     -54385355089
    ],
    [
     8,
     3,
     66593019907
    ],
    [
     8,
     4,
     -27838867356
    ],
    [
     8,
     5,
     -100171815285
    ],
    [
     8,
     6,
     -50427576956
    ],
    [
     8,
     7,
     -36886072598
    ],
    [
     8,
     8,
     -8993451136
    ],
    [
     8,
     9,
     -75071726606
    ],
    [
     8,
     10,
     33769892727
    ],
    [
     8,
     11,
     137510519303
    ],
    [
     8,
     12,
     -57872007528
    ],
    [
     8,
     13,
     -104043176742
    ],
    [
     8,
     14,
     -14300383673
    ],
    [
     9,
     0,
     552666963916
    ],
    [
     9,
     1,
     324149757316
    ],
    [
     9,
     2,
     43225075265
    ],
    [
     9,
     3,
     33750980375
    ],
    [
     9,
     4,
     -77288437982
    ],
    [
     9,
     5,
     -65570056247
    ],
    [
     9,
     6,
     -42474512800
    ],
    [
     9,
     7,
     -467402731
    ],
    [
     9,
     8,
     -10651188912
    ],
    [
     9,
     9,
     63345924554
    ],
    [
     9,
     10,
     141875093675
    ],
    [
     9,
     11,
     -31282857333
    ],
    [
     9,
     12,
     -94554043854
    ],
    [
     9,
     13,
     -34823267913
    ],
    [
     10,
     0,
     875727390234
    ],
    [
     10,
     1,
     -122433596713
    ],
    [
     10,
     2,
     -13364397513
    ],
    [
     10,
     3,
     19733991983
    ],
    [
     10,
     4,
     -29171507025
    ],
    [
     10,
     5,
     -12577187308
    ],
    [
     10,
     6,
     8893273725
    ],
    [
     10,
     7,
     46480642013
    ],
    [
     10,
     8,
     74577907489
    ],
    [
     10,
     9,
     136614514199
    ],
    [
     10,
     10,
     -14948073595
    ],
    [
     10,
     11,
     -59592541680
    ],
    [
     10,
     12,
     -22029828798
    ],
    [
     11,
     0,
     -682442803402
    ],
    [
     11,
     1,
     39984526443
    ],
    [
     11,
     2,
     108291823716
    ],
    [
     11,
     3,
     42821747928
    ],
    [
     11,
     4,
     -8287556491
    ],
    [
     11,
     5,
     -24345508266
    ],
    [
     11,
     6,
     56649116944
    ],
    [
     11,
     7,
     77246129330
    ],
    [
     11,
     8,
     108854649659
    ],
    [
     11,
     9,
     -580969436
    ],
    [
     11,
     10,
     -40546261253
    ],
    [
     11,
     11,
     -14722323552
    ],
    [
     12,
     0,
     250877143548
    ],
    [
     12,
     1,
     211592775360
    ],
    [
     12,
     2,
     93340804927
    ],
    [
     12,
     3,
     7528934425
    ],
    [
     12,
     4,
     -72183051679
    ],
    [
     12,
     5,
     31749851997
    ],
    [
     12,
     6,
     58165048742
    ],
    [
     12,
     7,
     81623397649
    ],
    [
     12,
     8,
     3901586620
    ],
    [
     12,
     9,
     -23251591877
    ],
    [
     12,
     10,
     -9298031249
    ],
    [
     13,
     0,
     284609147905
    ],
    [
     13,
     1,
     32406425169
    ],
    [
     13,
     2,
     18177248876
    ],
    [
     13,
     3,
     -79425797938
    ],
    [
     13,
     4,
     1505473685
    ],
    [
     13,
     5,
     31770487719
    ],
    [
     13,
     6,
     48205753653
    ],
    [
     13,
     7,
     7422997547
    ],
    [
     13,
     8,
     -12189470320
    ],
    [
     13,
     9,
     -5869017451
    ],
    [
     14,
     0,
     8616804828
    ],
    [
     14,
     1,
     -74474597986
    ],
    [
     14,
     2,
     -58091142664
    ],
    [
     14,
     3,
     -12565166002
    ],
    [
     14,
     4,
     8266439968
    ],
    [
     14,
     5,
     19278492463
    ],
    [
     14,
     6,
     6718160687
    ],
    [
     14,
     7,
     -2637589423
    ],
    [
     14,
     8,
     -1971846696
    ]
   ]
  },
  {
   "t": 8,
   "l": 22469939555,
   "a": [
    [
     0,
     8,
     2369443953625
    ],
    [
     0,
     9,
     -11193883331283
    ],
    [
     0,
     10,
     38985550667128
    ],
    [
     0,
     11,
     13718378413666
    ],
    [
     0,
     12,
     3307005880509
    ],
    [
     0,
     13,
     -35429399675897
    ],
    [
     0,
     14,
     -139580585380466
    ],
    [
     0,
     15,
     -116459098747661
    ],
    [
     1,
     7,
     719701544531
    ],
    [
     1,
     8,
     -3115311988725
    ],
    [
     1,
     9,
     6476866371391
    ],
    [
     1,
     10,
     -5515025296248
    ],
    [
     1,
     11,
     8860386947435
    ],
    [
     1,
     12,
     -12590260857012
    ],
    [
     1,
     13,
     -33273038755617
    ],
    [
     1,
     14,
     -27725514752541
    ],
    [
     1,
     15,
     9324364336143
    ],
    [
     2,
     6,
     68096515724
    ],
    [
     2,
     7,
     -398052271797
    ],
    [
     2,
     8,
     2657054008957
    ],
    [
     2,
     9,
     -3591928266235
    ],
    [
     2,
     10,
     -326563251749
    ],
    [
     2,
     11,
     -36870794392
    ],
    [
     2,
     12,
     -10388282852675
    ],
    [
     2,
     13,
     -14867977449849
    ],
    [
     2,
     14,
     11557953425714
    ],
    [
     2,
     15,
     5361128811107
    ],
    [
     3,
     5,
     -11325681326
    ],
    [
     3,
     6,
     714294811840
    ],
    [
     3,
     7,
     617491740530
    ],
    [
     3,
     8,
     -787334282375
    ],
    [
     3,
     9,
     -1506738139797
    ],
    [
     3,
     10,
     -2776282749444
    ],
    [
     3,
     11,
     -3840801241964
    ],
    [
     3,
     12,
     -5255393998152
    ],
    [
     3,
     13,
     8211649616435
    ],
    [
     3,
     14,
     5287350844304
    ],
    [
     3,
     15,
     2510587761654
    ],
    [
     4,
     4,
     -6260126802
    ],
    [
     4,
     5,
     186825227571
    ],
    [
     4,
     6,
     -203408979306
    ],
    [
     4,
     7,
     64772156044
    ],
    [
     4,
     8,
     -1156745349187
    ],
    [
     4,
     9,
     -944379168251
    ],
    [
     4,
     10,
     -2896707328161
    ],
    [
     4,
     11,
     -3596510278624
    ],
    [
     4,
     12,
     4463372114945
    ],
    [
     4,
     13,
     4704634811495
    ],
    [
     4,
     14,
     -123694335051
    ],
    [
     4,
     15,
     -1520385677834
    ],
    [
     5,
     3,
     -2132185891
    ],
    [
     5,
     4,
     -92115386214
    ],
    [
     5,
     5,
     52922064434
    ],
    [
     5,
     6,
     420906857915
    ],
    [
     5,
     7,
     -261186730225
    ],
    [
     5,
     8,
     -216805238630
    ],
    [
     5,
     9,
     -523751354100
    ],
    [
     5,
     10,
     -2379279696869
    ],
    [
     5,
     11,
     2122632361527
    ],
    [
     5,
     12,
     5416769236273
    ],
    [
     5,
     13,
     1244402610884
    ],
    [
     5,
     14,
     -527462671099
    ],
    [
     5,
     15,
     1323799852335
    ],
    [
     6,
     2,
     -8632951040
    ],
    [
     6,
     3,
     -254565545163
    ],
    [
     6,
     4,
     -68672644819
    ],
    [
     6,
     5,
     -123515072719
    ],
    [
     6,
     6,
     -245503790001
    ],
    [
     6,
     7,
     -191864942969
    ],
    [
     6,
     8,
     -255746698958
    ],
    [
     6,
     9,
     -1137644305782
    ],
    [
     6,
     10,
     -184530970964
    ],
    [
     6,
     11,
     4236136939712
    ],
    [
     6,
     12,
     238150435616
    ],
    [
     6,
     13,
     -1034966266758
    ],
    [
     6,
     14,
     514837017659
    ],
    [
     6,
     15,
     -202936020460
    ],
    [
     7,
     1,
     -48344688537
    ],
    [
     7,
     2,
     95726429551
    ],
    [
     7,
     3,
     7915259785
    ],
    [
     7,
     4,
     -154061971383
    ],
    [
     7,
     5,
     246861193416
    ],
    [
     7,
     6,
     59622870383
    ],
    [
     7,
     7,
     224902803864
    ],
    [
     7,
     8,
     -169344905825
    ],
    [
     7,
     9,
     -372891758438
    ],
    [
     7,
     10,
     3763228002879
    ],
    [
     7,
     11,
     132522790019
    ],
    [
     7,
     12,
     -1074503952313
    ],
    [
     7,
     13,
     550331396007
    ],
    [
     7,
     14,
     -21783776989
    ],
    [
     7,
     15,
     178260081600
    ],
    [
     8,
     0,
     231913497138
    ],
    [
     8,
     1,
     389065485063
    ],
    [
     8,
     2,
     -200193669092
    ],
    [
     8,
     3,
     97411007277
    ],
    [
     8,
     4,
     225021969875
    ],
    [
     8,
     5,
     106817077416
    ],
    [
     8,
     6,
     3399140857
    ],
    [
     8,
     7,
     175132983497
    ],
    [
     8,
     8,
     -457896475703
    ],
    [
     8,
     9,
     3482744745631
    ],
    [
     8,
     10,
     -19238071073
    ],
    [
     8,
     11,
     -1079341464459
    ],
    [
     8,
     12,
     200739000643
    ],
    [
     8,
     13,
     -170355186671
    ],
    [
     8,
     14,
     54902673697
    ],
    [
     8,
     15,
     -20603206790
    ],
    [
     9,
     0,
     -643783990268
    ],
    [
     9,
     1,
     73258205570
    ],
    [
     9,
     2,
     189073835894
    ],
    [
     9,
     3,
     122433751534
    ],
    [
     9,
     4,
     93900925070
    ],
    [
     9,
     5,
     13495953380
    ],
    [
     9,
     6,
     226164362377
    ],
    [
     9,
     7,
     -206878371899
    ],
    [
     9,
     8,
     3041157105890
    ],
    [
     9,
     9,
     163835232873
    ],
    [
     9,
     10,
     -909965140641
    ],
    [
     9,
     11,
     160639911810
    ],
    [
     9,
     12,
     -146766681840
    ],
    [
     9,
     13,
     64803017110
    ],
    [
     9,
     14,
     14409750314
    ],
    [
     10,
     0,
     1708629866942
    ],
    [
     10,
     1,
     -172515240083
    ],
    [
     10,
     2,
     -270253376433
    ],
    [
     10,
     3,
     48407859657
    ],
    [
     10,
     4,
     76941849851
    ],
    [
     10,
     5,
     131661377438
    ],
    [
     10,
     6,
     7479979330
    ],
    [
     10,
     7,
     2450202819069
    ],
    [
     10,
     8,
     114632035291
    ],
    [
     10,
     9,
     -670037358775
    ],
    [
     10,
     10,
     24816205469
    ],
    [
     10,
     11,
     -143035915943
    ],
    [
     10,
     12,
     24912316347
    ],
    [
     10,
     13,
     -1108151768
    ],
    [
     11,
     0,
     -958810294155
    ],
    [
     11,
     1,
     -608098809155
    ],
    [
     11,
     2,
     -74513193608
    ],
    [
     11,
     3,
     183855935496
    ],
    [
     11,
     4,
     102061773511
    ],
    [
     11,
     5,
     285988607395
    ],
    [
     11,
     6,
     1917538011318
    ],
    [
     11,
     7,
     138879515786
    ],
    [
     11,
     8,
     -497356380400
    ],
    [
     11,
     9,
     23774220729
    ],
    [
     11,
     10,
     -119746915542
    ],
    [
     11,
     11,
     27884310811
    ],
    [
     11,
     12,
     6529471761
    ],
    [
     12,
     0,
     -317606029940
    ],
    [
     12,
     1,
     -498935903866
    ],
    [
     12,
     2,
     -60741738029
    ],
    [
     12,
     3,
     -59418358378
    ],
    [
     12,
     4,
     456615704188
    ],
    [
     12,
     5,
     1364661713617
    ],
    [
     12,
     6,
     162500582707
    ],
    [
     12,
     7,
     -304237409772
    ],
    [
     12,
     8,
     -8410547440
    ],
    [
     12,
     9,
     -64928063950
    ],
    [
     12,
     10,
     8387126825
    ],
    [
     12,
     11,
     8476424163
    ],
    [
     13,
     0,
     -1323325303493
    ],
    [
     13,
     1,
     -1013154988828
    ],
    [
     13,
     2,
     -217058667049
    ],
    [
     13,
     3,
     359101444678
    ],
    [
     13,
     4,
     850791933520
    ],
    [
     13,
     5,
     148165424933
    ],
    [
     13,
     6,
     -159433079067
    ],
    [
     13,
     7,
     -17758898557
    ],
    [
     13,
     8,
     -48623482122
    ],
    [
     13,
     9,
     8739827292
    ],
    [
     13,
     10,
     839967735
    ],
    [
     14,
     0,
     -2880759097687
    ],
    [
     14,
     1,
     -353053677852
    ],
    [
     14,
     2,
     166601251759
    ],
    [
     14,
     3,
     310018888764
    ],
    [
     14,
     4,
     117369297957
    ],
    [
     14,
     5,
     -43197651935
    ],
    [
     14,
     6,
     -9622404634
    ],
    [
     14,
     7,
     -16812744448
    ],
    [
     14,
     8,
     -3959546450
    ],
    [
     14,
     9,
     1027505905
    ]
   ]
  },
  {
   "t": 8,
   "l": 54477764016,
   "a": [
    [
     0,
     8,
     1243759516519
    ],
    [
     0,
     9,
     -522638347962
    ],
    [
     0,
     10,
     2141050698707
    ],
    [
     0,
     11,
     18096182778999
    ],
    [
     0,
     12,
     -8245094148363
    ],
    [
     0,
     13,
     -29605011311888
    ],
    [
     0,
     14,
     -31337779114015
    ],
    [
     0,
     15,
     -1711125713500
    ],
    [
     1,
     7,
     247680178727
    ],
    [
     1,
     8,
     -480825662384
    ],
    [
     1,
     9,
     -804294390959
    ],
    [
     1,
     10,
     8863477206088
    ],
    [
     1,
     11,
     -1159358229346
    ],
    [
     1,
     12,
     -13612085367839
    ],
    [
     1,
     13,
     -2413965022357
    ],
    [
     1,
     14,
     9443127449202
    ],
    [
     1,
     15,
     -927838533107
    ],
    [
     2,
     6,
     -89163846432
    ],
    [
     2,
     7,
     35985487025
    ],
    [
     2,
     8,
     266141436190
    ],
    [
     2,
     9,
     2783734151677
    ],
    [
     2,
     10,
     -458252809079
    ],
    [
     2,
     11,
     -4947010385820
    ],
    [
     2,
     12,
     -486358546407
    ],
    [
     2,
     13,
     5435347624235
    ],
    [
     2,
     14,
     -54312884351
    ],
    [
     2,
     15,
     1311138873258
    ],
    [
     3,
     5,
     -38620911023
    ],
    [
     3,
     6,
     184050433751
    ],
    [
     3,
     7,
     294423514015
    ],
    [
     3,
     8,
     311254636401
    ],
    [
     3,
     9,
     -242885240618
    ],
    [
     3,
     10,
     -2142043250539
    ],
    [
     3,
     11,
     -127085892517
    ],
    [
     3,
     12,
     3298597333318
    ],
    [
     3,
     13,
     -84916716772
    ],
    [
     3,
     14,
     626717072582
    ],
    [
     3,
     15,
     911834077206
    ],
    [
     4,
     4,
     -389216110
    ],
    [
     4,
     5,
     32200395043
    ],
    [
     4,
     6,
     162774779105
    ],
    [
     4,
     7,
     -410264760436
    ],
    [
     4,
     8,
     75376611170
    ],
    [
     4,
     9,
     -757774770842
    ],
    [
     4,
     10,
     -538651159932
    ],
    [
     4,
     11,
     1452625026554
    ],
    [
     4,
     12,
     16533946698
    ],
    [
     4,
     13,
     13672847559
    ],
    [
     4,
     14,
     188393122044
    ],
    [
     4,
     15,
     -367082871793
    ],
    [
     5,
     3,
     26919929934
    ],
    [
     5,
     4,
     -26045919538
    ],
    [
     5,
     5,
     26268630658
    ],
    [
     5,
     6,
     -246431781152
    ],
    [
     5,
     7,
     203546537002
    ],
    [
     5,
     8,
     -135387796463
    ],
    [
     5,
     9,
     -254178546951
    ],
    [
     5,
     10,
     540203542979
    ],
    [
     5,
     11,
     142514508018
    ],
    [
     5,
     12,
     165842163401
    ],
    [
     5,
     13,
     370221097107
    ],
    [
     5,
     14,
     -23854382852
    ],
    [
     5,
     15,
     463955642875
    ],
    [
     6,
     2,
     2073050643
    ],
    [
     6,
     3,
     -51184239876
    ],
    [
     6,
     4,
     -88322949924
    ],
    [
     6,
     5,
     72327250656
    ],
    [
     6,
     6,
     53354216712
    ],
    [
     6,
     7,
     71645705747
    ],
    [
     6,
     8,
     -126037070339
    ],
    [
     6,
     9,
     143339267986
    ],
    [
     6,
     10,
     -858526025
    ],
    [
     6,
     11,
     -22979124553
    ],
    [
     6,
     12,
     245965546157
    ],
    [
     6,
     13,
     -84425349174
    ],
    [
     6,
     14,
     394701541740
    ],
    [
     6,
     15,
     -85418476384
    ],
    [
     7,
     1,
     -40692362611
    ],
    [
     7,
     2,
     -1057729200
    ],
    [
     7,
     3,
     -76360844531
    ],
    [
     7,
     4,
     144628088072
    ],
    [
     7,
     5,
     -76254459609
    ],
    [
     7,
     6,
     27630292068
    ],
    [
     7,
     7,
     28737870802
    ],
    [
     7,
     8,
     -41113011814
    ],
    [
     7,
     9,
     72418726681
    ],
    [
     7,
     10,
     -129650254016
    ],
    [
     7,
     11,
     191823217071
    ],
    [
     7,
     12,
     -87741575204
    ],
    [
     7,
     13,
     376097415747
    ],
    [
     7,
     14,
     -62664116037
    ],
    [
     7,
     15,
     65508688818
    ],
    [
     8,
     0,
     47778737207
    ],
    [
     8,
     1,
     98226554684
    ],
    [
     8,
     2,
     43922253813
    ],
    [
     8,
     3,
     35439632244
    ],
    [
     8,
     4,
     -68809403992
    ],
    [
     8,
     5,
     -7285257376
    ],
    [
     8,
     6,
     -8520798300
    ],
    [
     8,
     7,
     -63590785580
    ],
    [
     8,
     8,
     2642591010
    ],
    [
     8,
     9,
     -87726044205
    ],
    [
     8,
     10,
     133302776660
    ],
    [
     8,
     11,
     -119799613113
    ],
    [
     8,
     12,
     288289221946
    ],
    [
     8,
     13,
     -158303424438
    ],
    [
     8,
     14,
     9640388686
    ],
    [
     8,
     15,
     -10948529511
    ],
    [
     9,
     0,
     -50505161020
    ],
    [
     9,
     1,
     132008367631
    ],
    [
     9,
     2,
     -209123772507
    ],
    [
     9,
     3,
     29892023273
    ],
    [
     9,
     4,
     37146906403
    ],
    [
     9,
     5,
     61239771655
    ],
    [
     9,
     6,
     -22098001889
    ],
    [
     9,
     7,
     29915371337
    ],
    [
     9,
     8,
     -80364987669
    ],
    [
     9,
     9,
     162167145730
    ],
    [
     9,
     10,
     -78631495642
    ],
    [
     9,
     11,
     262198567705
    ],
    [
     9,
     12,
     -107931453028
    ],
    [
     9,
     13,
     17803258778
    ],
    [
     9,
     14,
     4764229757
    ],
    [
     10,
     0,
     100327268085
    ],
    [
     10,
     1,
     -156878297540
    ],
    [
     10,
     2,
     51567904666
    ],
    [
     10,
     3,
     74280540156
    ],
    [
     10,
     4,
     34020720339
    ],
    [
     10,
     5,
     -5366680500
    ],
    [
     10,
     6,
     -15084441946
    ],
    [
     10,
     7,
     -69538052157
    ],
    [
     10,
     8,
     109810410948
    ],
    [
     10,
     9,
     -59896696479
    ],
    [
     10,
     10,
     188896307875
    ],
    [
     10,
     11,
     -101142162612
    ],
    [
     10,
     12,
     18146876960
    ],
    [
     10,
     13,
     -2599967070
    ],
    [
     11,
     0,
     1213107908544
    ],
    [
     11,
     1,
     85573469740
    ],
    [
     11,
     2,
     34216390342
    ],
    [
     11,
     3,
     10700620562
    ],
    [
     11,
     4,
     25971210156
    ],
    [
     11,
     5,
     -23214015077
    ],
    [
     11,
     6,
     -28049319657
    ],
    [
     11,
     7,
     101502631538
    ],
    [
     11,
     8,
     -52660341495
    ],
    [
     11,
     9,
     137763689166
    ],
    [
     11,
     10,
     -75354606311
    ],
    [
     11,
     11,
     8801351311
    ],
    [
     11,
     12,
     4696310645
    ],
    [
     12,
     0,
     -203039865379
    ],
    [
     12,
     1,
     -316127997947
    ],
    [
     12,
     2,
     -96503426204
    ],
    [
     12,
     3,
     -23163808820
    ],
    [
     12,
     4,
     -36316559106
    ],
    [
     12,
     5,
     -30232108543
    ],
    [
     12,
     6,
     82728772326
    ],
    [
     12,
     7,
     -37571208016
    ],
    [
     12,
     8,
     76475177482
    ],
    [
     12,
     9,
     -49743457947
    ],
    [
     12,
     10,
     7189687762
    ],
    [
     12,
     11,
     -1236330177
    ],
    [
     13,
     0,
     -1763897372760
    ],
    [
     13,
     1,
     -176870814407
    ],
    [
     13,
     2,
     -93239244752
    ],
    [
     13,
     3,
     -32762053755
    ],
    [
     13,
     4,
     -10803473269
    ],
    [
     13,
     5,
     49587188486
    ],
    [
     13,
     6,
     -19112539171
    ],
    [
     13,
     7,
     35628916073
    ],
    [
     13,
     8,
     -32497286662
    ],
    [
     13,
     9,
     4365598127
    ],
    [
     13,
     10,
     2097789845
    ],
    [
     14,
     0,
     -345451152880
    ],
    [
     14,
     1,
     -134416623002
    ],
    [
     14,
     2,
     -15564860327
    ],
    [
     14,
     3,
     -22469505634
    ],
    [
     14,
     4,
     35476123045
    ],
    [
     14,
     5,
     -10878035853
    ],
    [
     14,
     6,
     16899724703
    ],
    [
     14,
     7,
     -14913193282
    ],
    [
     14,
     8,
     -687522282
    ],
    [
     14,
     9,
     188700519
    ]
   ]
  },
  {
   "t": 9,
   "l": 51021060855,
   "a": [
    [
     0,
     9,
     -881084885021
    ],
    [
     0,
     10,
     -18692687458560
    ],
    [
     0,
     11,
     16642280919699
    ],
    [
     0,
     12,
     78357243843637
    ],
    [
     0,
     13,
     26538697128493
    ],
    [
     0,
     14,
     -19100277328489
    ],
    [
     0,
     15,
     -132651007130744
    ],
    [
     1,
     8,
     -192630385269
    ],
    [
     1,
     9,
     -4935062513069
    ],
    [
     1,
     10,
     -1940817773970
    ],
    [
     1,
     11,
     3258818310256
    ],
    [
     1,
     12,
     21915939924640
    ],
    [
     1,
     13,
     -4139532538224
    ],
    [
     1,
     14,
     -51425626891200
    ],
    [
     1,
     15,
     20727227151114
    ],
    [
     2,
     7,
     -115405827654
    ],
    [
     2,
     8,
     -2008057741481
    ],
    [
     2,
     9,
     -211197407565
    ],
    [
     2,
     10,
     351713899897
    ],
    [
     2,
     11,
     -1039734947936
    ],
    [
     2,
     12,
     3662301997897
    ],
    [
     2,
     13,
     -18900593361648
    ],
    [
     2,
     14,
     23549065379767
    ],
    [
     2,
     15,
     7109857454038
    ],
    [
     3,
     6,
     -81446349367
    ],
    [
     3,
     7,
     -442165598439
    ],
    [
     3,
     8,
     204235750754
    ],
    [
     3,
     9,
     -411900011102
    ],
    [
     3,
     10,
     857486507
    ],
    [
     3,
     11,
     -3548349568045
    ],
    [
     3,
     12,
     -9914802918301
    ],
    [
     3,
     13,
     19357466157578
    ],
    [
     3,
     14,
     7673514637738
    ],
    [
     3,
     15,
     -1759210108019
    ],
    [
     4,
     5,
     -13401738285
    ],
    [
     4,
     6,
     52342045637
    ],
    [
     4,
     7,
     302921914977
    ],
    [
     4,
     8,
     -409679261753
    ],
    [
     4,
     9,
     107729515071
    ],
    [
     4,
     10,
     -1632402942644
    ],
    [
     4,
     11,
     -7628341279590
    ],
    [
     4,
     12,
     9805769355615
    ],
    [
     4,
     13,
     3327400818743
    ],
    [
     4,
     14,
     136721440947
    ],
    [
     4,
     15,
     -30921444953
    ],
    [
     5,
     4,
     13866581812
    ],
    [
     5,
     5,
     18136953629
    ],
    [
     5,
     6,
     13178996710
    ],
    [
     5,
     7,
     -337866768747
    ],
    [
     5,
     8,
     213068752108
    ],
    [
     5,
     9,
     -484317962784
    ],
    [
     5,
     10,
     -3256225413929
    ],
    [
     5,
     11,
     2609399422363
    ],
    [
     5,
     12,
     -2499230464685
    ],
    [
     5,
     13,
     -2483078776918
    ],
    [
     5,
     14,
     -1275076614534
    ],
    [
     5,
     15,
     -1194139513720
    ],
    [
     6,
     3,
     26333080055
    ],
    [
     6,
     4,
     35851440569
    ],
    [
     6,
     5,
     46013954520
    ],
    [
     6,
     6,
     160278829405
    ],
    [
     6,
     7,
     266038046461
    ],
    [
     6,
     8,
     -46090208348
    ],
    [
     6,
     9,
     -805940068815
    ],
    [
     6,
     10,
     289900598565
    ],
    [
     6,
     11,
     -4985398234137
    ],
    [
     6,
     12,
     -2746502964758
    ],
    [
     6,
     13,
     -1799377225623
    ],
    [
     6,
     14,
     -85553424526
    ],
    [
     6,
     15,
     811465930776
    ],
    [
     7,
     2,
     3509818738
    ],
    [
     7,
     3,
     -668753060
    ],
    [
     7,
     4,
     -161815590619
    ],
    [
     7,
     5,
     -97683308674
    ],
    [
     7,
     6,
     -181939764738
    ],
    [
     7,
     7,
     -232882117701
    ],
    [
     7,
     8,
     -245431130248
    ],
    [
     7,
     9,
     -1220857566820
    ],
    [
     7,
     10,
     -6242373030507
    ],
    [
     7,
     11,
     -3994322606055
    ],
    [
     7,
     12,
     -2714906374420
    ],
    [
     7,
     13,
     -1152285832924
    ],
    [
     7,
     14,
     293898402568
    ],
    [
     7,
     15,
     -254023585512
    ],
    [
     8,
     1,
     -28302005125
    ],
    [
     8,
     2,
     168630841102
    ],
    [
     8,
     3,
     41960573765
    ],
    [
     8,
     4,
     193390130549
    ],
    [
     8,
     5,
     22477164496
    ],
    [
     8,
     6,
     119520387032
    ],
    [
     8,
     7,
     292826311431
    ],
    [
     8,
     8,
     -1218992539380
    ],
    [
     8,
     9,
     -5863184973198
    ],
    [
     8,
     10,
     -3474337459163
    ],
    [
     8,
     11,
     -2747463917311
    ],
    [
     8,
     12,
     -1009528962528
    ],
    [
     8,
     13,
     172570622202
    ],
    [
     8,
     14,
     9139193014
    ],
    [
     8,
     15,
     29814177907
    ],
    [
     9,
     0,
     -89307419965
    ],
    [
     9,
     1,
     -123069413501
    ],
    [
     9,
     2,
     -13574287731
    ],
    [
     9,
     3,
     34149911471
    ],
    [
     9,
     4,
     -76773285632
    ],
    [
     9,
     5,
     156498015860
    ],
    [
     9,
     6,
     258097317982
    ],
    [
     9,
     7,
     -702199047452
    ],
    [
     9,
     8,
     -5110734679210
    ],
    [
     9,
     9,
     -2928461189518
    ],
    [
     9,
     10,
     -2333415856812
    ],
    [
     9,
     11,
     -1079486338454
    ],
    [
     9,
     12,
     75544576616
    ],
    [
     9,
     13,
     -124627993611
    ],
    [
     9,
     14,
     47944909236
    ],
    [
     9,
     15,
     -10529514233
    ],
    [
     10,
     0,
     -1174692937819
    ],
    [
     10,
     1,
     188676455061
    ],
    [
     10,
     2,
     -165535327245
    ],
    [
     10,
     3,
     -18480188137
    ],
    [
     10,
     4,
     47229857339
    ],
    [
     10,
     5,
     110036282291
    ],
    [
     10,
     6,
     70145963678
    ],
    [
     10,
     7,
     -3947942891106
    ],
    [
     10,
     8,
     -2258731162177
    ],
    [
     10,
     9,
     -1849322432927
    ],
    [
     10,
     10,
     -793652794600
    ],
    [
     10,
     11,
     -33730557671
    ],
    [
     10,
     12,
     -58925619715
    ],
    [
     10,
     13,
     2738066584
    ],
    [
     10,
     14,
     27680492521
    ],
    [
     11,
     0,
     -15723824358
    ],
    [
     11,
     1,
     -197482247846
    ],
    [
     11,
     2,
     110478777746
    ],
    [
     11,
     3,
     18946927630
    ],
    [
     11,
     4,
     18478101492
    ],
    [
     11,
     5,
     802427654171
    ],
    [
     11,
     6,
     -2714273323490
    ],
    [
     11,
     7,
     -1599899076418
    ],
    [
     11,
     8,
     -1333757155979
    ],
    [
     11,
     9,
     -596166089747
    ],
    [
     11,
     10,
     -14444867935
    ],
    [
     11,
     11,
     -94360031589
    ],
    [
     11,
     12,
     7259814251
    ],
    [
     11,
     13,
     -1378224073
    ],
    [
     12,
     0,
     96531240133
    ],
    [
     12,
     1,
     125098207587
    ],
    [
     12,
     2,
     -106931492138
    ],
    [
     12,
     3,
     46699152189
    ],
    [
     12,
     4,
     1372840900271
    ],
    [
     12,
     5,
     -1551296574778
    ],
    [
     12,
     6,
     -930948872759
    ],
    [
     12,
     7,
     -846638029743
    ],
    [
     12,
     8,
     -378701919638
    ],
    [
     12,
     9,
     -19184869136
    ],
    [
     12,
     10,
     -39543770718
    ],
    [
     12,
     11,
     -10226208947
    ],
    [
     12,
     12,
     11610139466
    ],
    [
     13,
     0,
     276632663931
    ],
    [
     13,
     1,
     -719806234216
    ],
    [
     13,
     2,
     23108568323
    ],
    [
     13,
     3,
     1405219660229
    ],
    [
     13,
     4,
     -632891277101
    ],
    [
     13,
     5,
     -446524015203
    ],
    [
     13,
     6,
     -429757404372
    ],
    [
     13,
     7,
     -204083204669
    ],
    [
     13,
     8,
     -15791359325
    ],
    [
     13,
     9,
     -26023758396
    ],
    [
     13,
     10,
     4148301691
    ],
    [
     13,
     11,
     381643945
    ],
    [
     14,
     0,
     -912748509879
    ],
    [
     14,
     1,
     -334114637978
    ],
    [
     14,
     2,
     912511088645
    ],
    [
     14,
     3,
     -126033779338
    ],
    [
     14,
     4,
     -98129456305
    ],
    [
     14,
     5,
     -150835127617
    ],
    [
     14,
     6,
     -70527315838
    ],
    [
     14,
     7,
     -14980759355
    ],
    [
     14,
     8,
     -12831568332
    ],
    [
     14,
     9,
     -924218236
    ],
    [
     14,
     10,
     4382839853
    ]
   ]
  },
  {
   "t": 9,
   "l": 2154090524,
   "a": [
    [
     0,
     9,
     -755153312474
    ],
    [
     0,
     10,
     3158631254124
    ],
    [
     0,
     11,
     6869681854518
    ],
    [
     0,
     12,
     9226082395988
    ],
    [
     0,
     13,
     -2762364819622
    ],
    [
     0,
     14,
     12899778127027
    ],
    [
     0,
     15,
     -6454516195160
    ],
    [
     1,
     8,
     -308506946566
    ],
    [
     1,
     9,
     1178562080839
    ],
    [
     1,
     10,
     790566711212
    ],
    [
     1,
     11,
     2764791344696
    ],
    [
     1,
     12,
     -1170151933529
    ],
    [
     1,
     13,
     4899661426034
    ],
    [
     1,
     14,
     -3505784140477
    ],
    [
     1,
     15,
     6372545184896
    ],
    [
     2,
     7,
     -66846368882
    ],
    [
     2,
     8,
     116598482198
    ],
    [
     2,
     9,
     165010732469
    ],
    [
     2,
     10,
     882814192058
    ],
    [
     2,
     11,
     -1135452308704
    ],
    [
     2,
     12,
     3917082428695
    ],
    [
     2,
     13,
     -305621996964
    ],
    [
     2,
     14,
     3960336936100
    ],
    [
     2,
     15,
     356097677137
    ],
    [
     3,
     6,
     -17416584622
    ],
    [
     3,
     7,
     20707772734
    ],
    [
     3,
     8,
     -98405933501
    ],
    [
     3,
     9,
     209926935736
    ],
    [
     3,
     10,
     -410105582692
    ],
    [
     3,
     11,
     1481485192679
    ],
    [
     3,
     12,
     415305858521
    ],
    [
     3,
     13,
     3164287403110
    ],
    [
     3,
     14,
     764107042600
    ],
    [
     3,
     15,
     239110164254
    ],
    [
     4,
     5,
     9584933226
    ],
    [
     4,
     6,
     -9968729231
    ],
    [
     4,
     7,
     -126191049205
    ],
    [
     4,
     8,
     -79427506191
    ],
    [
     4,
     9,
     49921062787
    ],
    [
     4,
     10,
     569690171654
    ],
    [
     4,
     11,
     -96642389551
    ],
    [
     4,
     12,
     1833021622221
    ],
    [
     4,
     13,
     672535542060
    ],
    [
     4,
     14,
     1027551065764
    ],
    [
     4,
     15,
     252306930660
    ],
    [
     5,
     4,
     1136568659
    ],
    [
     5,
     5,
     -21822290487
    ],
    [
     5,
     6,
     -64458707581
    ],
    [
     5,
     7,
     -220154317646
    ],
    [
     5,
     8,
     235090865598
    ],
    [
     5,
     9,
     -32037791249
    ],
    [
     5,
     10,
     -118587357972
    ],
    [
     5,
     11,
     860614240514
    ],
    [
     5,
     12,
     313950697767
    ],
    [
     5,
     13,
     587417540903
    ],
    [
     5,
     14,
     -171191857106
    ],
    [
     5,
     15,
     -459304930095
    ],
    [
     6,
     3,
     -1561879227
    ],
    [
     6,
     4,
     17482100724
    ],
    [
     6,
     5,
     13175694941
    ],
    [
     6,
     6,
     -38576746094
    ],
    [
     6,
     7,
     167575238987
    ],
    [
     6,
     8,
     -2575525447
    ],
    [
     6,
     9,
     -61347089970
    ],
    [
     6,
     10,
     490258442242
    ],
    [
     6,
     11,
     223457186950
    ],
    [
     6,
     12,
     562460458178
    ],
    [
     6,
     13,
     -314506034311
    ],
    [
     6,
     14,
     -52879716438
    ],
    [
     6,
     15,
     297440486690
    ],
    [
     7,
     2,
     10143335432
    ],
    [
     7,
     3,
     2789601593
    ],
    [
     7,
     4,
     58774745570
    ],
    [
     7,
     5,
     74739836763
    ],
    [
     7,
     6,
     76249069
    ],
    [
     7,
     7,
     -41886860051
    ],
    [
     7,
     8,
     -7054292217
    ],
    [
     7,
     9,
     154694120625
    ],
    [
     7,
     10,
     190980131010
    ],
    [
     7,
     11,
     356817809918
    ],
    [
     7,
     12,
     -470177755707
    ],
    [
     7,
     13,
     -276686290287
    ],
    [
     7,
     14,
     131461389758
    ],
    [
     7,
     15,
     44637496866
    ],
    [
     8,
     1,
     2425560642
    ],
    [
     8,
     2,
     -19815469409
    ],
    [
     8,
     3,
     17525737708
    ],
    [
     8,
     4,
     53482308972
    ],
    [
     8,
     5,
     -104820859155
    ],
    [
     8,
     6,
     3161882381
    ],
    [
     8,
     7,
     -7593427387
    ],
    [
     8,
     8,
     -1106179948
    ],
    [
     8,
     9,
     108057111823
    ],
    [
     8,
     10,
     283124539006
    ],
    [
     8,
     11,
     -553640579330
    ],
    [
     8,
     12,
     -283076210897
    ],
    [
     8,
     13,
     45425076012
    ],
    [
     8,
     14,
     17112295731
    ],
    [
     8,
     15,
     15492627464
    ],
    [
     9,
     0,
     -78515797950
    ],
    [
     9,
     1,
     -15971750325
    ],
    [
     9,
     2,
     -41263578721
    ],
    [
     9,
     3,
     2062069489
    ],
    [
     9,
     4,
     -72322387243
    ],
    [
     9,
     5,
     17771751858
    ],
    [
     9,
     6,
     11462566195
    ],
    [
     9,
     7,
     -60277833643
    ],
    [
     9,
     8,
     121584905966
    ],
    [
     9,
     9,
     249256720750
    ],
    [
     9,
     10,
     -457294669283
    ],
    [
     9,
     11,
     -274323959312
    ],
    [
     9,
     12,
     1074238758
    ],
    [
     9,
     13,
     6829287151
    ],
    [
     9,
     14,
     18818910811
    ],
    [
     9,
     15,
     18533488595
    ],
    [
     10,
     0,
     170033861585
    ],
    [
     10,
     1,
     -82621792780
    ],
    [
     10,
     2,
     -95968646568
    ],
    [
     10,
     3,
     43935572447
    ],
    [
     10,
     4,
     -3376161410
    ],
    [
     10,
     5,
     18107663323
    ],
    [
     10,
     6,
     -79105170572
    ],
    [
     10,
     7,
     100337039061
    ],
    [
     10,
     8,
     227298499796
    ],
    [
     10,
     9,
     -351629055573
    ],
    [
     10,
     10,
     -188661237481
    ],
    [
     10,
     11,
     -14556831722
    ],
    [
     10,
     12,
     -7416979155
    ],
    [
     10,
     13,
     16198761974
    ],
    [
     10,
     14,
     -4566796880
    ],
    [
     11,
     0,
     82373282828
    ],
    [
     11,
     1,
     -58485719641
    ],
    [
     11,
     2,
     122821607762
    ],
    [
     11,
     3,
     -36706976421
    ],
    [
     11,
     4,
     15934182738
    ],
    [
     11,
     5,
     -23977762734
    ],
    [
     11,
     6,
     91044855067
    ],
    [
     11,
     7,
     195735550900
    ],
    [
     11,
     8,
     -229767179717
    ],
    [
     11,
     9,
     -137398365323
    ],
    [
     11,
     10,
     -1765637035
    ],
    [
     11,
     11,
     5300599339
    ],
    [
     11,
     12,
     16949296501
    ],
    [
     11,
     13,
     7287218970
    ],
    [
     12,
     0,
     280451798809
    ],
    [
     12,
     1,
     54419380703
    ],
    [
     12,
     2,
     -48312051940
    ],
    [
     12,
     3,
     -29470029545
    ],
    [
     12,
     4,
     7977659329
    ],
    [
     12,
     5,
     65760659541
    ],
    [
     12,
     6,
     142865637410
    ],
    [
     12,
     7,
     -136410091302
    ],
    [
     12,
     8,
     -88853853950
    ],
    [
     12,
     9,
     -12311850497
    ],
    [
     12,
     10,
     1204292204
    ],
    [
     12,
     11,
     12898362575
    ],
    [
     12,
     12,
     -339108082
    ],
    [
     13,
     0,
     -210132948554
    ],
    [
     13,
     1,
     172205865087
    ],
    [
     13,
     2,
     -22604231276
    ],
    [
     13,
     3,
     44990391814
    ],
    [
     13,
     4,
     55519561784
    ],
    [
     13,
     5,
     91154917540
    ],
    [
     13,
     6,
     -64610320106
    ],
    [
     13,
     7,
     -48995024572
    ],
    [
     13,
     8,
     -13343715020
    ],
    [
     13,
     9,
     607969036
    ],
    [
     13,
     10,
     10653019676
    ],
    [
     13,
     11,
     2422064069
    ],
    [
     14,
     0,
     877025250963
    ],
    [
     14,
     1,
     16279081984
    ],
    [
     14,
     2,
     11954495252
    ],
    [
     14,
     3,
     24135518009
    ],
    [
     14,
     4,
     43020382847
    ],
    [
     14,
     5,
     -14476082787
    ],
    [
     14,
     6,
     -12563229651
    ],
    [
     14,
     7,
     -7331237268
    ],
    [
     14,
     8,
     -2724224257
    ],
    [
     14,
     9,
     4740052377
    ],
    [
     14,
     10,
     1766411566
    ]
   ]
  },
  {
   "t": 10,
   "l": 186234876918,
   "a": [
    [
     0,
     10,
     813565389344
    ],
    [
     0,
     11,
     -17923037988504
    ],
    [
     0,
     12,
     -17389158536213
    ],
    [
     0,
     13,
     104603964236295
    ],
    [
     0,
     14,
     70770282851593
    ],
    [
     0,
     15,
     -50558197590324
    ],
    [
     1,
     9,
     263721695846
    ],
    [
     1,
     10,
     -2324019346967
    ],
    [
     1,
     11,
     -11213588377621
    ],
    [
     1,
     12,
     15902258671171
    ],
    [
     1,
     13,
     42532528453558
    ],
    [
     1,
     14,
     -33920295878878
    ],
    [
     1,
     15,
     -10755138589389
    ],
    [
     2,
     8,
     32115785428
    ],
    [
     2,
     9,
     -1132642066947
    ],
    [
     2,
     10,
     -4348319174481
    ],
    [
     2,
     11,
     7790312536559
    ],
    [
     2,
     12,
     5986611893791
    ],
    [
     2,
     13,
     -18189999005282
    ],
    [
     2,
     14,
     8556546801831
    ],
    [
     2,
     15,
     8556522798670
    ],
    [
     3,
     7,
     -89645319777
    ],
    [
     3,
     8,
     -304994384256
    ],
    [
     3,
     9,
     -551705866685
    ],
    [
     3,
     10,
     2988974468456
    ],
    [
     3,
     11,
     2916817450214
    ],
    [
     3,
     12,
     -16175548732111
    ],
    [
     3,
     13,
     5307839137449
    ],
    [
     3,
     14,
     2611179845803
    ],
    [
     3,
     15,
     6394077653575
    ],
    [
     4,
     6,
     -54003612797
    ],
    [
     4,
     7,
     38975350292
    ],
    [
     4,
     8,
     651203336086
    ],
    [
     4,
     9,
     502731725729
    ],
    [
     4,
     10,
     1263529108972
    ],
    [
     4,
     11,
     -7754717726445
    ],
    [
     4,
     12,
     256887519978
    ],
    [
     4,
     13,
     -8198540014171
    ],
    [
     4,
     14,
     3999688839770
    ],
    [
     4,
     15,
     2253703980485
    ],
    [
     5,
     5,
     1751496638
    ],
    [
     5,
     6,
     44109002646
    ],
    [
     5,
     7,
     730252637788
    ],
    [
     5,
     8,
     -407402858945
    ],
    [
     5,
     9,
     588455057694
    ],
    [
     5,
     10,
     -3085095504406
    ],
    [
     5,
     11,
     -847769541157
    ],
    [
     5,
     12,
     -15599380687544
    ],
    [
     5,
     13,
     1082458641761
    ],
    [
     5,
     14,
     2284037468901
    ],
    [
     5,
     15,
     2212974915770
    ],
    [
     6,
     4,
     19143111838
    ],
    [
     6,
     5,
     -9048975616
    ],
    [
     6,
     6,
     135942488971
    ],
    [
     6,
     7,
     -362367611082
    ],
    [
     6,
     8,
     241996492023
    ],
    [
     6,
     9,
     -814994187063
    ],
    [
     6,
     10,
     -1078801206198
    ],
    [
     6,
     11,
     -18245619579434
    ],
    [
     6,
     12,
     -2105476043151
    ],
    [
     6,
     13,
     1217590927293
    ],
    [
     6,
     14,
     1174656474430
    ],
    [
     6,
     15,
     -192368720366
    ],
    [
     7,
     3,
     23861990324
    ],
    [
     7,
     4,
     -509593620
    ],
    [
     7,
     5,
     -196018896483
    ],
    [
     7,
     6,
     85238882192
    ],
    [
     7,
     7,
     158893871080
    ],
    [
     7,
     8,
     239394698935
    ],
    [
     7,
     9,
     -951341050204
    ],
    [
     7,
     10,
     -18246983606359
    ],
    [
     7,
     11,
     -2636080712003
    ],
    [
     7,
     12,
     521208916261
    ],
    [
     7,
     13,
     1317334574708
    ],
    [
     7,
     14,
     392865840382
    ],
    [
     7,
     15,
     896263004468
    ],
    [
     8,
     2,
     -20291446758
    ],
    [
     8,
     3,
     -20602286285
    ],
    [
     8,
     4,
     -337304493927
    ],
    [
     8,
     5,
     67443464610
    ],
    [
     8,
     6,
     -189723290422
    ],
    [
     8,
     7,
     213257162867
    ],
    [
     8,
     8,
     -857936662375
    ],
    [
     8,
     9,
     -17307913641653
    ],
    [
     8,
     10,
     -3247050488565
    ],
    [
     8,
     11,
     -105005375847
    ],
    [
     8,
     12,
     295974116972
    ],
    [
     8,
     13,
     -78031862022
    ],
    [
     8,
     14,
     237611053804
    ],
    [
     8,
     15,
     -56185362049
    ],
    [
     9,
     1,
     -27836430654
    ],
    [
     9,
     2,
     101438753067
    ],
    [
     9,
     3,
     68413415081
    ],
    [
     9,
     4,
     182188219878
    ],
    [
     9,
     5,
     -62990660449
    ],
    [
     9,
     6,
     254371862147
    ],
    [
     9,
     7,
     -247338818036
    ],
    [
     9,
     8,
     -14800974187008
    ],
    [
     9,
     9,
     -3082235381765
    ],
    [
     9,
     10,
     -154475634034
    ],
    [
     9,
     11,
     294747329866
    ],
    [
     9,
     12,
     -147715951162
    ],
    [
     9,
     13,
     344824149439
    ],
    [
     9,
     14,
     3710467011
    ],
    [
     9,
     15,
     71478357301
    ],
    [
     10,
     0,
     -5864127404
    ],
    [
     10,
     1,
     -76329156142
    ],
    [
     10,
     2,
     315396660798
    ],
    [
     10,
     3,
     -174242384448
    ],
    [
     10,
     4,
     -113276525155
    ],
    [
     10,
     5,
     -28177984924
    ],
    [
     10,
     6,
     187528060122
    ],
    [
     10,
     7,
     -11896212596829
    ],
    [
     10,
     8,
     -2780540000159
    ],
    [
     10,
     9,
     -294533664032
    ],
    [
     10,
     10,
     99805699035
    ],
    [
     10,
     11,
     -161359838568
    ],
    [
     10,
     12,
     107515646989
    ],
    [
     10,
     13,
     -17643378871
    ],
    [
     10,
     14,
     -18498828087
    ],
    [
     10,
     15,
     -4422113433
    ],
    [
     11,
     0,
     -475825094003
    ],
    [
     11,
     1,
     363009860762
    ],
    [
     11,
     2,
     -282783033491
    ],
    [
     11,
     3,
     -25241532119
    ],
    [
     11,
     4,
     -77998525569
    ],
    [
     11,
     5,
     614773882525
    ],
    [
     11,
     6,
     -8650722134455
    ],
    [
     11,
     7,
     -2179110640188
    ],
    [
     11,
     8,
     -287086355816
    ],
    [
     11,
     9,
     61051525504
    ],
    [
     11,
     10,
     -99956338148
    ],
    [
     11,
     11,
     132105763481
    ],
    [
     11,
     12,
     -20424941188
    ],
    [
     11,
     13,
     17668870694
    ],
    [
     11,
     14,
     -9654297214
    ],
    [
     12,
     0,
     -1129644201755
    ],
    [
     12,
     1,
     240585300261
    ],
    [
     12,
     2,
     137761608983
    ],
    [
     12,
     3,
     85523134819
    ],
    [
     12,
     4,
     792608326909
    ],
    [
     12,
     5,
     -5587300104991
    ],
    [
     12,
     6,
     -1570797801987
    ],
    [
     12,
     7,
     -258168640730
    ],
    [
     12,
     8,
     -2655405808
    ],
    [
     12,
     9,
     -90860367858
    ],
    [
     12,
     10,
     80937759841
    ],
    [
     12,
     11,
     1609590323
    ],
    [
     12,
     12,
     -7919141834
    ],
    [
     12,
     13,
     -9778552132
    ],
    [
     13,
     0,
     2049469842169
    ],
    [
     13,
     1,
     677958402940
    ],
    [
     13,
     2,
     442357419443
    ],
    [
     13,
     3,
     855941232589
    ],
    [
     13,
     4,
     -2901985341676
    ],
    [
     13,
     5,
     -864586113853
    ],
    [
     13,
     6,
     -151703847327
    ],
    [
     13,
     7,
     20699793698
    ],
    [
     13,
     8,
     -53247549563
    ],
    [
     13,
     9,
     38093837817
    ],
    [
     13,
     10,
     3370578365
    ],
    [
     13,
     11,
     7203633783
    ],
    [
     13,
     12,
     -12692129966
    ],
    [
     14,
     0,
     1834989146945
    ],
    [
     14,
     1,
     474467360170
    ],
    [
     14,
     2,
     634849310821
    ],
    [
     14,
     3,
     -1030856576343
    ],
    [
     14,
     4,
     -333309172207
    ],
    [
     14,
     5,
     -70406590339
    ],
    [
     14,
     6,
     11985620924
    ],
    [
     14,
     7,
     -21520171777
    ],
    [
     14,
     8,
     9796387088
    ],
    [
     14,
     9,
     -7447613861
    ],
    [
     14,
     10,
     1746822500
    ],
    [
     14,
     11,
     -5699598311
    ]
   ]
  },
  {
   "t": 10,
   "l": 98879548497,
   "a": [
    [
     0,
     10,
     2962337402511
    ],
    [
     0,
     11,
     -601831954919
    ],
    [
     0,
     12,
     -15150981265304
    ],
    [
     0,
     13,
     29116942623440
    ],
    [
     0,
     14,
     4415013784521
    ],
    [
     0,
     15,
     -64865815035828
    ],
    [
     1,
     9,
     1071562933272
    ],
    [
     1,
     10,
     -768227043460
    ],
    [
     1,
     11,
     -8028335246792
    ],
    [
     1,
     12,
     23592926829751
    ],
    [
     1,
     13,
     -2291998471173
    ],
    [
     1,
     14,
     -40359683977164
    ],
    [
     1,
     15,
     -203460231958
    ],
    [
     2,
     8,
     140607510616
    ],
    [
     2,
     9,
     49795771061
    ],
    [
     2,
     10,
     -2485060377298
    ],
    [
     2,
     11,
     11163270739992
    ],
    [
     2,
     12,
     1750150340847
    ],
    [
     2,
     13,
     -23104726748632
    ],
    [
     2,
     14,
     -1485532348003
    ],
    [
     2,
     15,
     185651179300
    ],
    [
     3,
     7,
     -90758077750
    ],
    [
     3,
     8,
     219303005998
    ],
    [
     3,
     9,
     13531478254
    ],
    [
     3,
     10,
     4187321923275
    ],
    [
     3,
     11,
     953919051613
    ],
    [
     3,
     12,
     -11834511010290
    ],
    [
     3,
     13,
     -1752931192319
    ],
    [
     3,
     14,
     435462161782
    ],
    [
     3,
     15,
     -138849165674
    ],
    [
     4,
     6,
     -77865175604
    ],
    [
     4,
     7,
     126017042878
    ],
    [
     4,
     8,
     672808580624
    ],
    [
     4,
     9,
     972738948977
    ],
    [
     4,
     10,
     550313706551
    ],
    [
     4,
     11,
     -6113128487671
    ],
    [
     4,
     12,
     -951360414144
    ],
    [
     4,
     13,
     -76991395147
    ],
    [
     4,
     14,
     1099664994602
    ],
    [
     4,
     15,
     -1401202763625
    ],
    [
     5,
     5,
     -13312840916
    ],
    [
     5,
     6,
     47947344062
    ],
    [
     5,
     7,
     514890013049
    ],
    [
     5,
     8,
     -76552166838
    ],
    [
     5,
     9,
     36315841256
    ],
    [
     5,
     10,
     -2577000570860
    ],
    [
     5,
     11,
     -641257961408
    ],
    [
     5,
     12,
     -174781975652
    ],
    [
     5,
     13,
     1140103909807
    ],
    [
     5,
     14,
     -338960332155
    ],
    [
     5,
     15,
     -653720854838
    ],
    [
     6,
     4,
     37215581704
    ],
    [
     6,
     5,
     -16772703302
    ],
    [
     6,
     6,
     143615193822
    ],
    [
     6,
     7,
     -201256517685
    ],
    [
     6,
     8,
     -92198297108
    ],
    [
     6,
     9,
     -673155293003
    ],
    [
     6,
     10,
     -495145187235
    ],
    [
     6,
     11,
     -296686523369
    ],
    [
     6,
     12,
     1434252596827
    ],
    [
     6,
     13,
     120349203500
    ],
    [
     6,
     14,
     187685514332
    ],
    [
     6,
     15,
     -24491431746
    ],
    [
     7,
     3,
     28130276555
    ],
    [
     7,
     4,
     -46913277099
    ],
    [
     7,
     5,
     -188208229231
    ],
    [
     7,
     6,
     -56470999454
    ],
    [
     7,
     7,
     -84403655214
    ],
    [
     7,
     8,
     91874909084
    ],
    [
     7,
     9,
     -254364452008
    ],
    [
     7,
     10,
     -387975106725
    ],
    [
     7,
     11,
     1383722726055
    ],
    [
     7,
     12,
     403238230195
    ],
    [
     7,
     13,
     328050083893
    ],
    [
     7,
     14,
     94051009322
    ],
    [
     7,
     15,
     -355104786678
    ],
    [
     8,
     2,
     -29454564612
    ],
    [
     8,
     3,
     -25056651564
    ],
    [
     8,
     4,
     -239663376084
    ],
    [
     8,
     5,
     100099606341
    ],
    [
     8,
     6,
     33477077735
    ],
    [
     8,
     7,
     275442142546
    ],
    [
     8,
     8,
     -63731541465
    ],
    [
     8,
     9,
     -311621342022
    ],
    [
     8,
     10,
     1289037057247
    ],
    [
     8,
     11,
     547010944901
    ],
    [
     8,
     12,
     593816464459
    ],
    [
     8,
     13,
     216300218423
    ],
    [
     8,
     14,
     -213984177189
    ],
    [
     8,
     15,
     -63677893827
    ],
    [
     9,
     1,
     -63841639901
    ],
    [
     9,
     2,
     19672599827
    ],
    [
     9,
     3,
     -23134160224
    ],
    [
     9,
     4,
     18305220093
    ],
    [
     9,
     5,
     52018700202
    ],
    [
     9,
     6,
     159143308822
    ],
    [
     9,
     7,
     63599926516
    ],
    [
     9,
     8,
     -191158758461
    ],
    [
     9,
     9,
     1105133558372
    ],
    [
     9,
     10,
     573895523554
    ],
    [
     9,
     11,
     585578882921
    ],
    [
     9,
     12,
     303402976239
    ],
    [
     9,
     13,
     -167044583051
    ],
    [
     9,
     14,
     6578775263
    ],
    [
     9,
     15,
     -3403197710
    ],
    [
     10,
     0,
     137044785624
    ],
    [
     10,
     1,
     117528891807
    ],
    [
     10,
     2,
     295090190796
    ],
    [
     10,
     3,
     -171027328856
    ],
    [
     10,
     4,
     -9618742026
    ],
    [
     10,
     5,
     -28837397170
    ],
    [
     10,
     6,
     57505617674
    ],
    [
     10,
     7,
     -152502018435
    ],
    [
     10,
     8,
     842543333444
    ],
    [
     10,
     9,
     437499610256
    ],
    [
     10,
     10,
     455971608129
    ],
    [
     10,
     11,
     215926364918
    ],
    [
     10,
     12,
     -163874664594
    ],
    [
     10,
     13,
     -28875390268
    ],
    [
     10,
     14,
     -32068550496
    ],
    [
     10,
     15,
     -33581236928
    ],
    [
     11,
     0,
     470457945
    ],
    [
     11,
     1,
     346927456118
    ],
    [
     11,
     2,
     -164095480582
    ],
    [
     11,
     3,
     -48395904960
    ],
    [
     11,
     4,
     -6830855436
    ],
    [
     11,
     5,
     112669113385
    ],
    [
     11,
     6,
     -19197069613
    ],
    [
     11,
     7,
     653926263745
    ],
    [
     11,
     8,
     359046225826
    ],
    [
     11,
     9,
     359966326104
    ],
    [
     11,
     10,
     195515944973
    ],
    [
     11,
     11,
     -95852583562
    ],
    [
     11,
     12,
     26610978085
    ],
    [
     11,
     13,
     19470479398
    ],
    [
     11,
     14,
     15484671776
    ],
    [
     12,
     0,
     -596793293677
    ],
    [
     12,
     1,
     438285469096
    ],
    [
     12,
     2,
     -49255246171
    ],
    [
     12,
     3,
     39320290010
    ],
    [
     12,
     4,
     -5334413588
    ],
    [
     12,
     5,
     -65635921989
    ],
    [
     12,
     6,
     380241031993
    ],
    [
     12,
     7,
     208178681980
    ],
    [
     12,
     8,
     226188836654
    ],
    [
     12,
     9,
     117923886534
    ],
    [
     12,
     10,
     -87485753865
    ],
    [
     12,
     11,
     -3618984994
    ],
    [
     12,
     12,
     -8180228896
    ],
    [
     12,
     13,
     61248444
    ],
    [
     13,
     0,
     3186897172267
    ],
    [
     13,
     1,
     158439845260
    ],
    [
     13,
     2,
     285442036499
    ],
    [
     13,
     3,
     -21161891829
    ],
    [
     13,
     4,
     -9887884957
    ],
    [
     13,
     5,
     232373869332
    ],
    [
     13,
     6,
     121373638503
    ],
    [
     13,
     7,
     120524840566
    ],
    [
     13,
     8,
     77886341847
    ],
    [
     13,
     9,
     -42667644259
    ],
    [
     13,
     10,
     206740765
    ],
    [
     13,
     11,
     2691793612
    ],
    [
     13,
     12,
     1507194486
    ],
    [
     14,
     0,
     449906036524
    ],
    [
     14,
     1,
     516621200269
    ],
    [
     14,
     2,
     -73178420628
    ],
    [
     14,
     3,
     -25319837302
    ],
    [
     14,
     4,
     70733071101
    ],
    [
     14,
     5,
     53388076426
    ],
    [
     14,
     6,
     47721964909
    ],
    [
     14,
     7,
     40664681465
    ],
    [
     14,
     8,
     -16947683836
    ],
    [
     14,
     9,
     1801405622
    ],
    [
     14,
     10,
     -3451211439
    ],
    [
     14,
     11,
     2243736704
    ]
   ]
  },
  {
   "t": 11,
   "l": 117109898877,
   "a": [
    [
     0,
     11,
     2593982844883
    ],
    [
     0,
     12,
     -11354221196999
    ],
    [
     0,
     13,
     -6472661933447
    ],
    [
     0,
     14,
     62691811160319
    ],
    [
     0,
     15,
     59666048732948
    ],
    [
     1,
     10,
     824706233730
    ],
    [
     1,
     11,
     -1436868109727
    ],
    [
     1,
     12,
     -5682499873941
    ],
    [
     1,
     13,
     15462183139362
    ],
    [
     1,
     14,
     37660773418408
    ],
    [
     1,
     15,
     -5490874507019
    ],
    [
     2,
     9,
     233347237600
    ],
    [
     2,
     10,
     -586533651449
    ],
    [
     2,
     11,
     -2520560361748
    ],
    [
     2,
     12,
     8045937711486
    ],
    [
     2,
     13,
     8700612841074
    ],
    [
     2,
     14,
     -2335807063807
    ],
    [
     2,
     15,
     11968450722093
    ],
    [
     3,
     8,
     -27744105941
    ],
    [
     3,
     9,
     -117283129547
    ],
    [
     3,
     10,
     -553795297765
    ],
    [
     3,
     11,
     3714380958724
    ],
    [
     3,
     12,
     5812256306359
    ],
    [
     3,
     13,
     -4709063313856
    ],
    [
     3,
     14,
     8254571805471
    ],
    [
     3,
     15,
     5835428315291
    ],
    [
     4,
     7,
     -73505174597
    ],
    [
     4,
     8,
     180673987687
    ],
    [
     4,
     9,
     187602912427
    ],
    [
     4,
     10,
     1960885553217
    ],
    [
     4,
     11,
     2931562518284
    ],
    [
     4,
     12,
     -2417011793435
    ],
    [
     4,
     13,
     2051031552227
    ],
    [
     4,
     14,
     3135266750407
    ],
    [
     4,
     15,
     3475029847122
    ],
    [
     5,
     6,
     -26641156418
    ],
    [
     5,
     7,
     129311484240
    ],
    [
     5,
     8,
     330701176012
    ],
    [
     5,
     9,
     749260649693
    ],
    [
     5,
     10,
     1489374630871
    ],
    [
     5,
     11,
     -1129008185883
    ],
    [
     5,
     12,
     65908074424
    ],
    [
     5,
     13,
     -64751431023
    ],
    [
     5,
     14,
     2428443818641
    ],
    [
     5,
     15,
     847606919928
    ],
    [
     6,
     5,
     9503520458
    ],
    [
     6,
     6,
     21198007215
    ],
    [
     6,
     7,
     207897405460
    ],
    [
     6,
     8,
     266189944725
    ],
    [
     6,
     9,
     469319090020
    ],
    [
     6,
     10,
     -303588290114
    ],
    [
     6,
     11,
     -1416533024079
    ],
    [
     6,
     12,
     -934495417736
    ],
    [
     6,
     13,
     1151678197568
    ],
    [
     6,
     14,
     880287232818
    ],
    [
     6,
     15,
     709063398104
    ],
    [
     7,
     4,
     20397103694
    ],
    [
     7,
     5,
     -39943550645
    ],
    [
     7,
     6,
     -18793198396
    ],
    [
     7,
     7,
     -3157307144
    ],
    [
     7,
     8,
     -20996740287
    ],
    [
     7,
     9,
     105176152878
    ],
    [
     7,
     10,
     -2055833336499
    ],
    [
     7,
     11,
     -1461293100796
    ],
    [
     7,
     12,
     806804789497
    ],
    [
     7,
     13,
     213908786254
    ],
    [
     7,
     14,
     240248861081
    ],
    [
     7,
     15,
     -184623938602
    ],
    [
     8,
     3,
     14866633904
    ],
    [
     8,
     4,
     -47901893689
    ],
    [
     8,
     5,
     -108402947515
    ],
    [
     8,
     6,
     -44855955449
    ],
    [
     8,
     7,
     -74556919964
    ],
    [
     8,
     8,
     262209408837
    ],
    [
     8,
     9,
     -2094180173495
    ],
    [
     8,
     10,
     -1489496155812
    ],
    [
     8,
     11,
     672894901023
    ],
    [
     8,
     12,
     420913821409
    ],
    [
     8,
     13,
     240588427470
    ],
    [
     8,
     14,
     139476537258
    ],
    [
     8,
     15,
     357781422541
    ],
    [
     9,
     2,
     -29249454529
    ],
    [
     9,
     3,
     -20556720219
    ],
    [
     9,
     4,
     -115741981789
    ],
    [
     9,
     5,
     -142381011358
    ],
    [
     9,
     6,
     -148732788185
    ],
    [
     9,
     7,
     106069404558
    ],
    [
     9,
     8,
     -2045043944360
    ],
    [
     9,
     9,
     -1429138547190
    ],
    [
     9,
     10,
     356760361941
    ],
    [
     9,
     11,
     214250698031
    ],
    [
     9,
     12,
     73021285024
    ],
    [
     9,
     13,
     -182601812547
    ],
    [
     9,
     14,
     68062572092
    ],
    [
     9,
     15,
     -45032619910
    ],
    [
     10,
     1,
     -34353359038
    ],
    [
     10,
     2,
     86209267992
    ],
    [
     10,
     3,
     50879619681
    ],
    [
     10,
     4,
     -109040901454
    ],
    [
     10,
     5,
     -12160199061
    ],
    [
     10,
     6,
     42516305141
    ],
    [
     10,
     7,
     -1577940025531
    ],
    [
     10,
     8,
     -1095448140492
    ],
    [
     10,
     9,
     260838748494
    ],
    [
     10,
     10,
     195934482161
    ],
    [
     10,
     11,
     116720553658
    ],
    [
     10,
     12,
     -44213584190
    ],
    [
     10,
     13,
     77927414109
    ],
    [
     10,
     14,
     59671988597
    ],
    [
     10,
     15,
     46798625919
    ],
    [
     11,
     0,
     91112789389
    ],
    [
     11,
     1,
     74580934540
    ],
    [
     11,
     2,
     174346946728
    ],
    [
     11,
     3,
     -74794510511
    ],
    [
     11,
     4,
     -23411114177
    ],
    [
     11,
     5,
     -141484261309
    ],
    [
     11,
     6,
     -1181244003596
    ],
    [
     11,
     7,
     -826845377682
    ],
    [
     11,
     8,
     88957100312
    ],
    [
     11,
     9,
     69352514248
    ],
    [
     11,
     10,
     12578094736
    ],
    [
     11,
     11,
     -97703508667
    ],
    [
     11,
     12,
     16281202786
    ],
    [
     11,
     13,
     -20898293169
    ],
    [
     11,
     14,
     9903304734
    ],
    [
     11,
     15,
     -4100009534
    ],
    [
     12,
     0,
     -190181942706
    ],
    [
     12,
     1,
     140969852766
    ],
    [
     12,
     2,
     207943339720
    ],
    [
     12,
     3,
     8939633125
    ],
    [
     12,
     4,
     -190685921183
    ],
    [
     12,
     5,
     -693887770637
    ],
    [
     12,
     6,
     -464451422746
    ],
    [
     12,
     7,
     42852454194
    ],
    [
     12,
     8,
     40640077952
    ],
    [
     12,
     9,
     27129149432
    ],
    [
     12,
     10,
     -39395293530
    ],
    [
     12,
     11,
     41577257577
    ],
    [
     12,
     12,
     28689150972
    ],
    [
     12,
     13,
     18249010016
    ],
    [
     12,
     14,
     2350686550
    ],
    [
     13,
     0,
     -541233439191
    ],
    [
     13,
     1,
     782105651937
    ],
    [
     13,
     2,
     -61309976290
    ],
    [
     13,
     3,
     -260314487812
    ],
    [
     13,
     4,
     -356829694867
    ],
    [
     13,
     5,
     -252244459990
    ],
    [
     13,
     6,
     -12314573481
    ],
    [
     13,
     7,
     -39726850794
    ],
    [
     13,
     8,
     -8631897829
    ],
    [
     13,
     9,
     -38083995270
    ],
    [
     13,
     10,
     12378904571
    ],
    [
     13,
     11,
     17425822139
    ],
    [
     13,
     12,
     21141347373
    ],
    [
     13,
     13,
     -6907593770
    ],
    [
     14,
     0,
     2278383497043
    ],
    [
     14,
     1,
     -70886238665
    ],
    [
     14,
     2,
     -172570210431
    ],
    [
     14,
     3,
     -92772027402
    ],
    [
     14,
     4,
     -52199117653
    ],
    [
     14,
     5,
     13675022830
    ],
    [
     14,
     6,
     -17984390788
    ],
    [
     14,
     7,
     -16911461742
    ],
    [
     14,
     8,
     -22265078673
    ],
    [
     14,
     9,
     2111471759
    ],
    [
     14,
     10,
     2556420809
    ],
    [
     14,
     11,
     16845984265
    ],
    [
     14,
     12,
     3409050762
    ]
   ]
  },
  {
   "t": 11,
   "l": 47630210116,
   "a": [
    [
     0,
     11,
     3747378379909
    ],
    [
     0,
     12,
     -7833670851494
    ],
    [
     0,
     13,
     -8224450999098
    ],
    [
     0,
     14,
     20191562250214
    ],
    [
     0,
     15,
     37896875994103
    ],
    [
     1,
     10,
     1141017568573
    ],
    [
     1,
     11,
     -3458784423384
    ],
    [
     1,
     12,
     -3024133245169
    ],
    [
     1,
     13,
     6829825617653
    ],
    [
     1,
     14,
     13876759985753
    ],
    [
     1,
     15,
     -12577474235316
    ],
    [
     2,
     9,
     294778010821
    ],
    [
     2,
     10,
     -1208819394667
    ],
    [
     2,
     11,
     -1369378639989
    ],
    [
     2,
     12,
     4901427846391
    ],
    [
     2,
     13,
     5280018843740
    ],
    [
     2,
     14,
     -8987078409520
    ],
    [
     2,
     15,
     5619073372494
    ],
    [
     3,
     8,
     -16569081043
    ],
    [
     3,
     9,
     -286511558494
    ],
    [
     3,
     10,
     -15658374768
    ],
    [
     3,
     11,
     2013574035854
    ],
    [
     3,
     12,
     3154690362412
    ],
    [
     3,
     13,
     -6432444624208
    ],
    [
     3,
     14,
     3359842233740
    ],
    [
     3,
     15,
     2359486948155
    ],
    [
     4,
     7,
     -82634551829
    ],
    [
     4,
     8,
     17509019872
    ],
    [
     4,
     9,
     313135020524
    ],
    [
     4,
     10,
     936679809578
    ],
    [
     4,
     11,
     1554989057999
    ],
    [
     4,
     12,
     -3259220197693
    ],
    [
     4,
     13,
     1629322020149
    ],
    [
     4,
     14,
     904543169972
    ],
    [
     4,
     15,
     1741889257380
    ],
    [
     5,
     6,
     -44230011921
    ],
    [
     5,
     7,
     73211508440
    ],
    [
     5,
     8,
     294317001033
    ],
    [
     5,
     9,
     495864973555
    ],
    [
     5,
     10,
     624683615437
    ],
    [
     5,
     11,
     -1638550382046
    ],
    [
     5,
     12,
     1204708184928
    ],
    [
     5,
     13,
     -142376601878
    ],
    [
     5,
     14,
     1297456231238
    ],
    [
     5,
     15,
     120545450633
    ],
    [
     6,
     5,
     10189474574
    ],
    [
     6,
     6,
     22230767782
    ],
    [
     6,
     7,
     135197561479
    ],
    [
     6,
     8,
     202658880313
    ],
    [
     6,
     9,
     129518366065
    ],
    [
     6,
     10,
     -499385034378
    ],
    [
     6,
     11,
     957720778286
    ],
    [
     6,
     12,
     -692618483167
    ],
    [
     6,
     13,
     850811703067
    ],
    [
     6,
     14,
     -180071397873
    ],
    [
     6,
     15,
     207366963540
    ],
    [
     7,
     4,
     32069924657
    ],
    [
     7,
     5,
     -21878642592
    ],
    [
     7,
     6,
     1053575807
    ],
    [
     7,
     7,
     49278176067
    ],
    [
     7,
     8,
     -55175805563
    ],
    [
     7,
     9,
     15474615602
    ],
    [
     7,
     10,
     822616788217
    ],
    [
     7,
     11,
     -947496649569
    ],
    [
     7,
     12,
     630311880361
    ],
    [
     7,
     13,
     -375263797704
    ],
    [
     7,
     14,
     271474807371
    ],
    [
     7,
     15,
     171027709994
    ],
    [
     8,
     3,
     16256533215
    ],
    [
     8,
     4,
     -20257150563
    ],
    [
     8,
     5,
     -92753539441
    ],
    [
     8,
     6,
     -53690179610
    ],
    [
     8,
     7,
     -63512628756
    ],
    [
     8,
     8,
     217019389398
    ],
    [
     8,
     9,
     735504011590
    ],
    [
     8,
     10,
     -982509075392
    ],
    [
     8,
     11,
     402482970886
    ],
    [
     8,
     12,
     -426723748240
    ],
    [
     8,
     13,
     168640951293
    ],
    [
     8,
     14,
     144259149920
    ],
    [
     8,
     15,
     69902315599
    ],
    [
     9,
     2,
     -38356912224
    ],
    [
     9,
     3,
     -2717239668
    ],
    [
     9,
     4,
     -106605812791
    ],
    [
     9,
     5,
     -112302103041
    ],
    [
     9,
     6,
     -47094149910
    ],
    [
     9,
     7,
     155045359887
    ],
    [
     9,
     8,
     649147919313
    ],
    [
     9,
     9,
     -958581202009
    ],
    [
     9,
     10,
     236300785491
    ],
    [
     9,
     11,
     -425735576491
    ],
    [
     9,
     12,
     118318977408
    ],
    [
     9,
     13,
     89346101101
    ],
    [
     9,
     14,
     38982333170
    ],
    [
     9,
     15,
     -40161233093
    ],
    [
     10,
     1,
     -48659176454
    ],
    [
     10,
     2,
     67783852431
    ],
    [
     10,
     3,
     27449900484
    ],
    [
     10,
     4,
     -69123583174
    ],
    [
     10,
     5,
     35910238986
    ],
    [
     10,
     6,
     86994723368
    ],
    [
     10,
     7,
     682399685101
    ],
    [
     10,
     8,
     -719462666429
    ],
    [
     10,
     9,
     169599882041
    ],
    [
     10,
     10,
     -318218884617
    ],
    [
     10,
     11,
     133779101232
    ],
    [
     10,
     12,
     116829108008
    ],
    [
     10,
     13,
     90874178313
    ],
    [
     10,
     14,
     38289257615
    ],
    [
     10,
     15,
     43136273905
    ],
    [
     11,
     0,
     148443767901
    ],
    [
     11,
     1,
     -5491893153
    ],
    [
     11,
     2,
     148019642964
    ],
    [
     11,
     3,
     -19573087687
    ],
    [
     11,
     4,
     14354522714
    ],
    [
     11,
     5,
     -112709099616
    ],
    [
     11,
     6,
     561522372378
    ],
    [
     11,
     7,
     -564678614485
    ],
    [
     11,
     8,
     43201469848
    ],
    [
     11,
     9,
     -278375049966
    ],
    [
     11,
     10,
     73552811225
    ],
    [
     11,
     11,
     56594914362
    ],
    [
     11,
     12,
     33444250899
    ],
    [
     11,
     13,
     -15178569981
    ],
    [
     11,
     14,
     -9629050237
    ],
    [
     11,
     15,
     -7870338595
    ],
    [
     12,
     0,
     -427162910264
    ],
    [
     12,
     1,
     170344498768
    ],
    [
     12,
     2,
     152884496792
    ],
    [
     12,
     3,
     -32532689420
    ],
    [
     12,
     4,
     -207245120721
    ],
    [
     12,
     5,
     477281069705
    ],
    [
     12,
     6,
     -334546400864
    ],
    [
     12,
     7,
     30550143255
    ],
    [
     12,
     8,
     -190078972565
    ],
    [
     12,
     9,
     46837378704
    ],
    [
     12,
     10,
     65669081860
    ],
    [
     12,
     11,
     49187348403
    ],
    [
     12,
     12,
     10056367596
    ],
    [
     12,
     13,
     24817909947
    ],
    [
     12,
     14,
     6543092734
    ],
    [
     13,
     0,
     -171110312718
    ],
    [
     13,
     1,
     424635222598
    ],
    [
     13,
     2,
     -118765271989
    ],
    [
     13,
     3,
     -292657655848
    ],
    [
     13,
     4,
     294497148891
    ],
    [
     13,
     5,
     -233981602054
    ],
    [
     13,
     6,
     -39370204789
    ],
    [
     13,
     7,
     -142739191501
    ],
    [
     13,
     8,
     -3096676647
    ],
    [
     13,
     9,
     12534229834
    ],
    [
     13,
     10,
     13418634070
    ],
    [
     13,
     11,
     -12126443901
    ],
    [
     13,
     12,
     -8430080530
    ],
    [
     13,
     13,
     -3073164240
    ],
    [
     14,
     0,
     1276909823058
    ],
    [
     14,
     1,
     -108443322626
    ],
    [
     14,
     2,
     -192566567642
    ],
    [
     14,
     3,
     184166097202
    ],
    [
     14,
     4,
     -68028672138
    ],
    [
     14,
     5,
     -16530168569
    ],
    [
     14,
     6,
     -71823093411
    ],
    [
     14,
     7,
     -14303840093
    ],
    [
     14,
     8,
     879212464
    ],
    [
     14,
     9,
     13146104600
    ],
    [
     14,
     10,
     -2654613642
    ],
    [
     14,
     11,
     1716915972
    ],
    [
     14,
     12,
     -5344006222
    ]
   ]
  },
  {
   "t": 12,
   "l": 12020349518,
   "a": [
    [
     0,
     12,
     1185175803233
    ],
    [
     0,
     13,
     -3626730430803
    ],
    [
     0,
     14,
     -762519819492
    ],
    [
     0,
     15,
     901441078576
    ],
    [
     1,
     11,
     403644342211
    ],
    [
     1,
     12,
     -1942718855606
    ],
    [
     1,
     13,
     -375209721075
    ],
    [
     1,
     14,
     997153842106
    ],
    [
     1,
     15,
     4881869325018
    ],
    [
     2,
     10,
     164036243187
    ],
    [
     2,
     11,
     -888312389892
    ],
    [
     2,
     12,
     -245281298870
    ],
    [
     2,
     13,
     1246711253786
    ],
    [
     2,
     14,
     3618375209494
    ],
    [
     2,
     15,
     -823582444734
    ],
    [
     3,
     9,
     34055788635
    ],
    [
     3,
     10,
     -360605401642
    ],
    [
     3,
     11,
     -52277156182
    ],
    [
     3,
     12,
     710809056603
    ],
    [
     3,
     13,
     2085906698747
    ],
    [
     3,
     14,
     -239334215990
    ],
    [
     3,
     15,
     -179815875648
    ],
    [
     4,
     8,
     -11794560698
    ],
    [
     4,
     9,
     -105743406317
    ],
    [
     4,
     10,
     -15558571354
    ],
    [
     4,
     11,
     320016476328
    ],
    [
     4,
     12,
     1165906531289
    ],
    [
     4,
     13,
     5184731832
    ],
    [
     4,
     14,
     -158205621019
    ],
    [
     4,
     15,
     216925359092
    ],
    [
     5,
     7,
     -15992028201
    ],
    [
     5,
     8,
     -4620190635
    ],
    [
     5,
     9,
     -24593649530
    ],
    [
     5,
     10,
     197692466809
    ],
    [
     5,
     11,
     568129133922
    ],
    [
     5,
     12,
     79673079972
    ],
    [
     5,
     13,
     -185813842927
    ],
    [
     5,
     14,
     277991676545
    ],
    [
     5,
     15,
     306676788037
    ],
    [
     6,
     6,
     -4731928752
    ],
    [
     6,
     7,
     10076943381
    ],
    [
     6,
     8,
     -15912019036
    ],
    [
     6,
     9,
     114991275595
    ],
    [
     6,
     10,
     210340638486
    ],
    [
     6,
     11,
     135512620374
    ],
    [
     6,
     12,
     -161426416495
    ],
    [
     6,
     13,
     327542939746
    ],
    [
     6,
     14,
     262391255146
    ],
    [
     6,
     15,
     50557481023
    ],
    [
     7,
     5,
     5109567190
    ],
    [
     7,
     6,
     3875648951
    ],
    [
     7,
     7,
     -1934330410
    ],
    [
     7,
     8,
     36018161322
    ],
    [
     7,
     9,
     25643413599
    ],
    [
     7,
     10,
     158949938355
    ],
    [
     7,
     11,
     -156304728639
    ],
    [
     7,
     12,
     304479294314
    ],
    [
     7,
     13,
     271036614724
    ],
    [
     7,
     14,
     108604947269
    ],
    [
     7,
     15,
     11312571066
    ],
    [
     8,
     4,
     6778448268
    ],
    [
     8,
     5,
     -2451899035
    ],
    [
     8,
     6,
     4224530427
    ],
    [
     8,
     7,
     -10243037083
    ],
    [
     8,
     8,
     -41045448610
    ],
    [
     8,
     9,
     175647571650
    ],
    [
     8,
     10,
     -151209852891
    ],
    [
     8,
     11,
     269133372355
    ],
    [
     8,
     12,
     245498587877
    ],
    [
     8,
     13,
     89061315589
    ],
    [
     8,
     14,
     47597709151
    ],
    [
     8,
     15,
     10513199620
    ],
    [
     9,
     3,
     -1112618105
    ],
    [
     9,
     4,
     2705492786
    ],
    [
     9,
     5,
     5120103933
    ],
    [
     9,
     6,
     -29362530417
    ],
    [
     9,
     7,
     -49896488614
    ],
    [
     9,
     8,
     175322071604
    ],
    [
     9,
     9,
     -131322296977
    ],
    [
     9,
     10,
     208085323707
    ],
    [
     9,
     11,
     191594007118
    ],
    [
     9,
     12,
     78662574531
    ],
    [
     9,
     13,
     32483477787
    ],
    [
     9,
     14,
     -21430978411
    ],
    [
     9,
     15,
     -4172038428
    ],
    [
     10,
     2,
     -10070255140
    ],
    [
     10,
     3,
     12508905447
    ],
    [
     10,
     4,
     3333317367
    ],
    [
     10,
     5,
     -26683052845
    ],
    [
     10,
     6,
     -23423588791
    ],
    [
     10,
     7,
     153226968086
    ],
    [
     10,
     8,
     -101768944413
    ],
    [
     10,
     9,
     149504290903
    ],
    [
     10,
     10,
     149243925202
    ],
    [
     10,
     11,
     66856716186
    ],
    [
     10,
     12,
     32610397104
    ],
    [
     10,
     13,
     -30101401029
    ],
    [
     10,
     14,
     -4778580557
    ],
    [
     10,
     15,
     -354540484
    ],
    [
     11,
     1,
     -4823713036
    ],
    [
     11,
     2,
     10502492789
    ],
    [
     11,
     3,
     -1610258896
    ],
    [
     11,
     4,
     -1273385883
    ],
    [
     11,
     5,
     16409899805
    ],
    [
     11,
     6,
     123754988872
    ],
    [
     11,
     7,
     -71688416727
    ],
    [
     11,
     8,
     106070361608
    ],
    [
     11,
     9,
     104777190455
    ],
    [
     11,
     10,
     57417204741
    ],
    [
     11,
     11,
     37112066193
    ],
    [
     11,
     12,
     -23527356750
    ],
    [
     11,
     13,
     -4764732541
    ],
    [
     11,
     14,
     -118313259
    ],
    [
     11,
     15,
     -637754884
    ],
    [
     12,
     0,
     51741791075
    ],
    [
     12,
     1,
     -51842590763
    ],
    [
     12,
     2,
     -5050726968
    ],
    [
     12,
     3,
     14898793470
    ],
    [
     12,
     4,
     34649091616
    ],
    [
     12,
     5,
     77864774983
    ],
    [
     12,
     6,
     -51204002509
    ],
    [
     12,
     7,
     59434249023
    ],
    [
     12,
     8,
     58192667575
    ],
    [
     12,
     9,
     26838026012
    ],
    [
     12,
     10,
     15753725461
    ],
    [
     12,
     11,
     -21618348596
    ],
    [
     12,
     12,
     -9749223783
    ],
    [
     12,
     13,
     -8817555094
    ],
    [
     12,
     14,
     -4568800707
    ],
    [
     12,
     15,
     -4802670183
    ],
    [
     13,
     0,
     -264261348408
    ],
    [
     13,
     1,
     -17866981548
    ],
    [
     13,
     2,
     22673532833
    ],
    [
     13,
     3,
     42466258278
    ],
    [
     13,
     4,
     34682166804
    ],
    [
     13,
     5,
     -28484336775
    ],
    [
     13,
     6,
     34032210557
    ],
    [
     13,
     7,
     36166780993
    ],
    [
     13,
     8,
     17115626374
    ],
    [
     13,
     9,
     13976177471
    ],
    [
     13,
     10,
     -11274811760
    ],
    [
     13,
     11,
     565581880
    ],
    [
     13,
     12,
     -808561677
    ],
    [
     13,
     13,
     -41128835
    ],
    [
     13,
     14,
     5242489592
    ],
    [
     14,
     0,
     -48527989146
    ],
    [
     14,
     1,
     -9016745423
    ],
    [
     14,
     2,
     3927271532
    ],
    [
     14,
     3,
     -11738500778
    ],
    [
     14,
     4,
     -27691805076
    ],
    [
     14,
     5,
     -1732050496
    ],
    [
     14,
     6,
     4180027413
    ],
    [
     14,
     7,
     -205877732
    ],
    [
     14,
     8,
     -530972098
    ],
    [
     14,
     9,
     -13307813396
    ],
    [
     14,
     10,
     -5754581185
    ],
    [
     14,
     11,
     -4409328298
    ],
    [
     14,
     12,
     -5660837572
    ],
    [
     14,
     13,
     -5547078974
    ]
   ]
  },
  {
   "t": 12,
   "l": 139158936,
   "a": [
    [
     0,
     12,
     14574944576
    ],
    [
     0,
     13,
     -48666290804
    ],
    [
     0,
     14,
     -3942693033
    ],
    [
     0,
     15,
     17863652197
    ],
    [
     1,
     11,
     4953181018
    ],
    [
     1,
     12,
     -25078127585
    ],
    [
     1,
     13,
     -2517768328
    ],
    [
     1,
     14,
     13506251466
    ],
    [
     1,
     15,
     57885351461
    ],
    [
     2,
     10,
     2012439977
    ],
    [
     2,
     11,
     -11430818658
    ],
    [
     2,
     12,
     -2131009983
    ],
    [
     2,
     13,
     16248432500
    ],
    [
     2,
     14,
     43828250664
    ],
    [
     2,
     15,
     -16958870640
    ],
    [
     3,
     9,
     406139316
    ],
    [
     3,
     10,
     -4595584931
    ],
    [
     3,
     11,
     -522411071
    ],
    [
     3,
     12,
     9609696887
    ],
    [
     3,
     13,
     25611290372
    ],
    [
     3,
     14,
     -15633451078
    ],
    [
     3,
     15,
     -1144652388
    ],
    [
     4,
     8,
     -161174763
    ],
    [
     4,
     9,
     -1278366011
    ],
    [
     4,
     10,
     -416138127
    ],
    [
     4,
     11,
     4708796581
    ],
    [
     4,
     12,
     14603049004
    ],
    [
     4,
     13,
     -15233819936
    ],
    [
     4,
     14,
     -1382587080
    ],
    [
     4,
     15,
     4153665814
    ],
    [
     5,
     7,
     -206542321
    ],
    [
     5,
     8,
     8894058
    ],
    [
     5,
     9,
     -576573942
    ],
    [
     5,
     10,
     2961338815
    ],
    [
     5,
     11,
     7338316295
    ],
    [
     5,
     12,
     -15065686268
    ],
    [
     5,
     13,
     -1747376290
    ],
    [
     5,
     14,
     5469119651
    ],
    [
     5,
     15,
     3960067449
    ],
    [
     6,
     6,
     -60003767
    ],
    [
     6,
     7,
     161095477
    ],
    [
     6,
     8,
     -381606162
    ],
    [
     6,
     9,
     1720476675
    ],
    [
     6,
     10,
     2946220154
    ],
    [
     6,
     11,
     -13847157636
    ],
    [
     6,
     12,
     -1462096224
    ],
    [
     6,
     13,
     6257822891
    ],
    [
     6,
     14,
     3433992515
    ],
    [
     6,
     15,
     504537079
    ],
    [
     7,
     5,
     66282335
    ],
    [
     7,
     6,
     47694969
    ],
    [
     7,
     7,
     -78842849
    ],
    [
     7,
     8,
     557710835
    ],
    [
     7,
     9,
     591448667
    ],
    [
     7,
     10,
     -12119306743
    ],
    [
     7,
     11,
     -1428857807
    ],
    [
     7,
     12,
     5903302350
    ],
    [
     7,
     13,
     3713420687
    ],
    [
     7,
     14,
     1112891135
    ],
    [
     7,
     15,
     92339529
    ],
    [
     8,
     4,
     87903793
    ],
    [
     8,
     5,
     -54420116
    ],
    [
     8,
     6,
     92826634
    ],
    [
     8,
     7,
     -142706009
    ],
    [
     8,
     8,
     -341546637
    ],
    [
     8,
     9,
     -9892290087
    ],
    [
     8,
     10,
     -1390432827
    ],
    [
     8,
     11,
     5206645417
    ],
    [
     8,
     12,
     3386008772
    ],
    [
     8,
     13,
     841498299
    ],
    [
     8,
     14,
     459999014
    ],
    [
     8,
     15,
     115239561
    ],
    [
     9,
     3,
     -12588528
    ],
    [
     9,
     4,
     14733655
    ],
    [
     9,
     5,
     147740156
    ],
    [
     9,
     6,
     -434440396
    ],
    [
     9,
     7,
     -570584527
    ],
    [
     9,
     8,
     -7579157291
    ],
    [
     9,
     9,
     -1178217943
    ],
    [
     9,
     10,
     4131589071
    ],
    [
     9,
     11,
     2698941917
    ],
    [
     9,
     12,
     784232829
    ],
    [
     9,
     13,
     291243860
    ],
    [
     9,
     14,
     -272439374
    ],
    [
     9,
     15,
     -19548069
    ],
    [
     10,
     2,
     -127769061
    ],
    [
     10,
     3,
     163601388
    ],
    [
     10,
     4,
     91642224
    ],
    [
     10,
     5,
     -408309322
    ],
    [
     10,
     6,
     -352785158
    ],
    [
     10,
     7,
     -5478416682
    ],
    [
     10,
     8,
     -863210471
    ],
    [
     10,
     9,
     3029607320
    ],
    [
     10,
     10,
     2099351701
    ],
    [
     10,
     11,
     653588710
    ],
    [
     10,
     12,
     295051626
    ],
    [
     10,
     13,
     -386011070
    ],
    [
     10,
     14,
     -47970245
    ],
    [
     10,
     15,
     -2264257
    ],
    [
     11,
     1,
     -69730583
    ],
    [
     11,
     2,
     162768526
    ],
    [
     11,
     3,
     -56185643
    ],
    [
     11,
     4,
     -46364048
    ],
    [
     11,
     5,
     64958011
    ],
    [
     11,
     6,
     -3597130079
    ],
    [
     11,
     7,
     -556214149
    ],
    [
     11,
     8,
     2127358894
    ],
    [
     11,
     9,
     1471323952
    ],
    [
     11,
     10,
     580105183
    ],
    [
     11,
     11,
     376301915
    ],
    [
     11,
     12,
     -302898799
    ],
    [
     11,
     13,
     -42591275
    ],
    [
     11,
     14,
     1944263
    ],
    [
     11,
     15,
     -1230284
    ],
    [
     12,
     0,
     631875718
    ],
    [
     12,
     1,
     -616804191
    ],
    [
     12,
     2,
     -184803289
    ],
    [
     12,
     3,
     234287913
    ],
    [
     12,
     4,
     259322786
    ],
    [
     12,
     5,
     -2203096931
    ],
    [
     12,
     6,
     -380291627
    ],
    [
     12,
     7,
     1236053616
    ],
    [
     12,
     8,
     817371342
    ],
    [
     12,
     9,
     248590413
    ],
    [
     12,
     10,
     137936102
    ],
    [
     12,
     11,
     -272770445
    ],
    [
     12,
     12,
     -107268835
    ],
    [
     12,
     13,
     -102909489
    ],
    [
     12,
     14,
     -59894141
    ],
    [
     12,
     15,
     -61075042
    ],
    [
     13,
     0,
     -3376792437
    ],
    [
     13,
     1,
     -369688668
    ],
    [
     13,
     2,
     395644210
    ],
    [
     13,
     3,
     364057940
    ],
    [
     13,
     4,
     -1183184286
    ],
    [
     13,
     5,
     -190501377
    ],
    [
     13,
     6,
     675703089
    ],
    [
     13,
     7,
     490006454
    ],
    [
     13,
     8,
     167894610
    ],
    [
     13,
     9,
     142892707
    ],
    [
     13,
     10,
     -143522291
    ],
    [
     13,
     11,
     13503743
    ],
    [
     13,
     12,
     -9738496
    ],
    [
     13,
     13,
     -180831
    ],
    [
     13,
     14,
     62986321
    ],
    [
     14,
     0,
     -587001008
    ],
    [
     14,
     1,
     19483875
    ],
    [
     14,
     2,
     -63217016
    ],
    [
     14,
     3,
     -686007559
    ],
    [
     14,
     4,
     -266183011
    ],
    [
     14,
     5,
     73719650
    ],
    [
     14,
     6,
     62971713
    ],
    [
     14,
     7,
     -21026796
    ],
    [
     14,
     8,
     -15373006
    ],
    [
     14,
     9,
     -165090911
    ],
    [
     14,
     10,
     -65951284
    ],
    [
     14,
     11,
     -53006269
    ],
    [
     14,
     12,
     -69059014
    ],
    [
     14,
     13,
     -71690904
    ]
   ]
  },
  {
   "t": 13,
   "l": 54777394108,
   "a": [
    [
     0,
     13,
     -3218938945442
    ],
    [
     0,
     14,
     35803906901456
    ],
    [
     0,
     15,
     -36847197073399
    ],
    [
     1,
     12,
     24945466260
    ],
    [
     1,
     13,
     4610058487390
    ],
    [
     1,
     14,
     -14412798624009
    ],
    [
     1,
     15,
     41641141844980
    ],
    [
     2,
     11,
     -212711032169
    ],
    [
     2,
     12,
     2233734756251
    ],
    [
     2,
     13,
     -10264346469517
    ],
    [
     2,
     14,
     27151916175434
    ],
    [
     2,
     15,
     31858546244103
    ],
    [
     3,
     10,
     -151611580550
    ],
    [
     3,
     11,
     1180378071931
    ],
    [
     3,
     12,
     -5250520992631
    ],
    [
     3,
     13,
     16946902696120
    ],
    [
     3,
     14,
     17791974997921
    ],
    [
     3,
     15,
     10814057814329
    ],
    [
     4,
     9,
     -24719102673
    ],
    [
     4,
     10,
     293839467048
    ],
    [
     4,
     11,
     -2196646041654
    ],
    [
     4,
     12,
     8408940620141
    ],
    [
     4,
     13,
     5635378422728
    ],
    [
     4,
     14,
     6323177186920
    ],
    [
     4,
     15,
     5698906177531
    ],
    [
     5,
     8,
     1814965155
    ],
    [
     5,
     9,
     -117115794453
    ],
    [
     5,
     10,
     -637314979070
    ],
    [
     5,
     11,
     3566979762666
    ],
    [
     5,
     12,
     -1873548347247
    ],
    [
     5,
     13,
     3625199885180
    ],
    [
     5,
     14,
     4226280423866
    ],
    [
     5,
     15,
     2390242891583
    ],
    [
     6,
     7,
     -217630998
    ],
    [
     6,
     8,
     -136569417005
    ],
    [
     6,
     9,
     90213578907
    ],
    [
     6,
     10,
     835880008427
    ],
    [
     6,
     11,
     -6164429467209
    ],
    [
     6,
     12,
     1710029215114
    ],
    [
     6,
     13,
     3122295861795
    ],
    [
     6,
     14,
     1879181708236
    ],
    [
     6,
     15,
     2361807330050
    ],
    [
     7,
     6,
     2495472842
    ],
    [
     7,
     7,
     -47928403339
    ],
    [
     7,
     8,
     206141872116
    ],
    [
     7,
     9,
     -479012794168
    ],
    [
     7,
     10,
     -7896362544428
    ],
    [
     7,
     11,
     707163131304
    ],
    [
     7,
     12,
     2568866030980
    ],
    [
     7,
     13,
     1711533506102
    ],
    [
     7,
     14,
     1547656128147
    ],
    [
     7,
     15,
     954463736558
    ],
    [
     8,
     5,
     -214354184
    ],
    [
     8,
     6,
     22047662491
    ],
    [
     8,
     7,
     101538119322
    ],
    [
     8,
     8,
     -723274994001
    ],
    [
     8,
     9,
     -8042639043484
    ],
    [
     8,
     10,
     45325757510
    ],
    [
     8,
     11,
     1910997243001
    ],
    [
     8,
     12,
     1225605138190
    ],
    [
     8,
     13,
     1094774469204
    ],
    [
     8,
     14,
     401924599422
    ],
    [
     8,
     15,
     315164762251
    ],
    [
     9,
     4,
     845340181
    ],
    [
     9,
     5,
     61112065220
    ],
    [
     9,
     6,
     -10176121312
    ],
    [
     9,
     7,
     -432060114501
    ],
    [
     9,
     8,
     -7142636401550
    ],
    [
     9,
     9,
     -309580269202
    ],
    [
     9,
     10,
     1435357980321
    ],
    [
     9,
     11,
     1065553410734
    ],
    [
     9,
     12,
     1002030557666
    ],
    [
     9,
     13,
     515853124227
    ],
    [
     9,
     14,
     464497054473
    ],
    [
     9,
     15,
     750072677163
    ],
    [
     10,
     3,
     1233360441
    ],
    [
     10,
     4,
     18379923379
    ],
    [
     10,
     5,
     -122501917047
    ],
    [
     10,
     6,
     -25687530825
    ],
    [
     10,
     7,
     -5765391782075
    ],
    [
     10,
     8,
     -503352316440
    ],
    [
     10,
     9,
     928627335852
    ],
    [
     10,
     10,
     699265802075
    ],
    [
     10,
     11,
     579959099709
    ],
    [
     10,
     12,
     77105786022
    ],
    [
     10,
     13,
     25204151235
    ],
    [
     10,
     14,
     30321094230
    ],
    [
     10,
     15,
     -89151609797
    ],
    [
     11,
     2,
     4498625605
    ],
    [
     11,
     3,
     -43461551107
    ],
    [
     11,
     4,
     -43907943718
    ],
    [
     11,
     5,
     447100744014
    ],
    [
     11,
     6,
     -4026676139639
    ],
    [
     11,
     7,
     -378461098351
    ],
    [
     11,
     8,
     669033871523
    ],
    [
     11,
     9,
     539714795315
    ],
    [
     11,
     10,
     461609539067
    ],
    [
     11,
     11,
     177626966965
    ],
    [
     11,
     12,
     155212828690
    ],
    [
     11,
     13,
     175291684884
    ],
    [
     11,
     14,
     77699689333
    ],
    [
     11,
     15,
     100582413085
    ],
    [
     12,
     1,
     -6516572392
    ],
    [
     12,
     2,
     -91522187027
    ],
    [
     12,
     3,
     111793172074
    ],
    [
     12,
     4,
     620875652395
    ],
    [
     12,
     5,
     -2480881457802
    ],
    [
     12,
     6,
     -341119200912
    ],
    [
     12,
     7,
     368454126429
    ],
    [
     12,
     8,
     280740014474
    ],
    [
     12,
     9,
     263642760325
    ],
    [
     12,
     10,
     67383631819
    ],
    [
     12,
     11,
     57960910091
    ],
    [
     12,
     12,
     85047165431
    ],
    [
     12,
     13,
     -33719473036
    ],
    [
     12,
     14,
     -3698417291
    ],
    [
     12,
     15,
     1266305401
    ],
    [
     13,
     0,
     -106450355607
    ],
    [
     13,
     1,
     28288638616
    ],
    [
     13,
     2,
     268163756356
    ],
    [
     13,
     3,
     560886618470
    ],
    [
     13,
     4,
     -1230323332742
    ],
    [
     13,
     5,
     -208169225708
    ],
    [
     13,
     6,
     165667499944
    ],
    [
     13,
     7,
     146760283406
    ],
    [
     13,
     8,
     125862906443
    ],
    [
     13,
     9,
     35310979570
    ],
    [
     13,
     10,
     50223305360
    ],
    [
     13,
     11,
     64445130028
    ],
    [
     13,
     12,
     19175935434
    ],
    [
     13,
     13,
     -6068657895
    ],
    [
     13,
     14,
     5932965737
    ],
    [
     13,
     15,
     4414640609
    ],
    [
     14,
     0,
     642195745907
    ],
    [
     14,
     1,
     355682448499
    ],
    [
     14,
     2,
     333939654865
    ],
    [
     14,
     3,
     -377123832104
    ],
    [
     14,
     4,
     -47453489187
    ],
    [
     14,
     5,
     57623050340
    ],
    [
     14,
     6,
     49038998461
    ],
    [
     14,
     7,
     18715402333
    ],
    [
     14,
     8,
     13734617050
    ],
    [
     14,
     9,
     10927372963
    ],
    [
     14,
     10,
     44065412885
    ],
    [
     14,
     11,
     8506254103
    ],
    [
     14,
     12,
     5216289838
    ],
    [
     14,
     13,
     -17870679230
    ],
    [
     14,
     14,
     11349188701
    ]
   ]
  },
  {
   "t": 14,
   "l": 37705245597,
   "a": [
    [
     0,
     14,
     1038897237434
    ],
    [
     0,
     15,
     -4141628152695
    ],
    [
     1,
     13,
     322178844886
    ],
    [
     1,
     14,
     -1781005457512
    ],
    [
     1,
     15,
     1185472822032
    ],
    [
     2,
     12,
     148842365171
    ],
    [
     2,
     13,
     -950276289332
    ],
    [
     2,
     14,
     1040841329507
    ],
    [
     2,
     15,
     -156921858506
    ],
    [
     3,
     11,
     57266686045
    ],
    [
     3,
     12,
     -549818922066
    ],
    [
     3,
     13,
     691899036692
    ],
    [
     3,
     14,
     8455284293
    ],
    [
     3,
     15,
     99890051100
    ],
    [
     4,
     10,
     11575057467
    ],
    [
     4,
     11,
     -281138391520
    ],
    [
     4,
     12,
     432662725656
    ],
    [
     4,
     13,
     -7515606920
    ],
    [
     4,
     14,
     -115194443546
    ],
    [
     4,
     15,
     -6719346245
    ],
    [
     5,
     9,
     -5545625522
    ],
    [
     5,
     10,
     -114666874545
    ],
    [
     5,
     11,
     219087214978
    ],
    [
     5,
     12,
     -46076181729
    ],
    [
     5,
     13,
     -259509851620
    ],
    [
     5,
     14,
     -123407655240
    ],
    [
     5,
     15,
     -319509608111
    ],
    [
     6,
     8,
     -7172499266
    ],
    [
     6,
     9,
     -29528163208
    ],
    [
     6,
     10,
     97697653096
    ],
    [
     6,
     11,
     -78194027451
    ],
    [
     6,
     12,
     -289513661954
    ],
    [
     6,
     13,
     -170017119722
    ],
    [
     6,
     14,
     -399932718330
    ],
    [
     6,
     15,
     -129375398617
    ],
    [
     7,
     7,
     -2212052155
    ],
    [
     7,
     8,
     4708658396
    ],
    [
     7,
     9,
     32079631930
    ],
    [
     7,
     10,
     -95445562725
    ],
    [
     7,
     11,
     -289348269410
    ],
    [
     7,
     12,
     -146465025495
    ],
    [
     7,
     13,
     -459075619723
    ],
    [
     7,
     14,
     -132940677241
    ],
    [
     7,
     15,
     -78147928288
    ],
    [
     8,
     6,
     1554002240
    ],
    [
     8,
     7,
     11381519439
    ],
    [
     8,
     8,
     2512357034
    ],
    [
     8,
     9,
     -102727030222
    ],
    [
     8,
     10,
     -266460070376
    ],
    [
     8,
     11,
     -132342274084
    ],
    [
     8,
     12,
     -432176294947
    ],
    [
     8,
     13,
     -148442802096
    ],
    [
     8,
     14,
     -83651787873
    ],
    [
     8,
     15,
     -13358420333
    ],
    [
     9,
     5,
     2431422189
    ],
    [
     9,
     6,
     7258489045
    ],
    [
     9,
     7,
     -8212333455
    ],
    [
     9,
     8,
     -101262388860
    ],
    [
     9,
     9,
     -240837765287
    ],
    [
     9,
     10,
     -125007957201
    ],
    [
     9,
     11,
     -374341983628
    ],
    [
     9,
     12,
     -132662911165
    ],
    [
     9,
     13,
     -86817647421
    ],
    [
     9,
     14,
     -5354617942
    ],
    [
     9,
     15,
     -16750987255
    ],
    [
     10,
     4,
     1355253298
    ],
    [
     10,
     5,
     -182155675
    ],
    [
     10,
     6,
     -10637815884
    ],
    [
     10,
     7,
     -89686645080
    ],
    [
     10,
     8,
     -207470128237
    ],
    [
     10,
     9,
     -101602132942
    ],
    [
     10,
     10,
     -299967620836
    ],
    [
     10,
     11,
     -110638810086
    ],
    [
     10,
     12,
     -79193086914
    ],
    [
     10,
     13,
     -44471997
    ],
    [
     10,
     14,
     -7655821265
    ],
    [
     10,
     15,
     -3976976252
    ],
    [
     11,
     3,
     -2534860892
    ],
    [
     11,
     4,
     -2232101961
    ],
    [
     11,
     5,
     -7813059300
    ],
    [
     11,
     6,
     -74571592605
    ],
    [
     11,
     7,
     -166576297619
    ],
    [
     11,
     8,
     -83229833320
    ],
    [
     11,
     9,
     -215617093481
    ],
    [
     11,
     10,
     -82806499050
    ],
    [
     11,
     11,
     -54267164349
    ],
    [
     11,
     12,
     -1017547887
    ],
    [
     11,
     13,
     -5009173192
    ],
    [
     11,
     14,
     -11847795769
    ],
    [
     11,
     15,
     -7166522073
    ],
    [
     12,
     2,
     -4250466470
    ],
    [
     12,
     3,
     3375271983
    ],
    [
     12,
     4,
     -12382891701
    ],
    [
     12,
     5,
     -61666926534
    ],
    [
     12,
     6,
     -120269523640
    ],
    [
     12,
     7,
     -62442204690
    ],
    [
     12,
     8,
     -132749467270
    ],
    [
     12,
     9,
     -61932097238
    ],
    [
     12,
     10,
     -45108182924
    ],
    [
     12,
     11,
     -3294689987
    ],
    [
     12,
     12,
     -10314970957
    ],
    [
     12,
     13,
     -8843426921
    ],
    [
     12,
     14,
     -3280780475
    ],
    [
     12,
     15,
     -2907098526
    ],
    [
     13,
     1,
     1823086700
    ],
    [
     13,
     2,
     14020668019
    ],
    [
     13,
     3,
     -14761738877
    ],
    [
     13,
     4,
     -39899297795
    ],
    [
     13,
     5,
     -70127852898
    ],
    [
     13,
     6,
     -39612312750
    ],
    [
     13,
     7,
     -68981634982
    ],
    [
     13,
     8,
     -31057398914
    ],
    [
     13,
     9,
     -25885103356
    ],
    [
     13,
     10,
     2783360068
    ],
    [
     13,
     11,
     -78208107
    ],
    [
     13,
     12,
     -6480409212
    ],
    [
     13,
     13,
     -2071670441
    ],
    [
     13,
     14,
     -3359110006
    ],
    [
     13,
     15,
     673836260
    ],
    [
     14,
     0,
     29169643080
    ],
    [
     14,
     1,
     15320948143
    ],
    [
     14,
     2,
     -22781085569
    ],
    [
     14,
     3,
     -32315704096
    ],
    [
     14,
     4,
     -38011619502
    ],
    [
     14,
     5,
     -29178142936
    ],
    [
     14,
     6,
     -39347065858
    ],
    [
     14,
     7,
     -26775235304
    ],
    [
     14,
     8,
     -25489940638
    ],
    [
     14,
     9,
     -7691520585
    ],
    [
     14,
     10,
     -7906052537
    ],
    [
     14,
     11,
     -9852405774
    ],
    [
     14,
     12,
     -4731275880
    ],
    [
     14,
     13,
     -4036908635
    ],
    [
     14,
     14,
     -5360623540
    ],
    [
     14,
     15,
     -12447407191
    ]
   ]
  },
  {
   "t": 14,
   "l": 134670374,
   "a": [
    [
     0,
     14,
     3763814338
    ],
    [
     0,
     15,
     -16940374087
    ],
    [
     1,
     13,
     1214258998
    ],
    [
     1,
     14,
     -7834024868
    ],
    [
     1,
     15,
     6557924226
    ],
    [
     2,
     12,
     582360153
    ],
    [
     2,
     13,
     -4265344432
    ],
    [
     2,
     14,
     5321212802
    ],
    [
     2,
     15,
     1804398443
    ],
    [
     3,
     11,
     230660156
    ],
    [
     3,
     12,
     -2426762346
    ],
    [
     3,
     13,
     3160682279
    ],
    [
     3,
     14,
     6098802319
    ],
    [
     3,
     15,
     -765912589
    ],
    [
     4,
     10,
     53713088
    ],
    [
     4,
     11,
     -1226769216
    ],
    [
     4,
     12,
     1686017018
    ],
    [
     4,
     13,
     7895520676
    ],
    [
     4,
     14,
     -2567335388
    ],
    [
     4,
     15,
     -538280051
    ],
    [
     5,
     9,
     -15229149
    ],
    [
     5,
     10,
     -494433560
    ],
    [
     5,
     11,
     658417678
    ],
    [
     5,
     12,
     8443587410
    ],
    [
     5,
     13,
     -3719800433
    ],
    [
     5,
     14,
     -1047320265
    ],
    [
     5,
     15,
     -1122450864
    ],
    [
     6,
     8,
     -24744008
    ],
    [
     6,
     9,
     -122335383
    ],
    [
     6,
     10,
     141843918
    ],
    [
     6,
     11,
     8140921456
    ],
    [
     6,
     12,
     -4007291388
    ],
    [
     6,
     13,
     -1280207524
    ],
    [
     6,
     14,
     -1199177755
    ],
    [
     6,
     15,
     -435410349
    ],
    [
     7,
     7,
     -8054006
    ],
    [
     7,
     8,
     25716700
    ],
    [
     7,
     9,
     -75719244
    ],
    [
     7,
     10,
     7299402012
    ],
    [
     7,
     11,
     -3845399514
    ],
    [
     7,
     12,
     -1156080647
    ],
    [
     7,
     13,
     -1352974504
    ],
    [
     7,
     14,
     -386373499
    ],
    [
     7,
     15,
     -270325385
    ],
    [
     8,
     6,
     5197346
    ],
    [
     8,
     7,
     51562719
    ],
    [
     8,
     8,
     -112970914
    ],
    [
     8,
     9,
     6146272768
    ],
    [
     8,
     10,
     -3399646902
    ],
    [
     8,
     11,
     -1007628259
    ],
    [
     8,
     12,
     -1263227074
    ],
    [
     8,
     13,
     -428880983
    ],
    [
     8,
     14,
     -298284892
    ],
    [
     8,
     15,
     -42279603
    ],
    [
     9,
     5,
     8332936
    ],
    [
     9,
     6,
     29068958
    ],
    [
     9,
     7,
     -64644712
    ],
    [
     9,
     8,
     4857417336
    ],
    [
     9,
     9,
     -2846366822
    ],
    [
     9,
     10,
     -866601115
    ],
    [
     9,
     11,
     -1094895824
    ],
    [
     9,
     12,
     -369533158
    ],
    [
     9,
     13,
     -308686069
    ],
    [
     9,
     14,
     -27970814
    ],
    [
     9,
     15,
     -66356968
    ],
    [
     10,
     4,
     4132072
    ],
    [
     10,
     5,
     -4367293
    ],
    [
     10,
     6,
     6324620
    ],
    [
     10,
     7,
     3580994106
    ],
    [
     10,
     8,
     -2239429427
    ],
    [
     10,
     9,
     -664807525
    ],
    [
     10,
     10,
     -875631569
    ],
    [
     10,
     11,
     -301844620
    ],
    [
     10,
     12,
     -285365174
    ],
    [
     10,
     13,
     -9854863
    ],
    [
     10,
     14,
     -18207751
    ],
    [
     10,
     15,
     -1402489
    ],
    [
     11,
     3,
     -9799348
    ],
    [
     11,
     4,
     -10608606
    ],
    [
     11,
     5,
     70126604
    ],
    [
     11,
     6,
     2400119183
    ],
    [
     11,
     7,
     -1630684598
    ],
    [
     11,
     8,
     -493618651
    ],
    [
     11,
     9,
     -621506045
    ],
    [
     11,
     10,
     -224147954
    ],
    [
     11,
     11,
     -187933084
    ],
    [
     11,
     12,
     -19290278
    ],
    [
     11,
     13,
     -19062257
    ],
    [
     11,
     14,
     -36279264
    ],
    [
     11,
     15,
     -28537921
    ],
    [
     12,
     2,
     -14064910
    ],
    [
     12,
     3,
     17700484
    ],
    [
     12,
     4,
     70356606
    ],
    [
     12,
     5,
     1389273962
    ],
    [
     12,
     6,
     -1058001159
    ],
    [
     12,
     7,
     -328654326
    ],
    [
     12,
     8,
     -369215408
    ],
    [
     12,
     9,
     -178886623
    ],
    [
     12,
     10,
     -159966109
    ],
    [
     12,
     11,
     -25227445
    ],
    [
     12,
     12,
     -43229430
    ],
    [
     12,
     13,
     -21056106
    ],
    [
     12,
     14,
     -7245229
    ],
    [
     12,
     15,
     -10688269
    ],
    [
     13,
     1,
     11688159
    ],
    [
     13,
     2,
     65585119
    ],
    [
     13,
     3,
     42015828
    ],
    [
     13,
     4,
     650965142
    ],
    [
     13,
     5,
     -559829405
    ],
    [
     13,
     6,
     -186141132
    ],
    [
     13,
     7,
     -188148567
    ],
    [
     13,
     8,
     -91514796
    ],
    [
     13,
     9,
     -96344475
    ],
    [
     13,
     10,
     1151879
    ],
    [
     13,
     11,
     -4985964
    ],
    [
     13,
     12,
     -17748939
    ],
    [
     13,
     13,
     -4107105
    ],
    [
     13,
     14,
     -13246893
    ],
    [
     13,
     15,
     4870693
    ],
    [
     14,
     0,
     117327898
    ],
    [
     14,
     1,
     74645611
    ],
    [
     14,
     2,
     -32175057
    ],
    [
     14,
     3,
     141595687
    ],
    [
     14,
     4,
     -232449484
    ],
    [
     14,
     5,
     -113336159
    ],
    [
     14,
     6,
     -117795015
    ],
    [
     14,
     7,
     -89447199
    ],
    [
     14,
     8,
     -96865283
    ],
    [
     14,
     9,
     -29536294
    ],
    [
     14,
     10,
     -28855699
    ],
    [
     14,
     11,
     -30083880
    ],
    [
     14,
     12,
     -12150520
    ],
    [
     14,
     13,
     -13652377
    ],
    [
     14,
     14,
     -20776993
    ],
    [
     14,
     15,
     -46381145
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 31,
   "num": 2009489,
   "den": 10000000000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 85542984531378471519742047,
   "den": 400000000000000000000000000
  },
  "eta": {
   "num": 39304411550245715199436541,
   "den": 50000000000000000000000000
  },
  "tail": {
   "num": 769,
   "den": 268435456
  },
  "allowance": {
   "num": 2009489,
   "den": 39062500000
  },
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "+++++++++++0000",
   "31": "+++++++++++++000",
   "32": "+++++++++++00000",
   "33": "++++++++++++00000",
   "34": "++++++++++0000000",
   "35": "++++++++++00000000",
   "36": "++++++++0000000000",
   "37": "++++++++00000000000",
   "38": "++++++0000000000000",
   "39": "++++++00000000000000",
   "40": "++++0000000000000000",
   "41": "++++00000000000000000",
   "42": "++0000000000000000000",
   "43": "++00000000000000000000",
   "44": "0000000000000000000000"
  }
 },
 "source": "earlier research run (tau = 0.01, tau_3 = tau_4 = 5e-8, P = 10^13)"
}

==> anc/other_certificates/cert_15_16_16_15.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "certificate for ansatz (15,16,16,15)",
 "ansatz": {
  "PMAX": 15,
  "JMAX": 16,
  "IMAX": 16,
  "TMAX": 15
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 6932830575796,
   "a": [
    [
     0,
     2,
     2108470463308
    ],
    [
     0,
     3,
     -481200331718
    ],
    [
     0,
     4,
     -474866094870
    ],
    [
     0,
     5,
     -866706811255
    ],
    [
     0,
     6,
     -1543029386918
    ],
    [
     0,
     7,
     -2163627665724
    ],
    [
     0,
     8,
     -1367252613755
    ],
    [
     0,
     9,
     -1144856572960
    ],
    [
     0,
     10,
     -989693438636
    ],
    [
     0,
     11,
     -903497375906
    ],
    [
     0,
     12,
     -608989595746
    ],
    [
     0,
     13,
     -394803224719
    ],
    [
     0,
     14,
     -174942200107
    ],
    [
     0,
     15,
     -117236209277
    ],
    [
     0,
     16,
     -58849822596
    ],
    [
     1,
     1,
     -1054235231654
    ],
    [
     1,
     3,
     -428115557884
    ],
    [
     1,
     4,
     -13835991546
    ],
    [
     1,
     5,
     53088971714
    ],
    [
     1,
     6,
     -259185215244
    ],
    [
     1,
     7,
     -101194010368
    ],
    [
     1,
     8,
     -119812094304
    ],
    [
     1,
     9,
     -161667159784
    ],
    [
     1,
     10,
     -147146592420
    ],
    [
     1,
     11,
     -89208458876
    ],
    [
     1,
     12,
     -66392357565
    ],
    [
     1,
     13,
     -17716378242
    ],
    [
     1,
     14,
     -12380185885
    ],
    [
     1,
     15,
     -4057453251
    ],
    [
     2,
     0,
     527117615827
    ],
    [
     2,
     1,
     120300082930
    ],
    [
     2,
     2,
     214057778942
    ],
    [
     2,
     3,
     -172666021080
    ],
    [
     2,
     4,
     -37603742603
    ],
    [
     2,
     5,
     -40854848833
    ],
    [
     2,
     6,
     -20478000358
    ],
    [
     2,
     7,
     -29742006229
    ],
    [
     2,
     8,
     -37831099580
    ],
    [
     2,
     9,
     -40330348253
    ],
    [
     2,
     10,
     -23738960585
    ],
    [
     2,
     11,
     -20149007310
    ],
    [
     2,
     12,
     -2865975138
    ],
    [
     2,
     13,
     -2929563999
    ],
    [
     2,
     14,
     1237469083
    ],
    [
     3,
     0,
     -120300082930
    ],
    [
     3,
     1,
     59358261859
    ],
    [
     3,
     2,
     176125018967
    ],
    [
     3,
     3,
     -54092602493
    ],
    [
     3,
     4,
     -25590386911
    ],
    [
     3,
     5,
     -21647472861
    ],
    [
     3,
     6,
     -16491450549
    ],
    [
     3,
     7,
     -12692095207
    ],
    [
     3,
     8,
     -12152945416
    ],
    [
     3,
     9,
     -10592777958
    ],
    [
     3,
     10,
     -7674992989
    ],
    [
     3,
     11,
     114871488
    ],
    [
     3,
     12,
     -1202638837
    ],
    [
     3,
     13,
     2609116813
    ],
    [
     4,
     0,
     -196066282259
    ],
    [
     4,
     1,
     -32163834837
    ],
    [
     4,
     2,
     102705589228
    ],
    [
     4,
     3,
     -1524078148
    ],
    [
     4,
     4,
     -8573545207
    ],
    [
     4,
     5,
     -8786718954
    ],
    [
     4,
     6,
     -5809254619
    ],
    [
     4,
     7,
     -2860771404
    ],
    [
     4,
     8,
     -5546163241
    ],
    [
     4,
     9,
     -3215936951
    ],
    [
     4,
     10,
     -553086399
    ],
    [
     4,
     11,
     -669848742
    ],
    [
     4,
     12,
     1673567741
    ],
    [
     5,
     0,
     -112662098765
    ],
    [
     5,
     1,
     -42898423902
    ],
    [
     5,
     2,
     78060237030
    ],
    [
     5,
     3,
     11812093763
    ],
    [
     5,
     4,
     1491608710
    ],
    [
     5,
     5,
     -1835739574
    ],
    [
     5,
     6,
     -1232786933
    ],
    [
     5,
     7,
     -2217031383
    ],
    [
     5,
     8,
     -947187154
    ],
    [
     5,
     9,
     -612994039
    ],
    [
     5,
     10,
     -256869571
    ],
    [
     5,
     11,
     929210713
    ],
    [
     6,
     0,
     -71810021000
    ],
    [
     6,
     1,
     -43784119845
    ],
    [
     6,
     2,
     28524657622
    ],
    [
     6,
     3,
     9377942231
    ],
    [
     6,
     4,
     2936217537
    ],
    [
     6,
     5,
     54006484
    ],
    [
     6,
     6,
     -613327968
    ],
    [
     6,
     7,
     -330746865
    ],
    [
     6,
     8,
     -620348634
    ],
    [
     6,
     9,
     -187699431
    ],
    [
     6,
     10,
     339041265
    ],
    [
     7,
     0,
     -121862293087
    ],
    [
     7,
     1,
     -41798243106
    ],
    [
     7,
     2,
     11148863060
    ],
    [
     7,
     3,
     4105533125
    ],
    [
     7,
     4,
     1444043719
    ],
    [
     7,
     5,
     815618418
    ],
    [
     7,
     6,
     -36327633
    ],
    [
     7,
     7,
     -247200769
    ],
    [
     7,
     8,
     -94252452
    ],
    [
     7,
     9,
     48633823
    ],
    [
     8,
     0,
     -19147368160
    ],
    [
     8,
     1,
     -28407895337
    ],
    [
     8,
     2,
     4684585789
    ],
    [
     8,
     3,
     1638856256
    ],
    [
     8,
     4,
     1481641790
    ],
    [
     8,
     5,
     337190966
    ],
    [
     8,
     6,
     91323571
    ],
    [
     8,
     7,
     -42420923
    ],
    [
     8,
     8,
     -57099398
    ],
    [
     9,
     0,
     -11663184630
    ],
    [
     9,
     1,
     -16615351311
    ],
    [
     9,
     2,
     1770368113
    ],
    [
     9,
     3,
     718090710
    ],
    [
     9,
     4,
     458673103
    ],
    [
     9,
     5,
     332330477
    ],
    [
     9,
     6,
     54038130
    ],
    [
     9,
     7,
     -69054670
    ],
    [
     10,
     0,
     -13554723320
    ],
    [
     10,
     1,
     -8324377156
    ],
    [
     10,
     2,
     -303292710
    ],
    [
     10,
     3,
     153638734
    ],
    [
     10,
     4,
     185917954
    ],
    [
     10,
     5,
     92038348
    ],
    [
     10,
     6,
     -8306371
    ],
    [
     11,
     0,
     -12461258985
    ],
    [
     11,
     1,
     -5795696930
    ],
    [
     11,
     2,
     25691373
    ],
    [
     11,
     3,
     -195171962
    ],
    [
     11,
     4,
     44078721
    ],
    [
     11,
     5,
     20603736
    ],
    [
     12,
     0,
     -5943981762
    ],
    [
     12,
     1,
     -2899320027
    ],
    [
     12,
     2,
     -209733588
    ],
    [
     12,
     3,
     -71330983
    ],
    [
     12,
     4,
     6771213
    ],
    [
     13,
     0,
     -3375481754
    ],
    [
     13,
     1,
     -1048001510
    ],
    [
     13,
     2,
     -47885589
    ],
    [
     13,
     3,
     -68094130
    ],
    [
     14,
     0,
     1206611005
    ],
    [
     14,
     1,
     -500744724
    ],
    [
     14,
     2,
     29123201
    ],
    [
     15,
     0,
     168382134
    ],
    [
     15,
     1,
     -200842788
    ]
   ]
  },
  {
   "t": 0,
   "l": 1000534920640,
   "a": [
    [
     0,
     2,
     -804645735058
    ],
    [
     0,
     3,
     -293952835653
    ],
    [
     0,
     4,
     -53340468133
    ],
    [
     0,
     5,
     -1003189282989
    ],
    [
     0,
     6,
     579966625302
    ],
    [
     0,
     7,
     -382935124182
    ],
    [
     0,
     8,
     -605680963471
    ],
    [
     0,
     9,
     -372346313192
    ],
    [
     0,
     10,
     -263257139980
    ],
    [
     0,
     11,
     -163513790387
    ],
    [
     0,
     12,
     -134977883835
    ],
    [
     0,
     13,
     -142137106225
    ],
    [
     0,
     14,
     -132364667182
    ],
    [
     0,
     15,
     -64492019223
    ],
    [
     0,
     16,
     -66135127441
    ],
    [
     1,
     1,
     402322867529
    ],
    [
     1,
     3,
     59604069556
    ],
    [
     1,
     4,
     250557288316
    ],
    [
     1,
     5,
     7282256665
    ],
    [
     1,
     6,
     145159011712
    ],
    [
     1,
     7,
     -39454177303
    ],
    [
     1,
     8,
     5459029624
    ],
    [
     1,
     9,
     75030035684
    ],
    [
     1,
     10,
     40999906511
    ],
    [
     1,
     11,
     -2503335401
    ],
    [
     1,
     12,
     -11625363721
    ],
    [
     1,
     13,
     -28570371106
    ],
    [
     1,
     14,
     -25707609298
    ],
    [
     1,
     15,
     -42624977339
    ],
    [
     2,
     0,
     -201161433764
    ],
    [
     2,
     1,
     73488208913
    ],
    [
     2,
     2,
     -29802034778
    ],
    [
     2,
     3,
     13013700326
    ],
    [
     2,
     4,
     -102803279971
    ],
    [
     2,
     5,
     57970257698
    ],
    [
     2,
     6,
     -3527214484
    ],
    [
     2,
     7,
     -3254788605
    ],
    [
     2,
     8,
     8160590457
    ],
    [
     2,
     9,
     25743970273
    ],
    [
     2,
     10,
     5930496188
    ],
    [
     2,
     11,
     605255098
    ],
    [
     2,
     12,
     -4767164726
    ],
    [
     2,
     13,
     -7736931233
    ],
    [
     2,
     14,
     -23162562135
    ],
    [
     3,
     0,
     -73488208913
    ],
    [
     3,
     1,
     6667558517
    ],
    [
     3,
     2,
     -75653022405
    ],
    [
     3,
     3,
     15360895354
    ],
    [
     3,
     4,
     2170166859
    ],
    [
     3,
     5,
     12565620826
    ],
    [
     3,
     6,
     -7121854806
    ],
    [
     3,
     7,
     -8942620235
    ],
    [
     3,
     8,
     10119796093
    ],
    [
     3,
     9,
     5785700630
    ],
    [
     3,
     10,
     -41110306
    ],
    [
     3,
     11,
     -2161580591
    ],
    [
     3,
     12,
     -2946524451
    ],
    [
     3,
     13,
     -13651794374
    ],
    [
     4,
     0,
     4899679614
    ],
    [
     4,
     1,
     69206180350
    ],
    [
     4,
     2,
     53150834865
    ],
    [
     4,
     3,
     -12674219859
    ],
    [
     4,
     4,
     -2026201510
    ],
    [
     4,
     5,
     -1848049154
    ],
    [
     4,
     6,
     -7264887661
    ],
    [
     4,
     7,
     4023426251
    ],
    [
     4,
     8,
     4894831783
    ],
    [
     4,
     9,
     634309598
    ],
    [
     4,
     10,
     -723131472
    ],
    [
     4,
     11,
     -1523018538
    ],
    [
     4,
     12,
     -7586407048
    ],
    [
     5,
     0,
     -47099507775
    ],
    [
     5,
     1,
     -63174887831
    ],
    [
     5,
     2,
     -15964377651
    ],
    [
     5,
     3,
     -4688507677
    ],
    [
     5,
     4,
     1363157974
    ],
    [
     5,
     5,
     -251047701
    ],
    [
     5,
     6,
     1124232649
    ],
    [
     5,
     7,
     2382459894
    ],
    [
     5,
     8,
     504930669
    ],
    [
     5,
     9,
     -393789114
    ],
    [
     5,
     10,
     -911737987
    ],
    [
     5,
     11,
     -3826587235
    ],
    [
     6,
     0,
     37757467693
    ],
    [
     6,
     1,
     14414970305
    ],
    [
     6,
     2,
     3414944503
    ],
    [
     6,
     3,
     2569237468
    ],
    [
     6,
     4,
     2730291638
    ],
    [
     6,
     5,
     -684174231
    ],
    [
     6,
     6,
     329894487
    ],
    [
     6,
     7,
     287165615
    ],
    [
     6,
     8,
     119299517
    ],
    [
     6,
     9,
     -354971037
    ],
    [
     6,
     10,
     -1499830650
    ],
    [
     7,
     0,
     33134990617
    ],
    [
     7,
     1,
     5401613270
    ],
    [
     7,
     2,
     -997717515
    ],
    [
     7,
     3,
     2984824569
    ],
    [
     7,
     4,
     -1283785371
    ],
    [
     7,
     5,
     -748116885
    ],
    [
     7,
     6,
     -44311928
    ],
    [
     7,
     7,
     31803708
    ],
    [
     7,
     8,
     -93421996
    ],
    [
     7,
     9,
     -350980561
    ],
    [
     8,
     0,
     -19441732017
    ],
    [
     8,
     1,
     -450178625
    ],
    [
     8,
     2,
     -3400783845
    ],
    [
     8,
     3,
     -976570369
    ],
    [
     8,
     4,
     -1270431805
    ],
    [
     8,
     5,
     -109514713
    ],
    [
     8,
     6,
     -16952555
    ],
    [
     8,
     7,
     23085819
    ],
    [
     8,
     8,
     159450196
    ],
    [
     9,
     0,
     -8631743856
    ],
    [
     9,
     1,
     -2327037802
    ],
    [
     9,
     2,
     -474079913
    ],
    [
     9,
     3,
     -413079598
    ],
    [
     9,
     4,
     -239968819
    ],
    [
     9,
     5,
     41204205
    ],
    [
     9,
     6,
     64932806
    ],
    [
     9,
     7,
     258218064
    ],
    [
     10,
     0,
     842358615
    ],
    [
     10,
     1,
     4884469951
    ],
    [
     10,
     2,
     913817106
    ],
    [
     10,
     3,
     55966653
    ],
    [
     10,
     4,
     -26347532
    ],
    [
     10,
     5,
     113662644
    ],
    [
     10,
     6,
     134257190
    ],
    [
     11,
     0,
     8014588062
    ],
    [
     11,
     1,
     3432363489
    ],
    [
     11,
     2,
     137990397
    ],
    [
     11,
     3,
     61765308
    ],
    [
     11,
     4,
     38206985
    ],
    [
     11,
     5,
     10186038
    ],
    [
     12,
     0,
     1717803540
    ],
    [
     12,
     1,
     917345668
    ],
    [
     12,
     2,
     -19300744
    ],
    [
     12,
     3,
     6934583
    ],
    [
     12,
     4,
     -71017977
    ],
    [
     13,
     0,
     -1569501997
    ],
    [
     13,
     1,
     133032123
    ],
    [
     13,
     2,
     -173939350
    ],
    [
     13,
     3,
     67558910
    ],
    [
     14,
     0,
     -2894985814
    ],
    [
     14,
     1,
     -469051167
    ],
    [
     14,
     2,
     228267598
    ],
    [
     15,
     0,
     -2516064350
    ],
    [
     15,
     1,
     492592969
    ]
   ]
  },
  {
   "t": 1,
   "l": 4122781564729,
   "a": [
    [
     0,
     2,
     811909378805
    ],
    [
     0,
     3,
     2292056586980
    ],
    [
     0,
     4,
     -2025132609116
    ],
    [
     0,
     5,
     2647649280090
    ],
    [
     0,
     6,
     750809258957
    ],
    [
     0,
     7,
     -1980025065407
    ],
    [
     0,
     8,
     -5728510739306
    ],
    [
     0,
     9,
     -6120539182930
    ],
    [
     0,
     10,
     -5395645200129
    ],
    [
     0,
     11,
     -3829215633424
    ],
    [
     0,
     12,
     -3331535622785
    ],
    [
     0,
     13,
     -2078891998149
    ],
    [
     0,
     14,
     -1871396054339
    ],
    [
     0,
     15,
     -733102172179
    ],
    [
     0,
     16,
     -501369095520
    ],
    [
     1,
     1,
     -405954689403
    ],
    [
     1,
     3,
     1076176651189
    ],
    [
     1,
     4,
     -1193683435692
    ],
    [
     1,
     5,
     -184583435216
    ],
    [
     1,
     6,
     115894228651
    ],
    [
     1,
     7,
     -994182262273
    ],
    [
     1,
     8,
     -995452054084
    ],
    [
     1,
     9,
     -992991744364
    ],
    [
     1,
     10,
     -896359167629
    ],
    [
     1,
     11,
     -884971005654
    ],
    [
     1,
     12,
     -516255818220
    ],
    [
     1,
     13,
     -514418908015
    ],
    [
     1,
     14,
     -133647526506
    ],
    [
     1,
     15,
     -46905798524
    ],
    [
     1,
     16,
     72627356804
    ],
    [
     2,
     0,
     202977344701
    ],
    [
     2,
     1,
     -573014146745
    ],
    [
     2,
     2,
     -538088325594
    ],
    [
     2,
     3,
     206253558356
    ],
    [
     2,
     4,
     -663253998896
    ],
    [
     2,
     5,
     -76547050660
    ],
    [
     2,
     6,
     -168016298704
    ],
    [
     2,
     7,
     -155702044190
    ],
    [
     2,
     8,
     -116494258770
    ],
    [
     2,
     9,
     -102395594629
    ],
    [
     2,
     10,
     -156793863978
    ],
    [
     2,
     11,
     -25740438602
    ],
    [
     2,
     12,
     -93944809956
    ],
    [
     2,
     13,
     31379854020
    ],
    [
     2,
     14,
     54314267586
    ],
    [
     2,
     15,
     104306862047
    ],
    [
     3,
     0,
     573014146745
    ],
    [
     3,
     1,
     253141576139
    ],
    [
     3,
     2,
     92167300567
    ],
    [
     3,
     3,
     287636680143
    ],
    [
     3,
     4,
     -225079212313
    ],
    [
     3,
     5,
     -97511933565
    ],
    [
     3,
     6,
     -20162672570
    ],
    [
     3,
     7,
     -11532188206
    ],
    [
     3,
     8,
     -36861939806
    ],
    [
     3,
     9,
     -45377703842
    ],
    [
     3,
     10,
     -2457774368
    ],
    [
     3,
     11,
     -34690381799
    ],
    [
     3,
     12,
     25928308642
    ],
    [
     3,
     13,
     42298922646
    ],
    [
     3,
     14,
     72571858031
    ],
    [
     4,
     0,
     -110668201412
    ],
    [
     4,
     1,
     -62351300828
    ],
    [
     4,
     2,
     89058408359
    ],
    [
     4,
     3,
     183491883904
    ],
    [
     4,
     4,
     -72021767515
    ],
    [
     4,
     5,
     -30919762030
    ],
    [
     4,
     6,
     5273073642
    ],
    [
     4,
     7,
     -13513143208
    ],
    [
     4,
     8,
     -12124042202
    ],
    [
     4,
     9,
     -2548779512
    ],
    [
     4,
     10,
     -15233744774
    ],
    [
     4,
     11,
     11609150484
    ],
    [
     4,
     12,
     25148810138
    ],
    [
     4,
     13,
     41928963948
    ],
    [
     5,
     0,
     -42069913643
    ],
    [
     5,
     1,
     -78450688473
    ],
    [
     5,
     2,
     1665186700
    ],
    [
     5,
     3,
     139770339376
    ],
    [
     5,
     4,
     -21944785208
    ],
    [
     5,
     5,
     -11690576987
    ],
    [
     5,
     6,
     -7621527096
    ],
    [
     5,
     7,
     -2713120908
    ],
    [
     5,
     8,
     -4195048649
    ],
    [
     5,
     9,
     -6854047951
    ],
    [
     5,
     10,
     1965040300
    ],
    [
     5,
     11,
     12575453479
    ],
    [
     5,
     12,
     20696226816
    ],
    [
     6,
     0,
     -173030042888
    ],
    [
     6,
     1,
     -49421510190
    ],
    [
     6,
     2,
     36091776343
    ],
    [
     6,
     3,
     72079410921
    ],
    [
     6,
     4,
     -9129421673
    ],
    [
     6,
     5,
     -2952339745
    ],
    [
     6,
     6,
     -1951163611
    ],
    [
     6,
     7,
     -3313770498
    ],
    [
     6,
     8,
     -2573601700
    ],
    [
     6,
     9,
     -1853293935
    ],
    [
     6,
     10,
     5058344703
    ],
    [
     6,
     11,
     7900219734
    ],
    [
     7,
     0,
     -93156143096
    ],
    [
     7,
     1,
     -67959540266
    ],
    [
     7,
     2,
     7004694009
    ],
    [
     7,
     3,
     33290697724
    ],
    [
     7,
     4,
     4803367026
    ],
    [
     7,
     5,
     231177958
    ],
    [
     7,
     6,
     -346473260
    ],
    [
     7,
     7,
     -999372935
    ],
    [
     7,
     8,
     -2035656381
    ],
    [
     7,
     9,
     785319314
    ],
    [
     7,
     10,
     638215325
    ],
    [
     8,
     0,
     -315435015209
    ],
    [
     8,
     1,
     -54158766248
    ],
    [
     8,
     2,
     -909246464
    ],
    [
     8,
     3,
     19489739629
    ],
    [
     8,
     4,
     2485502645
    ],
    [
     8,
     5,
     1443189286
    ],
    [
     8,
     6,
     671740839
    ],
    [
     8,
     7,
     -601662675
    ],
    [
     8,
     8,
     -828366353
    ],
    [
     8,
     9,
     -2455171263
    ],
    [
     9,
     0,
     -164394619081
    ],
    [
     9,
     1,
     -35016933721
    ],
    [
     9,
     2,
     -7895741499
    ],
    [
     9,
     3,
     9466864445
    ],
    [
     9,
     4,
     1647760996
    ],
    [
     9,
     5,
     1492121460
    ],
    [
     9,
     6,
     788709796
    ],
    [
     9,
     7,
     -877434189
    ],
    [
     9,
     8,
     -2729393248
    ],
    [
     10,
     0,
     -63509606563
    ],
    [
     10,
     1,
     -34918604971
    ],
    [
     10,
     2,
     -5433427487
    ],
    [
     10,
     3,
     2779411857
    ],
    [
     10,
     4,
     1101996790
    ],
    [
     10,
     5,
     1084446540
    ],
    [
     10,
     6,
     -280345331
    ],
    [
     10,
     7,
     -1358968152
    ],
    [
     11,
     0,
     -21688884342
    ],
    [
     11,
     1,
     -20080820007
    ],
    [
     11,
     2,
     -5845391727
    ],
    [
     11,
     3,
     1773808538
    ],
    [
     11,
     4,
     -205588363
    ],
    [
     11,
     5,
     252300515
    ],
    [
     11,
     6,
     437604717
    ],
    [
     12,
     0,
     -28816031930
    ],
    [
     12,
     1,
     -7199493732
    ],
    [
     12,
     2,
     -4055352047
    ],
    [
     12,
     3,
     -559719787
    ],
    [
     12,
     4,
     4875482
    ],
    [
     12,
     5,
     2115199358
    ],
    [
     13,
     0,
     11663693521
    ],
    [
     13,
     1,
     -9164231240
    ],
    [
     13,
     2,
     -2334560589
    ],
    [
     13,
     3,
     30080268
    ],
    [
     13,
     4,
     2825082646
    ],
    [
     14,
     0,
     -10189872311
    ],
    [
     14,
     1,
     1728282892
    ],
    [
     14,
     2,
     -1603811466
    ],
    [
     14,
     3,
     3054086634
    ],
    [
     15,
     0,
     17141405950
    ],
    [
     15,
     1,
     -2156197805
    ],
    [
     15,
     2,
     1793268089
    ]
   ]
  },
  {
   "t": 1,
   "l": 2444772525421,
   "a": [
    [
     0,
     2,
     1196562122574
    ],
    [
     0,
     3,
     -944282865679
    ],
    [
     0,
     4,
     178806820812
    ],
    [
     0,
     5,
     2500771470290
    ],
    [
     0,
     6,
     4121190559231
    ],
    [
     0,
     7,
     4836268526795
    ],
    [
     0,
     8,
     4717705281189
    ],
    [
     0,
     9,
     3348350582389
    ],
    [
     0,
     10,
     2281410208457
    ],
    [
     0,
     11,
     2160065207789
    ],
    [
     0,
     12,
     1592941190063
    ],
    [
     0,
     13,
     886462862781
    ],
    [
     0,
     14,
     451699654092
    ],
    [
     0,
     15,
     274609507701
    ],
    [
     0,
     16,
     221102330531
    ],
    [
     1,
     1,
     -598281061287
    ],
    [
     1,
     3,
     -973518201417
    ],
    [
     1,
     4,
     -1646586051704
    ],
    [
     1,
     5,
     -1262517052531
    ],
    [
     1,
     6,
     -777190424837
    ],
    [
     1,
     7,
     -745030268603
    ],
    [
     1,
     8,
     -684981807448
    ],
    [
     1,
     9,
     -489816791527
    ],
    [
     1,
     10,
     -157065353714
    ],
    [
     1,
     11,
     -86446484565
    ],
    [
     1,
     12,
     -128207806590
    ],
    [
     1,
     13,
     -143325299273
    ],
    [
     1,
     14,
     -107173044098
    ],
    [
     1,
     15,
     -47173593700
    ],
    [
     1,
     16,
     -108705239189
    ],
    [
     2,
     0,
     299140530644
    ],
    [
     2,
     1,
     236070716420
    ],
    [
     2,
     2,
     486759100708
    ],
    [
     2,
     3,
     253286063957
    ],
    [
     2,
     4,
     95333664332
    ],
    [
     2,
     5,
     -3225608845
    ],
    [
     2,
     6,
     -152472708155
    ],
    [
     2,
     7,
     -144725574235
    ],
    [
     2,
     8,
     -110215634427
    ],
    [
     2,
     9,
     -14022833984
    ],
    [
     2,
     10,
     9219510270
    ],
    [
     2,
     11,
     -29881165948
    ],
    [
     2,
     12,
     -49756489541
    ],
    [
     2,
     13,
     -52949486677
    ],
    [
     2,
     14,
     -27144473620
    ],
    [
     2,
     15,
     -65154027994
    ],
    [
     3,
     0,
     -236070716420
    ],
    [
     3,
     1,
     -22350852601
    ],
    [
     3,
     2,
     158360448969
    ],
    [
     3,
     3,
     49200376920
    ],
    [
     3,
     4,
     76998311524
    ],
    [
     3,
     5,
     -27884192120
    ],
    [
     3,
     6,
     -20253809898
    ],
    [
     3,
     7,
     -1111880774
    ],
    [
     3,
     8,
     7786322621
    ],
    [
     3,
     9,
     16700868199
    ],
    [
     3,
     10,
     3611724893
    ],
    [
     3,
     11,
     -7358579294
    ],
    [
     3,
     12,
     -13729550980
    ],
    [
     3,
     13,
     -7389489792
    ],
    [
     3,
     14,
     -35319253176
    ],
    [
     4,
     0,
     -209853271452
    ],
    [
     4,
     1,
     -29655184915
    ],
    [
     4,
     2,
     12513817937
    ],
    [
     4,
     3,
     -41034239887
    ],
    [
     4,
     4,
     22972361562
    ],
    [
     4,
     5,
     -4544120994
    ],
    [
     4,
     6,
     12844917220
    ],
    [
     4,
     7,
     6259977970
    ],
    [
     4,
     8,
     6054435578
    ],
    [
     4,
     9,
     2278735405
    ],
    [
     4,
     10,
     -2049709176
    ],
    [
     4,
     11,
     -3764333406
    ],
    [
     4,
     12,
     -2325373455
    ],
    [
     4,
     13,
     -19943944131
    ],
    [
     5,
     0,
     -201961707371
    ],
    [
     5,
     1,
     -7703193618
    ],
    [
     5,
     2,
     16758218463
    ],
    [
     5,
     3,
     -389004057
    ],
    [
     5,
     4,
     12533663686
    ],
    [
     5,
     5,
     -500170497
    ],
    [
     5,
     6,
     783097320
    ],
    [
     5,
     7,
     1245595811
    ],
    [
     5,
     8,
     2234779717
    ],
    [
     5,
     9,
     184922862
    ],
    [
     5,
     10,
     -769353664
    ],
    [
     5,
     11,
     -867756322
    ],
    [
     5,
     12,
     -9729885728
    ],
    [
     6,
     0,
     -63865144160
    ],
    [
     6,
     1,
     -15711517404
    ],
    [
     6,
     2,
     49326763579
    ],
    [
     6,
     3,
     -3266904285
    ],
    [
     6,
     4,
     -938910821
    ],
    [
     6,
     5,
     -1957025974
    ],
    [
     6,
     6,
     -820357405
    ],
    [
     6,
     7,
     1018338949
    ],
    [
     6,
     8,
     1324877026
    ],
    [
     6,
     9,
     518711954
    ],
    [
     6,
     10,
     -242510800
    ],
    [
     6,
     11,
     -3755036400
    ],
    [
     7,
     0,
     27439317687
    ],
    [
     7,
     1,
     -65417984955
    ],
    [
     7,
     2,
     30986609207
    ],
    [
     7,
     3,
     -6962752206
    ],
    [
     7,
     4,
     616349822
    ],
    [
     7,
     5,
     -437391797
    ],
    [
     7,
     6,
     -223462517
    ],
    [
     7,
     7,
     245298507
    ],
    [
     7,
     8,
     427649646
    ],
    [
     7,
     9,
     -58120911
    ],
    [
     7,
     10,
     -746042956
    ],
    [
     8,
     0,
     -37756457112
    ],
    [
     8,
     1,
     -40439748734
    ],
    [
     8,
     2,
     20000104496
    ],
    [
     8,
     3,
     -3574770210
    ],
    [
     8,
     4,
     5017793
    ],
    [
     8,
     5,
     -691501747
    ],
    [
     8,
     6,
     -172333768
    ],
    [
     8,
     7,
     54456578
    ],
    [
     8,
     8,
     4291873
    ],
    [
     8,
     9,
     743442909
    ],
    [
     9,
     0,
     -58579405998
    ],
    [
     9,
     1,
     -18893422681
    ],
    [
     9,
     2,
     7386249190
    ],
    [
     9,
     3,
     -2280969052
    ],
    [
     9,
     4,
     -357416614
    ],
    [
     9,
     5,
     -409135698
    ],
    [
     9,
     6,
     -103382138
    ],
    [
     9,
     7,
     104303683
    ],
    [
     9,
     8,
     961080164
    ],
    [
     10,
     0,
     -24223091751
    ],
    [
     10,
     1,
     -10858288794
    ],
    [
     10,
     2,
     3568747018
    ],
    [
     10,
     3,
     -584125107
    ],
    [
     10,
     4,
     -98492645
    ],
    [
     10,
     5,
     -226811923
    ],
    [
     10,
     6,
     74757165
    ],
    [
     10,
     7,
     590480302
    ],
    [
     11,
     0,
     22759992507
    ],
    [
     11,
     1,
     -3707684283
    ],
    [
     11,
     2,
     2832375519
    ],
    [
     11,
     3,
     196752243
    ],
    [
     11,
     4,
     43321121
    ],
    [
     11,
     5,
     -89855503
    ],
    [
     11,
     6,
     -54510704
    ],
    [
     12,
     0,
     21535845119
    ],
    [
     12,
     1,
     -2630498465
    ],
    [
     12,
     2,
     1398787381
    ],
    [
     12,
     3,
     278876294
    ],
    [
     12,
     4,
     -45048694
    ],
    [
     12,
     5,
     -714859652
    ],
    [
     13,
     0,
     4883046283
    ],
    [
     13,
     1,
     -2249355737
    ],
    [
     13,
     2,
     642567309
    ],
    [
     13,
     3,
     52937557
    ],
    [
     13,
     4,
     -963842251
    ],
    [
     14,
     0,
     -3391655913
    ],
    [
     14,
     1,
     -1790993860
    ],
    [
     14,
     2,
     328931582
    ],
    [
     14,
     3,
     -890181957
    ],
    [
     15,
     0,
     -5121503717
    ],
    [
     15,
     1,
     114701149
    ],
    [
     15,
     2,
     -483102056
    ]
   ]
  },
  {
   "t": 1,
   "l": 172604194161,
   "a": [
    [
     0,
     2,
     852186946061
    ],
    [
     0,
     3,
     -1466705335995
    ],
    [
     0,
     4,
     -2023166241550
    ],
    [
     0,
     5,
     2804472249087
    ],
    [
     0,
     6,
     -2639391876708
    ],
    [
     0,
     7,
     2182136743538
    ],
    [
     0,
     8,
     -1057701540572
    ],
    [
     0,
     9,
     -2129132938631
    ],
    [
     0,
     10,
     -1327014454646
    ],
    [
     0,
     11,
     -1170855942897
    ],
    [
     0,
     12,
     -606524477976
    ],
    [
     0,
     13,
     -760444241954
    ],
    [
     0,
     14,
     -778181302314
    ],
    [
     0,
     15,
     -846757131339
    ],
    [
     0,
     16,
     -390317505580
    ],
    [
     1,
     1,
     -426093473031
    ],
    [
     1,
     3,
     104046113432
    ],
    [
     1,
     4,
     6030751411
    ],
    [
     1,
     5,
     42552447703
    ],
    [
     1,
     6,
     637331805922
    ],
    [
     1,
     7,
     64081238205
    ],
    [
     1,
     8,
     -703290938133
    ],
    [
     1,
     9,
     -443230625474
    ],
    [
     1,
     10,
     -104346777884
    ],
    [
     1,
     11,
     63850689079
    ],
    [
     1,
     12,
     -97136654314
    ],
    [
     1,
     13,
     -75041333899
    ],
    [
     1,
     14,
     -208792753679
    ],
    [
     1,
     15,
     -116234491322
    ],
    [
     1,
     16,
     13786661685
    ],
    [
     2,
     0,
     213046736515
    ],
    [
     2,
     1,
     366676333999
    ],
    [
     2,
     2,
     -52023056716
    ],
    [
     2,
     3,
     -111541089434
    ],
    [
     2,
     4,
     263992861519
    ],
    [
     2,
     5,
     24833009146
    ],
    [
     2,
     6,
     235250792221
    ],
    [
     2,
     7,
     -30482049576
    ],
    [
     2,
     8,
     -11283651670
    ],
    [
     2,
     9,
     61479110401
    ],
    [
     2,
     10,
     133768476174
    ],
    [
     2,
     11,
     38112164634
    ],
    [
     2,
     12,
     43137241156
    ],
    [
     2,
     13,
     -21378737850
    ],
    [
     2,
     14,
     -4790639343
    ],
    [
     2,
     15,
     29231581344
    ],
    [
     3,
     0,
     -366676333999
    ],
    [
     3,
     1,
     252895780194
    ],
    [
     3,
     2,
     110033401581
    ],
    [
     3,
     3,
     -88662493275
    ],
    [
     3,
     4,
     -48717081965
    ],
    [
     3,
     5,
     38647798403
    ],
    [
     3,
     6,
     36685065350
    ],
    [
     3,
     7,
     4088004402
    ],
    [
     3,
     8,
     36313715558
    ],
    [
     3,
     9,
     63175426133
    ],
    [
     3,
     10,
     33167714519
    ],
    [
     3,
     11,
     29777786637
    ],
    [
     3,
     12,
     -6830850052
    ],
    [
     3,
     13,
     2818711762
    ],
    [
     3,
     14,
     20118581774
    ],
    [
     4,
     0,
     -353332141932
    ],
    [
     4,
     1,
     -231050060285
    ],
    [
     4,
     2,
     -70319962189
    ],
    [
     4,
     3,
     13046257078
    ],
    [
     4,
     4,
     399380690
    ],
    [
     4,
     5,
     17995797992
    ],
    [
     4,
     6,
     -3389137424
    ],
    [
     4,
     7,
     3704753945
    ],
    [
     4,
     8,
     17882813525
    ],
    [
     4,
     9,
     16718705125
    ],
    [
     4,
     10,
     14258982895
    ],
    [
     4,
     11,
     -3518144059
    ],
    [
     4,
     12,
     710926082
    ],
    [
     4,
     13,
     11972940765
    ],
    [
     5,
     0,
     352443640952
    ],
    [
     5,
     1,
     136648418002
    ],
    [
     5,
     2,
     -5266633652
    ],
    [
     5,
     3,
     -42963750926
    ],
    [
     5,
     4,
     -8340315788
    ],
    [
     5,
     5,
     -1943007496
    ],
    [
     5,
     6,
     -106567755
    ],
    [
     5,
     7,
     3566602179
    ],
    [
     5,
     8,
     8073787369
    ],
    [
     5,
     9,
     5732522548
    ],
    [
     5,
     10,
     -2074877716
    ],
    [
     5,
     11,
     -1637262832
    ],
    [
     5,
     12,
     4907853820
    ],
    [
     6,
     0,
     -138820556154
    ],
    [
     6,
     1,
     -88207404477
    ],
    [
     6,
     2,
     -17417233677
    ],
    [
     6,
     3,
     -17376125318
    ],
    [
     6,
     4,
     4259792448
    ],
    [
     6,
     5,
     -1601270332
    ],
    [
     6,
     6,
     -226832317
    ],
    [
     6,
     7,
     2340744264
    ],
    [
     6,
     8,
     917325337
    ],
    [
     6,
     9,
     -787370814
    ],
    [
     6,
     10,
     -1651817167
    ],
    [
     6,
     11,
     1424185478
    ],
    [
     7,
     0,
     282814212591
    ],
    [
     7,
     1,
     47101736168
    ],
    [
     7,
     2,
     20727121618
    ],
    [
     7,
     3,
     -1857387335
    ],
    [
     7,
     4,
     151776296
    ],
    [
     7,
     5,
     -2838317024
    ],
    [
     7,
     6,
     -523921801
    ],
    [
     7,
     7,
     40000007
    ],
    [
     7,
     8,
     -171108674
    ],
    [
     7,
     9,
     -861266298
    ],
    [
     7,
     10,
     -103451397
    ],
    [
     8,
     0,
     62083357485
    ],
    [
     8,
     1,
     19784626559
    ],
    [
     8,
     2,
     2065477005
    ],
    [
     8,
     3,
     -2911112715
    ],
    [
     8,
     4,
     -1009939725
    ],
    [
     8,
     5,
     -2494787188
    ],
    [
     8,
     6,
     -292087737
    ],
    [
     8,
     7,
     93983563
    ],
    [
     8,
     8,
     -296009198
    ],
    [
     8,
     9,
     -520172447
    ],
    [
     9,
     0,
     -108996603012
    ],
    [
     9,
     1,
     7322104463
    ],
    [
     9,
     2,
     -3548266722
    ],
    [
     9,
     3,
     -4020841671
    ],
    [
     9,
     4,
     -1618790990
    ],
    [
     9,
     5,
     -891497644
    ],
    [
     9,
     6,
     155717349
    ],
    [
     9,
     7,
     216608589
    ],
    [
     9,
     8,
     -315666119
    ],
    [
     10,
     0,
     -53370602305
    ],
    [
     10,
     1,
     16244831307
    ],
    [
     10,
     2,
     -1338405509
    ],
    [
     10,
     3,
     -1365832777
    ],
    [
     10,
     4,
     -433129506
    ],
    [
     10,
     5,
     55091750
    ],
    [
     10,
     6,
     346715819
    ],
    [
     10,
     7,
     -10330617
    ],
    [
     11,
     0,
     2372810377
    ],
    [
     11,
     1,
     17964513747
    ],
    [
     11,
     2,
     2259801531
    ],
    [
     11,
     3,
     -1007478652
    ],
    [
     11,
     4,
     406924520
    ],
    [
     11,
     5,
     241257637
    ],
    [
     11,
     6,
     206945484
    ],
    [
     12,
     0,
     36998019966
    ],
    [
     12,
     1,
     11612103660
    ],
    [
     12,
     2,
     1113616898
    ],
    [
     12,
     3,
     -249204960
    ],
    [
     12,
     4,
     36309164
    ],
    [
     12,
     5,
     207950604
    ],
    [
     13,
     0,
     10376544479
    ],
    [
     13,
     1,
     7749103247
    ],
    [
     13,
     2,
     -395224662
    ],
    [
     13,
     3,
     -523751484
    ],
    [
     13,
     4,
     -17590082
    ],
    [
     14,
     0,
     8576967104
    ],
    [
     14,
     1,
     -203860664
    ],
    [
     14,
     2,
     -336951100
    ],
    [
     14,
     3,
     -527447903
    ],
    [
     15,
     0,
     -9033629561
    ],
    [
     15,
     1,
     1023866524
    ],
    [
     15,
     2,
     -690035120
    ]
   ]
  },
  {
   "t": 2,
   "l": 854719045894,
   "a": [
    [
     0,
     2,
     2208280217594
    ],
    [
     0,
     3,
     4106047257326
    ],
    [
     0,
     4,
     1261285851275
    ],
    [
     0,
     5,
     -6872973212867
    ],
    [
     0,
     6,
     -2014386941320
    ],
    [
     0,
     7,
     2951744815677
    ],
    [
     0,
     8,
     8778821452100
    ],
    [
     0,
     9,
     16193677189307
    ],
    [
     0,
     10,
     9350964599133
    ],
    [
     0,
     11,
     10630341148532
    ],
    [
     0,
     12,
     8485510746357
    ],
    [
     0,
     13,
     9531014846684
    ],
    [
     0,
     14,
     9513267587410
    ],
    [
     0,
     15,
     8384307114662
    ],
    [
     0,
     16,
     4238475632610
    ],
    [
     1,
     1,
     -1104140108797
    ],
    [
     1,
     2,
     1
    ],
    [
     1,
     3,
     2073014479686
    ],
    [
     1,
     4,
     729938791093
    ],
    [
     1,
     5,
     1800248152218
    ],
    [
     1,
     6,
     -1212717236926
    ],
    [
     1,
     7,
     -282514961170
    ],
    [
     1,
     8,
     3260041316938
    ],
    [
     1,
     9,
     1760607391382
    ],
    [
     1,
     10,
     2130851531541
    ],
    [
     1,
     11,
     1579673497499
    ],
    [
     1,
     12,
     1412558618333
    ],
    [
     1,
     13,
     1508172816566
    ],
    [
     1,
     14,
     1529816826538
    ],
    [
     1,
     15,
     145827713430
    ],
    [
     1,
     16,
     -561624178532
    ],
    [
     2,
     0,
     552070054400
    ],
    [
     2,
     1,
     -1026511814331
    ],
    [
     2,
     2,
     -1036507239842
    ],
    [
     2,
     3,
     -208726999605
    ],
    [
     2,
     4,
     -619550766392
    ],
    [
     2,
     5,
     -710075331975
    ],
    [
     2,
     6,
     -337993128741
    ],
    [
     2,
     7,
     339856793400
    ],
    [
     2,
     8,
     -644747509273
    ],
    [
     2,
     9,
     -349278305649
    ],
    [
     2,
     10,
     -164976624663
    ],
    [
     2,
     11,
     -124325424692
    ],
    [
     2,
     12,
     41656789395
    ],
    [
     2,
     13,
     251179435430
    ],
    [
     2,
     14,
     -315425318455
    ],
    [
     2,
     15,
     -572073187804
    ],
    [
     2,
     16,
     -100081199891
    ],
    [
     3,
     0,
     1026511814331
    ],
    [
     3,
     1,
     -157660731410
    ],
    [
     3,
     2,
     26242301831
    ],
    [
     3,
     3,
     217260675921
    ],
    [
     3,
     4,
     -59398285720
    ],
    [
     3,
     5,
     677320667457
    ],
    [
     3,
     6,
     343507941321
    ],
    [
     3,
     7,
     17123532799
    ],
    [
     3,
     8,
     -143951711522
    ],
    [
     3,
     9,
     -60379614985
    ],
    [
     3,
     10,
     -56912378802
    ],
    [
     3,
     11,
     -9837721851
    ],
    [
     3,
     12,
     116535087661
    ],
    [
     3,
     13,
     -246862615812
    ],
    [
     3,
     14,
     -381701072841
    ],
    [
     3,
     15,
     -12985955273
    ],
    [
     4,
     0,
     754744717034
    ],
    [
     4,
     1,
     325197326002
    ],
    [
     4,
     2,
     -86258958116
    ],
    [
     4,
     3,
     164508753367
    ],
    [
     4,
     4,
     -139708497016
    ],
    [
     4,
     5,
     278441001446
    ],
    [
     4,
     6,
     175728031726
    ],
    [
     4,
     7,
     57287476919
    ],
    [
     4,
     8,
     55405271531
    ],
    [
     4,
     9,
     -12331655762
    ],
    [
     4,
     10,
     2817913721
    ],
    [
     4,
     11,
     57842003535
    ],
    [
     4,
     12,
     -130013095285
    ],
    [
     4,
     13,
     -205364613994
    ],
    [
     4,
     14,
     81662405388
    ],
    [
     5,
     0,
     -631015779392
    ],
    [
     5,
     1,
     -52693792178
    ],
    [
     5,
     2,
     190912415140
    ],
    [
     5,
     3,
     -152580308402
    ],
    [
     5,
     4,
     -216193944593
    ],
    [
     5,
     5,
     78336326592
    ],
    [
     5,
     6,
     40560318719
    ],
    [
     5,
     7,
     62873096939
    ],
    [
     5,
     8,
     24728483247
    ],
    [
     5,
     9,
     13340668839
    ],
    [
     5,
     10,
     20718117869
    ],
    [
     5,
     11,
     -59487650086
    ],
    [
     5,
     12,
     -98799020820
    ],
    [
     5,
     13,
     139235324816
    ],
    [
     6,
     0,
     213157890572
    ],
    [
     6,
     1,
     -194190263345
    ],
    [
     6,
     2,
     -1477375509
    ],
    [
     6,
     3,
     -80807391582
    ],
    [
     6,
     4,
     -137372343278
    ],
    [
     6,
     5,
     10660828674
    ],
    [
     6,
     6,
     12370485745
    ],
    [
     6,
     7,
     16486058634
    ],
    [
     6,
     8,
     12662206553
    ],
    [
     6,
     9,
     4163522590
    ],
    [
     6,
     10,
     -20836366688
    ],
    [
     6,
     11,
     -33491672697
    ],
    [
     6,
     12,
     172054006814
    ],
    [
     7,
     0,
     -336848925726
    ],
    [
     7,
     1,
     119926669793
    ],
    [
     7,
     2,
     -79653025973
    ],
    [
     7,
     3,
     4270588018
    ],
    [
     7,
     4,
     -52029881086
    ],
    [
     7,
     5,
     -12220105905
    ],
    [
     7,
     6,
     352903571
    ],
    [
     7,
     7,
     4241183393
    ],
    [
     7,
     8,
     32245164
    ],
    [
     7,
     9,
     -413625693
    ],
    [
     7,
     10,
     2446562881
    ],
    [
     7,
     11,
     185742874107
    ],
    [
     8,
     0,
     155847522200
    ],
    [
     8,
     1,
     162606697539
    ],
    [
     8,
     2,
     24658441089
    ],
    [
     8,
     3,
     17857067539
    ],
    [
     8,
     4,
     -35455730075
    ],
    [
     8,
     5,
     -7180486616
    ],
    [
     8,
     6,
     -2704756727
    ],
    [
     8,
     7,
     -864562890
    ],
    [
     8,
     8,
     5467127071
    ],
    [
     8,
     9,
     17151288534
    ],
    [
     8,
     10,
     183556555436
    ],
    [
     9,
     0,
     747112577488
    ],
    [
     9,
     1,
     62884274373
    ],
    [
     9,
     2,
     16935746818
    ],
    [
     9,
     3,
     5976110834
    ],
    [
     9,
     4,
     -11840968262
    ],
    [
     9,
     5,
     -4640309630
    ],
    [
     9,
     6,
     -680152200
    ],
    [
     9,
     7,
     3662971206
    ],
    [
     9,
     8,
     16036393360
    ],
    [
     9,
     9,
     169098510240
    ],
    [
     10,
     0,
     7380721766
    ],
    [
     10,
     1,
     -8081027308
    ],
    [
     10,
     2,
     22516796973
    ],
    [
     10,
     3,
     7368878151
    ],
    [
     10,
     4,
     -5256401906
    ],
    [
     10,
     5,
     -130261925
    ],
    [
     10,
     6,
     41898602
    ],
    [
     10,
     7,
     7360649246
    ],
    [
     10,
     8,
     145681202412
    ],
    [
     11,
     0,
     24209523785
    ],
    [
     11,
     1,
     37520620002
    ],
    [
     11,
     2,
     11087730213
    ],
    [
     11,
     3,
     5712389814
    ],
    [
     11,
     4,
     -3307904021
    ],
    [
     11,
     5,
     -1611781907
    ],
    [
     11,
     6,
     -4047845995
    ],
    [
     11,
     7,
     117546825065
    ],
    [
     12,
     0,
     -11142042150
    ],
    [
     12,
     1,
     5609229974
    ],
    [
     12,
     2,
     3374730729
    ],
    [
     12,
     3,
     26305093
    ],
    [
     12,
     4,
     -1516865860
    ],
    [
     12,
     5,
     -13074817502
    ],
    [
     12,
     6,
     87490005264
    ],
    [
     13,
     0,
     -20766906553
    ],
    [
     13,
     1,
     11475189564
    ],
    [
     13,
     2,
     -53111266
    ],
    [
     13,
     3,
     3928864735
    ],
    [
     13,
     4,
     -19295398798
    ],
    [
     13,
     5,
     58985723971
    ],
    [
     14,
     0,
     9555949938
    ],
    [
     14,
     1,
     24874011422
    ],
    [
     14,
     2,
     5950526144
    ],
    [
     14,
     3,
     -18063070717
    ],
    [
     14,
     4,
     33071478983
    ],
    [
     15,
     0,
     45785458278
    ],
    [
     15,
     1,
     17168366226
    ],
    [
     15,
     2,
     -14437092318
    ],
    [
     15,
     3,
     13900481715
    ]
   ]
  },
  {
   "t": 2,
   "l": 773929606033,
   "a": [
    [
     0,
     2,
     4402167640293
    ],
    [
     0,
     3,
     5059665475870
    ],
    [
     0,
     4,
     -2856203610626
    ],
    [
     0,
     5,
     -2892450223906
    ],
    [
     0,
     6,
     -8545091332993
    ],
    [
     0,
     7,
     1653050609634
    ],
    [
     0,
     8,
     -3273894160281
    ],
    [
     0,
     9,
     -760837363015
    ],
    [
     0,
     10,
     2175179119551
    ],
    [
     0,
     11,
     3365205301218
    ],
    [
     0,
     12,
     2376053363536
    ],
    [
     0,
     13,
     1297151395069
    ],
    [
     0,
     14,
     -59743107985
    ],
    [
     0,
     15,
     -585379900248
    ],
    [
     0,
     16,
     -783911988773
    ],
    [
     1,
     1,
     -2201083820146
    ],
    [
     1,
     3,
     1745281691401
    ],
    [
     1,
     4,
     595990986976
    ],
    [
     1,
     5,
     3961129388120
    ],
    [
     1,
     6,
     4646453459053
    ],
    [
     1,
     7,
     3960608310697
    ],
    [
     1,
     8,
     4235307392671
    ],
    [
     1,
     9,
     3887684495520
    ],
    [
     1,
     10,
     4051428453200
    ],
    [
     1,
     11,
     3189635643072
    ],
    [
     1,
     12,
     2072154662326
    ],
    [
     1,
     13,
     1363269915613
    ],
    [
     1,
     14,
     727969101870
    ],
    [
     1,
     15,
     308512301789
    ],
    [
     1,
     16,
     158868812894
    ],
    [
     2,
     0,
     1100541910073
    ],
    [
     2,
     1,
     -1264916368967
    ],
    [
     2,
     2,
     -872640845700
    ],
    [
     2,
     3,
     -729396254280
    ],
    [
     2,
     4,
     -1700905403922
    ],
    [
     2,
     5,
     -750937859130
    ],
    [
     2,
     6,
     -833457700585
    ],
    [
     2,
     7,
     -504954596790
    ],
    [
     2,
     8,
     -160807883515
    ],
    [
     2,
     9,
     307661750325
    ],
    [
     2,
     10,
     430882442843
    ],
    [
     2,
     11,
     322253094301
    ],
    [
     2,
     12,
     211384998313
    ],
    [
     2,
     13,
     87937492416
    ],
    [
     2,
     14,
     15158182991
    ],
    [
     2,
     15,
     7068391756
    ],
    [
     2,
     16,
     -60577387236
    ],
    [
     3,
     0,
     1264916368967
    ],
    [
     3,
     1,
     357025451328
    ],
    [
     3,
     2,
     580398507536
    ],
    [
     3,
     3,
     648729979753
    ],
    [
     3,
     4,
     -360387563395
    ],
    [
     3,
     5,
     199224293345
    ],
    [
     3,
     6,
     -42763464739
    ],
    [
     3,
     7,
     -218120229994
    ],
    [
     3,
     8,
     -94667961738
    ],
    [
     3,
     9,
     34475016704
    ],
    [
     3,
     10,
     44723433748
    ],
    [
     3,
     11,
     24548783742
    ],
    [
     3,
     12,
     923395734
    ],
    [
     3,
     13,
     -12765179592
    ],
    [
     3,
     14,
     -8246885862
    ],
    [
     3,
     15,
     -50722237522
    ],
    [
     4,
     0,
     -99217754142
    ],
    [
     4,
     1,
     -183919988146
    ],
    [
     4,
     2,
     -192557090202
    ],
    [
     4,
     3,
     442738076527
    ],
    [
     4,
     4,
     -56781053506
    ],
    [
     4,
     5,
     230874318132
    ],
    [
     4,
     6,
     -4307548090
    ],
    [
     4,
     7,
     -41322370937
    ],
    [
     4,
     8,
     27880859983
    ],
    [
     4,
     9,
     54944207154
    ],
    [
     4,
     10,
     16149890288
    ],
    [
     4,
     11,
     -5009994552
    ],
    [
     4,
     12,
     -9418412434
    ],
    [
     4,
     13,
     -7232363988
    ],
    [
     4,
     14,
     -29726393586
    ],
    [
     5,
     0,
     -175309094558
    ],
    [
     5,
     1,
     14880701395
    ],
    [
     5,
     2,
     -259829219587
    ],
    [
     5,
     3,
     76455945747
    ],
    [
     5,
     4,
     -90846781917
    ],
    [
     5,
     5,
     90818034166
    ],
    [
     5,
     6,
     -5808839784
    ],
    [
     5,
     7,
     8335464286
    ],
    [
     5,
     8,
     40448719023
    ],
    [
     5,
     9,
     17176496808
    ],
    [
     5,
     10,
     -3429863226
    ],
    [
     5,
     11,
     -6390280298
    ],
    [
     5,
     12,
     -4339086506
    ],
    [
     5,
     13,
     -18442264404
    ],
    [
     6,
     0,
     41026142673
    ],
    [
     6,
     1,
     -172845916140
    ],
    [
     6,
     2,
     -161531075557
    ],
    [
     6,
     3,
     -46915775094
    ],
    [
     6,
     4,
     -43230606120
    ],
    [
     6,
     5,
     44894032905
    ],
    [
     6,
     6,
     6239129953
    ],
    [
     6,
     7,
     16805044767
    ],
    [
     6,
     8,
     10863914789
    ],
    [
     6,
     9,
     -1355636085
    ],
    [
     6,
     10,
     -4481789597
    ],
    [
     6,
     11,
     -3459525468
    ],
    [
     6,
     12,
     -8742435298
    ],
    [
     7,
     0,
     792115484528
    ],
    [
     7,
     1,
     115921396835
    ],
    [
     7,
     2,
     -27169980779
    ],
    [
     7,
     3,
     -11483615119
    ],
    [
     7,
     4,
     -27152744656
    ],
    [
     7,
     5,
     12124530863
    ],
    [
     7,
     6,
     1008156551
    ],
    [
     7,
     7,
     3635340046
    ],
    [
     7,
     8,
     1867000652
    ],
    [
     7,
     9,
     -847714825
    ],
    [
     7,
     10,
     -1326642219
    ],
    [
     7,
     11,
     -3601250269
    ],
    [
     8,
     0,
     161503290726
    ],
    [
     8,
     1,
     96961688662
    ],
    [
     8,
     2,
     9604425090
    ],
    [
     8,
     3,
     -5813499008
    ],
    [
     8,
     4,
     -28789258814
    ],
    [
     8,
     5,
     -6037202042
    ],
    [
     8,
     6,
     -1851716081
    ],
    [
     8,
     7,
     -220838702
    ],
    [
     8,
     8,
     703213161
    ],
    [
     8,
     9,
     -191921183
    ],
    [
     8,
     10,
     -482465006
    ],
    [
     9,
     0,
     157902659242
    ],
    [
     9,
     1,
     6408153318
    ],
    [
     9,
     2,
     3155282953
    ],
    [
     9,
     3,
     -7752713384
    ],
    [
     9,
     4,
     -25309101330
    ],
    [
     9,
     5,
     -1869923511
    ],
    [
     9,
     6,
     237555365
    ],
    [
     9,
     7,
     495850711
    ],
    [
     9,
     8,
     378269047
    ],
    [
     9,
     9,
     482649781
    ],
    [
     10,
     0,
     53206696606
    ],
    [
     10,
     1,
     1270331774
    ],
    [
     10,
     2,
     17061231324
    ],
    [
     10,
     3,
     1877237
    ],
    [
     10,
     4,
     -10772037098
    ],
    [
     10,
     5,
     1108275569
    ],
    [
     10,
     6,
     594944389
    ],
    [
     10,
     7,
     343455457
    ],
    [
     10,
     8,
     509014866
    ],
    [
     11,
     0,
     112668496798
    ],
    [
     11,
     1,
     30413365136
    ],
    [
     11,
     2,
     29292563258
    ],
    [
     11,
     3,
     3429890394
    ],
    [
     11,
     4,
     -3546419431
    ],
    [
     11,
     5,
     305555858
    ],
    [
     11,
     6,
     150864436
    ],
    [
     11,
     7,
     -225567301
    ],
    [
     12,
     0,
     82376719357
    ],
    [
     12,
     1,
     30453399832
    ],
    [
     12,
     2,
     14835085106
    ],
    [
     12,
     3,
     1883972980
    ],
    [
     12,
     4,
     -2076083316
    ],
    [
     12,
     5,
     49699691
    ],
    [
     12,
     6,
     -866918957
    ],
    [
     13,
     0,
     40688388221
    ],
    [
     13,
     1,
     8576501503
    ],
    [
     13,
     2,
     4316262545
    ],
    [
     13,
     3,
     1035204079
    ],
    [
     13,
     4,
     -714502929
    ],
    [
     13,
     5,
     -1246225244
    ],
    [
     14,
     0,
     4958017720
    ],
    [
     14,
     1,
     -4722630193
    ],
    [
     14,
     2,
     3298237856
    ],
    [
     14,
     3,
     573172092
    ],
    [
     14,
     4,
     -1479395904
    ],
    [
     15,
     0,
     -16118262970
    ],
    [
     15,
     1,
     1239640935
    ],
    [
     15,
     2,
     1230236077
    ],
    [
     15,
     3,
     -682225829
    ]
   ]
  },
  {
   "t": 2,
   "l": 1431470165140,
   "a": [
    [
     0,
     2,
     -344159087588
    ],
    [
     0,
     3,
     2060840388797
    ],
    [
     0,
     4,
     204123136547
    ],
    [
     0,
     5,
     -3115517860052
    ],
    [
     0,
     6,
     -78575475629
    ],
    [
     0,
     7,
     2801312382877
    ],
    [
     0,
     8,
     3873702116449
    ],
    [
     0,
     9,
     -856014324200
    ],
    [
     0,
     10,
     -1833799811635
    ],
    [
     0,
     11,
     -2673089012377
    ],
    [
     0,
     12,
     -2868021969501
    ],
    [
     0,
     13,
     -3248700390261
    ],
    [
     0,
     14,
     -3007108510712
    ],
    [
     0,
     15,
     -2325304031374
    ],
    [
     0,
     16,
     -1602341596743
    ],
    [
     1,
     1,
     172079543794
    ],
    [
     1,
     3,
     -73783811075
    ],
    [
     1,
     4,
     1254176493453
    ],
    [
     1,
     5,
     -645456904527
    ],
    [
     1,
     6,
     798858297434
    ],
    [
     1,
     7,
     1712036423184
    ],
    [
     1,
     8,
     3124160450
    ],
    [
     1,
     9,
     -453733069063
    ],
    [
     1,
     10,
     -484651149223
    ],
    [
     1,
     11,
     -700413425692
    ],
    [
     1,
     12,
     -950382966643
    ],
    [
     1,
     13,
     -828223377583
    ],
    [
     1,
     14,
     -539210059912
    ],
    [
     1,
     15,
     -123498087280
    ],
    [
     1,
     16,
     392765474640
    ],
    [
     2,
     0,
     -86039771897
    ],
    [
     2,
     1,
     -515210097199
    ],
    [
     2,
     2,
     36891905537
    ],
    [
     2,
     3,
     -84030286328
    ],
    [
     2,
     4,
     -35692806216
    ],
    [
     2,
     5,
     -343650602540
    ],
    [
     2,
     6,
     -37465072625
    ],
    [
     2,
     7,
     -114356973928
    ],
    [
     2,
     8,
     -211119248085
    ],
    [
     2,
     9,
     -131409783763
    ],
    [
     2,
     10,
     -219268986655
    ],
    [
     2,
     11,
     -353964021944
    ],
    [
     2,
     12,
     -353688245426
    ],
    [
     2,
     13,
     -216732051344
    ],
    [
     2,
     14,
     -52891506689
    ],
    [
     2,
     15,
     239118440344
    ],
    [
     2,
     16,
     -52664884161
    ],
    [
     3,
     0,
     515210097199
    ],
    [
     3,
     1,
     -25515392068
    ],
    [
     3,
     2,
     -229513837035
    ],
    [
     3,
     3,
     34911708952
    ],
    [
     3,
     4,
     71484699566
    ],
    [
     3,
     5,
     -169876046362
    ],
    [
     3,
     6,
     -6481138010
    ],
    [
     3,
     7,
     -1190311327
    ],
    [
     3,
     8,
     71183393192
    ],
    [
     3,
     9,
     7659076500
    ],
    [
     3,
     10,
     -71700213210
    ],
    [
     3,
     11,
     -71100346601
    ],
    [
     3,
     12,
     -18819488662
    ],
    [
     3,
     13,
     50419409243
    ],
    [
     3,
     14,
     217105662755
    ],
    [
     3,
     15,
     14367041594
    ],
    [
     4,
     0,
     19827135334
    ],
    [
     4,
     1,
     152704723089
    ],
    [
     4,
     2,
     55084154300
    ],
    [
     4,
     3,
     35111764651
    ],
    [
     4,
     4,
     45179026514
    ],
    [
     4,
     5,
     -48179861815
    ],
    [
     4,
     6,
     -37129714173
    ],
    [
     4,
     7,
     20779750060
    ],
    [
     4,
     8,
     5255835590
    ],
    [
     4,
     9,
     -25524697877
    ],
    [
     4,
     10,
     -21320411243
    ],
    [
     4,
     11,
     4938824418
    ],
    [
     4,
     12,
     41962056120
    ],
    [
     4,
     13,
     136528192716
    ],
    [
     4,
     14,
     13370318300
    ],
    [
     5,
     0,
     2490421697
    ],
    [
     5,
     1,
     23787115918
    ],
    [
     5,
     2,
     -55553920970
    ],
    [
     5,
     3,
     46374289747
    ],
    [
     5,
     4,
     32639693509
    ],
    [
     5,
     5,
     -21515568237
    ],
    [
     5,
     6,
     -4373934886
    ],
    [
     5,
     7,
     -1781688456
    ],
    [
     5,
     8,
     -10659990303
    ],
    [
     5,
     9,
     -8254994235
    ],
    [
     5,
     10,
     2037470685
    ],
    [
     5,
     11,
     22026007759
    ],
    [
     5,
     12,
     73289737040
    ],
    [
     5,
     13,
     10152613365
    ],
    [
     6,
     0,
     -209493281527
    ],
    [
     6,
     1,
     -15103100316
    ],
    [
     6,
     2,
     -58331535729
    ],
    [
     6,
     3,
     8886480710
    ],
    [
     6,
     4,
     28202579886
    ],
    [
     6,
     5,
     -11699234921
    ],
    [
     6,
     6,
     -5317508406
    ],
    [
     6,
     7,
     -2497862781
    ],
    [
     6,
     8,
     -982955701
    ],
    [
     6,
     9,
     578068440
    ],
    [
     6,
     10,
     8605481611
    ],
    [
     6,
     11,
     30416917173
    ],
    [
     6,
     12,
     5263539743
    ],
    [
     7,
     0,
     150792514192
    ],
    [
     7,
     1,
     -58289863363
    ],
    [
     7,
     2,
     -1139453761
    ],
    [
     7,
     3,
     16897314164
    ],
    [
     7,
     4,
     6637853224
    ],
    [
     7,
     5,
     -2221501569
    ],
    [
     7,
     6,
     -1750210613
    ],
    [
     7,
     7,
     -57977266
    ],
    [
     7,
     8,
     283143525
    ],
    [
     7,
     9,
     1898711374
    ],
    [
     7,
     10,
     7304409012
    ],
    [
     7,
     11,
     2693279102
    ],
    [
     8,
     0,
     310742059390
    ],
    [
     8,
     1,
     -10816795510
    ],
    [
     8,
     2,
     -4435184018
    ],
    [
     8,
     3,
     -85315847
    ],
    [
     8,
     4,
     7297244711
    ],
    [
     8,
     5,
     2591116614
    ],
    [
     8,
     6,
     -448134566
    ],
    [
     8,
     7,
     -545674284
    ],
    [
     8,
     8,
     -874977438
    ],
    [
     8,
     9,
     -3445035210
    ],
    [
     8,
     10,
     1008150057
    ],
    [
     9,
     0,
     -59475302532
    ],
    [
     9,
     1,
     -32138473175
    ],
    [
     9,
     2,
     -2494116697
    ],
    [
     9,
     3,
     2329359939
    ],
    [
     9,
     4,
     6524792123
    ],
    [
     9,
     5,
     976696417
    ],
    [
     9,
     6,
     -171067773
    ],
    [
     9,
     7,
     -1518024399
    ],
    [
     9,
     8,
     -5788548038
    ],
    [
     9,
     9,
     193546559
    ],
    [
     10,
     0,
     -72883896572
    ],
    [
     10,
     1,
     2117455265
    ],
    [
     10,
     2,
     -3916507854
    ],
    [
     10,
     3,
     2843911634
    ],
    [
     10,
     4,
     2767603972
    ],
    [
     10,
     5,
     -40018926
    ],
    [
     10,
     6,
     -674529359
    ],
    [
     10,
     7,
     -3766626192
    ],
    [
     10,
     8,
     54558610
    ],
    [
     11,
     0,
     9159067465
    ],
    [
     11,
     1,
     -11550073027
    ],
    [
     11,
     2,
     -4495516376
    ],
    [
     11,
     3,
     1560815868
    ],
    [
     11,
     4,
     614243651
    ],
    [
     11,
     5,
     -126524083
    ],
    [
     11,
     6,
     97889012
    ],
    [
     11,
     7,
     55110906
    ],
    [
     12,
     0,
     -7632103339
    ],
    [
     12,
     1,
     -24867641867
    ],
    [
     12,
     2,
     -2742269554
    ],
    [
     12,
     3,
     -178527817
    ],
    [
     12,
     4,
     491764574
    ],
    [
     12,
     5,
     3154172000
    ],
    [
     12,
     6,
     357053396
    ],
    [
     13,
     0,
     -41585327302
    ],
    [
     13,
     1,
     -14844757856
    ],
    [
     13,
     2,
     -277427626
    ],
    [
     13,
     3,
     -298267904
    ],
    [
     13,
     4,
     4963900014
    ],
    [
     13,
     5,
     310286386
    ],
    [
     14,
     0,
     -29644009183
    ],
    [
     14,
     1,
     -1078545923
    ],
    [
     14,
     2,
     -1404511615
    ],
    [
     14,
     3,
     4183789637
    ],
    [
     14,
     4,
     508326645
    ],
    [
     15,
     0,
     1087254633
    ],
    [
     15,
     1,
     -1980848864
    ],
    [
     15,
     2,
     1990436239
    ],
    [
     15,
     3,
     240576693
    ]
   ]
  },
  {
   "t": 3,
   "l": 348158424653,
   "a": [
    [
     0,
     3,
     4356157170984
    ],
    [
     0,
     4,
     1277177311139
    ],
    [
     0,
     5,
     -922649637021
    ],
    [
     0,
     6,
     1341670891026
    ],
    [
     0,
     7,
     -5099159085436
    ],
    [
     0,
     8,
     -10474158275604
    ],
    [
     0,
     9,
     7818294977134
    ],
    [
     0,
     10,
     13479647367667
    ],
    [
     0,
     11,
     20464170138722
    ],
    [
     0,
     12,
     26251168026384
    ],
    [
     0,
     13,
     34834043161507
    ],
    [
     0,
     14,
     39895987495554
    ],
    [
     0,
     15,
     33296232787521
    ],
    [
     0,
     16,
     23862259813117
    ],
    [
     1,
     2,
     3
    ],
    [
     1,
     3,
     -1634999099654
    ],
    [
     1,
     4,
     628502484266
    ],
    [
     1,
     5,
     3630917230705
    ],
    [
     1,
     6,
     3734998852411
    ],
    [
     1,
     7,
     -3449737085517
    ],
    [
     1,
     8,
     -1912964909232
    ],
    [
     1,
     9,
     -761429994578
    ],
    [
     1,
     10,
     -2036282523566
    ],
    [
     1,
     11,
     -1164146293645
    ],
    [
     1,
     12,
     1762932733922
    ],
    [
     1,
     13,
     4016763642249
    ],
    [
     1,
     14,
     4260400982614
    ],
    [
     1,
     15,
     2889612782425
    ],
    [
     1,
     16,
     -2034221474448
    ],
    [
     2,
     1,
     -1089039292748
    ],
    [
     2,
     2,
     817499549826
    ],
    [
     2,
     3,
     110432111289
    ],
    [
     2,
     4,
     -104084796931
    ],
    [
     2,
     5,
     1004186286289
    ],
    [
     2,
     6,
     4458624144606
    ],
    [
     2,
     7,
     2726834908208
    ],
    [
     2,
     8,
     909242106055
    ],
    [
     2,
     9,
     -657558720377
    ],
    [
     2,
     10,
     -740510554910
    ],
    [
     2,
     11,
     31561650260
    ],
    [
     2,
     12,
     929422679933
    ],
    [
     2,
     13,
     940009561049
    ],
    [
     2,
     14,
     433986629849
    ],
    [
     2,
     15,
     -1750997783680
    ],
    [
     2,
     16,
     -115731499049
    ],
    [
     3,
     0,
     1089039292749
    ],
    [
     3,
     1,
     -159647163893
    ],
    [
     3,
     2,
     -267557732354
    ],
    [
     3,
     3,
     -118973029946
    ],
    [
     3,
     4,
     -808473684727
    ],
    [
     3,
     5,
     -101995043248
    ],
    [
     3,
     6,
     462378796678
    ],
    [
     3,
     7,
     329348396780
    ],
    [
     3,
     8,
     -360972338832
    ],
    [
     3,
     9,
     -489670305268
    ],
    [
     3,
     10,
     -127480980728
    ],
    [
     3,
     11,
     321725307387
    ],
    [
     3,
     12,
     345676893829
    ],
    [
     3,
     13,
     19133030953
    ],
    [
     3,
     14,
     -1313195130134
    ],
    [
     3,
     15,
     -91881390235
    ],
    [
     3,
     16,
     -69754189434
    ],
    [
     4,
     0,
     -169279029076
    ],
    [
     4,
     1,
     112881657957
    ],
    [
     4,
     2,
     -197341511223
    ],
    [
     4,
     3,
     412961404450
    ],
    [
     4,
     4,
     -49082809581
    ],
    [
     4,
     5,
     -401140444507
    ],
    [
     4,
     6,
     220305869727
    ],
    [
     4,
     7,
     -61221429303
    ],
    [
     4,
     8,
     -195830008625
    ],
    [
     4,
     9,
     -209431225568
    ],
    [
     4,
     10,
     24753369041
    ],
    [
     4,
     11,
     101913367678
    ],
    [
     4,
     12,
     -28171877321
    ],
    [
     4,
     13,
     -783255651668
    ],
    [
     4,
     14,
     96382525873
    ],
    [
     4,
     15,
     -22793553504
    ],
    [
     5,
     0,
     81075821705
    ],
    [
     5,
     1,
     -255696500857
    ],
    [
     5,
     2,
     -348742853229
    ],
    [
     5,
     3,
     -223103321733
    ],
    [
     5,
     4,
     115322909300
    ],
    [
     5,
     5,
     -161389013668
    ],
    [
     5,
     6,
     145867962886
    ],
    [
     5,
     7,
     64911588419
    ],
    [
     5,
     8,
     -36560389176
    ],
    [
     5,
     9,
     -5998673829
    ],
    [
     5,
     10,
     19879487112
    ],
    [
     5,
     11,
     -20820070261
    ],
    [
     5,
     12,
     -399658624105
    ],
    [
     5,
     13,
     231754764106
    ],
    [
     5,
     14,
     768289662
    ],
    [
     6,
     0,
     1200371653213
    ],
    [
     6,
     1,
     -43255062695
    ],
    [
     6,
     2,
     -477556628922
    ],
    [
     6,
     3,
     5496740977
    ],
    [
     6,
     4,
     56986194249
    ],
    [
     6,
     5,
     -106174671188
    ],
    [
     6,
     6,
     72915590157
    ],
    [
     6,
     7,
     20574134852
    ],
    [
     6,
     8,
     16230154639
    ],
    [
     6,
     9,
     7476496524
    ],
    [
     6,
     10,
     634588269
    ],
    [
     6,
     11,
     -144514189441
    ],
    [
     6,
     12,
     323476365188
    ],
    [
     6,
     13,
     28694238642
    ],
    [
     7,
     0,
     916447170253
    ],
    [
     7,
     1,
     813764349706
    ],
    [
     7,
     2,
     -360971612007
    ],
    [
     7,
     3,
     -77981934465
    ],
    [
     7,
     4,
     73156229050
    ],
    [
     7,
     5,
     -75285244733
    ],
    [
     7,
     6,
     21335714174
    ],
    [
     7,
     7,
     8260520296
    ],
    [
     7,
     8,
     3565648685
    ],
    [
     7,
     9,
     8413249620
    ],
    [
     7,
     10,
     -5896145885
    ],
    [
     7,
     11,
     367620482803
    ],
    [
     7,
     12,
     47360380975
    ],
    [
     8,
     0,
     348666058705
    ],
    [
     8,
     1,
     440005266350
    ],
    [
     8,
     2,
     -111717473308
    ],
    [
     8,
     3,
     -28220806326
    ],
    [
     8,
     4,
     46602547806
    ],
    [
     8,
     5,
     -29030746513
    ],
    [
     8,
     6,
     3903852290
    ],
    [
     8,
     7,
     172826091
    ],
    [
     8,
     8,
     7012600313
    ],
    [
     8,
     9,
     50753704913
    ],
    [
     8,
     10,
     372737011074
    ],
    [
     8,
     11,
     56205133928
    ],
    [
     9,
     0,
     560515695369
    ],
    [
     9,
     1,
     322142594935
    ],
    [
     9,
     2,
     19954530792
    ],
    [
     9,
     3,
     -16860375109
    ],
    [
     9,
     4,
     34855713617
    ],
    [
     9,
     5,
     -21656660654
    ],
    [
     9,
     6,
     1004546764
    ],
    [
     9,
     7,
     755458493
    ],
    [
     9,
     8,
     53092443058
    ],
    [
     9,
     9,
     345382981077
    ],
    [
     9,
     10,
     57164088989
    ],
    [
     10,
     0,
     149069790620
    ],
    [
     10,
     1,
     39867811326
    ],
    [
     10,
     2,
     40198132654
    ],
    [
     10,
     3,
     -12337961453
    ],
    [
     10,
     4,
     9983828672
    ],
    [
     10,
     5,
     -9780465806
    ],
    [
     10,
     6,
     -2291263064
    ],
    [
     10,
     7,
     25601946227
    ],
    [
     10,
     8,
     298397174843
    ],
    [
     10,
     9,
     51594481343
    ],
    [
     11,
     0,
     -467515897236
    ],
    [
     11,
     1,
     -19261697687
    ],
    [
     11,
     2,
     -652069106
    ],
    [
     11,
     3,
     -10542884114
    ],
    [
     11,
     4,
     3930522681
    ],
    [
     11,
     5,
     -7931539535
    ],
    [
     11,
     6,
     -9171852632
    ],
    [
     11,
     7,
     238407135607
    ],
    [
     11,
     8,
     43757972456
    ],
    [
     12,
     0,
     -479653186471
    ],
    [
     12,
     1,
     -12921658647
    ],
    [
     12,
     2,
     3442532581
    ],
    [
     12,
     3,
     -6825182230
    ],
    [
     12,
     4,
     3902461580
    ],
    [
     12,
     5,
     -42877698968
    ],
    [
     12,
     6,
     176249175424
    ],
    [
     12,
     7,
     32836672194
    ],
    [
     13,
     0,
     -199307332255
    ],
    [
     13,
     1,
     50707418203
    ],
    [
     13,
     2,
     907078686
    ],
    [
     13,
     3,
     -119453545
    ],
    [
     13,
     4,
     -56146404625
    ],
    [
     13,
     5,
     113775885485
    ],
    [
     13,
     6,
     23754960589
    ],
    [
     14,
     0,
     93792924372
    ],
    [
     14,
     1,
     58719843284
    ],
    [
     14,
     2,
     10716826293
    ],
    [
     14,
     3,
     -59462297561
    ],
    [
     14,
     4,
     63668079826
    ],
    [
     14,
     5,
     13011232249
    ],
    [
     15,
     0,
     74934984693
    ],
    [
     15,
     1,
     31947842698
    ],
    [
     15,
     2,
     -39013766046
    ],
    [
     15,
     3,
     20796903566
    ],
    [
     15,
     4,
     6844994765
    ]
   ]
  },
  {
   "t": 3,
   "l": 178905093727,
   "a": [
    [
     0,
     3,
     -1627201989013
    ],
    [
     0,
     4,
     -1571305100770
    ],
    [
     0,
     5,
     -809837394370
    ],
    [
     0,
     6,
     -44152482321
    ],
    [
     0,
     7,
     -3834755604700
    ],
    [
     0,
     8,
     1056248311294
    ],
    [
     0,
     9,
     -7553334194529
    ],
    [
     0,
     10,
     -3194753295022
    ],
    [
     0,
     11,
     -8312836067286
    ],
    [
     0,
     12,
     -8789905694317
    ],
    [
     0,
     13,
     -10231988654912
    ],
    [
     0,
     14,
     -12783864382323
    ],
    [
     0,
     15,
     -11617961764208
    ],
    [
     0,
     16,
     -8731005182804
    ],
    [
     1,
     3,
     -420712763367
    ],
    [
     1,
     4,
     -775732357943
    ],
    [
     1,
     5,
     -1351135489508
    ],
    [
     1,
     6,
     -627322238254
    ],
    [
     1,
     7,
     1721341939475
    ],
    [
     1,
     8,
     -102420712543
    ],
    [
     1,
     9,
     2511244116159
    ],
    [
     1,
     10,
     3020903541651
    ],
    [
     1,
     11,
     2957475613340
    ],
    [
     1,
     12,
     2439086461614
    ],
    [
     1,
     13,
     508127717750
    ],
    [
     1,
     14,
     -213748557235
    ],
    [
     1,
     15,
     -215408879026
    ],
    [
     1,
     16,
     1656830484298
    ],
    [
     2,
     1,
     406800497253
    ],
    [
     2,
     2,
     210356381683
    ],
    [
     2,
     3,
     104110372748
    ],
    [
     2,
     4,
     -119707759055
    ],
    [
     2,
     5,
     -62965384082
    ],
    [
     2,
     6,
     -2003248066926
    ],
    [
     2,
     7,
     -1995353964250
    ],
    [
     2,
     8,
     -250872446927
    ],
    [
     2,
     9,
     534671583140
    ],
    [
     2,
     10,
     510604810021
    ],
    [
     2,
     11,
     647908049412
    ],
    [
     2,
     12,
     83121215203
    ],
    [
     2,
     13,
     1107468873
    ],
    [
     2,
     14,
     -129712257849
    ],
    [
     2,
     15,
     805637535385
    ],
    [
     2,
     16,
     20501397951
    ],
    [
     3,
     0,
     -406800497253
    ],
    [
     3,
     1,
     196413137596
    ],
    [
     3,
     2,
     89822716738
    ],
    [
     3,
     3,
     46889374559
    ],
    [
     3,
     4,
     475849198537
    ],
    [
     3,
     5,
     -278327628457
    ],
    [
     3,
     6,
     -434965633671
    ],
    [
     3,
     7,
     -192604728098
    ],
    [
     3,
     8,
     232943742881
    ],
    [
     3,
     9,
     75051552752
    ],
    [
     3,
     10,
     44617163188
    ],
    [
     3,
     11,
     -95067395300
    ],
    [
     3,
     12,
     -127951642825
    ],
    [
     3,
     13,
     -144348197905
    ],
    [
     3,
     14,
     458859974789
    ],
    [
     3,
     15,
     -39630922800
    ],
    [
     3,
     16,
     -89807438755
    ],
    [
     4,
     0,
     -399797897236
    ],
    [
     4,
     1,
     102670023522
    ],
    [
     4,
     2,
     188338693642
    ],
    [
     4,
     3,
     -357399735867
    ],
    [
     4,
     4,
     113970418255
    ],
    [
     4,
     5,
     142669009746
    ],
    [
     4,
     6,
     -16496963291
    ],
    [
     4,
     7,
     178010810002
    ],
    [
     4,
     8,
     93880525958
    ],
    [
     4,
     9,
     65076138758
    ],
    [
     4,
     10,
     -5499919982
    ],
    [
     4,
     11,
     -56134371708
    ],
    [
     4,
     12,
     -104881050887
    ],
    [
     4,
     13,
     225369426843
    ],
    [
     4,
     14,
     -62964536876
    ],
    [
     4,
     15,
     -96872160531
    ],
    [
     5,
     0,
     -343646036154
    ],
    [
     5,
     1,
     -14825866138
    ],
    [
     5,
     2,
     71716005860
    ],
    [
     5,
     3,
     156038413257
    ],
    [
     5,
     4,
     25285167042
    ],
    [
     5,
     5,
     71475366016
    ],
    [
     5,
     6,
     50831975646
    ],
    [
     5,
     7,
     37334842045
    ],
    [
     5,
     8,
     33405984443
    ],
    [
     5,
     9,
     37014257652
    ],
    [
     5,
     10,
     5812709734
    ],
    [
     5,
     11,
     -36097537745
    ],
    [
     5,
     12,
     121419225165
    ],
    [
     5,
     13,
     -24195270913
    ],
    [
     5,
     14,
     -75118098764
    ],
    [
     6,
     0,
     -412762128205
    ],
    [
     6,
     1,
     172049019151
    ],
    [
     6,
     2,
     245110542096
    ],
    [
     6,
     3,
     33339113218
    ],
    [
     6,
     4,
     -44940539748
    ],
    [
     6,
     5,
     4771053933
    ],
    [
     6,
     6,
     3536961059
    ],
    [
     6,
     7,
     4451979070
    ],
    [
     6,
     8,
     18125791306
    ],
    [
     6,
     9,
     8906736182
    ],
    [
     6,
     10,
     -9941980165
    ],
    [
     6,
     11,
     47515801662
    ],
    [
     6,
     12,
     -1994899243
    ],
    [
     6,
     13,
     -55961654458
    ],
    [
     7,
     0,
     -316083443901
    ],
    [
     7,
     1,
     -448759630195
    ],
    [
     7,
     2,
     232000233071
    ],
    [
     7,
     3,
     10052584291
    ],
    [
     7,
     4,
     -95496467898
    ],
    [
     7,
     5,
     -3021853544
    ],
    [
     7,
     6,
     -4281299292
    ],
    [
     7,
     7,
     5704509348
    ],
    [
     7,
     8,
     5508832264
    ],
    [
     7,
     9,
     -1177253335
    ],
    [
     7,
     10,
     5448602557
    ],
    [
     7,
     11,
     7140089253
    ],
    [
     7,
     12,
     -43605714220
    ],
    [
     8,
     0,
     -259840208662
    ],
    [
     8,
     1,
     -292484087227
    ],
    [
     8,
     2,
     58353101578
    ],
    [
     8,
     3,
     -18331753269
    ],
    [
     8,
     4,
     -42994430819
    ],
    [
     8,
     5,
     -2892943661
    ],
    [
     8,
     6,
     -5473123284
    ],
    [
     8,
     7,
     1632545920
    ],
    [
     8,
     8,
     1647240076
    ],
    [
     8,
     9,
     -14003721086
    ],
    [
     8,
     10,
     11071766459
    ],
    [
     8,
     11,
     -35335412125
    ],
    [
     9,
     0,
     -732325279575
    ],
    [
     9,
     1,
     -137792854885
    ],
    [
     9,
     2,
     27365833959
    ],
    [
     9,
     3,
     17028055164
    ],
    [
     9,
     4,
     -15935027017
    ],
    [
     9,
     5,
     -6240370739
    ],
    [
     9,
     6,
     -2838835280
    ],
    [
     9,
     7,
     2098657775
    ],
    [
     9,
     8,
     -15710398603
    ],
    [
     9,
     9,
     11936193966
    ],
    [
     9,
     10,
     -28507643479
    ],
    [
     10,
     0,
     141547599446
    ],
    [
     10,
     1,
     91576195045
    ],
    [
     10,
     2,
     -860126988
    ],
    [
     10,
     3,
     11636789350
    ],
    [
     10,
     4,
     -9131925325
    ],
    [
     10,
     5,
     -3520652407
    ],
    [
     10,
     6,
     177152370
    ],
    [
     10,
     7,
     -7990758132
    ],
    [
     10,
     8,
     11630414521
    ],
    [
     10,
     9,
     -23003200247
    ],
    [
     11,
     0,
     337031180962
    ],
    [
     11,
     1,
     26368299015
    ],
    [
     11,
     2,
     -7889521582
    ],
    [
     11,
     3,
     11912198483
    ],
    [
     11,
     4,
     -959217863
    ],
    [
     11,
     5,
     -165111775
    ],
    [
     11,
     6,
     1878191664
    ],
    [
     11,
     7,
     9997324363
    ],
    [
     11,
     8,
     -18350833766
    ],
    [
     12,
     0,
     248699078870
    ],
    [
     12,
     1,
     19475544492
    ],
    [
     12,
     2,
     5622078322
    ],
    [
     12,
     3,
     7669816528
    ],
    [
     12,
     4,
     104351449
    ],
    [
     12,
     5,
     11979663784
    ],
    [
     12,
     6,
     7783743038
    ],
    [
     12,
     7,
     -14009130184
    ],
    [
     13,
     0,
     192343485972
    ],
    [
     13,
     1,
     5603901501
    ],
    [
     13,
     2,
     576293288
    ],
    [
     13,
     3,
     3274002230
    ],
    [
     13,
     4,
     17547420870
    ],
    [
     13,
     5,
     6595882170
    ],
    [
     13,
     6,
     -10078560321
    ],
    [
     14,
     0,
     19434465905
    ],
    [
     14,
     1,
     -9864253219
    ],
    [
     14,
     2,
     -2499117816
    ],
    [
     14,
     3,
     17527021905
    ],
    [
     14,
     4,
     5170417367
    ],
    [
     14,
     5,
     -5775302948
    ],
    [
     15,
     0,
     -15634060373
    ],
    [
     15,
     1,
     -1902803449
    ],
    [
     15,
     2,
     7956744070
    ],
    [
     15,
     3,
     3856695886
    ],
    [
     15,
     4,
     -2544352187
    ]
   ]
  },
  {
   "t": 3,
   "l": 734506546512,
   "a": [
    [
     0,
     3,
     3908509656576
    ],
    [
     0,
     4,
     6319235473421
    ],
    [
     0,
     5,
     2890848600791
    ],
    [
     0,
     6,
     1968250997509
    ],
    [
     0,
     7,
     -2394125966151
    ],
    [
     0,
     8,
     -9517564133902
    ],
    [
     0,
     9,
     4266374567145
    ],
    [
     0,
     10,
     1319815722948
    ],
    [
     0,
     11,
     2367050411522
    ],
    [
     0,
     12,
     1687042499844
    ],
    [
     0,
     13,
     4040071686848
    ],
    [
     0,
     14,
     3024373181547
    ],
    [
     0,
     15,
     2569078550130
    ],
    [
     0,
     16,
     547457091308
    ],
    [
     1,
     3,
     -450924456683
    ],
    [
     1,
     4,
     1872653350937
    ],
    [
     1,
     5,
     -131300461166
    ],
    [
     1,
     6,
     1169806398280
    ],
    [
     1,
     7,
     -2586941418803
    ],
    [
     1,
     8,
     922206947155
    ],
    [
     1,
     9,
     -220312374512
    ],
    [
     1,
     10,
     930012090383
    ],
    [
     1,
     11,
     1666969466176
    ],
    [
     1,
     12,
     1970757914067
    ],
    [
     1,
     13,
     1953801810693
    ],
    [
     1,
     14,
     584623486920
    ],
    [
     1,
     15,
     -729393516632
    ],
    [
     1,
     16,
     -1105486087406
    ],
    [
     2,
     1,
     -977127414144
    ],
    [
     2,
     2,
     225462228342
    ],
    [
     2,
     3,
     644655688625
    ],
    [
     2,
     4,
     1825191658252
    ],
    [
     2,
     5,
     1365280190329
    ],
    [
     2,
     6,
     1877029589848
    ],
    [
     2,
     7,
     1496590978982
    ],
    [
     2,
     8,
     759105416005
    ],
    [
     2,
     9,
     939103850422
    ],
    [
     2,
     10,
     1068773645146
    ],
    [
     2,
     11,
     1302217571442
    ],
    [
     2,
     12,
     1396260153968
    ],
    [
     2,
     13,
     676047662614
    ],
    [
     2,
     14,
     -142976382845
    ],
    [
     2,
     15,
     -682506894693
    ],
    [
     2,
     16,
     -336273347004
    ],
    [
     3,
     0,
     977127414144
    ],
    [
     3,
     1,
     -789904434178
    ],
    [
     3,
     2,
     -1112819026359
    ],
    [
     3,
     3,
     -882548371602
    ],
    [
     3,
     4,
     -349624970829
    ],
    [
     3,
     5,
     -384590705214
    ],
    [
     3,
     6,
     -20043861192
    ],
    [
     3,
     7,
     -340585587104
    ],
    [
     3,
     8,
     -139366789728
    ],
    [
     3,
     9,
     -48570916665
    ],
    [
     3,
     10,
     52007882604
    ],
    [
     3,
     11,
     216046968670
    ],
    [
     3,
     12,
     68787031239
    ],
    [
     3,
     13,
     -233325401908
    ],
    [
     3,
     14,
     -439901414540
    ],
    [
     3,
     15,
     -241020327271
    ],
    [
     3,
     16,
     27192709697
    ],
    [
     4,
     0,
     1072125537096
    ],
    [
     4,
     1,
     141649806763
    ],
    [
     4,
     2,
     -28658628640
    ],
    [
     4,
     3,
     -53717164431
    ],
    [
     4,
     4,
     94025689350
    ],
    [
     4,
     5,
     -224846759184
    ],
    [
     4,
     6,
     -43843830679
    ],
    [
     4,
     7,
     -68521320243
    ],
    [
     4,
     8,
     -52027285450
    ],
    [
     4,
     9,
     -42099786641
    ],
    [
     4,
     10,
     -23881588644
    ],
    [
     4,
     11,
     -62065602796
    ],
    [
     4,
     12,
     -222546461583
    ],
    [
     4,
     13,
     -308846740377
    ],
    [
     4,
     14,
     -195652092151
    ],
    [
     4,
     15,
     -29985382195
    ],
    [
     5,
     0,
     946560247267
    ],
    [
     5,
     1,
     -23948521767
    ],
    [
     5,
     2,
     -123881209951
    ],
    [
     5,
     3,
     -66282803066
    ],
    [
     5,
     4,
     130898326545
    ],
    [
     5,
     5,
     -17040622575
    ],
    [
     5,
     6,
     111591726431
    ],
    [
     5,
     7,
     32935447201
    ],
    [
     5,
     8,
     -4233446321
    ],
    [
     5,
     9,
     -18451462412
    ],
    [
     5,
     10,
     -27148864016
    ],
    [
     5,
     11,
     -109855830835
    ],
    [
     5,
     12,
     -151861931674
    ],
    [
     5,
     13,
     -109838654448
    ],
    [
     5,
     14,
     -19849523191
    ],
    [
     6,
     0,
     668434086729
    ],
    [
     6,
     1,
     -14735236347
    ],
    [
     6,
     2,
     -94348661682
    ],
    [
     6,
     3,
     -18631800534
    ],
    [
     6,
     4,
     74116053094
    ],
    [
     6,
     5,
     -28878721848
    ],
    [
     6,
     6,
     55032656083
    ],
    [
     6,
     7,
     8966057263
    ],
    [
     6,
     8,
     -18345928288
    ],
    [
     6,
     9,
     -9159727459
    ],
    [
     6,
     10,
     -36857642484
    ],
    [
     6,
     11,
     -55146774081
    ],
    [
     6,
     12,
     -58171541436
    ],
    [
     6,
     13,
     -20317701491
    ],
    [
     7,
     0,
     696558306928
    ],
    [
     7,
     1,
     233636827874
    ],
    [
     7,
     2,
     -149085597221
    ],
    [
     7,
     3,
     -7835247229
    ],
    [
     7,
     4,
     -12310133195
    ],
    [
     7,
     5,
     -33044362750
    ],
    [
     7,
     6,
     22903302585
    ],
    [
     7,
     7,
     -3328529336
    ],
    [
     7,
     8,
     -4779087922
    ],
    [
     7,
     9,
     -4988826979
    ],
    [
     7,
     10,
     -2753698258
    ],
    [
     7,
     11,
     -24048644128
    ],
    [
     7,
     12,
     -14456575283
    ],
    [
     8,
     0,
     -170794337024
    ],
    [
     8,
     1,
     100196022171
    ],
    [
     8,
     2,
     -49021482978
    ],
    [
     8,
     3,
     -21029069201
    ],
    [
     8,
     4,
     -17543554673
    ],
    [
     8,
     5,
     -20635256262
    ],
    [
     8,
     6,
     13141042854
    ],
    [
     8,
     7,
     3243822592
    ],
    [
     8,
     8,
     6364717465
    ],
    [
     8,
     9,
     17925758765
    ],
    [
     8,
     10,
     -5059748053
    ],
    [
     8,
     11,
     -11589702981
    ],
    [
     9,
     0,
     505669227737
    ],
    [
     9,
     1,
     58413103709
    ],
    [
     9,
     2,
     2782889521
    ],
    [
     9,
     3,
     -6990379565
    ],
    [
     9,
     4,
     -3987677529
    ],
    [
     9,
     5,
     -4281485612
    ],
    [
     9,
     6,
     5372037950
    ],
    [
     9,
     7,
     7461981246
    ],
    [
     9,
     8,
     18400734043
    ],
    [
     9,
     9,
     2473080946
    ],
    [
     9,
     10,
     -9177916670
    ],
    [
     10,
     0,
     -128884268743
    ],
    [
     10,
     1,
     77502184844
    ],
    [
     10,
     2,
     14365528223
    ],
    [
     10,
     3,
     -1409714116
    ],
    [
     10,
     4,
     4805388351
    ],
    [
     10,
     5,
     -3844243243
    ],
    [
     10,
     6,
     2893200162
    ],
    [
     10,
     7,
     8702116957
    ],
    [
     10,
     8,
     3086339725
    ],
    [
     10,
     9,
     -7363272719
    ],
    [
     11,
     0,
     -11065593709
    ],
    [
     11,
     1,
     60094379181
    ],
    [
     11,
     2,
     7084269230
    ],
    [
     11,
     3,
     -6803114706
    ],
    [
     11,
     4,
     3684058491
    ],
    [
     11,
     5,
     -4811841340
    ],
    [
     11,
     6,
     -3861462061
    ],
    [
     11,
     7,
     1136754511
    ],
    [
     11,
     8,
     -5974709143
    ],
    [
     12,
     0,
     -677530192
    ],
    [
     12,
     1,
     21300298679
    ],
    [
     12,
     2,
     -7093471859
    ],
    [
     12,
     3,
     -491344984
    ],
    [
     12,
     4,
     936110885
    ],
    [
     12,
     5,
     -15186849866
    ],
    [
     12,
     6,
     -1724073499
    ],
    [
     12,
     7,
     -4523186731
    ],
    [
     13,
     0,
     56834483186
    ],
    [
     13,
     1,
     11007307382
    ],
    [
     13,
     2,
     -2304142469
    ],
    [
     13,
     3,
     3350868074
    ],
    [
     13,
     4,
     -16623406360
    ],
    [
     13,
     5,
     -4021900789
    ],
    [
     13,
     6,
     -3327939615
    ],
    [
     14,
     0,
     71490824079
    ],
    [
     14,
     1,
     -14092767209
    ],
    [
     14,
     2,
     9108314910
    ],
    [
     14,
     3,
     -15446138506
    ],
    [
     14,
     4,
     -2674498493
    ],
    [
     14,
     5,
     -2223045293
    ],
    [
     15,
     0,
     -28866811160
    ],
    [
     15,
     1,
     10557176564
    ],
    [
     15,
     2,
     -7282293470
    ],
    [
     15,
     3,
     -1193206213
    ],
    [
     15,
     4,
     -425622602
    ]
   ]
  },
  {
   "t": 4,
   "l": 511292758526,
   "a": [
    [
     0,
     4,
     115230928721
    ],
    [
     0,
     5,
     8922937156380
    ],
    [
     0,
     6,
     -4672092748919
    ],
    [
     0,
     7,
     5369387290181
    ],
    [
     0,
     8,
     -22312679692777
    ],
    [
     0,
     9,
     5022200010188
    ],
    [
     0,
     10,
     -6116346586204
    ],
    [
     0,
     11,
     -1049062325506
    ],
    [
     0,
     12,
     17955973752805
    ],
    [
     0,
     13,
     54962154758199
    ],
    [
     0,
     14,
     73904214661294
    ],
    [
     0,
     15,
     82146245297374
    ],
    [
     0,
     16,
     63522806934835
    ],
    [
     1,
     3,
     44304470282
    ],
    [
     1,
     4,
     -912439970023
    ],
    [
     1,
     5,
     -674097876845
    ],
    [
     1,
     6,
     2811278346598
    ],
    [
     1,
     7,
     5050007745641
    ],
    [
     1,
     8,
     3011648762601
    ],
    [
     1,
     9,
     -9905207949011
    ],
    [
     1,
     10,
     -10766266732384
    ],
    [
     1,
     11,
     -8602593524073
    ],
    [
     1,
     12,
     -899814034816
    ],
    [
     1,
     13,
     3780737167427
    ],
    [
     1,
     14,
     10392904908491
    ],
    [
     1,
     15,
     7318475561744
    ],
    [
     1,
     16,
     -7812477338687
    ],
    [
     2,
     2,
     -22152235142
    ],
    [
     2,
     3,
     -413576926786
    ],
    [
     2,
     4,
     -181647064216
    ],
    [
     2,
     5,
     -4376591024106
    ],
    [
     2,
     6,
     1521537410075
    ],
    [
     2,
     7,
     3294809803510
    ],
    [
     2,
     8,
     505076509714
    ],
    [
     2,
     9,
     -1546559748120
    ],
    [
     2,
     10,
     -1966519632936
    ],
    [
     2,
     11,
     -726288992293
    ],
    [
     2,
     12,
     -1182027733823
    ],
    [
     2,
     13,
     1199569544674
    ],
    [
     2,
     14,
     56695292709
    ],
    [
     2,
     15,
     -8134522593974
    ],
    [
     2,
     16,
     -1299155535557
    ],
    [
     3,
     1,
     -14403866092
    ],
    [
     3,
     2,
     641686919290
    ],
    [
     3,
     3,
     288121683786
    ],
    [
     3,
     4,
     -685647707275
    ],
    [
     3,
     5,
     834514140703
    ],
    [
     3,
     6,
     -321627964791
    ],
    [
     3,
     7,
     979094861929
    ],
    [
     3,
     8,
     457724645934
    ],
    [
     3,
     9,
     -264628400087
    ],
    [
     3,
     10,
     510823623554
    ],
    [
     3,
     11,
     354304358983
    ],
    [
     3,
     12,
     1263772567543
    ],
    [
     3,
     13,
     101172241515
    ],
    [
     3,
     14,
     -5291941101515
    ],
    [
     3,
     15,
     88309324351
    ],
    [
     3,
     16,
     -222050533224
    ],
    [
     4,
     0,
     32681916706
    ],
    [
     4,
     1,
     -764472035667
    ],
    [
     4,
     2,
     -211684992917
    ],
    [
     4,
     3,
     1137108818505
    ],
    [
     4,
     4,
     -156522059521
    ],
    [
     4,
     5,
     -1011401799705
    ],
    [
     4,
     6,
     -803939325329
    ],
    [
     4,
     7,
     -62330287815
    ],
    [
     4,
     8,
     -280642920417
    ],
    [
     4,
     9,
     22998749990
    ],
    [
     4,
     10,
     211555827055
    ],
    [
     4,
     11,
     669547503155
    ],
    [
     4,
     12,
     138328830620
    ],
    [
     4,
     13,
     -3072864376127
    ],
    [
     4,
     14,
     1049997925454
    ],
    [
     4,
     15,
     -288752189088
    ],
    [
     4,
     16,
     48635598070
    ],
    [
     5,
     0,
     830229653920
    ],
    [
     5,
     1,
     392625588005
    ],
    [
     5,
     2,
     766844539292
    ],
    [
     5,
     3,
     -487960696517
    ],
    [
     5,
     4,
     483700281001
    ],
    [
     5,
     5,
     -61085734160
    ],
    [
     5,
     6,
     -499930536968
    ],
    [
     5,
     7,
     -143166866700
    ],
    [
     5,
     8,
     -147283957240
    ],
    [
     5,
     9,
     -23910709045
    ],
    [
     5,
     10,
     146908062930
    ],
    [
     5,
     11,
     34555030119
    ],
    [
     5,
     12,
     -1545593852815
    ],
    [
     5,
     13,
     1725605273811
    ],
    [
     5,
     14,
     -281873533248
    ],
    [
     5,
     15,
     89418114984
    ],
    [
     6,
     0,
     -734673326237
    ],
    [
     6,
     1,
     -1358529700378
    ],
    [
     6,
     2,
     -65228968487
    ],
    [
     6,
     3,
     241068755868
    ],
    [
     6,
     4,
     287561663421
    ],
    [
     6,
     5,
     204352921995
    ],
    [
     6,
     6,
     -202401491881
    ],
    [
     6,
     7,
     10703707474
    ],
    [
     6,
     8,
     37411292966
    ],
    [
     6,
     9,
     11561727647
    ],
    [
     6,
     10,
     1124469851
    ],
    [
     6,
     11,
     -599590782656
    ],
    [
     6,
     12,
     2102478331868
    ],
    [
     6,
     13,
     -255382933836
    ],
    [
     6,
     14,
     100939522343
    ],
    [
     7,
     0,
     -223370649032
    ],
    [
     7,
     1,
     272843661587
    ],
    [
     7,
     2,
     -371885455175
    ],
    [
     7,
     3,
     22219379112
    ],
    [
     7,
     4,
     143671316151
    ],
    [
     7,
     5,
     200135678401
    ],
    [
     7,
     6,
     -84955183006
    ],
    [
     7,
     7,
     24556254608
    ],
    [
     7,
     8,
     -12839695995
    ],
    [
     7,
     9,
     4028442277
    ],
    [
     7,
     10,
     -52172135172
    ],
    [
     7,
     11,
     2248810085535
    ],
    [
     7,
     12,
     -225391536625
    ],
    [
     7,
     13,
     112219910986
    ],
    [
     8,
     0,
     1111198076884
    ],
    [
     8,
     1,
     -247434930771
    ],
    [
     8,
     2,
     -181988508027
    ],
    [
     8,
     3,
     -33867411928
    ],
    [
     8,
     4,
     87033690647
    ],
    [
     8,
     5,
     115588711491
    ],
    [
     8,
     6,
     -42859520682
    ],
    [
     8,
     7,
     -2174370655
    ],
    [
     8,
     8,
     9149402585
    ],
    [
     8,
     9,
     173238569760
    ],
    [
     8,
     10,
     2208394776306
    ],
    [
     8,
     11,
     -195027828793
    ],
    [
     8,
     12,
     107413005294
    ],
    [
     9,
     0,
     1482243407255
    ],
    [
     9,
     1,
     179198839945
    ],
    [
     9,
     2,
     -65964735314
    ],
    [
     9,
     3,
     -33207015036
    ],
    [
     9,
     4,
     -7701034233
    ],
    [
     9,
     5,
     29863022564
    ],
    [
     9,
     6,
     -14544262893
    ],
    [
     9,
     7,
     5976357782
    ],
    [
     9,
     8,
     197447397324
    ],
    [
     9,
     9,
     2027117267027
    ],
    [
     9,
     10,
     -166738498671
    ],
    [
     9,
     11,
     95918422647
    ],
    [
     10,
     0,
     -644435261552
    ],
    [
     10,
     1,
     69146925033
    ],
    [
     10,
     2,
     -48957018289
    ],
    [
     10,
     3,
     -44297142531
    ],
    [
     10,
     4,
     -32732258233
    ],
    [
     10,
     5,
     21988471171
    ],
    [
     10,
     6,
     -11403330662
    ],
    [
     10,
     7,
     104804390308
    ],
    [
     10,
     8,
     1743421577899
    ],
    [
     10,
     9,
     -138295608224
    ],
    [
     10,
     10,
     77744915226
    ],
    [
     11,
     0,
     -931492972884
    ],
    [
     11,
     1,
     -52366685071
    ],
    [
     11,
     2,
     -7978245980
    ],
    [
     11,
     3,
     -6528384439
    ],
    [
     11,
     4,
     -31788802011
    ],
    [
     11,
     5,
     1039495502
    ],
    [
     11,
     6,
     -34553492170
    ],
    [
     11,
     7,
     1404275902944
    ],
    [
     11,
     8,
     -111284139873
    ],
    [
     11,
     9,
     62076688704
    ],
    [
     12,
     0,
     -973635205355
    ],
    [
     12,
     1,
     48651178704
    ],
    [
     12,
     2,
     27515658829
    ],
    [
     12,
     3,
     -22138031925
    ],
    [
     12,
     4,
     -11408849867
    ],
    [
     12,
     5,
     -143205738332
    ],
    [
     12,
     6,
     1040331447387
    ],
    [
     12,
     7,
     -83282231354
    ],
    [
     12,
     8,
     43254395344
    ],
    [
     13,
     0,
     -157897026469
    ],
    [
     13,
     1,
     97737309973
    ],
    [
     13,
     2,
     7497341164
    ],
    [
     13,
     3,
     7011754879
    ],
    [
     13,
     4,
     -220058213581
    ],
    [
     13,
     5,
     698417178034
    ],
    [
     13,
     6,
     -60548790575
    ],
    [
     13,
     7,
     29263440177
    ],
    [
     14,
     0,
     -80804513555
    ],
    [
     14,
     1,
     239502600999
    ],
    [
     14,
     2,
     12164224203
    ],
    [
     14,
     3,
     -209673942395
    ],
    [
     14,
     4,
     387982964940
    ],
    [
     14,
     5,
     -33705327142
    ],
    [
     14,
     6,
     14246365679
    ],
    [
     15,
     0,
     326111488211
    ],
    [
     15,
     1,
     101304205749
    ],
    [
     15,
     2,
     -169252181885
    ],
    [
     15,
     3,
     158091754253
    ],
    [
     15,
     4,
     -18484509336
    ],
    [
     15,
     5,
     8010055037
    ]
   ]
  },
  {
   "t": 4,
   "l": 66111008616,
   "a": [
    [
     0,
     4,
     -1583786471282
    ],
    [
     0,
     5,
     -3450376022423
    ],
    [
     0,
     6,
     5172473015385
    ],
    [
     0,
     7,
     -3504046332219
    ],
    [
     0,
     8,
     5743052892631
    ],
    [
     0,
     9,
     -10808436287343
    ],
    [
     0,
     10,
     -15711631306710
    ],
    [
     0,
     11,
     -1607286551032
    ],
    [
     0,
     12,
     -13259727615755
    ],
    [
     0,
     13,
     -25527333034284
    ],
    [
     0,
     14,
     -25873822788509
    ],
    [
     0,
     15,
     -15796745779917
    ],
    [
     0,
     16,
     -503471393942
    ],
    [
     1,
     3,
     -279436212022
    ],
    [
     1,
     4,
     -431441749044
    ],
    [
     1,
     5,
     -312963473910
    ],
    [
     1,
     6,
     -1727874536011
    ],
    [
     1,
     7,
     2657826781765
    ],
    [
     1,
     8,
     -940993052938
    ],
    [
     1,
     9,
     255701591066
    ],
    [
     1,
     10,
     8472612382718
    ],
    [
     1,
     11,
     4603306004556
    ],
    [
     1,
     12,
     671212935935
    ],
    [
     1,
     13,
     1026719433128
    ],
    [
     1,
     14,
     5066931081294
    ],
    [
     1,
     15,
     9548435927700
    ],
    [
     1,
     16,
     10042421665082
    ],
    [
     2,
     2,
     139718106011
    ],
    [
     2,
     3,
     31452577679
    ],
    [
     2,
     4,
     764651769832
    ],
    [
     2,
     5,
     1449519873216
    ],
    [
     2,
     6,
     -1046250282484
    ],
    [
     2,
     7,
     -1260891520096
    ],
    [
     2,
     8,
     -71343884301
    ],
    [
     2,
     9,
     2213059780502
    ],
    [
     2,
     10,
     -529362798721
    ],
    [
     2,
     11,
     -1490206817726
    ],
    [
     2,
     12,
     -837701302248
    ],
    [
     2,
     13,
     884690843506
    ],
    [
     2,
     14,
     2954302184980
    ],
    [
     2,
     15,
     4167250646310
    ],
    [
     2,
     16,
     -1693047084106
    ],
    [
     3,
     1,
     197973308910
    ],
    [
     3,
     2,
     76407859582
    ],
    [
     3,
     3,
     -277566574310
    ],
    [
     3,
     4,
     392911964646
    ],
    [
     3,
     5,
     -305681302905
    ],
    [
     3,
     6,
     -563696758042
    ],
    [
     3,
     7,
     755805416739
    ],
    [
     3,
     8,
     424996065021
    ],
    [
     3,
     9,
     -869640271728
    ],
    [
     3,
     10,
     -1384363428339
    ],
    [
     3,
     11,
     -1246305654430
    ],
    [
     3,
     12,
     -340368058606
    ],
    [
     3,
     13,
     806686194760
    ],
    [
     3,
     14,
     1818845853826
    ],
    [
     3,
     15,
     -1489213919594
    ],
    [
     3,
     16,
     -114416636776
    ],
    [
     4,
     0,
     -366819016371
    ],
    [
     4,
     1,
     231374790241
    ],
    [
     4,
     2,
     -118018531671
    ],
    [
     4,
     3,
     -543932174698
    ],
    [
     4,
     4,
     -137019935307
    ],
    [
     4,
     5,
     65280676335
    ],
    [
     4,
     6,
     504307441574
    ],
    [
     4,
     7,
     281225492007
    ],
    [
     4,
     8,
     -319079553606
    ],
    [
     4,
     9,
     -321398480122
    ],
    [
     4,
     10,
     -460696773359
    ],
    [
     4,
     11,
     -221862996923
    ],
    [
     4,
     12,
     370259794150
    ],
    [
     4,
     13,
     928229920876
    ],
    [
     4,
     14,
     -971480602008
    ],
    [
     4,
     15,
     40827181656
    ],
    [
     4,
     16,
     -77242744638
    ],
    [
     5,
     0,
     -566122549379
    ],
    [
     5,
     1,
     -30690643473
    ],
    [
     5,
     2,
     -118271375682
    ],
    [
     5,
     3,
     392156900950
    ],
    [
     5,
     4,
     -2622516939
    ],
    [
     5,
     5,
     56425097356
    ],
    [
     5,
     6,
     -27145669193
    ],
    [
     5,
     7,
     -122554333913
    ],
    [
     5,
     8,
     18758426490
    ],
    [
     5,
     9,
     -49901975184
    ],
    [
     5,
     10,
     -93726904077
    ],
    [
     5,
     11,
     142218754060
    ],
    [
     5,
     12,
     387535861488
    ],
    [
     5,
     13,
     -565863125895
    ],
    [
     5,
     14,
     87389586273
    ],
    [
     5,
     15,
     -131097142616
    ],
    [
     6,
     0,
     489557586233
    ],
    [
     6,
     1,
     432082188848
    ],
    [
     6,
     2,
     -11844659130
    ],
    [
     6,
     3,
     180726527723
    ],
    [
     6,
     4,
     -248193478832
    ],
    [
     6,
     5,
     -19965649640
    ],
    [
     6,
     6,
     -16057881264
    ],
    [
     6,
     7,
     83491211846
    ],
    [
     6,
     8,
     68641613950
    ],
    [
     6,
     9,
     -2662612696
    ],
    [
     6,
     10,
     45209778840
    ],
    [
     6,
     11,
     111772274952
    ],
    [
     6,
     12,
     -244953824176
    ],
    [
     6,
     13,
     161659485040
    ],
    [
     6,
     14,
     -150551142624
    ],
    [
     7,
     0,
     -106040374453
    ],
    [
     7,
     1,
     -398193013059
    ],
    [
     7,
     2,
     84039051649
    ],
    [
     7,
     3,
     -185240789747
    ],
    [
     7,
     4,
     -40757029102
    ],
    [
     7,
     5,
     40084965086
    ],
    [
     7,
     6,
     12685029637
    ],
    [
     7,
     7,
     48965589661
    ],
    [
     7,
     8,
     10377484548
    ],
    [
     7,
     9,
     5010990302
    ],
    [
     7,
     10,
     -28637042511
    ],
    [
     7,
     11,
     -51558498342
    ],
    [
     7,
     12,
     200880114655
    ],
    [
     7,
     13,
     -134792862511
    ],
    [
     8,
     0,
     334177380911
    ],
    [
     8,
     1,
     -229345354379
    ],
    [
     8,
     2,
     111134462536
    ],
    [
     8,
     3,
     -61308076519
    ],
    [
     8,
     4,
     85365368891
    ],
    [
     8,
     5,
     -45378003248
    ],
    [
     8,
     6,
     -15861117649
    ],
    [
     8,
     7,
     2747735973
    ],
    [
     8,
     8,
     -17679690287
    ],
    [
     8,
     9,
     -80268588786
    ],
    [
     8,
     10,
     42531135955
    ],
    [
     8,
     11,
     209056783206
    ],
    [
     8,
     12,
     -118012417620
    ],
    [
     9,
     0,
     -709646504304
    ],
    [
     9,
     1,
     392803489993
    ],
    [
     9,
     2,
     -60439407871
    ],
    [
     9,
     3,
     36534617176
    ],
    [
     9,
     4,
     11084306424
    ],
    [
     9,
     5,
     -36984639571
    ],
    [
     9,
     6,
     -3259787577
    ],
    [
     9,
     7,
     -11907058332
    ],
    [
     9,
     8,
     -70762689972
    ],
    [
     9,
     9,
     74895963653
    ],
    [
     9,
     10,
     194058909349
    ],
    [
     9,
     11,
     -97557468961
    ],
    [
     10,
     0,
     37087225251
    ],
    [
     10,
     1,
     204959167169
    ],
    [
     10,
     2,
     -71574906600
    ],
    [
     10,
     3,
     39214669660
    ],
    [
     10,
     4,
     17365886845
    ],
    [
     10,
     5,
     -2060290816
    ],
    [
     10,
     6,
     -1371418034
    ],
    [
     10,
     7,
     -29041596181
    ],
    [
     10,
     8,
     66857568302
    ],
    [
     10,
     9,
     168842050555
    ],
    [
     10,
     10,
     -79383555525
    ],
    [
     11,
     0,
     966152777727
    ],
    [
     11,
     1,
     -182550029403
    ],
    [
     11,
     2,
     47469188497
    ],
    [
     11,
     3,
     34565353306
    ],
    [
     11,
     4,
     16384223760
    ],
    [
     11,
     5,
     7660945028
    ],
    [
     11,
     6,
     20882275585
    ],
    [
     11,
     7,
     42909300071
    ],
    [
     11,
     8,
     133677001976
    ],
    [
     11,
     9,
     -58450057160
    ],
    [
     12,
     0,
     -370341607594
    ],
    [
     12,
     1,
     -153574639887
    ],
    [
     12,
     2,
     26570907745
    ],
    [
     12,
     3,
     -1859192443
    ],
    [
     12,
     4,
     13462048753
    ],
    [
     12,
     5,
     62947466221
    ],
    [
     12,
     6,
     16742569838
    ],
    [
     12,
     7,
     99085635197
    ],
    [
     12,
     8,
     -41611380807
    ],
    [
     13,
     0,
     -660130232263
    ],
    [
     13,
     1,
     -135892910725
    ],
    [
     13,
     2,
     -10954825882
    ],
    [
     13,
     3,
     -18891205446
    ],
    [
     13,
     4,
     83867468270
    ],
    [
     13,
     5,
     -2157615235
    ],
    [
     13,
     6,
     65685877034
    ],
    [
     13,
     7,
     -25542577049
    ],
    [
     14,
     0,
     -486997360942
    ],
    [
     14,
     1,
     -53094356619
    ],
    [
     14,
     2,
     -37134745614
    ],
    [
     14,
     3,
     67862871644
    ],
    [
     14,
     4,
     -9694440763
    ],
    [
     14,
     5,
     37568525480
    ],
    [
     14,
     6,
     -13954659790
    ],
    [
     15,
     0,
     -85909770250
    ],
    [
     15,
     1,
     -64095365527
    ],
    [
     15,
     2,
     42777836734
    ],
    [
     15,
     3,
     -15177592092
    ],
    [
     15,
     4,
     16959596405
    ],
    [
     15,
     5,
     -5019726318
    ]
   ]
  },
  {
   "t": 5,
   "l": 650754148415,
   "a": [
    [
     0,
     5,
     -2275743312485
    ],
    [
     0,
     6,
     7054504571169
    ],
    [
     0,
     7,
     11816799186095
    ],
    [
     0,
     8,
     -4042703777677
    ],
    [
     0,
     9,
     -12197181832732
    ],
    [
     0,
     10,
     -16115296483127
    ],
    [
     0,
     11,
     -21483528330881
    ],
    [
     0,
     12,
     453690713602
    ],
    [
     0,
     13,
     47045815556822
    ],
    [
     0,
     14,
     86245538264287
    ],
    [
     0,
     15,
     119937833197619
    ],
    [
     0,
     16,
     110956157881982
    ],
    [
     1,
     4,
     -714705672265
    ],
    [
     1,
     5,
     178581569678
    ],
    [
     1,
     6,
     1628546798915
    ],
    [
     1,
     7,
     5784357870503
    ],
    [
     1,
     8,
     9228110084573
    ],
    [
     1,
     9,
     4367654339647
    ],
    [
     1,
     10,
     -2734136236198
    ],
    [
     1,
     11,
     -12626238207202
    ],
    [
     1,
     12,
     -9026946825816
    ],
    [
     1,
     13,
     -2526083625182
    ],
    [
     1,
     14,
     6861775755412
    ],
    [
     1,
     15,
     10794638065628
    ],
    [
     1,
     16,
     -16349738386450
    ],
    [
     2,
     3,
     74567566229
    ],
    [
     2,
     4,
     651496628881
    ],
    [
     2,
     5,
     469414866461
    ],
    [
     2,
     6,
     -1379912317129
    ],
    [
     2,
     7,
     2168303853274
    ],
    [
     2,
     8,
     6801716491939
    ],
    [
     2,
     9,
     3470466462816
    ],
    [
     2,
     10,
     -1298860956952
    ],
    [
     2,
     11,
     1169877070842
    ],
    [
     2,
     12,
     -123534866788
    ],
    [
     2,
     13,
     505825484030
    ],
    [
     2,
     14,
     -249009239032
    ],
    [
     2,
     15,
     -16427231685515
    ],
    [
     2,
     16,
     -2708806579743
    ],
    [
     3,
     2,
     104108851839
    ],
    [
     3,
     3,
     -384650548540
    ],
    [
     3,
     4,
     208060458195
    ],
    [
     3,
     5,
     352203029932
    ],
    [
     3,
     6,
     -593379449860
    ],
    [
     3,
     7,
     183893879584
    ],
    [
     3,
     8,
     1313864335951
    ],
    [
     3,
     9,
     -340511001931
    ],
    [
     3,
     10,
     696686802270
    ],
    [
     3,
     11,
     1039907745133
    ],
    [
     3,
     12,
     1379588623537
    ],
    [
     3,
     13,
     205630046622
    ],
    [
     3,
     14,
     -10587982575521
    ],
    [
     3,
     15,
     -400594815186
    ],
    [
     3,
     16,
     -889948056030
    ],
    [
     4,
     1,
     179517740145
    ],
    [
     4,
     2,
     66030654940
    ],
    [
     4,
     3,
     -135846016126
    ],
    [
     4,
     4,
     263312006976
    ],
    [
     4,
     5,
     1135467597177
    ],
    [
     4,
     6,
     529593068406
    ],
    [
     4,
     7,
     266990870994
    ],
    [
     4,
     8,
     164386311911
    ],
    [
     4,
     9,
     405805002750
    ],
    [
     4,
     10,
     616927188473
    ],
    [
     4,
     11,
     1055384041505
    ],
    [
     4,
     12,
     765638777592
    ],
    [
     4,
     13,
     -5587430402112
    ],
    [
     4,
     14,
     2138913339810
    ],
    [
     4,
     15,
     -394635103739
    ],
    [
     4,
     16,
     124807359707
    ],
    [
     5,
     0,
     -507813436647
    ],
    [
     5,
     1,
     -294081060462
    ],
    [
     5,
     2,
     -376890263209
    ],
    [
     5,
     3,
     -434922455568
    ],
    [
     5,
     4,
     -703213907179
    ],
    [
     5,
     5,
     166530068100
    ],
    [
     5,
     6,
     216717887706
    ],
    [
     5,
     7,
     -490636058759
    ],
    [
     5,
     8,
     -155325510582
    ],
    [
     5,
     9,
     19216140874
    ],
    [
     5,
     10,
     286068703788
    ],
    [
     5,
     11,
     423844518852
    ],
    [
     5,
     12,
     -2789624644279
    ],
    [
     5,
     13,
     3510184088589
    ],
    [
     5,
     14,
     -346988144166
    ],
    [
     5,
     15,
     -73643580095
    ],
    [
     5,
     16,
     40849846590
    ],
    [
     6,
     0,
     841765828931
    ],
    [
     6,
     1,
     189875755209
    ],
    [
     6,
     2,
     239233749730
    ],
    [
     6,
     3,
     -88675376108
    ],
    [
     6,
     4,
     -539875479694
    ],
    [
     6,
     5,
     -27993511964
    ],
    [
     6,
     6,
     83719727791
    ],
    [
     6,
     7,
     -301052976567
    ],
    [
     6,
     8,
     -117017255062
    ],
    [
     6,
     9,
     -49680990022
    ],
    [
     6,
     10,
     101767684652
    ],
    [
     6,
     11,
     -1111151593110
    ],
    [
     6,
     12,
     4247567779143
    ],
    [
     6,
     13,
     -282580899646
    ],
    [
     6,
     14,
     -125493203782
    ],
    [
     6,
     15,
     114941119459
    ],
    [
     7,
     0,
     874808250948
    ],
    [
     7,
     1,
     -171922451490
    ],
    [
     7,
     2,
     69956328979
    ],
    [
     7,
     3,
     93132652596
    ],
    [
     7,
     4,
     -324490462971
    ],
    [
     7,
     5,
     67637174854
    ],
    [
     7,
     6,
     89901945232
    ],
    [
     7,
     7,
     -121668450038
    ],
    [
     7,
     8,
     -64603238742
    ],
    [
     7,
     9,
     34558780386
    ],
    [
     7,
     10,
     -133277583995
    ],
    [
     7,
     11,
     4507240251595
    ],
    [
     7,
     12,
     -230825962727
    ],
    [
     7,
     13,
     -164625787554
    ],
    [
     7,
     14,
     132779269576
    ],
    [
     8,
     0,
     547146497454
    ],
    [
     8,
     1,
     -143601607872
    ],
    [
     8,
     2,
     -277412300085
    ],
    [
     8,
     3,
     106798901477
    ],
    [
     8,
     4,
     26594678375
    ],
    [
     8,
     5,
     79139673033
    ],
    [
     8,
     6,
     79351785982
    ],
    [
     8,
     7,
     -55902305180
    ],
    [
     8,
     8,
     -129021779
    ],
    [
     8,
     9,
     316949365696
    ],
    [
     8,
     10,
     4445562561324
    ],
    [
     8,
     11,
     -163997718958
    ],
    [
     8,
     12,
     -174456021047
    ],
    [
     8,
     13,
     132032082399
    ],
    [
     9,
     0,
     1882969523701
    ],
    [
     9,
     1,
     405738380909
    ],
    [
     9,
     2,
     -156222145554
    ],
    [
     9,
     3,
     94613804857
    ],
    [
     9,
     4,
     29113454984
    ],
    [
     9,
     5,
     44477716880
    ],
    [
     9,
     6,
     64249636817
    ],
    [
     9,
     7,
     -26033243707
    ],
    [
     9,
     8,
     373769299294
    ],
    [
     9,
     9,
     4095713690829
    ],
    [
     9,
     10,
     -106202690603
    ],
    [
     9,
     11,
     -162254165190
    ],
    [
     9,
     12,
     121083689583
    ],
    [
     10,
     0,
     2294337917630
    ],
    [
     10,
     1,
     464268072733
    ],
    [
     10,
     2,
     -152382551252
    ],
    [
     10,
     3,
     -35976944673
    ],
    [
     10,
     4,
     -14376721958
    ],
    [
     10,
     5,
     15712043166
    ],
    [
     10,
     6,
     11537048326
    ],
    [
     10,
     7,
     201731673706
    ],
    [
     10,
     8,
     3542617950377
    ],
    [
     10,
     9,
     -62033540193
    ],
    [
     10,
     10,
     -139549121893
    ],
    [
     10,
     11,
     101311116020
    ],
    [
     11,
     0,
     1056086765804
    ],
    [
     11,
     1,
     -2692788288
    ],
    [
     11,
     2,
     -151186200633
    ],
    [
     11,
     3,
     -38903523082
    ],
    [
     11,
     4,
     -37642787207
    ],
    [
     11,
     5,
     -25207873663
    ],
    [
     11,
     6,
     -26490959545
    ],
    [
     11,
     7,
     2858955802470
    ],
    [
     11,
     8,
     -27830290707
    ],
    [
     11,
     9,
     -112724942003
    ],
    [
     11,
     10,
     80374504904
    ],
    [
     12,
     0,
     -755052980798
    ],
    [
     12,
     1,
     216173557069
    ],
    [
     12,
     2,
     -97346466236
    ],
    [
     12,
     3,
     -39963235928
    ],
    [
     12,
     4,
     -23030837085
    ],
    [
     12,
     5,
     -292601931619
    ],
    [
     12,
     6,
     2144680427218
    ],
    [
     12,
     7,
     -10442123335
    ],
    [
     12,
     8,
     -81397774091
    ],
    [
     12,
     9,
     55317518304
    ],
    [
     13,
     0,
     -31288962597
    ],
    [
     13,
     1,
     310924785609
    ],
    [
     13,
     2,
     -35410328799
    ],
    [
     13,
     3,
     9653925586
    ],
    [
     13,
     4,
     -449022485769
    ],
    [
     13,
     5,
     1418686188191
    ],
    [
     13,
     6,
     10788323147
    ],
    [
     13,
     7,
     -57202268422
    ],
    [
     13,
     8,
     37442241560
    ],
    [
     14,
     0,
     -24594914876
    ],
    [
     14,
     1,
     379439056152
    ],
    [
     14,
     2,
     33437805685
    ],
    [
     14,
     3,
     -460080195226
    ],
    [
     14,
     4,
     795765267328
    ],
    [
     14,
     5,
     5798937453
    ],
    [
     14,
     6,
     -27865043885
    ],
    [
     14,
     7,
     17653626454
    ],
    [
     15,
     0,
     276980179700
    ],
    [
     15,
     1,
     266206365143
    ],
    [
     15,
     2,
     -357914341417
    ],
    [
     15,
     3,
     303272635478
    ],
    [
     15,
     4,
     10724843454
    ],
    [
     15,
     5,
     -16009168497
    ],
    [
     15,
     6,
     10632991813
    ]
   ]
  },
  {
   "t": 5,
   "l": 632873447847,
   "a": [
    [
     0,
     5,
     1960477476642
    ],
    [
     0,
     6,
     647963966584
    ],
    [
     0,
     7,
     10799447463820
    ],
    [
     0,
     8,
     -6577562104994
    ],
    [
     0,
     9,
     13278453545425
    ],
    [
     0,
     10,
     -15356168590959
    ],
    [
     0,
     11,
     -12203946774981
    ],
    [
     0,
     12,
     13440808193852
    ],
    [
     0,
     13,
     -9853153230088
    ],
    [
     0,
     14,
     -16439670599930
    ],
    [
     0,
     15,
     -21763781007654
    ],
    [
     0,
     16,
     -17430512921245
    ],
    [
     1,
     4,
     1232964718207
    ],
    [
     1,
     5,
     2422803371809
    ],
    [
     1,
     6,
     -302650986144
    ],
    [
     1,
     7,
     -4629473121001
    ],
    [
     1,
     8,
     5660220738963
    ],
    [
     1,
     9,
     -3643064574662
    ],
    [
     1,
     10,
     -7250432313092
    ],
    [
     1,
     11,
     3798820006577
    ],
    [
     1,
     12,
     -96853195346
    ],
    [
     1,
     13,
     -466851100820
    ],
    [
     1,
     14,
     685955918785
    ],
    [
     1,
     15,
     155524085829
    ],
    [
     1,
     16,
     -51169801183
    ],
    [
     2,
     3,
     88920724439
    ],
    [
     2,
     4,
     565814819592
    ],
    [
     2,
     5,
     -754411947870
    ],
    [
     2,
     6,
     1413908231184
    ],
    [
     2,
     7,
     335511354136
    ],
    [
     2,
     8,
     1996762715363
    ],
    [
     2,
     9,
     293270931920
    ],
    [
     2,
     10,
     3454663646718
    ],
    [
     2,
     11,
     1261788225992
    ],
    [
     2,
     12,
     1152637256615
    ],
    [
     2,
     13,
     1710200802255
    ],
    [
     2,
     14,
     2380949454089
    ],
    [
     2,
     15,
     4022867923197
    ],
    [
     2,
     16,
     2523922264928
    ],
    [
     3,
     2,
     -397161903991
    ],
    [
     3,
     3,
     -238749303225
    ],
    [
     3,
     4,
     -378919349522
    ],
    [
     3,
     5,
     374685509067
    ],
    [
     3,
     6,
     -894853666097
    ],
    [
     3,
     7,
     624873110235
    ],
    [
     3,
     8,
     664619874982
    ],
    [
     3,
     9,
     807677142336
    ],
    [
     3,
     10,
     -305252914562
    ],
    [
     3,
     11,
     -424501873789
    ],
    [
     3,
     12,
     -693857721273
    ],
    [
     3,
     13,
     -432891955147
    ],
    [
     3,
     14,
     926503193542
    ],
    [
     3,
     15,
     796817787788
    ],
    [
     3,
     16,
     -877196396651
    ],
    [
     4,
     1,
     -78069480071
    ],
    [
     4,
     2,
     -369087581332
    ],
    [
     4,
     3,
     519089599270
    ],
    [
     4,
     4,
     362631279795
    ],
    [
     4,
     5,
     147569981513
    ],
    [
     4,
     6,
     1357038544103
    ],
    [
     4,
     7,
     863848305604
    ],
    [
     4,
     8,
     564925898154
    ],
    [
     4,
     9,
     128330316558
    ],
    [
     4,
     10,
     511379891
    ],
    [
     4,
     11,
     -272543262296
    ],
    [
     4,
     12,
     -344445036793
    ],
    [
     4,
     13,
     352285779459
    ],
    [
     4,
     14,
     340757973873
    ],
    [
     4,
     15,
     -403218150480
    ],
    [
     4,
     16,
     -217458017695
    ],
    [
     5,
     0,
     630361159020
    ],
    [
     5,
     1,
     34948759258
    ],
    [
     5,
     2,
     -73678513687
    ],
    [
     5,
     3,
     -735499530981
    ],
    [
     5,
     4,
     -136826119550
    ],
    [
     5,
     5,
     -141492188191
    ],
    [
     5,
     6,
     345792307430
    ],
    [
     5,
     7,
     -147707270258
    ],
    [
     5,
     8,
     44103648136
    ],
    [
     5,
     9,
     65727454584
    ],
    [
     5,
     10,
     -165304754992
    ],
    [
     5,
     11,
     -260129675938
    ],
    [
     5,
     12,
     101236268581
    ],
    [
     5,
     13,
     102260790271
    ],
    [
     5,
     14,
     -237448894642
    ],
    [
     5,
     15,
     -129244962823
    ],
    [
     5,
     16,
     -30117993249
    ],
    [
     6,
     0,
     881253947726
    ],
    [
     6,
     1,
     -182985187987
    ],
    [
     6,
     2,
     166638454417
    ],
    [
     6,
     3,
     278832299079
    ],
    [
     6,
     4,
     -433568184955
    ],
    [
     6,
     5,
     -176637583799
    ],
    [
     6,
     6,
     -58663276752
    ],
    [
     6,
     7,
     -121384858531
    ],
    [
     6,
     8,
     68951990118
    ],
    [
     6,
     9,
     -28266218429
    ],
    [
     6,
     10,
     -112910561555
    ],
    [
     6,
     11,
     57335334341
    ],
    [
     6,
     12,
     47335701377
    ],
    [
     6,
     13,
     -37007220496
    ],
    [
     6,
     14,
     -124053364130
    ],
    [
     6,
     15,
     -54824103873
    ],
    [
     7,
     0,
     28944044174
    ],
    [
     7,
     1,
     501860096843
    ],
    [
     7,
     2,
     -4747918689
    ],
    [
     7,
     3,
     -241219107515
    ],
    [
     7,
     4,
     -263652456198
    ],
    [
     7,
     5,
     30026686356
    ],
    [
     7,
     6,
     8665669012
    ],
    [
     7,
     7,
     -11785428461
    ],
    [
     7,
     8,
     -7529732703
    ],
    [
     7,
     9,
     -49283596674
    ],
    [
     7,
     10,
     -5234546168
    ],
    [
     7,
     11,
     8278193406
    ],
    [
     7,
     12,
     95003173372
    ],
    [
     7,
     13,
     -87557161180
    ],
    [
     7,
     14,
     -70914124534
    ],
    [
     8,
     0,
     -571173520503
    ],
    [
     8,
     1,
     -607095308180
    ],
    [
     8,
     2,
     170998896832
    ],
    [
     8,
     3,
     -101340633096
    ],
    [
     8,
     4,
     -5420264079
    ],
    [
     8,
     5,
     56766761330
    ],
    [
     8,
     6,
     -7259405581
    ],
    [
     8,
     7,
     -799495890
    ],
    [
     8,
     8,
     3833017617
    ],
    [
     8,
     9,
     -2116107144
    ],
    [
     8,
     10,
     -1077536144
    ],
    [
     8,
     11,
     175227263637
    ],
    [
     8,
     12,
     -50528109290
    ],
    [
     8,
     13,
     -63298177614
    ],
    [
     9,
     0,
     1198576157396
    ],
    [
     9,
     1,
     501188123370
    ],
    [
     9,
     2,
     182038305223
    ],
    [
     9,
     3,
     -44964484381
    ],
    [
     9,
     4,
     -14342253703
    ],
    [
     9,
     5,
     4317398562
    ],
    [
     9,
     6,
     6190514434
    ],
    [
     9,
     7,
     18982863646
    ],
    [
     9,
     8,
     52444788
    ],
    [
     9,
     9,
     7391897269
    ],
    [
     9,
     10,
     202458312668
    ],
    [
     9,
     11,
     -26826027461
    ],
    [
     9,
     12,
     -54646221205
    ],
    [
     10,
     0,
     689996969671
    ],
    [
     10,
     1,
     424324311862
    ],
    [
     10,
     2,
     -118083996013
    ],
    [
     10,
     3,
     -6078414548
    ],
    [
     10,
     4,
     -36682507191
    ],
    [
     10,
     5,
     22885726431
    ],
    [
     10,
     6,
     11835112315
    ],
    [
     10,
     7,
     -6049236969
    ],
    [
     10,
     8,
     6142167372
    ],
    [
     10,
     9,
     199270558525
    ],
    [
     10,
     10,
     -15060797555
    ],
    [
     10,
     11,
     -47059350733
    ],
    [
     11,
     0,
     142052508144
    ],
    [
     11,
     1,
     277929376968
    ],
    [
     11,
     2,
     -53506884317
    ],
    [
     11,
     3,
     12137541674
    ],
    [
     11,
     4,
     -1303974137
    ],
    [
     11,
     5,
     16794514146
    ],
    [
     11,
     6,
     -2838848557
    ],
    [
     11,
     7,
     6459144969
    ],
    [
     11,
     8,
     172751998721
    ],
    [
     11,
     9,
     -2956816230
    ],
    [
     11,
     10,
     -37273317398
    ],
    [
     12,
     0,
     1015161734229
    ],
    [
     12,
     1,
     129324231911
    ],
    [
     12,
     2,
     34375536348
    ],
    [
     12,
     3,
     -2228941575
    ],
    [
     12,
     4,
     -11403790779
    ],
    [
     12,
     5,
     8207961446
    ],
    [
     12,
     6,
     8182837860
    ],
    [
     12,
     7,
     133596083430
    ],
    [
     12,
     8,
     2617982427
    ],
    [
     12,
     9,
     -27182808775
    ],
    [
     13,
     0,
     -189346664966
    ],
    [
     13,
     1,
     88918871368
    ],
    [
     13,
     2,
     -11318233719
    ],
    [
     13,
     3,
     -14223222750
    ],
    [
     13,
     4,
     -2063213425
    ],
    [
     13,
     5,
     10329886168
    ],
    [
     13,
     6,
     91312986818
    ],
    [
     13,
     7,
     4412936212
    ],
    [
     13,
     8,
     -18355824968
    ],
    [
     14,
     0,
     -289971637131
    ],
    [
     14,
     1,
     -60562284339
    ],
    [
     14,
     2,
     16028834521
    ],
    [
     14,
     3,
     -10387539544
    ],
    [
     14,
     4,
     -1774724391
    ],
    [
     14,
     5,
     56095551449
    ],
    [
     14,
     6,
     3605390952
    ],
    [
     14,
     7,
     -10937480526
    ],
    [
     15,
     0,
     -415064281070
    ],
    [
     15,
     1,
     34049246919
    ],
    [
     15,
     2,
     4708838015
    ],
    [
     15,
     3,
     -10712859412
    ],
    [
     15,
     4,
     18899379044
    ],
    [
     15,
     5,
     5653713804
    ],
    [
     15,
     6,
     -5689314113
    ]
   ]
  },
  {
   "t": 6,
   "l": 673027488529,
   "a": [
    [
     0,
     6,
     256386764831
    ],
    [
     0,
     7,
     44417691269
    ],
    [
     0,
     8,
     8049756987436
    ],
    [
     0,
     9,
     25649499126248
    ],
    [
     0,
     10,
     -56870000824023
    ],
    [
     0,
     11,
     -57610715727037
    ],
    [
     0,
     12,
     -46406114092498
    ],
    [
     0,
     13,
     -31910285553007
    ],
    [
     0,
     14,
     65511663930874
    ],
    [
     0,
     15,
     132850983288767
    ],
    [
     0,
     16,
     131769161553871
    ],
    [
     1,
     5,
     165560993407
    ],
    [
     1,
     6,
     -602957807581
    ],
    [
     1,
     7,
     -479672517600
    ],
    [
     1,
     8,
     15924454607096
    ],
    [
     1,
     9,
     1017219313730
    ],
    [
     1,
     10,
     1577222156283
    ],
    [
     1,
     11,
     7877852652239
    ],
    [
     1,
     12,
     -15617995394781
    ],
    [
     1,
     13,
     -8593555298460
    ],
    [
     1,
     14,
     6842777887975
    ],
    [
     1,
     15,
     5997683499391
    ],
    [
     1,
     16,
     -22839180139607
    ],
    [
     2,
     4,
     172269800706
    ],
    [
     2,
     5,
     1398780298418
    ],
    [
     2,
     6,
     397421901726
    ],
    [
     2,
     7,
     171735376781
    ],
    [
     2,
     8,
     -2278349472923
    ],
    [
     2,
     9,
     2247689672097
    ],
    [
     2,
     10,
     4940657061552
    ],
    [
     2,
     11,
     -2865866969997
    ],
    [
     2,
     12,
     -748758345785
    ],
    [
     2,
     13,
     2429551415653
    ],
    [
     2,
     14,
     -5049115823333
    ],
    [
     2,
     15,
     -23162055053364
    ],
    [
     2,
     16,
     -6263769572902
    ],
    [
     3,
     3,
     -7647128292
    ],
    [
     3,
     4,
     122754283546
    ],
    [
     3,
     5,
     344584760747
    ],
    [
     3,
     6,
     1017784581698
    ],
    [
     3,
     7,
     1776026792653
    ],
    [
     3,
     8,
     510247058773
    ],
    [
     3,
     9,
     2597098064428
    ],
    [
     3,
     10,
     410216167171
    ],
    [
     3,
     11,
     3114595004137
    ],
    [
     3,
     12,
     5012458547180
    ],
    [
     3,
     13,
     301382921385
    ],
    [
     3,
     14,
     -13668524982724
    ],
    [
     3,
     15,
     1394863134052
    ],
    [
     3,
     16,
     -1461166701187
    ],
    [
     4,
     2,
     -138426782268
    ],
    [
     4,
     3,
     -387133630128
    ],
    [
     4,
     4,
     -126528617199
    ],
    [
     4,
     5,
     -516406619067
    ],
    [
     4,
     6,
     1767580330139
    ],
    [
     4,
     7,
     -84642590374
    ],
    [
     4,
     8,
     -1184402268822
    ],
    [
     4,
     9,
     -109518500585
    ],
    [
     4,
     10,
     1271113186673
    ],
    [
     4,
     11,
     2076023327511
    ],
    [
     4,
     12,
     439509676575
    ],
    [
     4,
     13,
     -7657154121890
    ],
    [
     4,
     14,
     6596438041861
    ],
    [
     4,
     15,
     -1266401340698
    ],
    [
     4,
     16,
     -11930427135
    ],
    [
     5,
     1,
     90097628679
    ],
    [
     5,
     2,
     -71569451295
    ],
    [
     5,
     3,
     25029560674
    ],
    [
     5,
     4,
     445368322378
    ],
    [
     5,
     5,
     398475963965
    ],
    [
     5,
     6,
     1016307888049
    ],
    [
     5,
     7,
     -2003160515
    ],
    [
     5,
     8,
     -19730443835
    ],
    [
     5,
     9,
     663312881339
    ],
    [
     5,
     10,
     681738588068
    ],
    [
     5,
     11,
     242872322840
    ],
    [
     5,
     12,
     -3821862671541
    ],
    [
     5,
     13,
     10268310487247
    ],
    [
     5,
     14,
     -1200593970478
    ],
    [
     5,
     15,
     170686332170
    ],
    [
     5,
     16,
     16788545021
    ],
    [
     6,
     0,
     71373700578
    ],
    [
     6,
     1,
     160577790735
    ],
    [
     6,
     2,
     -286187887717
    ],
    [
     6,
     3,
     -573113216816
    ],
    [
     6,
     4,
     -978546752760
    ],
    [
     6,
     5,
     -323569835034
    ],
    [
     6,
     6,
     174372684575
    ],
    [
     6,
     7,
     316469156289
    ],
    [
     6,
     8,
     206430542350
    ],
    [
     6,
     9,
     -13100651560
    ],
    [
     6,
     10,
     73260607586
    ],
    [
     6,
     11,
     -1532425161010
    ],
    [
     6,
     12,
     11924745652514
    ],
    [
     6,
     13,
     -1305828168622
    ],
    [
     6,
     14,
     160032459171
    ],
    [
     6,
     15,
     -109902568674
    ],
    [
     6,
     16,
     38041084540
    ],
    [
     7,
     0,
     386553914454
    ],
    [
     7,
     1,
     398803281757
    ],
    [
     7,
     2,
     105031957449
    ],
    [
     7,
     3,
     -612872024646
    ],
    [
     7,
     4,
     -414662877645
    ],
    [
     7,
     5,
     -168286126915
    ],
    [
     7,
     6,
     87763011801
    ],
    [
     7,
     7,
     239069930981
    ],
    [
     7,
     8,
     -116698124870
    ],
    [
     7,
     9,
     78079509848
    ],
    [
     7,
     10,
     -125279547814
    ],
    [
     7,
     11,
     12520928488762
    ],
    [
     7,
     12,
     -1212039750677
    ],
    [
     7,
     13,
     132764629999
    ],
    [
     7,
     14,
     -122579971034
    ],
    [
     7,
     15,
     83188470520
    ],
    [
     8,
     0,
     8097618371
    ],
    [
     8,
     1,
     -218363624572
    ],
    [
     8,
     2,
     748238088755
    ],
    [
     8,
     3,
     80720497636
    ],
    [
     8,
     4,
     68496098225
    ],
    [
     8,
     5,
     -254446803225
    ],
    [
     8,
     6,
     -133954609651
    ],
    [
     8,
     7,
     22263192299
    ],
    [
     8,
     8,
     18956128782
    ],
    [
     8,
     9,
     504467375783
    ],
    [
     8,
     10,
     12221965289834
    ],
    [
     8,
     11,
     -1062124096184
    ],
    [
     8,
     12,
     115263313841
    ],
    [
     8,
     13,
     -146722971661
    ],
    [
     8,
     14,
     89013001074
    ],
    [
     9,
     0,
     2587029370460
    ],
    [
     9,
     1,
     710735188004
    ],
    [
     9,
     2,
     176649804345
    ],
    [
     9,
     3,
     172161844243
    ],
    [
     9,
     4,
     -35488044121
    ],
    [
     9,
     5,
     -190904225801
    ],
    [
     9,
     6,
     177699684
    ],
    [
     9,
     7,
     50621994816
    ],
    [
     9,
     8,
     568986239585
    ],
    [
     9,
     9,
     11170924644894
    ],
    [
     9,
     10,
     -852019101209
    ],
    [
     9,
     11,
     106231043811
    ],
    [
     9,
     12,
     -136387125707
    ],
    [
     9,
     13,
     91499923416
    ],
    [
     10,
     0,
     -101583567735
    ],
    [
     10,
     1,
     101748537141
    ],
    [
     10,
     2,
     -354473555554
    ],
    [
     10,
     3,
     145022600688
    ],
    [
     10,
     4,
     -119930209532
    ],
    [
     10,
     5,
     -5017738789
    ],
    [
     10,
     6,
     -54215923804
    ],
    [
     10,
     7,
     346710756856
    ],
    [
     10,
     8,
     9606434403072
    ],
    [
     10,
     9,
     -653439737304
    ],
    [
     10,
     10,
     88635776509
    ],
    [
     10,
     11,
     -120854608136
    ],
    [
     10,
     12,
     79330110994
    ],
    [
     11,
     0,
     893162130903
    ],
    [
     11,
     1,
     -75571322302
    ],
    [
     11,
     2,
     13277121030
    ],
    [
     11,
     3,
     77141592237
    ],
    [
     11,
     4,
     -44734888714
    ],
    [
     11,
     5,
     -51783505538
    ],
    [
     11,
     6,
     -91316303255
    ],
    [
     11,
     7,
     7764599443378
    ],
    [
     11,
     8,
     -461096566956
    ],
    [
     11,
     9,
     81057892236
    ],
    [
     11,
     10,
     -98517441687
    ],
    [
     11,
     11,
     69389113504
    ],
    [
     12,
     0,
     1929605195808
    ],
    [
     12,
     1,
     75773585604
    ],
    [
     12,
     2,
     131520544777
    ],
    [
     12,
     3,
     -67121137025
    ],
    [
     12,
     4,
     -30437108530
    ],
    [
     12,
     5,
     -452678790728
    ],
    [
     12,
     6,
     5765183583235
    ],
    [
     12,
     7,
     -287862518339
    ],
    [
     12,
     8,
     62730127785
    ],
    [
     12,
     9,
     -71416420456
    ],
    [
     12,
     10,
     46470948289
    ],
    [
     13,
     0,
     -412222316017
    ],
    [
     13,
     1,
     737464343570
    ],
    [
     13,
     2,
     -61003448228
    ],
    [
     13,
     3,
     58895013534
    ],
    [
     13,
     4,
     -730289183054
    ],
    [
     13,
     5,
     3861876758310
    ],
    [
     13,
     6,
     -173510107233
    ],
    [
     13,
     7,
     53959730404
    ],
    [
     13,
     8,
     -50801137086
    ],
    [
     13,
     9,
     34246412206
    ],
    [
     14,
     0,
     873638365558
    ],
    [
     14,
     1,
     870522801726
    ],
    [
     14,
     2,
     67359555227
    ],
    [
     14,
     3,
     -769227469557
    ],
    [
     14,
     4,
     2159790205900
    ],
    [
     14,
     5,
     -75280414099
    ],
    [
     14,
     6,
     25695517777
    ],
    [
     14,
     7,
     -24903312459
    ],
    [
     14,
     8,
     15616142710
    ],
    [
     15,
     0,
     1124371485854
    ],
    [
     15,
     1,
     611462865295
    ],
    [
     15,
     2,
     -703274424714
    ],
    [
     15,
     3,
     853698996039
    ],
    [
     15,
     4,
     -31969364277
    ],
    [
     15,
     5,
     22077404824
    ],
    [
     15,
     6,
     -16411919371
    ],
    [
     15,
     7,
     11030260755
    ]
   ]
  },
  {
   "t": 6,
   "l": 66294271401,
   "a": [
    [
     0,
     6,
     358406282314
    ],
    [
     0,
     7,
     -3857271070861
    ],
    [
     0,
     8,
     -6553936547502
    ],
    [
     0,
     9,
     -1772119559332
    ],
    [
     0,
     10,
     -18478230303476
    ],
    [
     0,
     11,
     -29154119677420
    ],
    [
     0,
     12,
     1863672421623
    ],
    [
     0,
     13,
     19685207955992
    ],
    [
     0,
     14,
     37174863457797
    ],
    [
     0,
     15,
     50693731714325
    ],
    [
     0,
     16,
     52672096485835
    ],
    [
     1,
     5,
     -160076127767
    ],
    [
     1,
     6,
     -1835128603856
    ],
    [
     1,
     7,
     217319214998
    ],
    [
     1,
     8,
     6330015271772
    ],
    [
     1,
     9,
     -2258573796989
    ],
    [
     1,
     10,
     -5579477832705
    ],
    [
     1,
     11,
     5287937824967
    ],
    [
     1,
     12,
     2313060467641
    ],
    [
     1,
     13,
     -4278693815638
    ],
    [
     1,
     14,
     -268792469746
    ],
    [
     1,
     15,
     5123092084837
    ],
    [
     1,
     16,
     -9317794061630
    ],
    [
     2,
     4,
     107973829662
    ],
    [
     2,
     5,
     640816991770
    ],
    [
     2,
     6,
     -917099675
    ],
    [
     2,
     7,
     -1063535567911
    ],
    [
     2,
     8,
     -1533155046047
    ],
    [
     2,
     9,
     -3279020059896
    ],
    [
     2,
     10,
     929614883292
    ],
    [
     2,
     11,
     2260366541329
    ],
    [
     2,
     12,
     -815826046123
    ],
    [
     2,
     13,
     -1070278322925
    ],
    [
     2,
     14,
     1593504450170
    ],
    [
     2,
     15,
     -6221066629588
    ],
    [
     2,
     16,
     849631002136
    ],
    [
     3,
     3,
     -24436850449
    ],
    [
     3,
     4,
     94685296727
    ],
    [
     3,
     5,
     320300015242
    ],
    [
     3,
     6,
     -346858009129
    ],
    [
     3,
     7,
     -685952918945
    ],
    [
     3,
     8,
     -779948706214
    ],
    [
     3,
     9,
     -1283063742031
    ],
    [
     3,
     10,
     -173303957495
    ],
    [
     3,
     11,
     -117937163642
    ],
    [
     3,
     12,
     565384323415
    ],
    [
     3,
     13,
     2156077583363
    ],
    [
     3,
     14,
     -2839461690351
    ],
    [
     3,
     15,
     1522614479020
    ],
    [
     3,
     16,
     761392897155
    ],
    [
     4,
     2,
     -24315580603
    ],
    [
     4,
     3,
     -145865486010
    ],
    [
     4,
     4,
     33772309380
    ],
    [
     4,
     5,
     -73835069245
    ],
    [
     4,
     6,
     484396428706
    ],
    [
     4,
     7,
     108330452286
    ],
    [
     4,
     8,
     -743452402101
    ],
    [
     4,
     9,
     -459166600827
    ],
    [
     4,
     10,
     16331874253
    ],
    [
     4,
     11,
     201118990606
    ],
    [
     4,
     12,
     1455247812804
    ],
    [
     4,
     13,
     -1163821275724
    ],
    [
     4,
     14,
     1511549619322
    ],
    [
     4,
     15,
     751546881332
    ],
    [
     4,
     16,
     1099484122791
    ],
    [
     5,
     1,
     25737384156
    ],
    [
     5,
     2,
     -56009931215
    ],
    [
     5,
     3,
     -228593220490
    ],
    [
     5,
     4,
     46709394746
    ],
    [
     5,
     5,
     -75704476835
    ],
    [
     5,
     6,
     355520435170
    ],
    [
     5,
     7,
     -546294481945
    ],
    [
     5,
     8,
     -177457263039
    ],
    [
     5,
     9,
     -27375283538
    ],
    [
     5,
     10,
     -116375317079
    ],
    [
     5,
     11,
     507058995035
    ],
    [
     5,
     12,
     -822125711783
    ],
    [
     5,
     13,
     791068479821
    ],
    [
     5,
     14,
     203409183911
    ],
    [
     5,
     15,
     1012223607081
    ],
    [
     5,
     16,
     41335256388
    ],
    [
     6,
     0,
     -1747888598
    ],
    [
     6,
     1,
     281902668285
    ],
    [
     6,
     2,
     80172626904
    ],
    [
     6,
     3,
     145007598871
    ],
    [
     6,
     4,
     -41653586356
    ],
    [
     6,
     5,
     -89654297173
    ],
    [
     6,
     6,
     2451631678
    ],
    [
     6,
     7,
     -53914403155
    ],
    [
     6,
     8,
     146649396013
    ],
    [
     6,
     9,
     -127869828477
    ],
    [
     6,
     10,
     103060694749
    ],
    [
     6,
     11,
     -472848078558
    ],
    [
     6,
     12,
     237221504927
    ],
    [
     6,
     13,
     -344104522857
    ],
    [
     6,
     14,
     762047785040
    ],
    [
     6,
     15,
     -125745977845
    ],
    [
     6,
     16,
     19475557532
    ],
    [
     7,
     0,
     -451253814978
    ],
    [
     7,
     1,
     99135263331
    ],
    [
     7,
     2,
     90460122
    ],
    [
     7,
     3,
     10212435207
    ],
    [
     7,
     4,
     -117238823967
    ],
    [
     7,
     5,
     137699547825
    ],
    [
     7,
     6,
     62191605295
    ],
    [
     7,
     7,
     158632351752
    ],
    [
     7,
     8,
     66233566340
    ],
    [
     7,
     9,
     48970451031
    ],
    [
     7,
     10,
     -108027040133
    ],
    [
     7,
     11,
     28777124481
    ],
    [
     7,
     12,
     -587534301259
    ],
    [
     7,
     13,
     616791839713
    ],
    [
     7,
     14,
     -165277794622
    ],
    [
     7,
     15,
     52140320697
    ],
    [
     8,
     0,
     -53455683621
    ],
    [
     8,
     1,
     -335757653381
    ],
    [
     8,
     2,
     90018247511
    ],
    [
     8,
     3,
     24239427374
    ],
    [
     8,
     4,
     201426675895
    ],
    [
     8,
     5,
     92094677
    ],
    [
     8,
     6,
     -72812350855
    ],
    [
     8,
     7,
     45094674702
    ],
    [
     8,
     8,
     4525186707
    ],
    [
     8,
     9,
     34065783716
    ],
    [
     8,
     10,
     -80063437263
    ],
    [
     8,
     11,
     -689700018896
    ],
    [
     8,
     12,
     489612077376
    ],
    [
     8,
     13,
     -182692060407
    ],
    [
     8,
     14,
     63614616699
    ],
    [
     9,
     0,
     445696699571
    ],
    [
     9,
     1,
     76236784549
    ],
    [
     9,
     2,
     174275091112
    ],
    [
     9,
     3,
     88997156592
    ],
    [
     9,
     4,
     45862029311
    ],
    [
     9,
     5,
     -89486287445
    ],
    [
     9,
     6,
     -48397151484
    ],
    [
     9,
     7,
     -15479643246
    ],
    [
     9,
     8,
     74091453836
    ],
    [
     9,
     9,
     -130130002127
    ],
    [
     9,
     10,
     -712412132349
    ],
    [
     9,
     11,
     365989020779
    ],
    [
     9,
     12,
     -172685873923
    ],
    [
     9,
     13,
     61681962579
    ],
    [
     10,
     0,
     -1018886752839
    ],
    [
     10,
     1,
     81080426255
    ],
    [
     10,
     2,
     -233811438290
    ],
    [
     10,
     3,
     38030744901
    ],
    [
     10,
     4,
     -32204741559
    ],
    [
     10,
     5,
     840543093
    ],
    [
     10,
     6,
     -57365433562
    ],
    [
     10,
     7,
     50796713678
    ],
    [
     10,
     8,
     -125620844845
    ],
    [
     10,
     9,
     -662205973269
    ],
    [
     10,
     10,
     266761085037
    ],
    [
     10,
     11,
     -157572044465
    ],
    [
     10,
     12,
     57558519410
    ],
    [
     11,
     0,
     -1546319961129
    ],
    [
     11,
     1,
     -437945585634
    ],
    [
     11,
     2,
     -102364582284
    ],
    [
     11,
     3,
     85711621271
    ],
    [
     11,
     4,
     10931020561
    ],
    [
     11,
     5,
     11965127767
    ],
    [
     11,
     6,
     -19210821578
    ],
    [
     11,
     7,
     -90663798255
    ],
    [
     11,
     8,
     -564768059729
    ],
    [
     11,
     9,
     182785645840
    ],
    [
     11,
     10,
     -123623593551
    ],
    [
     11,
     11,
     44319387098
    ],
    [
     12,
     0,
     -359263703531
    ],
    [
     12,
     1,
     -141949523817
    ],
    [
     12,
     2,
     53503281606
    ],
    [
     12,
     3,
     30298701734
    ],
    [
     12,
     4,
     14239586105
    ],
    [
     12,
     5,
     -15783308621
    ],
    [
     12,
     6,
     -56235432152
    ],
    [
     12,
     7,
     -437764702168
    ],
    [
     12,
     8,
     121716279358
    ],
    [
     12,
     9,
     -92367086089
    ],
    [
     12,
     10,
     34631785091
    ],
    [
     13,
     0,
     47224796712
    ],
    [
     13,
     1,
     28034001016
    ],
    [
     13,
     2,
     -60627591639
    ],
    [
     13,
     3,
     12490731068
    ],
    [
     13,
     4,
     -46427615975
    ],
    [
     13,
     5,
     19218926455
    ],
    [
     13,
     6,
     -312170889153
    ],
    [
     13,
     7,
     71657806913
    ],
    [
     13,
     8,
     -58152854081
    ],
    [
     13,
     9,
     21599063309
    ],
    [
     14,
     0,
     -121919124776
    ],
    [
     14,
     1,
     254586952
    ],
    [
     14,
     2,
     -98833754912
    ],
    [
     14,
     3,
     -43005096832
    ],
    [
     14,
     4,
     42629104604
    ],
    [
     14,
     5,
     -170025379126
    ],
    [
     14,
     6,
     32385815180
    ],
    [
     14,
     7,
     -32960772096
    ],
    [
     14,
     8,
     12904606802
    ],
    [
     15,
     0,
     114570703204
    ],
    [
     15,
     1,
     -12414041018
    ],
    [
     15,
     2,
     -89673757297
    ],
    [
     15,
     3,
     60154748381
    ],
    [
     15,
     4,
     -75807552052
    ],
    [
     15,
     5,
     19470829556
    ],
    [
     15,
     6,
     -16937858786
    ],
    [
     15,
     7,
     5510142582
    ]
   ]
  },
  {
   "t": 7,
   "l": 176558670640,
   "a": [
    [
     0,
     7,
     3117868702587
    ],
    [
     0,
     8,
     -1386930622440
    ],
    [
     0,
     9,
     4622185599949
    ],
    [
     0,
     10,
     4722194976534
    ],
    [
     0,
     11,
     -523726215720
    ],
    [
     0,
     12,
     -70547682371247
    ],
    [
     0,
     13,
     -89733166440357
    ],
    [
     0,
     14,
     -22945383336624
    ],
    [
     0,
     15,
     7357446520844
    ],
    [
     0,
     16,
     19318916276412
    ],
    [
     1,
     6,
     1416500052007
    ],
    [
     1,
     7,
     -742367445870
    ],
    [
     1,
     8,
     -3630003314588
    ],
    [
     1,
     9,
     -3016001279481
    ],
    [
     1,
     10,
     8210910162158
    ],
    [
     1,
     11,
     -9432230709133
    ],
    [
     1,
     12,
     -7785107981130
    ],
    [
     1,
     13,
     -417154556371
    ],
    [
     1,
     14,
     -18783002335753
    ],
    [
     1,
     15,
     -26492685317847
    ],
    [
     1,
     16,
     -17444771378642
    ],
    [
     2,
     5,
     499146638375
    ],
    [
     2,
     6,
     159652615092
    ],
    [
     2,
     7,
     226302685318
    ],
    [
     2,
     8,
     -2338606121957
    ],
    [
     2,
     9,
     -542482319598
    ],
    [
     2,
     10,
     -1433339421665
    ],
    [
     2,
     11,
     -2032424661209
    ],
    [
     2,
     12,
     3410664540450
    ],
    [
     2,
     13,
     -6595069233152
    ],
    [
     2,
     14,
     -19446227340972
    ],
    [
     2,
     15,
     -16546400976617
    ],
    [
     2,
     16,
     -302631463611
    ],
    [
     3,
     4,
     71635209955
    ],
    [
     3,
     5,
     63690823680
    ],
    [
     3,
     6,
     304874575724
    ],
    [
     3,
     7,
     -812008127506
    ],
    [
     3,
     8,
     -1800327173803
    ],
    [
     3,
     9,
     -1387898998501
    ],
    [
     3,
     10,
     -286225951215
    ],
    [
     3,
     11,
     2117184212552
    ],
    [
     3,
     12,
     -2373170555740
    ],
    [
     3,
     13,
     -10268836810461
    ],
    [
     3,
     14,
     -10045994512648
    ],
    [
     3,
     15,
     4318426828817
    ],
    [
     3,
     16,
     -954120672747
    ],
    [
     4,
     3,
     -142222401876
    ],
    [
     4,
     4,
     5149147071
    ],
    [
     4,
     5,
     362500665575
    ],
    [
     4,
     6,
     72025195289
    ],
    [
     4,
     7,
     -517770006208
    ],
    [
     4,
     8,
     828035930871
    ],
    [
     4,
     9,
     -458664720481
    ],
    [
     4,
     10,
     981367703853
    ],
    [
     4,
     11,
     -196206574760
    ],
    [
     4,
     12,
     -4499651685599
    ],
    [
     4,
     13,
     -4601455528138
    ],
    [
     4,
     14,
     10398873835568
    ],
    [
     4,
     15,
     -598740632037
    ],
    [
     4,
     16,
     818108796807
    ],
    [
     5,
     2,
     -161112583619
    ],
    [
     5,
     3,
     -63984662395
    ],
    [
     5,
     4,
     -290802344574
    ],
    [
     5,
     5,
     -158813325646
    ],
    [
     5,
     6,
     -673136352885
    ],
    [
     5,
     7,
     368725113768
    ],
    [
     5,
     8,
     -80343206318
    ],
    [
     5,
     9,
     -457250347687
    ],
    [
     5,
     10,
     -375688983580
    ],
    [
     5,
     11,
     -2362134778407
    ],
    [
     5,
     12,
     -2334794583136
    ],
    [
     5,
     13,
     12986398046030
    ],
    [
     5,
     14,
     -1399895926235
    ],
    [
     5,
     15,
     488880196062
    ],
    [
     5,
     16,
     -50411220796
    ],
    [
     6,
     1,
     55323301300
    ],
    [
     6,
     2,
     40782799175
    ],
    [
     6,
     3,
     -6119716451
    ],
    [
     6,
     4,
     251955495993
    ],
    [
     6,
     5,
     317107168277
    ],
    [
     6,
     6,
     242603366870
    ],
    [
     6,
     7,
     338078011341
    ],
    [
     6,
     8,
     29614193717
    ],
    [
     6,
     9,
     -107633187514
    ],
    [
     6,
     10,
     -748570922168
    ],
    [
     6,
     11,
     -469521538569
    ],
    [
     6,
     12,
     14587264549803
    ],
    [
     6,
     13,
     -1448094373875
    ],
    [
     6,
     14,
     386223403933
    ],
    [
     6,
     15,
     93793735404
    ],
    [
     6,
     16,
     -42958191699
    ],
    [
     7,
     0,
     610877472025
    ],
    [
     7,
     1,
     18588291445
    ],
    [
     7,
     2,
     -68916588866
    ],
    [
     7,
     3,
     -40520217528
    ],
    [
     7,
     4,
     282766961793
    ],
    [
     7,
     5,
     -182040265839
    ],
    [
     7,
     6,
     37139819390
    ],
    [
     7,
     7,
     75808637016
    ],
    [
     7,
     8,
     128333745724
    ],
    [
     7,
     9,
     -83021053832
    ],
    [
     7,
     10,
     314422134128
    ],
    [
     7,
     11,
     14867248894373
    ],
    [
     7,
     12,
     -1424159629267
    ],
    [
     7,
     13,
     211232382975
    ],
    [
     7,
     14,
     98045240980
    ],
    [
     7,
     15,
     -137923409282
    ],
    [
     7,
     16,
     36305917390
    ],
    [
     8,
     0,
     -63958939118
    ],
    [
     8,
     1,
     344462233093
    ],
    [
     8,
     2,
     168535480671
    ],
    [
     8,
     3,
     135670571993
    ],
    [
     8,
     4,
     -296367367499
    ],
    [
     8,
     5,
     -196334038544
    ],
    [
     8,
     6,
     -32294098627
    ],
    [
     8,
     7,
     68645245794
    ],
    [
     8,
     8,
     257967836046
    ],
    [
     8,
     9,
     619115838888
    ],
    [
     8,
     10,
     14167147162357
    ],
    [
     8,
     11,
     -1298734431800
    ],
    [
     8,
     12,
     107555388069
    ],
    [
     8,
     13,
     70404298609
    ],
    [
     8,
     14,
     -152153109944
    ],
    [
     8,
     15,
     56559042117
    ],
    [
     9,
     0,
     -348057546652
    ],
    [
     9,
     1,
     -251902783078
    ],
    [
     9,
     2,
     -101257728017
    ],
    [
     9,
     3,
     49588834975
    ],
    [
     9,
     4,
     -10425189634
    ],
    [
     9,
     5,
     -53213106587
    ],
    [
     9,
     6,
     -63702050056
    ],
    [
     9,
     7,
     138410380825
    ],
    [
     9,
     8,
     551096224800
    ],
    [
     9,
     9,
     12809306867606
    ],
    [
     9,
     10,
     -1092969734620
    ],
    [
     9,
     11,
     50597618157
    ],
    [
     9,
     12,
     56185805246
    ],
    [
     9,
     13,
     -168652175242
    ],
    [
     9,
     14,
     70929164459
    ],
    [
     10,
     0,
     -1094665113335
    ],
    [
     10,
     1,
     -800352635529
    ],
    [
     10,
     2,
     365585290544
    ],
    [
     10,
     3,
     124489538962
    ],
    [
     10,
     4,
     75574880876
    ],
    [
     10,
     5,
     -40809866032
    ],
    [
     10,
     6,
     -17507742194
    ],
    [
     10,
     7,
     219697372788
    ],
    [
     10,
     8,
     10981301057835
    ],
    [
     10,
     9,
     -868100836739
    ],
    [
     10,
     10,
     21970065591
    ],
    [
     10,
     11,
     50314165683
    ],
    [
     10,
     12,
     -143925904830
    ],
    [
     10,
     13,
     67122392518
    ],
    [
     11,
     0,
     -89502595125
    ],
    [
     11,
     1,
     59777386111
    ],
    [
     11,
     2,
     81257713267
    ],
    [
     11,
     3,
     -40739705440
    ],
    [
     11,
     4,
     50620877392
    ],
    [
     11,
     5,
     -76632638677
    ],
    [
     11,
     6,
     -161332017774
    ],
    [
     11,
     7,
     8814158073501
    ],
    [
     11,
     8,
     -615940798790
    ],
    [
     11,
     9,
     5075002390
    ],
    [
     11,
     10,
     42782886316
    ],
    [
     11,
     11,
     -126773608751
    ],
    [
     11,
     12,
     60440863465
    ],
    [
     12,
     0,
     -704073824399
    ],
    [
     12,
     1,
     -275556420213
    ],
    [
     12,
     2,
     -77304589763
    ],
    [
     12,
     3,
     71538475257
    ],
    [
     12,
     4,
     -3805390102
    ],
    [
     12,
     5,
     -505443715071
    ],
    [
     12,
     6,
     6543586334355
    ],
    [
     12,
     7,
     -420540745231
    ],
    [
     12,
     8,
     6186252251
    ],
    [
     12,
     9,
     29215131921
    ],
    [
     12,
     10,
     -85703233514
    ],
    [
     12,
     11,
     43802968597
    ],
    [
     13,
     0,
     -172451973405
    ],
    [
     13,
     1,
     53450362552
    ],
    [
     13,
     2,
     -50305459277
    ],
    [
     13,
     3,
     119229935483
    ],
    [
     13,
     4,
     -693935852938
    ],
    [
     13,
     5,
     4359273823163
    ],
    [
     13,
     6,
     -246396571015
    ],
    [
     13,
     7,
     -367656925
    ],
    [
     13,
     8,
     23999520770
    ],
    [
     13,
     9,
     -61212090709
    ],
    [
     13,
     10,
     35682671083
    ],
    [
     14,
     0,
     1353105149048
    ],
    [
     14,
     1,
     -178641413559
    ],
    [
     14,
     2,
     225548025084
    ],
    [
     14,
     3,
     -744432105592
    ],
    [
     14,
     4,
     2439832358078
    ],
    [
     14,
     5,
     -121676122520
    ],
    [
     14,
     6,
     6154331424
    ],
    [
     14,
     7,
     12434365439
    ],
    [
     14,
     8,
     -28743558256
    ],
    [
     14,
     9,
     16058346319
    ],
    [
     15,
     0,
     -942681513203
    ],
    [
     15,
     1,
     527036330537
    ],
    [
     15,
     2,
     -613934302361
    ],
    [
     15,
     3,
     935892222965
    ],
    [
     15,
     4,
     -38992062244
    ],
    [
     15,
     5,
     -673095732
    ],
    [
     15,
     6,
     10722887664
    ],
    [
     15,
     7,
     -16649868085
    ],
    [
     15,
     8,
     11411592693
    ]
   ]
  },
  {
   "t": 7,
   "l": 689749055500,
   "a": [
    [
     0,
     7,
     347528536590
    ],
    [
     0,
     8,
     -3370734867463
    ],
    [
     0,
     9,
     10314442494088
    ],
    [
     0,
     10,
     22804787092427
    ],
    [
     0,
     11,
     9157302039560
    ],
    [
     0,
     12,
     24641842912853
    ],
    [
     0,
     13,
     -20307402102225
    ],
    [
     0,
     14,
     -19285859216125
    ],
    [
     0,
     15,
     -21604034009610
    ],
    [
     0,
     16,
     19517738398063
    ],
    [
     1,
     6,
     -98461887302
    ],
    [
     1,
     7,
     2393069162770
    ],
    [
     1,
     8,
     1355279561675
    ],
    [
     1,
     9,
     2796190296312
    ],
    [
     1,
     10,
     -3209363883798
    ],
    [
     1,
     11,
     1976881957738
    ],
    [
     1,
     12,
     -23169734219251
    ],
    [
     1,
     13,
     386028218818
    ],
    [
     1,
     14,
     12846226891554
    ],
    [
     1,
     15,
     3777960980603
    ],
    [
     1,
     16,
     -757848960414
    ],
    [
     2,
     5,
     -248130293817
    ],
    [
     2,
     6,
     2039453654426
    ],
    [
     2,
     7,
     -1628209137847
    ],
    [
     2,
     8,
     3540158948911
    ],
    [
     2,
     9,
     -3206861890180
    ],
    [
     2,
     10,
     2101440148558
    ],
    [
     2,
     11,
     -10196028252896
    ],
    [
     2,
     12,
     -619513543867
    ],
    [
     2,
     13,
     5915891157939
    ],
    [
     2,
     14,
     2373560577199
    ],
    [
     2,
     15,
     -1277571034515
    ],
    [
     2,
     16,
     113857064994
    ],
    [
     3,
     4,
     -25483932471
    ],
    [
     3,
     5,
     1052397792947
    ],
    [
     3,
     6,
     -1737654394654
    ],
    [
     3,
     7,
     1112725726872
    ],
    [
     3,
     8,
     -1615363653226
    ],
    [
     3,
     9,
     -368099322277
    ],
    [
     3,
     10,
     -1714428304293
    ],
    [
     3,
     11,
     1162718703601
    ],
    [
     3,
     12,
     2693195123446
    ],
    [
     3,
     13,
     785342436701
    ],
    [
     3,
     14,
     -722736620645
    ],
    [
     3,
     15,
     215555375480
    ],
    [
     3,
     16,
     -1151776369635
    ],
    [
     4,
     3,
     76350882599
    ],
    [
     4,
     4,
     -157365627588
    ],
    [
     4,
     5,
     -454117789986
    ],
    [
     4,
     6,
     413883051660
    ],
    [
     4,
     7,
     -1508344691698
    ],
    [
     4,
     8,
     -523319454412
    ],
    [
     4,
     9,
     197454708145
    ],
    [
     4,
     10,
     1303322656775
    ],
    [
     4,
     11,
     2150235243807
    ],
    [
     4,
     12,
     960548139737
    ],
    [
     4,
     13,
     -350657131729
    ],
    [
     4,
     14,
     197222308000
    ],
    [
     4,
     15,
     -609196532644
    ],
    [
     4,
     16,
     -1274657961097
    ],
    [
     5,
     2,
     15743148372
    ],
    [
     5,
     3,
     -616541594492
    ],
    [
     5,
     4,
     318246065496
    ],
    [
     5,
     5,
     32213932660
    ],
    [
     5,
     6,
     -406661397027
    ],
    [
     5,
     7,
     -245682046486
    ],
    [
     5,
     8,
     529040576863
    ],
    [
     5,
     9,
     468866114869
    ],
    [
     5,
     10,
     1112047865105
    ],
    [
     5,
     11,
     847111223513
    ],
    [
     5,
     12,
     -65657145083
    ],
    [
     5,
     13,
     111990548694
    ],
    [
     5,
     14,
     -134656325226
    ],
    [
     5,
     15,
     -1361267850178
    ],
    [
     5,
     16,
     -507483505174
    ],
    [
     6,
     1,
     -24181802749
    ],
    [
     6,
     2,
     -92841864329
    ],
    [
     6,
     3,
     686572524603
    ],
    [
     6,
     4,
     -151154764421
    ],
    [
     6,
     5,
     293589165348
    ],
    [
     6,
     6,
     118598135130
    ],
    [
     6,
     7,
     416561051366
    ],
    [
     6,
     8,
     308117456567
    ],
    [
     6,
     9,
     398990375072
    ],
    [
     6,
     10,
     455983753525
    ],
    [
     6,
     11,
     101204025919
    ],
    [
     6,
     12,
     163567664392
    ],
    [
     6,
     13,
     428055851009
    ],
    [
     6,
     14,
     -958996868984
    ],
    [
     6,
     15,
     -339099470607
    ],
    [
     6,
     16,
     -133400014913
    ],
    [
     7,
     0,
     -105414520876
    ],
    [
     7,
     1,
     374344810615
    ],
    [
     7,
     2,
     -204681879273
    ],
    [
     7,
     3,
     -410391813331
    ],
    [
     7,
     4,
     325704037997
    ],
    [
     7,
     5,
     -133175306751
    ],
    [
     7,
     6,
     -93767516813
    ],
    [
     7,
     7,
     -10128127426
    ],
    [
     7,
     8,
     10382650837
    ],
    [
     7,
     9,
     48286617728
    ],
    [
     7,
     10,
     5857167749
    ],
    [
     7,
     11,
     70231341029
    ],
    [
     7,
     12,
     630587649307
    ],
    [
     7,
     13,
     -710780676218
    ],
    [
     7,
     14,
     -240220178604
    ],
    [
     7,
     15,
     -47075233253
    ],
    [
     7,
     16,
     -41851028075
    ],
    [
     8,
     0,
     1286422588913
    ],
    [
     8,
     1,
     -599996357561
    ],
    [
     8,
     2,
     44352348991
    ],
    [
     8,
     3,
     304857803724
    ],
    [
     8,
     4,
     216095238192
    ],
    [
     8,
     5,
     -174287938430
    ],
    [
     8,
     6,
     -51089205588
    ],
    [
     8,
     7,
     1481686703
    ],
    [
     8,
     8,
     -24688223492
    ],
    [
     8,
     9,
     50897676247
    ],
    [
     8,
     10,
     160103462666
    ],
    [
     8,
     11,
     820039437277
    ],
    [
     8,
     12,
     -479107061569
    ],
    [
     8,
     13,
     -105905706105
    ],
    [
     8,
     14,
     -10176027810
    ],
    [
     8,
     15,
     -18032086301
    ],
    [
     9,
     0,
     -714176683148
    ],
    [
     9,
     1,
     598750154543
    ],
    [
     9,
     2,
     -216049771757
    ],
    [
     9,
     3,
     98704503438
    ],
    [
     9,
     4,
     -142944583351
    ],
    [
     9,
     5,
     -113625214579
    ],
    [
     9,
     6,
     -72763373028
    ],
    [
     9,
     7,
     -22274390206
    ],
    [
     9,
     8,
     26112564100
    ],
    [
     9,
     9,
     122611605000
    ],
    [
     9,
     10,
     837584147447
    ],
    [
     9,
     11,
     -347057496683
    ],
    [
     9,
     12,
     -86144568973
    ],
    [
     9,
     13,
     -9930523906
    ],
    [
     9,
     14,
     -36075084170
    ],
    [
     10,
     0,
     1292972975381
    ],
    [
     10,
     1,
     -804755449932
    ],
    [
     10,
     2,
     -244629078904
    ],
    [
     10,
     3,
     86334782232
    ],
    [
     10,
     4,
     -75740156767
    ],
    [
     10,
     5,
     -86699417794
    ],
    [
     10,
     6,
     -23826451762
    ],
    [
     10,
     7,
     53271103121
    ],
    [
     10,
     8,
     102587888303
    ],
    [
     10,
     9,
     771712475991
    ],
    [
     10,
     10,
     -210320589849
    ],
    [
     10,
     11,
     -36384370496
    ],
    [
     10,
     12,
     -1281818682
    ],
    [
     10,
     13,
     -36991384283
    ],
    [
     11,
     0,
     -1607260384434
    ],
    [
     11,
     1,
     -333268219878
    ],
    [
     11,
     2,
     343156145675
    ],
    [
     11,
     3,
     12148370167
    ],
    [
     11,
     4,
     -77416939813
    ],
    [
     11,
     5,
     -43533456710
    ],
    [
     11,
     6,
     -9569079993
    ],
    [
     11,
     7,
     88274670323
    ],
    [
     11,
     8,
     653044981550
    ],
    [
     11,
     9,
     -132698086339
    ],
    [
     11,
     10,
     -6098433227
    ],
    [
     11,
     11,
     8788088466
    ],
    [
     11,
     12,
     -27142615499
    ],
    [
     12,
     0,
     757165925489
    ],
    [
     12,
     1,
     25510778309
    ],
    [
     12,
     2,
     126585369249
    ],
    [
     12,
     3,
     -43278286620
    ],
    [
     12,
     4,
     -23695287742
    ],
    [
     12,
     5,
     -58750789107
    ],
    [
     12,
     6,
     30639820205
    ],
    [
     12,
     7,
     507394225111
    ],
    [
     12,
     8,
     -81677306159
    ],
    [
     12,
     9,
     -4804190947
    ],
    [
     12,
     10,
     7969549129
    ],
    [
     12,
     11,
     -24993064803
    ],
    [
     13,
     0,
     -1608970127248
    ],
    [
     13,
     1,
     444003253714
    ],
    [
     13,
     2,
     231513295358
    ],
    [
     13,
     3,
     13044182881
    ],
    [
     13,
     4,
     -98759836576
    ],
    [
     13,
     5,
     -22869529124
    ],
    [
     13,
     6,
     338145022581
    ],
    [
     13,
     7,
     -39484718206
    ],
    [
     13,
     8,
     2191821970
    ],
    [
     13,
     9,
     5926546703
    ],
    [
     13,
     10,
     -15715556910
    ],
    [
     14,
     0,
     1061217161546
    ],
    [
     14,
     1,
     753636341145
    ],
    [
     14,
     2,
     127247509535
    ],
    [
     14,
     3,
     -107309321303
    ],
    [
     14,
     4,
     -73660966192
    ],
    [
     14,
     5,
     194968734731
    ],
    [
     14,
     6,
     -25428680794
    ],
    [
     14,
     7,
     5646161936
    ],
    [
     14,
     8,
     5845670664
    ],
    [
     14,
     9,
     -9338776375
    ],
    [
     15,
     0,
     1846898555011
    ],
    [
     15,
     1,
     66539036757
    ],
    [
     15,
     2,
     27422070198
    ],
    [
     15,
     3,
     -89477627918
    ],
    [
     15,
     4,
     71977819503
    ],
    [
     15,
     5,
     -6870790449
    ],
    [
     15,
     6,
     -419797086
    ],
    [
     15,
     7,
     6073409784
    ],
    [
     15,
     8,
     -4253367504
    ]
   ]
  },
  {
   "t": 7,
   "l": 68941446321,
   "a": [
    [
     0,
     7,
     1625880045727
    ],
    [
     0,
     8,
     -6891922018979
    ],
    [
     0,
     9,
     5242240008924
    ],
    [
     0,
     10,
     13195665512114
    ],
    [
     0,
     11,
     -8677074676969
    ],
    [
     0,
     12,
     -16213843401845
    ],
    [
     0,
     13,
     -405957694485
    ],
    [
     0,
     14,
     -4835617767039
    ],
    [
     0,
     15,
     15091976224696
    ],
    [
     0,
     16,
     29796699195858
    ],
    [
     1,
     6,
     165341708083
    ],
    [
     1,
     7,
     -1776784590574
    ],
    [
     1,
     8,
     207137467750
    ],
    [
     1,
     9,
     8569865422945
    ],
    [
     1,
     10,
     -3372959301644
    ],
    [
     1,
     11,
     -11982582368119
    ],
    [
     1,
     12,
     411666351970
    ],
    [
     1,
     13,
     1828934271941
    ],
    [
     1,
     14,
     6101312764289
    ],
    [
     1,
     15,
     16015609095545
    ],
    [
     1,
     16,
     7488121478651
    ],
    [
     2,
     5,
     -175792502230
    ],
    [
     2,
     6,
     -366397186536
    ],
    [
     2,
     7,
     64786709308
    ],
    [
     2,
     8,
     2935196851111
    ],
    [
     2,
     9,
     -971705826700
    ],
    [
     2,
     10,
     -5155290293754
    ],
    [
     2,
     11,
     -89341859984
    ],
    [
     2,
     12,
     2898252979143
    ],
    [
     2,
     13,
     3253690321430
    ],
    [
     2,
     14,
     7929820145201
    ],
    [
     2,
     15,
     354307772814
    ],
    [
     2,
     16,
     -1140468906897
    ],
    [
     3,
     4,
     -57731442724
    ],
    [
     3,
     5,
     44242158117
    ],
    [
     3,
     6,
     -164368565647
    ],
    [
     3,
     7,
     838645756875
    ],
    [
     3,
     8,
     -302481722065
    ],
    [
     3,
     9,
     -1612155979532
    ],
    [
     3,
     10,
     -221170742718
    ],
    [
     3,
     11,
     1524118986925
    ],
    [
     3,
     12,
     1384827994827
    ],
    [
     3,
     13,
     3895396251424
    ],
    [
     3,
     14,
     -60922937046
    ],
    [
     3,
     15,
     -657055706861
    ],
    [
     3,
     16,
     366442487856
    ],
    [
     4,
     3,
     64600063208
    ],
    [
     4,
     4,
     20433402302
    ],
    [
     4,
     5,
     -86705929068
    ],
    [
     4,
     6,
     241563770318
    ],
    [
     4,
     7,
     -60439139305
    ],
    [
     4,
     8,
     -491584521261
    ],
    [
     4,
     9,
     -33170739447
    ],
    [
     4,
     10,
     465489661845
    ],
    [
     4,
     11,
     651444815100
    ],
    [
     4,
     12,
     1958977807632
    ],
    [
     4,
     13,
     32989109840
    ],
    [
     4,
     14,
     -106075480318
    ],
    [
     4,
     15,
     523079967842
    ],
    [
     4,
     16,
     229869840286
    ],
    [
     5,
     2,
     34959432030
    ],
    [
     5,
     3,
     12932574378
    ],
    [
     5,
     4,
     68053371253
    ],
    [
     5,
     5,
     -5709695948
    ],
    [
     5,
     6,
     -79070218324
    ],
    [
     5,
     7,
     -121509509713
    ],
    [
     5,
     8,
     -160556778450
    ],
    [
     5,
     9,
     225765023660
    ],
    [
     5,
     10,
     170475936676
    ],
    [
     5,
     11,
     972111593434
    ],
    [
     5,
     12,
     6365660614
    ],
    [
     5,
     13,
     -48061868595
    ],
    [
     5,
     14,
     402382441870
    ],
    [
     5,
     15,
     69193709870
    ],
    [
     5,
     16,
     -291791481748
    ],
    [
     6,
     1,
     -94400401449
    ],
    [
     6,
     2,
     31305999901
    ],
    [
     6,
     3,
     31215844248
    ],
    [
     6,
     4,
     -174806561261
    ],
    [
     6,
     5,
     4839717137
    ],
    [
     6,
     6,
     36053033692
    ],
    [
     6,
     7,
     -43937037680
    ],
    [
     6,
     8,
     64670684783
    ],
    [
     6,
     9,
     56577858373
    ],
    [
     6,
     10,
     378409068603
    ],
    [
     6,
     11,
     71317413816
    ],
    [
     6,
     12,
     60851898014
    ],
    [
     6,
     13,
     271365912900
    ],
    [
     6,
     14,
     114441938764
    ],
    [
     6,
     15,
     -24491289058
    ],
    [
     6,
     16,
     17158481100
    ],
    [
     7,
     0,
     75104033748
    ],
    [
     7,
     1,
     124984237940
    ],
    [
     7,
     2,
     6628647093
    ],
    [
     7,
     3,
     -126154231779
    ],
    [
     7,
     4,
     74129221663
    ],
    [
     7,
     5,
     27394198686
    ],
    [
     7,
     6,
     -7189161160
    ],
    [
     7,
     7,
     -44968931044
    ],
    [
     7,
     8,
     -8536249875
    ],
    [
     7,
     9,
     40478534007
    ],
    [
     7,
     10,
     30807492591
    ],
    [
     7,
     11,
     40095573791
    ],
    [
     7,
     12,
     82165550379
    ],
    [
     7,
     13,
     -42705906365
    ],
    [
     7,
     14,
     -79884018048
    ],
    [
     7,
     15,
     41263117067
    ],
    [
     7,
     16,
     -26099234853
    ],
    [
     8,
     0,
     -678157507083
    ],
    [
     8,
     1,
     -116183444414
    ],
    [
     8,
     2,
     -82517077105
    ],
    [
     8,
     3,
     36743872482
    ],
    [
     8,
     4,
     105874295378
    ],
    [
     8,
     5,
     69779469507
    ],
    [
     8,
     6,
     31580874557
    ],
    [
     8,
     7,
     23829655863
    ],
    [
     8,
     8,
     -6528135522
    ],
    [
     8,
     9,
     58550295317
    ],
    [
     8,
     10,
     73601972489
    ],
    [
     8,
     11,
     46113499445
    ],
    [
     8,
     12,
     -53313544586
    ],
    [
     8,
     13,
     -34849360164
    ],
    [
     8,
     14,
     46698025885
    ],
    [
     8,
     15,
     30153026454
    ],
    [
     9,
     0,
     120877162314
    ],
    [
     9,
     1,
     182686550440
    ],
    [
     9,
     2,
     -41814372731
    ],
    [
     9,
     3,
     46364186055
    ],
    [
     9,
     4,
     -3568574208
    ],
    [
     9,
     5,
     -46965260429
    ],
    [
     9,
     6,
     -28713734044
    ],
    [
     9,
     7,
     -80435823793
    ],
    [
     9,
     8,
     6270635485
    ],
    [
     9,
     9,
     23391538579
    ],
    [
     9,
     10,
     -29521605099
    ],
    [
     9,
     11,
     -94015970877
    ],
    [
     9,
     12,
     -48826525671
    ],
    [
     9,
     13,
     25166839751
    ],
    [
     9,
     14,
     137049041
    ],
    [
     10,
     0,
     1971417148007
    ],
    [
     10,
     1,
     -30026322601
    ],
    [
     10,
     2,
     48647181305
    ],
    [
     10,
     3,
     14922026601
    ],
    [
     10,
     4,
     -34955419624
    ],
    [
     10,
     5,
     -3656569079
    ],
    [
     10,
     6,
     -28184142196
    ],
    [
     10,
     7,
     -5116405681
    ],
    [
     10,
     8,
     11603500407
    ],
    [
     10,
     9,
     -53600041689
    ],
    [
     10,
     10,
     -99102803050
    ],
    [
     10,
     11,
     -38776498139
    ],
    [
     10,
     12,
     14777005204
    ],
    [
     10,
     13,
     5200903785
    ],
    [
     11,
     0,
     -550119590603
    ],
    [
     11,
     1,
     -300220381827
    ],
    [
     11,
     2,
     -42648696397
    ],
    [
     11,
     3,
     -29501438788
    ],
    [
     11,
     4,
     -36916633186
    ],
    [
     11,
     5,
     -1529679770
    ],
    [
     11,
     6,
     -25028655822
    ],
    [
     11,
     7,
     -15833496290
    ],
    [
     11,
     8,
     -59411882064
    ],
    [
     11,
     9,
     -93491465999
    ],
    [
     11,
     10,
     -38579998771
    ],
    [
     11,
     11,
     6676745197
    ],
    [
     11,
     12,
     -2762562353
    ],
    [
     12,
     0,
     -1948847828858
    ],
    [
     12,
     1,
     -82651617527
    ],
    [
     12,
     2,
     64771912163
    ],
    [
     12,
     3,
     4553014090
    ],
    [
     12,
     4,
     20095974685
    ],
    [
     12,
     5,
     -12894854078
    ],
    [
     12,
     6,
     -29078479340
    ],
    [
     12,
     7,
     -54911151541
    ],
    [
     12,
     8,
     -72835663287
    ],
    [
     12,
     9,
     -27650064864
    ],
    [
     12,
     10,
     4155754762
    ],
    [
     12,
     11,
     201982154
    ],
    [
     13,
     0,
     -112344942729
    ],
    [
     13,
     1,
     244945541607
    ],
    [
     13,
     2,
     34716224425
    ],
    [
     13,
     3,
     -17194655293
    ],
    [
     13,
     4,
     -1974637793
    ],
    [
     13,
     5,
     -21023638991
    ],
    [
     13,
     6,
     -38097082823
    ],
    [
     13,
     7,
     -49961030751
    ],
    [
     13,
     8,
     -19783680329
    ],
    [
     13,
     9,
     747926811
    ],
    [
     13,
     10,
     -1667329787
    ],
    [
     14,
     0,
     568656829429
    ],
    [
     14,
     1,
     172173916595
    ],
    [
     14,
     2,
     -81092997071
    ],
    [
     14,
     3,
     292445930
    ],
    [
     14,
     4,
     -12557371788
    ],
    [
     14,
     5,
     -20356291519
    ],
    [
     14,
     6,
     -30438831325
    ],
    [
     14,
     7,
     -10867175209
    ],
    [
     14,
     8,
     1016809791
    ],
    [
     14,
     9,
     -892532053
    ],
    [
     15,
     0,
     604332474286
    ],
    [
     15,
     1,
     -112489627809
    ],
    [
     15,
     2,
     -611182189
    ],
    [
     15,
     3,
     -7930983323
    ],
    [
     15,
     4,
     -3664889359
    ],
    [
     15,
     5,
     -12997416226
    ],
    [
     15,
     6,
     -7035549426
    ],
    [
     15,
     7,
     239397763
    ],
    [
     15,
     8,
     -85601120
    ]
   ]
  },
  {
   "t": 8,
   "l": 4660184845,
   "a": [
    [
     0,
     8,
     974709974007
    ],
    [
     0,
     9,
     -4548527496566
    ],
    [
     0,
     10,
     1132381166944
    ],
    [
     0,
     11,
     45392189459653
    ],
    [
     0,
     12,
     2462373599435
    ],
    [
     0,
     13,
     -109228257434652
    ],
    [
     0,
     14,
     -15903115132148
    ],
    [
     0,
     15,
     -95580405982973
    ],
    [
     0,
     16,
     -94888714202739
    ],
    [
     1,
     7,
     594820209674
    ],
    [
     1,
     8,
     -1019619871941
    ],
    [
     1,
     9,
     -10253973542879
    ],
    [
     1,
     10,
     10130959946873
    ],
    [
     1,
     11,
     9890082364014
    ],
    [
     1,
     12,
     -41377237628503
    ],
    [
     1,
     13,
     14327055522200
    ],
    [
     1,
     14,
     -9506314059794
    ],
    [
     1,
     15,
     -56124682230560
    ],
    [
     1,
     16,
     -28767598832878
    ],
    [
     2,
     6,
     245344255288
    ],
    [
     2,
     7,
     -1193506633113
    ],
    [
     2,
     8,
     -3156246197221
    ],
    [
     2,
     9,
     2104245038413
    ],
    [
     2,
     10,
     -918460911258
    ],
    [
     2,
     11,
     -17972283198582
    ],
    [
     2,
     12,
     11357413410162
    ],
    [
     2,
     13,
     6459085607594
    ],
    [
     2,
     14,
     -29229334095676
    ],
    [
     2,
     15,
     -13289309816990
    ],
    [
     2,
     16,
     -5847430295637
    ],
    [
     3,
     5,
     59162215558
    ],
    [
     3,
     6,
     -484767456243
    ],
    [
     3,
     7,
     -948049557159
    ],
    [
     3,
     8,
     757827398041
    ],
    [
     3,
     9,
     -1972164933631
    ],
    [
     3,
     10,
     -10721329679446
    ],
    [
     3,
     11,
     5017921069746
    ],
    [
     3,
     12,
     6456182338430
    ],
    [
     3,
     13,
     -14630514479932
    ],
    [
     3,
     14,
     -7843666128450
    ],
    [
     3,
     15,
     3723942939459
    ],
    [
     3,
     16,
     2198033621172
    ],
    [
     4,
     4,
     -9219847362
    ],
    [
     4,
     5,
     -157259025665
    ],
    [
     4,
     6,
     -307135355346
    ],
    [
     4,
     7,
     -28448317795
    ],
    [
     4,
     8,
     -1505344762743
    ],
    [
     4,
     9,
     -3857400334337
    ],
    [
     4,
     10,
     587596181559
    ],
    [
     4,
     11,
     2683897854290
    ],
    [
     4,
     12,
     -7399517625992
    ],
    [
     4,
     13,
     -5251400374058
    ],
    [
     4,
     14,
     6879275756873
    ],
    [
     4,
     15,
     1031187453992
    ],
    [
     4,
     16,
     -1131177398117
    ],
    [
     5,
     3,
     -49063217045
    ],
    [
     5,
     4,
     160990158813
    ],
    [
     5,
     5,
     122878018715
    ],
    [
     5,
     6,
     192874553458
    ],
    [
     5,
     7,
     -649869154204
    ],
    [
     5,
     8,
     -624131681947
    ],
    [
     5,
     9,
     -136627014770
    ],
    [
     5,
     10,
     679611854884
    ],
    [
     5,
     11,
     -3335375867128
    ],
    [
     5,
     12,
     -2137408429266
    ],
    [
     5,
     13,
     10599347798354
    ],
    [
     5,
     14,
     1722291329238
    ],
    [
     5,
     15,
     -198055213999
    ],
    [
     5,
     16,
     1284504350966
    ],
    [
     6,
     2,
     -23503319757
    ],
    [
     6,
     3,
     149698511884
    ],
    [
     6,
     4,
     58778605810
    ],
    [
     6,
     5,
     -148173986735
    ],
    [
     6,
     6,
     -386615007612
    ],
    [
     6,
     7,
     -105699199724
    ],
    [
     6,
     8,
     -665902547646
    ],
    [
     6,
     9,
     -93292388948
    ],
    [
     6,
     10,
     -1724871372164
    ],
    [
     6,
     11,
     -1321357385951
    ],
    [
     6,
     12,
     11068221178564
    ],
    [
     6,
     13,
     1138348891762
    ],
    [
     6,
     14,
     -1122057038161
    ],
    [
     6,
     15,
     476963901916
    ],
    [
     6,
     16,
     -114003351728
    ],
    [
     7,
     1,
     17082444679
    ],
    [
     7,
     2,
     34522477402
    ],
    [
     7,
     3,
     224417287219
    ],
    [
     7,
     4,
     -15012689057
    ],
    [
     7,
     5,
     412265965803
    ],
    [
     7,
     6,
     179155625425
    ],
    [
     7,
     7,
     -130741864018
    ],
    [
     7,
     8,
     -85137279719
    ],
    [
     7,
     9,
     -144160754740
    ],
    [
     7,
     10,
     -521712590335
    ],
    [
     7,
     11,
     11386944811097
    ],
    [
     7,
     12,
     978579206702
    ],
    [
     7,
     13,
     -949054311621
    ],
    [
     7,
     14,
     375190127388
    ],
    [
     7,
     15,
     139705159255
    ],
    [
     7,
     16,
     148704637355
    ],
    [
     8,
     0,
     228117098256
    ],
    [
     8,
     1,
     -172906239251
    ],
    [
     8,
     2,
     87700190195
    ],
    [
     8,
     3,
     -20322085795
    ],
    [
     8,
     4,
     416929750874
    ],
    [
     8,
     5,
     143151212927
    ],
    [
     8,
     6,
     111187998674
    ],
    [
     8,
     7,
     -53780267685
    ],
    [
     8,
     8,
     261490508206
    ],
    [
     8,
     9,
     -13031466052
    ],
    [
     8,
     10,
     10761967046454
    ],
    [
     8,
     11,
     710453715398
    ],
    [
     8,
     12,
     -1088563981298
    ],
    [
     8,
     13,
     154528521166
    ],
    [
     8,
     14,
     27739557148
    ],
    [
     8,
     15,
     78520206585
    ],
    [
     8,
     16,
     -924378105
    ],
    [
     9,
     0,
     -736387801083
    ],
    [
     9,
     1,
     -299611875388
    ],
    [
     9,
     2,
     -73085405340
    ],
    [
     9,
     3,
     104256848753
    ],
    [
     9,
     4,
     227304084445
    ],
    [
     9,
     5,
     190675102340
    ],
    [
     9,
     6,
     50914822233
    ],
    [
     9,
     7,
     249272393914
    ],
    [
     9,
     8,
     157293344585
    ],
    [
     9,
     9,
     9802853952384
    ],
    [
     9,
     10,
     592773195655
    ],
    [
     9,
     11,
     -939375551688
    ],
    [
     9,
     12,
     33931598643
    ],
    [
     9,
     13,
     35573977652
    ],
    [
     9,
     14,
     61038703658
    ],
    [
     9,
     15,
     4945843225
    ],
    [
     10,
     0,
     -1943400343427
    ],
    [
     10,
     1,
     15934707649
    ],
    [
     10,
     2,
     -403453775496
    ],
    [
     10,
     3,
     339475251029
    ],
    [
     10,
     4,
     61239756821
    ],
    [
     10,
     5,
     5452668474
    ],
    [
     10,
     6,
     37634824385
    ],
    [
     10,
     7,
     81702400511
    ],
    [
     10,
     8,
     8319973561643
    ],
    [
     10,
     9,
     570924257315
    ],
    [
     10,
     10,
     -812616744092
    ],
    [
     10,
     11,
     -22473749039
    ],
    [
     10,
     12,
     2111278977
    ],
    [
     10,
     13,
     41819377070
    ],
    [
     10,
     14,
     -1182287682
    ],
    [
     11,
     0,
     1620877018799
    ],
    [
     11,
     1,
     -900392192583
    ],
    [
     11,
     2,
     19430457486
    ],
    [
     11,
     3,
     -136085255088
    ],
    [
     11,
     4,
     -33800246651
    ],
    [
     11,
     5,
     -42746095484
    ],
    [
     11,
     6,
     40234523111
    ],
    [
     11,
     7,
     6669864224449
    ],
    [
     11,
     8,
     483223487408
    ],
    [
     11,
     9,
     -606826154867
    ],
    [
     11,
     10,
     -66239038483
    ],
    [
     11,
     11,
     2514601190
    ],
    [
     11,
     12,
     12043507252
    ],
    [
     11,
     13,
     3994818135
    ],
    [
     12,
     0,
     -548463492682
    ],
    [
     12,
     1,
     -1950833963543
    ],
    [
     12,
     2,
     -319450699939
    ],
    [
     12,
     3,
     -167905626391
    ],
    [
     12,
     4,
     -23523092699
    ],
    [
     12,
     5,
     -6332245411
    ],
    [
     12,
     6,
     4942013955283
    ],
    [
     12,
     7,
     395540373254
    ],
    [
     12,
     8,
     -437511299385
    ],
    [
     12,
     9,
     -60030901838
    ],
    [
     12,
     10,
     -18730983312
    ],
    [
     12,
     11,
     5778276358
    ],
    [
     12,
     12,
     -10266928514
    ],
    [
     13,
     0,
     -6788201107671
    ],
    [
     13,
     1,
     -30368623837
    ],
    [
     13,
     2,
     58512841133
    ],
    [
     13,
     3,
     157803576541
    ],
    [
     13,
     4,
     18607045986
    ],
    [
     13,
     5,
     3296477697003
    ],
    [
     13,
     6,
     301682844190
    ],
    [
     13,
     7,
     -281594064749
    ],
    [
     13,
     8,
     -50292764274
    ],
    [
     13,
     9,
     -1912415241
    ],
    [
     13,
     10,
     -845825179
    ],
    [
     13,
     11,
     133780998
    ],
    [
     14,
     0,
     2803393678582
    ],
    [
     14,
     1,
     772351608334
    ],
    [
     14,
     2,
     228181178434
    ],
    [
     14,
     3,
     -31915081270
    ],
    [
     14,
     4,
     1822459460547
    ],
    [
     14,
     5,
     215913115504
    ],
    [
     14,
     6,
     -146021399531
    ],
    [
     14,
     7,
     -29125171492
    ],
    [
     14,
     8,
     -4783657303
    ],
    [
     14,
     9,
     4956378045
    ],
    [
     14,
     10,
     -4164017009
    ],
    [
     15,
     0,
     1796763494356
    ],
    [
     15,
     1,
     211596139061
    ],
    [
     15,
     2,
     -63428945731
    ],
    [
     15,
     3,
     676638684835
    ],
    [
     15,
     4,
     104949061204
    ],
    [
     15,
     5,
     -41105963062
    ],
    [
     15,
     6,
     -11830564145
    ],
    [
     15,
     7,
     -770472932
    ],
    [
     15,
     8,
     -200786816
    ],
    [
     15,
     9,
     467888899
    ]
   ]
  },
  {
   "t": 8,
   "l": 132773557767,
   "a": [
    [
     0,
     8,
     -213586268293
    ],
    [
     0,
     9,
     -1036724518993
    ],
    [
     0,
     10,
     -12654235203620
    ],
    [
     0,
     11,
     21953849811193
    ],
    [
     0,
     12,
     -3444784956120
    ],
    [
     0,
     13,
     -44556906585522
    ],
    [
     0,
     14,
     8277294484172
    ],
    [
     0,
     15,
     -24831009344584
    ],
    [
     0,
     16,
     3168724699021
    ],
    [
     1,
     7,
     56987851433
    ],
    [
     1,
     8,
     -1310339663690
    ],
    [
     1,
     9,
     -5912568702892
    ],
    [
     1,
     10,
     9366748302065
    ],
    [
     1,
     11,
     -2614835056189
    ],
    [
     1,
     12,
     -22610097375496
    ],
    [
     1,
     13,
     13557562772498
    ],
    [
     1,
     14,
     5653220042850
    ],
    [
     1,
     15,
     -9561713808077
    ],
    [
     1,
     16,
     -8512080929295
    ],
    [
     2,
     6,
     -177931848580
    ],
    [
     2,
     7,
     -724535710637
    ],
    [
     2,
     8,
     -693367521447
    ],
    [
     2,
     9,
     2564840664225
    ],
    [
     2,
     10,
     299301832690
    ],
    [
     2,
     11,
     -9623175523289
    ],
    [
     2,
     12,
     6458603177213
    ],
    [
     2,
     13,
     2371973866415
    ],
    [
     2,
     14,
     -6212005033001
    ],
    [
     2,
     15,
     -2535938761942
    ],
    [
     2,
     16,
     -1147169801532
    ],
    [
     3,
     5,
     45223120488
    ],
    [
     3,
     6,
     -292123355586
    ],
    [
     3,
     7,
     459139530329
    ],
    [
     3,
     8,
     -123638206796
    ],
    [
     3,
     9,
     9104628370
    ],
    [
     3,
     10,
     -3712530543983
    ],
    [
     3,
     11,
     2393998784312
    ],
    [
     3,
     12,
     852067445159
    ],
    [
     3,
     13,
     -4457279560606
    ],
    [
     3,
     14,
     -2499961135447
    ],
    [
     3,
     15,
     -625191286672
    ],
    [
     3,
     16,
     393869504742
    ],
    [
     4,
     4,
     -3579444229
    ],
    [
     4,
     5,
     -78173632613
    ],
    [
     4,
     6,
     543256080139
    ],
    [
     4,
     7,
     -782693777027
    ],
    [
     4,
     8,
     337925573926
    ],
    [
     4,
     9,
     -1204996291220
    ],
    [
     4,
     10,
     70305393373
    ],
    [
     4,
     11,
     169498507157
    ],
    [
     4,
     12,
     -2035733688423
    ],
    [
     4,
     13,
     -1485838425687
    ],
    [
     4,
     14,
     -331967759633
    ],
    [
     4,
     15,
     637045245389
    ],
    [
     4,
     16,
     -595534650614
    ],
    [
     5,
     3,
     -2243332705
    ],
    [
     5,
     4,
     57939193694
    ],
    [
     5,
     5,
     89354987530
    ],
    [
     5,
     6,
     -400606788445
    ],
    [
     5,
     7,
     285184856491
    ],
    [
     5,
     8,
     640143558
    ],
    [
     5,
     9,
     -542494430551
    ],
    [
     5,
     10,
     -13857688882
    ],
    [
     5,
     11,
     -972882708248
    ],
    [
     5,
     12,
     -736540223812
    ],
    [
     5,
     13,
     -94626566959
    ],
    [
     5,
     14,
     597299988056
    ],
    [
     5,
     15,
     -589559971512
    ],
    [
     5,
     16,
     557421018837
    ],
    [
     6,
     2,
     11850874048
    ],
    [
     6,
     3,
     130077498803
    ],
    [
     6,
     4,
     -266481993520
    ],
    [
     6,
     5,
     148833831653
    ],
    [
     6,
     6,
     109090539519
    ],
    [
     6,
     7,
     247647427884
    ],
    [
     6,
     8,
     -348337682806
    ],
    [
     6,
     9,
     -20899881545
    ],
    [
     6,
     10,
     -345136136959
    ],
    [
     6,
     11,
     -453935287382
    ],
    [
     6,
     12,
     -241964884903
    ],
    [
     6,
     13,
     459080732886
    ],
    [
     6,
     14,
     -735849160253
    ],
    [
     6,
     15,
     638537913847
    ],
    [
     6,
     16,
     476919366
    ],
    [
     7,
     1,
     -762697933
    ],
    [
     7,
     2,
     18119757624
    ],
    [
     7,
     3,
     -157349325710
    ],
    [
     7,
     4,
     267057211792
    ],
    [
     7,
     5,
     -128826848952
    ],
    [
     7,
     6,
     42254934906
    ],
    [
     7,
     7,
     -107298241252
    ],
    [
     7,
     8,
     -70409104009
    ],
    [
     7,
     9,
     31288954924
    ],
    [
     7,
     10,
     -150812091090
    ],
    [
     7,
     11,
     -132483979766
    ],
    [
     7,
     12,
     386449415649
    ],
    [
     7,
     13,
     -798166133442
    ],
    [
     7,
     14,
     670681043007
    ],
    [
     7,
     15,
     -4309888835
    ],
    [
     7,
     16,
     98470214185
    ],
    [
     8,
     0,
     -52564625624
    ],
    [
     8,
     1,
     -132440055478
    ],
    [
     8,
     2,
     191171059090
    ],
    [
     8,
     3,
     84026735700
    ],
    [
     8,
     4,
     -141566906348
    ],
    [
     8,
     5,
     -94545484067
    ],
    [
     8,
     6,
     41860918325
    ],
    [
     8,
     7,
     -29059967358
    ],
    [
     8,
     8,
     27899940814
    ],
    [
     8,
     9,
     -22039150436
    ],
    [
     8,
     10,
     -152739555287
    ],
    [
     8,
     11,
     292749145425
    ],
    [
     8,
     12,
     -812621886032
    ],
    [
     8,
     13,
     537102167355
    ],
    [
     8,
     14,
     -120981403370
    ],
    [
     8,
     15,
     77124685471
    ],
    [
     8,
     16,
     13805282704
    ],
    [
     9,
     0,
     -446094724118
    ],
    [
     9,
     1,
     336161783545
    ],
    [
     9,
     2,
     -267775124269
    ],
    [
     9,
     3,
     19283284636
    ],
    [
     9,
     4,
     -4601683443
    ],
    [
     9,
     5,
     179396307716
    ],
    [
     9,
     6,
     47952464286
    ],
    [
     9,
     7,
     77126312839
    ],
    [
     9,
     8,
     36378829779
    ],
    [
     9,
     9,
     -86266179907
    ],
    [
     9,
     10,
     257737132952
    ],
    [
     9,
     11,
     -691475158593
    ],
    [
     9,
     12,
     502599309743
    ],
    [
     9,
     13,
     -107571363021
    ],
    [
     9,
     14,
     88151725766
    ],
    [
     9,
     15,
     5576830655
    ],
    [
     10,
     0,
     -640621612650
    ],
    [
     10,
     1,
     -382058646104
    ],
    [
     10,
     2,
     106502696272
    ],
    [
     10,
     3,
     158168191117
    ],
    [
     10,
     4,
     105637299989
    ],
    [
     10,
     5,
     14584577471
    ],
    [
     10,
     6,
     18651350511
    ],
    [
     10,
     7,
     34843507228
    ],
    [
     10,
     8,
     -106291786413
    ],
    [
     10,
     9,
     201375000881
    ],
    [
     10,
     10,
     -560507371733
    ],
    [
     10,
     11,
     416129564750
    ],
    [
     10,
     12,
     -92481058078
    ],
    [
     10,
     13,
     92922604093
    ],
    [
     10,
     14,
     18000059008
    ],
    [
     11,
     0,
     995927973730
    ],
    [
     11,
     1,
     212825283229
    ],
    [
     11,
     2,
     164500360741
    ],
    [
     11,
     3,
     -113381683962
    ],
    [
     11,
     4,
     13599542140
    ],
    [
     11,
     5,
     -44776093862
    ],
    [
     11,
     6,
     32022297654
    ],
    [
     11,
     7,
     -104803619027
    ],
    [
     11,
     8,
     129209893755
    ],
    [
     11,
     9,
     -446227443402
    ],
    [
     11,
     10,
     318166306094
    ],
    [
     11,
     11,
     -82130187242
    ],
    [
     11,
     12,
     77354096966
    ],
    [
     11,
     13,
     13297518323
    ],
    [
     12,
     0,
     3626647454
    ],
    [
     12,
     1,
     -481606186308
    ],
    [
     12,
     2,
     -308525731809
    ],
    [
     12,
     3,
     -55259289879
    ],
    [
     12,
     4,
     -2432953035
    ],
    [
     12,
     5,
     -17911267238
    ],
    [
     12,
     6,
     -84930044863
    ],
    [
     12,
     7,
     68843644448
    ],
    [
     12,
     8,
     -337588172138
    ],
    [
     12,
     9,
     212262168492
    ],
    [
     12,
     10,
     -64827735990
    ],
    [
     12,
     11,
     58104981492
    ],
    [
     12,
     12,
     13178071386
    ],
    [
     13,
     0,
     -3016528761766
    ],
    [
     13,
     1,
     -43236057455
    ],
    [
     13,
     2,
     -28591425815
    ],
    [
     13,
     3,
     41088289387
    ],
    [
     13,
     4,
     14062870029
    ],
    [
     13,
     5,
     -90189667305
    ],
    [
     13,
     6,
     50178180819
    ],
    [
     13,
     7,
     -229849366332
    ],
    [
     13,
     8,
     131486478789
    ],
    [
     13,
     9,
     -43695971220
    ],
    [
     13,
     10,
     38932901968
    ],
    [
     13,
     11,
     9770310889
    ],
    [
     14,
     0,
     1106821456604
    ],
    [
     14,
     1,
     98802928040
    ],
    [
     14,
     2,
     131123491012
    ],
    [
     14,
     3,
     -34069633345
    ],
    [
     14,
     4,
     -39835889574
    ],
    [
     14,
     5,
     19800184568
    ],
    [
     14,
     6,
     -119769846154
    ],
    [
     14,
     7,
     63741380106
    ],
    [
     14,
     8,
     -27418905443
    ],
    [
     14,
     9,
     22938895156
    ],
    [
     14,
     10,
     5161871380
    ],
    [
     15,
     0,
     106759383858
    ],
    [
     15,
     1,
     92550876390
    ],
    [
     15,
     2,
     22720070359
    ],
    [
     15,
     3,
     -46126502579
    ],
    [
     15,
     4,
     35679220392
    ],
    [
     15,
     5,
     -61317377638
    ],
    [
     15,
     6,
     34465035892
    ],
    [
     15,
     7,
     -16650860624
    ],
    [
     15,
     8,
     7282331480
    ],
    [
     15,
     9,
     3864809386
    ]
   ]
  },
  {
   "t": 8,
   "l": 142040202074,
   "a": [
    [
     0,
     8,
     -2366700956265
    ],
    [
     0,
     9,
     2935383761655
    ],
    [
     0,
     10,
     -18348886269560
    ],
    [
     0,
     11,
     11280173637896
    ],
    [
     0,
     12,
     -36092828892574
    ],
    [
     0,
     13,
     51112929315362
    ],
    [
     0,
     14,
     15397724376818
    ],
    [
     0,
     15,
     19460132904412
    ],
    [
     0,
     16,
     14305934498414
    ],
    [
     1,
     7,
     -636437136248
    ],
    [
     1,
     8,
     2061357733939
    ],
    [
     1,
     9,
     -1618657737316
    ],
    [
     1,
     10,
     2489055534155
    ],
    [
     1,
     11,
     -29654741200995
    ],
    [
     1,
     12,
     23389874668702
    ],
    [
     1,
     13,
     7507139438535
    ],
    [
     1,
     14,
     -1580687280431
    ],
    [
     1,
     15,
     -2163802550858
    ],
    [
     1,
     16,
     -8529412708015
    ],
    [
     2,
     6,
     -156587859556
    ],
    [
     2,
     7,
     1749317169059
    ],
    [
     2,
     8,
     -1026134224107
    ],
    [
     2,
     9,
     1465766879715
    ],
    [
     2,
     10,
     -12507627313324
    ],
    [
     2,
     11,
     10817038358904
    ],
    [
     2,
     12,
     2991273428934
    ],
    [
     2,
     13,
     -5682130957190
    ],
    [
     2,
     14,
     -6246623573515
    ],
    [
     2,
     15,
     -10918471612901
    ],
    [
     2,
     16,
     8664348055646
    ],
    [
     3,
     5,
     44415956974
    ],
    [
     3,
     6,
     862107899510
    ],
    [
     3,
     7,
     -3177485932
    ],
    [
     3,
     8,
     -460176145865
    ],
    [
     3,
     9,
     -3590648805471
    ],
    [
     3,
     10,
     3572610300123
    ],
    [
     3,
     11,
     1258876634192
    ],
    [
     3,
     12,
     -3343755675386
    ],
    [
     3,
     13,
     -4680131453688
    ],
    [
     3,
     14,
     -6641126136751
    ],
    [
     3,
     15,
     4173508082075
    ],
    [
     3,
     16,
     -108333525712
    ],
    [
     4,
     4,
     4912741056
    ],
    [
     4,
     5,
     203519151002
    ],
    [
     4,
     6,
     313411873719
    ],
    [
     4,
     7,
     -690341146982
    ],
    [
     4,
     8,
     -400799425293
    ],
    [
     4,
     9,
     793381506158
    ],
    [
     4,
     10,
     133588522612
    ],
    [
     4,
     11,
     -592859880333
    ],
    [
     4,
     12,
     -2172996270370
    ],
    [
     4,
     13,
     -3097334330194
    ],
    [
     4,
     14,
     3151398310983
    ],
    [
     4,
     15,
     386415563877
    ],
    [
     4,
     16,
     596736669809
    ],
    [
     5,
     3,
     -2089619159
    ],
    [
     5,
     4,
     -201591004724
    ],
    [
     5,
     5,
     50376111492
    ],
    [
     5,
     6,
     -460316835100
    ],
    [
     5,
     7,
     333030721210
    ],
    [
     5,
     8,
     -309133136784
    ],
    [
     5,
     9,
     -245497655646
    ],
    [
     5,
     10,
     236915470937
    ],
    [
     5,
     11,
     -865214275273
    ],
    [
     5,
     12,
     -1736285954898
    ],
    [
     5,
     13,
     1228276605316
    ],
    [
     5,
     14,
     58658874699
    ],
    [
     5,
     15,
     -492354371996
    ],
    [
     5,
     16,
     -1261707579360
    ],
    [
     6,
     2,
     6244615657
    ],
    [
     6,
     3,
     -305917512847
    ],
    [
     6,
     4,
     -165083686579
    ],
    [
     6,
     5,
     117162555192
    ],
    [
     6,
     6,
     303291724924
    ],
    [
     6,
     7,
     -265872010537
    ],
    [
     6,
     8,
     -128594383546
    ],
    [
     6,
     9,
     450675556600
    ],
    [
     6,
     10,
     -98303590818
    ],
    [
     6,
     11,
     -627534068735
    ],
    [
     6,
     12,
     616934180883
    ],
    [
     6,
     13,
     109704712998
    ],
    [
     6,
     14,
     -78093024646
    ],
    [
     6,
     15,
     -723278027558
    ],
    [
     6,
     16,
     -364786023775
    ],
    [
     7,
     1,
     61322143613
    ],
    [
     7,
     2,
     -3510910829
    ],
    [
     7,
     3,
     10700508974
    ],
    [
     7,
     4,
     388360482532
    ],
    [
     7,
     5,
     -103227004673
    ],
    [
     7,
     6,
     15115145837
    ],
    [
     7,
     7,
     -115259250085
    ],
    [
     7,
     8,
     384685273167
    ],
    [
     7,
     9,
     91549013137
    ],
    [
     7,
     10,
     -35829854313
    ],
    [
     7,
     11,
     102527730613
    ],
    [
     7,
     12,
     177360774365
    ],
    [
     7,
     13,
     -155800272436
    ],
    [
     7,
     14,
     -560871711456
    ],
    [
     7,
     15,
     -462193512107
    ],
    [
     7,
     16,
     -249859582240
    ],
    [
     8,
     0,
     -256065281583
    ],
    [
     8,
     1,
     261890693887
    ],
    [
     8,
     2,
     50218031070
    ],
    [
     8,
     3,
     10143064086
    ],
    [
     8,
     4,
     -204032640604
    ],
    [
     8,
     5,
     100301363292
    ],
    [
     8,
     6,
     46644289043
    ],
    [
     8,
     7,
     58727524221
    ],
    [
     8,
     8,
     133497717696
    ],
    [
     8,
     9,
     141052401066
    ],
    [
     8,
     10,
     -98591840217
    ],
    [
     8,
     11,
     295796900735
    ],
    [
     8,
     12,
     14900306885
    ],
    [
     8,
     13,
     -310042306644
    ],
    [
     8,
     14,
     -357078480767
    ],
    [
     8,
     15,
     -131490866181
    ],
    [
     8,
     16,
     -23521633015
    ],
    [
     9,
     0,
     1149681613850
    ],
    [
     9,
     1,
     165836163119
    ],
    [
     9,
     2,
     -257256598982
    ],
    [
     9,
     3,
     170561256603
    ],
    [
     9,
     4,
     38937615698
    ],
    [
     9,
     5,
     79547065555
    ],
    [
     9,
     6,
     -200604605144
    ],
    [
     9,
     7,
     1224415379
    ],
    [
     9,
     8,
     171878037545
    ],
    [
     9,
     9,
     -194876374577
    ],
    [
     9,
     10,
     304592605154
    ],
    [
     9,
     11,
     13158618788
    ],
    [
     9,
     12,
     -183713759526
    ],
    [
     9,
     13,
     -314927961155
    ],
    [
     9,
     14,
     -140428345202
    ],
    [
     9,
     15,
     -5199209232
    ],
    [
     10,
     0,
     -580125209210
    ],
    [
     10,
     1,
     -186684644041
    ],
    [
     10,
     2,
     486480772628
    ],
    [
     10,
     3,
     -63579150501
    ],
    [
     10,
     4,
     75285737592
    ],
    [
     10,
     5,
     -170881750910
    ],
    [
     10,
     6,
     -46417282855
    ],
    [
     10,
     7,
     134310219116
    ],
    [
     10,
     8,
     -77047023090
    ],
    [
     10,
     9,
     300038705293
    ],
    [
     10,
     10,
     56874511812
    ],
    [
     10,
     11,
     -82309429129
    ],
    [
     10,
     12,
     -249800999724
    ],
    [
     10,
     13,
     -100939477405
    ],
    [
     10,
     14,
     -13525671539
    ],
    [
     11,
     0,
     -137031656972
    ],
    [
     11,
     1,
     -439101740342
    ],
    [
     11,
     2,
     -320878995814
    ],
    [
     11,
     3,
     -96547111605
    ],
    [
     11,
     4,
     -13081977670
    ],
    [
     11,
     5,
     -33897569061
    ],
    [
     11,
     6,
     -8386504118
    ],
    [
     11,
     7,
     7294492851
    ],
    [
     11,
     8,
     294770424147
    ],
    [
     11,
     9,
     53759673418
    ],
    [
     11,
     10,
     -18492172367
    ],
    [
     11,
     11,
     -174787020182
    ],
    [
     11,
     12,
     -64508631149
    ],
    [
     11,
     13,
     3699230172
    ],
    [
     12,
     0,
     -4348464730563
    ],
    [
     12,
     1,
     261756451226
    ],
    [
     12,
     2,
     -138727975228
    ],
    [
     12,
     3,
     191801839060
    ],
    [
     12,
     4,
     30779988356
    ],
    [
     12,
     5,
     -148254458911
    ],
    [
     12,
     6,
     66830570493
    ],
    [
     12,
     7,
     258581426965
    ],
    [
     12,
     8,
     68305261763
    ],
    [
     12,
     9,
     11556760154
    ],
    [
     12,
     10,
     -109857520359
    ],
    [
     12,
     11,
     -37407499589
    ],
    [
     12,
     12,
     8415445138
    ],
    [
     13,
     0,
     3169632666643
    ],
    [
     13,
     1,
     32973083874
    ],
    [
     13,
     2,
     220381211095
    ],
    [
     13,
     3,
     30768179842
    ],
    [
     13,
     4,
     -249161259673
    ],
    [
     13,
     5,
     66866435489
    ],
    [
     13,
     6,
     199882685418
    ],
    [
     13,
     7,
     56084502711
    ],
    [
     13,
     8,
     27582406863
    ],
    [
     13,
     9,
     -68781769930
    ],
    [
     13,
     10,
     -24304275771
    ],
    [
     13,
     11,
     7212748142
    ],
    [
     14,
     0,
     567014361994
    ],
    [
     14,
     1,
     -51210277883
    ],
    [
     14,
     2,
     137638777239
    ],
    [
     14,
     3,
     -266715979038
    ],
    [
     14,
     4,
     60344663964
    ],
    [
     14,
     5,
     108664236347
    ],
    [
     14,
     6,
     37218128646
    ],
    [
     14,
     7,
     19832177330
    ],
    [
     14,
     8,
     -31036093488
    ],
    [
     14,
     9,
     -13958542744
    ],
    [
     14,
     10,
     3867490014
    ],
    [
     15,
     0,
     -351719327098
    ],
    [
     15,
     1,
     97012999556
    ],
    [
     15,
     2,
     -155329309696
    ],
    [
     15,
     3,
     1361045420
    ],
    [
     15,
     4,
     52013234010
    ],
    [
     15,
     5,
     3246799285
    ],
    [
     15,
     6,
     13352687449
    ],
    [
     15,
     7,
     -9962282404
    ],
    [
     15,
     8,
     -5569364396
    ],
    [
     15,
     9,
     2287426566
    ]
   ]
  },
  {
   "t": 9,
   "l": 156511120379,
   "a": [
    [
     0,
     9,
     2181094456622
    ],
    [
     0,
     10,
     -21815509333840
    ],
    [
     0,
     11,
     38968831111925
    ],
    [
     0,
     12,
     35968577918838
    ],
    [
     0,
     13,
     38280951616591
    ],
    [
     0,
     14,
     -21393549416687
    ],
    [
     0,
     15,
     -118573370701171
    ],
    [
     0,
     16,
     -196428959918884
    ],
    [
     1,
     8,
     981224950810
    ],
    [
     1,
     9,
     -6411594823533
    ],
    [
     1,
     10,
     6116451234242
    ],
    [
     1,
     11,
     -10374230458466
    ],
    [
     1,
     12,
     25380533116617
    ],
    [
     1,
     13,
     -7073524063147
    ],
    [
     1,
     14,
     -26216625595622
    ],
    [
     1,
     15,
     -58082120525977
    ],
    [
     1,
     16,
     2224371869954
    ],
    [
     2,
     7,
     124509322389
    ],
    [
     2,
     8,
     -1827402179347
    ],
    [
     2,
     9,
     3581600520642
    ],
    [
     2,
     10,
     -5827658648360
    ],
    [
     2,
     11,
     2072353998134
    ],
    [
     2,
     12,
     2298307734078
    ],
    [
     2,
     13,
     2192949988761
    ],
    [
     2,
     14,
     -23476234159286
    ],
    [
     2,
     15,
     11607281525288
    ],
    [
     2,
     16,
     22342610464065
    ],
    [
     3,
     6,
     -81105823229
    ],
    [
     3,
     7,
     112661879463
    ],
    [
     3,
     8,
     1351079490124
    ],
    [
     3,
     9,
     -1907430734203
    ],
    [
     3,
     10,
     180974608895
    ],
    [
     3,
     11,
     -3168964725142
    ],
    [
     3,
     12,
     3070484346405
    ],
    [
     3,
     13,
     -8467640331247
    ],
    [
     3,
     14,
     10909831303470
    ],
    [
     3,
     15,
     18423546160808
    ],
    [
     3,
     16,
     3280539701631
    ],
    [
     4,
     5,
     -35191254257
    ],
    [
     4,
     6,
     409556141433
    ],
    [
     4,
     7,
     478193658256
    ],
    [
     4,
     8,
     2032891726
    ],
    [
     4,
     9,
     -548870109401
    ],
    [
     4,
     10,
     -1466203741806
    ],
    [
     4,
     11,
     -1027007743178
    ],
    [
     4,
     12,
     -5038704307424
    ],
    [
     4,
     13,
     7783020419664
    ],
    [
     4,
     14,
     13812694054049
    ],
    [
     4,
     15,
     3516490370222
    ],
    [
     4,
     16,
     1259273989672
    ],
    [
     5,
     4,
     19554409780
    ],
    [
     5,
     5,
     31653698517
    ],
    [
     5,
     6,
     -21575915119
    ],
    [
     5,
     7,
     197482942296
    ],
    [
     5,
     8,
     -388931934824
    ],
    [
     5,
     9,
     -557486490012
    ],
    [
     5,
     10,
     -145825210762
    ],
    [
     5,
     11,
     -3746538521672
    ],
    [
     5,
     12,
     2512032102500
    ],
    [
     5,
     13,
     7645076080589
    ],
    [
     5,
     14,
     2043753603835
    ],
    [
     5,
     15,
     -731230893749
    ],
    [
     5,
     16,
     -403677501924
    ],
    [
     6,
     3,
     25351130177
    ],
    [
     6,
     4,
     -120250913645
    ],
    [
     6,
     5,
     -2073176266
    ],
    [
     6,
     6,
     249073181565
    ],
    [
     6,
     7,
     -83060983330
    ],
    [
     6,
     8,
     -124341097574
    ],
    [
     6,
     9,
     209524299420
    ],
    [
     6,
     10,
     -1087182094718
    ],
    [
     6,
     11,
     307596429394
    ],
    [
     6,
     12,
     4727362497767
    ],
    [
     6,
     13,
     1428827371803
    ],
    [
     6,
     14,
     -563145610247
    ],
    [
     6,
     15,
     32228108226
    ],
    [
     6,
     16,
     724419848071
    ],
    [
     7,
     2,
     -24044720090
    ],
    [
     7,
     3,
     -129853094409
    ],
    [
     7,
     4,
     -166381415638
    ],
    [
     7,
     5,
     -192868004880
    ],
    [
     7,
     6,
     -100798890326
    ],
    [
     7,
     7,
     -195927254401
    ],
    [
     7,
     8,
     -77071267433
    ],
    [
     7,
     9,
     -393219725641
    ],
    [
     7,
     10,
     -888980875397
    ],
    [
     7,
     11,
     1928931655011
    ],
    [
     7,
     12,
     383042471959
    ],
    [
     7,
     13,
     -1466994041657
    ],
    [
     7,
     14,
     -393844425619
    ],
    [
     7,
     15,
     118122499747
    ],
    [
     7,
     16,
     -137097703929
    ],
    [
     8,
     1,
     -46582259504
    ],
    [
     8,
     2,
     227442476201
    ],
    [
     8,
     3,
     -72753909350
    ],
    [
     8,
     4,
     -55725813972
    ],
    [
     8,
     5,
     186034341957
    ],
    [
     8,
     6,
     134284134387
    ],
    [
     8,
     7,
     76280704951
    ],
    [
     8,
     8,
     186514745534
    ],
    [
     8,
     9,
     -942464374514
    ],
    [
     8,
     10,
     1099188082550
    ],
    [
     8,
     11,
     -78977495602
    ],
    [
     8,
     12,
     -1445710230912
    ],
    [
     8,
     13,
     -433694355086
    ],
    [
     8,
     14,
     264609821748
    ],
    [
     8,
     15,
     -2495828055
    ],
    [
     8,
     16,
     130288637111
    ],
    [
     9,
     0,
     177087374621
    ],
    [
     9,
     1,
     180025310668
    ],
    [
     9,
     2,
     -111086189674
    ],
    [
     9,
     3,
     69626277310
    ],
    [
     9,
     4,
     106335216463
    ],
    [
     9,
     5,
     134563156419
    ],
    [
     9,
     6,
     -46728603382
    ],
    [
     9,
     7,
     151737363521
    ],
    [
     9,
     8,
     -777523747371
    ],
    [
     9,
     9,
     602455917251
    ],
    [
     9,
     10,
     -106712746957
    ],
    [
     9,
     11,
     -1590664877523
    ],
    [
     9,
     12,
     -502047598061
    ],
    [
     9,
     13,
     24979413463
    ],
    [
     9,
     14,
     -68674992340
    ],
    [
     9,
     15,
     27494531449
    ],
    [
     9,
     16,
     -7691013689
    ],
    [
     10,
     0,
     -1163760520698
    ],
    [
     10,
     1,
     443948816222
    ],
    [
     10,
     2,
     233225255807
    ],
    [
     10,
     3,
     -21422180921
    ],
    [
     10,
     4,
     75399442351
    ],
    [
     10,
     5,
     -9380835734
    ],
    [
     10,
     6,
     126129783137
    ],
    [
     10,
     7,
     -221700376793
    ],
    [
     10,
     8,
     581744612425
    ],
    [
     10,
     9,
     -63762479390
    ],
    [
     10,
     10,
     -1273718549945
    ],
    [
     10,
     11,
     -482774738904
    ],
    [
     10,
     12,
     38929934362
    ],
    [
     10,
     13,
     -68983463075
    ],
    [
     10,
     14,
     41513998609
    ],
    [
     10,
     15,
     19875131953
    ],
    [
     11,
     0,
     1630435279485
    ],
    [
     11,
     1,
     -190371922809
    ],
    [
     11,
     2,
     -208909375857
    ],
    [
     11,
     3,
     -5664157783
    ],
    [
     11,
     4,
     -11772973902
    ],
    [
     11,
     5,
     3658805096
    ],
    [
     11,
     6,
     261397765515
    ],
    [
     11,
     7,
     613394254429
    ],
    [
     11,
     8,
     -27005912165
    ],
    [
     11,
     9,
     -1028927529623
    ],
    [
     11,
     10,
     -362824138625
    ],
    [
     11,
     11,
     -38646704807
    ],
    [
     11,
     12,
     -51814216554
    ],
    [
     11,
     13,
     -2894329188
    ],
    [
     11,
     14,
     3013530727
    ],
    [
     12,
     0,
     -1697842800056
    ],
    [
     12,
     1,
     -280352239677
    ],
    [
     12,
     2,
     -122812667200
    ],
    [
     12,
     3,
     61336799115
    ],
    [
     12,
     4,
     38241925412
    ],
    [
     12,
     5,
     741223594166
    ],
    [
     12,
     6,
     712440570547
    ],
    [
     12,
     7,
     67149636545
    ],
    [
     12,
     8,
     -751185186588
    ],
    [
     12,
     9,
     -268365692988
    ],
    [
     12,
     10,
     -685683022
    ],
    [
     12,
     11,
     -51278836776
    ],
    [
     12,
     12,
     12625916018
    ],
    [
     12,
     13,
     2290697726
    ],
    [
     13,
     0,
     751231691686
    ],
    [
     13,
     1,
     -607763140697
    ],
    [
     13,
     2,
     -22882180733
    ],
    [
     13,
     3,
     23785253130
    ],
    [
     13,
     4,
     1030112122793
    ],
    [
     13,
     5,
     704566449892
    ],
    [
     13,
     6,
     139980487842
    ],
    [
     13,
     7,
     -475428408842
    ],
    [
     13,
     8,
     -178976266637
    ],
    [
     13,
     9,
     -16091765417
    ],
    [
     13,
     10,
     -19946685445
    ],
    [
     13,
     11,
     115427821
    ],
    [
     13,
     12,
     7865624841
    ],
    [
     14,
     0,
     -1280022298971
    ],
    [
     14,
     1,
     -128068856085
    ],
    [
     14,
     2,
     9452223367
    ],
    [
     14,
     3,
     948995689347
    ],
    [
     14,
     4,
     581066965599
    ],
    [
     14,
     5,
     140808328285
    ],
    [
     14,
     6,
     -261669929508
    ],
    [
     14,
     7,
     -101878839406
    ],
    [
     14,
     8,
     -10130386678
    ],
    [
     14,
     9,
     -20592792886
    ],
    [
     14,
     10,
     5194050020
    ],
    [
     14,
     11,
     1662799675
    ],
    [
     15,
     0,
     436509601126
    ],
    [
     15,
     1,
     -103915048263
    ],
    [
     15,
     2,
     589574657262
    ],
    [
     15,
     3,
     251331853075
    ],
    [
     15,
     4,
     114007559821
    ],
    [
     15,
     5,
     -93556433150
    ],
    [
     15,
     6,
     -41529800278
    ],
    [
     15,
     7,
     -1047186601
    ],
    [
     15,
     8,
     -6151487520
    ],
    [
     15,
     9,
     -3927759637
    ],
    [
     15,
     10,
     3294429456
    ]
   ]
  },
  {
   "t": 9,
   "l": 198109113273,
   "a": [
    [
     0,
     9,
     2765576741908
    ],
    [
     0,
     10,
     -4745820419077
    ],
    [
     0,
     11,
     -14907862232429
    ],
    [
     0,
     12,
     33424680677794
    ],
    [
     0,
     13,
     -3376811414171
    ],
    [
     0,
     14,
     -25615949180106
    ],
    [
     0,
     15,
     11779310661863
    ],
    [
     0,
     16,
     75285257891504
    ],
    [
     1,
     8,
     771231242510
    ],
    [
     1,
     9,
     -408105060685
    ],
    [
     1,
     10,
     -4735412444088
    ],
    [
     1,
     11,
     25029148058974
    ],
    [
     1,
     12,
     -10373093121108
    ],
    [
     1,
     13,
     -21968473076217
    ],
    [
     1,
     14,
     253526589564
    ],
    [
     1,
     15,
     20518707564504
    ],
    [
     1,
     16,
     19272192336259
    ],
    [
     2,
     7,
     24841766434
    ],
    [
     2,
     8,
     548287684421
    ],
    [
     2,
     9,
     -1711310670372
    ],
    [
     2,
     10,
     11328602685292
    ],
    [
     2,
     11,
     -4004308412686
    ],
    [
     2,
     12,
     -12710738699023
    ],
    [
     2,
     13,
     -1242906553964
    ],
    [
     2,
     14,
     9920332710230
    ],
    [
     2,
     15,
     6338684551618
    ],
    [
     2,
     16,
     -5798496638406
    ],
    [
     3,
     6,
     -158158309003
    ],
    [
     3,
     7,
     655771143213
    ],
    [
     3,
     8,
     -63656888549
    ],
    [
     3,
     9,
     4011957213676
    ],
    [
     3,
     10,
     -1106690051314
    ],
    [
     3,
     11,
     -5449656884042
    ],
    [
     3,
     12,
     -1600204251273
    ],
    [
     3,
     13,
     5792039019761
    ],
    [
     3,
     14,
     2865627670451
    ],
    [
     3,
     15,
     -4000017971344
    ],
    [
     3,
     16,
     -3086038767107
    ],
    [
     4,
     5,
     -56083406421
    ],
    [
     4,
     6,
     356205737983
    ],
    [
     4,
     7,
     277107940431
    ],
    [
     4,
     8,
     752983890779
    ],
    [
     4,
     9,
     -166643822924
    ],
    [
     4,
     10,
     -2326482105950
    ],
    [
     4,
     11,
     -271984820964
    ],
    [
     4,
     12,
     3267531548730
    ],
    [
     4,
     13,
     1850454102370
    ],
    [
     4,
     14,
     -2835442180529
    ],
    [
     4,
     15,
     -2046836666645
    ],
    [
     4,
     16,
     -1080706703741
    ],
    [
     5,
     4,
     37168645121
    ],
    [
     5,
     5,
     19417604795
    ],
    [
     5,
     6,
     202299568494
    ],
    [
     5,
     7,
     -145385724977
    ],
    [
     5,
     8,
     80325705250
    ],
    [
     5,
     9,
     -735638744765
    ],
    [
     5,
     10,
     -348094419252
    ],
    [
     5,
     11,
     1703071126067
    ],
    [
     5,
     12,
     1290217846913
    ],
    [
     5,
     13,
     -675627778716
    ],
    [
     5,
     14,
     -1219586618254
    ],
    [
     5,
     15,
     -131493071886
    ],
    [
     5,
     16,
     349830936418
    ],
    [
     6,
     3,
     51683479895
    ],
    [
     6,
     4,
     -174149243603
    ],
    [
     6,
     5,
     -57842724373
    ],
    [
     6,
     6,
     -155492682334
    ],
    [
     6,
     7,
     62866229984
    ],
    [
     6,
     8,
     4661648826
    ],
    [
     6,
     9,
     -271869023305
    ],
    [
     6,
     10,
     486468734814
    ],
    [
     6,
     11,
     778649948354
    ],
    [
     6,
     12,
     387477328908
    ],
    [
     6,
     13,
     -374437278685
    ],
    [
     6,
     14,
     -30380724642
    ],
    [
     6,
     15,
     164078390511
    ],
    [
     6,
     16,
     110301550467
    ],
    [
     7,
     2,
     -22659247516
    ],
    [
     7,
     3,
     -141976372160
    ],
    [
     7,
     4,
     -126050829680
    ],
    [
     7,
     5,
     32764215279
    ],
    [
     7,
     6,
     32224416751
    ],
    [
     7,
     7,
     121964265935
    ],
    [
     7,
     8,
     -100515915728
    ],
    [
     7,
     9,
     79334736421
    ],
    [
     7,
     10,
     436866815907
    ],
    [
     7,
     11,
     1087323108732
    ],
    [
     7,
     12,
     91241557409
    ],
    [
     7,
     13,
     171074331911
    ],
    [
     7,
     14,
     93925398276
    ],
    [
     7,
     15,
     169813843226
    ],
    [
     7,
     16,
     111740930251
    ],
    [
     8,
     1,
     -79059200819
    ],
    [
     8,
     2,
     59918301226
    ],
    [
     8,
     3,
     -13832184501
    ],
    [
     8,
     4,
     15077771082
    ],
    [
     8,
     5,
     -38655418762
    ],
    [
     8,
     6,
     24472015878
    ],
    [
     8,
     7,
     12709701515
    ],
    [
     8,
     8,
     -84788542545
    ],
    [
     8,
     9,
     231146196220
    ],
    [
     8,
     10,
     1233861627039
    ],
    [
     8,
     11,
     316797135379
    ],
    [
     8,
     12,
     247428386585
    ],
    [
     8,
     13,
     47568603647
    ],
    [
     8,
     14,
     125617725358
    ],
    [
     8,
     15,
     100627246111
    ],
    [
     8,
     16,
     17340006825
    ],
    [
     9,
     0,
     113229343204
    ],
    [
     9,
     1,
     289959408015
    ],
    [
     9,
     2,
     125888618953
    ],
    [
     9,
     3,
     -228969433745
    ],
    [
     9,
     4,
     -51031119944
    ],
    [
     9,
     5,
     -40095930339
    ],
    [
     9,
     6,
     17138613981
    ],
    [
     9,
     7,
     -131850589060
    ],
    [
     9,
     8,
     -13344056530
    ],
    [
     9,
     9,
     1124141593908
    ],
    [
     9,
     10,
     353827971462
    ],
    [
     9,
     11,
     263075610824
    ],
    [
     9,
     12,
     -5962421991
    ],
    [
     9,
     13,
     116224819962
    ],
    [
     9,
     14,
     61985779557
    ],
    [
     9,
     15,
     -2444169093
    ],
    [
     9,
     16,
     -36788796497
    ],
    [
     10,
     0,
     271204011229
    ],
    [
     10,
     1,
     141289297330
    ],
    [
     10,
     2,
     -216211148788
    ],
    [
     10,
     3,
     65453026937
    ],
    [
     10,
     4,
     137908479296
    ],
    [
     10,
     5,
     124540159078
    ],
    [
     10,
     6,
     9989214733
    ],
    [
     10,
     7,
     -43418169921
    ],
    [
     10,
     8,
     964250772725
    ],
    [
     10,
     9,
     404184223933
    ],
    [
     10,
     10,
     277176419618
    ],
    [
     10,
     11,
     48911407874
    ],
    [
     10,
     12,
     146431210521
    ],
    [
     10,
     13,
     105496671204
    ],
    [
     10,
     14,
     37400160395
    ],
    [
     10,
     15,
     6740150271
    ],
    [
     11,
     0,
     -679628091460
    ],
    [
     11,
     1,
     615932287856
    ],
    [
     11,
     2,
     84183561800
    ],
    [
     11,
     3,
     153896883724
    ],
    [
     11,
     4,
     6017267871
    ],
    [
     11,
     5,
     5706919975
    ],
    [
     11,
     6,
     -136267286684
    ],
    [
     11,
     7,
     641990830472
    ],
    [
     11,
     8,
     328132396348
    ],
    [
     11,
     9,
     234830718995
    ],
    [
     11,
     10,
     -3463801688
    ],
    [
     11,
     11,
     101648560211
    ],
    [
     11,
     12,
     67877671183
    ],
    [
     11,
     13,
     12210770145
    ],
    [
     11,
     14,
     -17555902349
    ],
    [
     12,
     0,
     3970834417239
    ],
    [
     12,
     1,
     -70572524131
    ],
    [
     12,
     2,
     -86202230800
    ],
    [
     12,
     3,
     -37058560166
    ],
    [
     12,
     4,
     14780966805
    ],
    [
     12,
     5,
     -69004898795
    ],
    [
     12,
     6,
     391664462040
    ],
    [
     12,
     7,
     245512208566
    ],
    [
     12,
     8,
     190757769312
    ],
    [
     12,
     9,
     1088900225
    ],
    [
     12,
     10,
     68026767202
    ],
    [
     12,
     11,
     57867057561
    ],
    [
     12,
     12,
     18203157560
    ],
    [
     12,
     13,
     -10975941572
    ],
    [
     13,
     0,
     -1070667436635
    ],
    [
     13,
     1,
     -869783581521
    ],
    [
     13,
     2,
     -112890205751
    ],
    [
     13,
     3,
     -42116898189
    ],
    [
     13,
     4,
     -44428019707
    ],
    [
     13,
     5,
     189017124497
    ],
    [
     13,
     6,
     150991406441
    ],
    [
     13,
     7,
     141053206266
    ],
    [
     13,
     8,
     4419834143
    ],
    [
     13,
     9,
     46719301901
    ],
    [
     13,
     10,
     38107049037
    ],
    [
     13,
     11,
     16113481142
    ],
    [
     13,
     12,
     -6576629482
    ],
    [
     14,
     0,
     -3104462975408
    ],
    [
     14,
     1,
     -278527361221
    ],
    [
     14,
     2,
     -143361584631
    ],
    [
     14,
     3,
     -2128408173
    ],
    [
     14,
     4,
     57505975441
    ],
    [
     14,
     5,
     73393509133
    ],
    [
     14,
     6,
     85650524259
    ],
    [
     14,
     7,
     -3781303488
    ],
    [
     14,
     8,
     16568735702
    ],
    [
     14,
     9,
     21750072583
    ],
    [
     14,
     10,
     6703004043
    ],
    [
     14,
     11,
     -4394492987
    ],
    [
     15,
     0,
     -440419441318
    ],
    [
     15,
     1,
     -223997912008
    ],
    [
     15,
     2,
     354142036
    ],
    [
     15,
     3,
     -1249622977
    ],
    [
     15,
     4,
     10948055235
    ],
    [
     15,
     5,
     41364931582
    ],
    [
     15,
     6,
     4801420984
    ],
    [
     15,
     7,
     3901435382
    ],
    [
     15,
     8,
     5223270891
    ],
    [
     15,
     9,
     5102378519
    ],
    [
     15,
     10,
     -4066091638
    ]
   ]
  },
  {
   "t": 9,
   "l": 78488414303,
   "a": [
    [
     0,
     9,
     129267692888
    ],
    [
     0,
     10,
     -3520992042134
    ],
    [
     0,
     11,
     -4369078490008
    ],
    [
     0,
     12,
     7009161303412
    ],
    [
     0,
     13,
     5275934522910
    ],
    [
     0,
     14,
     -9684805103759
    ],
    [
     0,
     15,
     17219154975717
    ],
    [
     0,
     16,
     4884221524540
    ],
    [
     1,
     8,
     55065222421
    ],
    [
     1,
     9,
     -189447841456
    ],
    [
     1,
     10,
     -1452295623652
    ],
    [
     1,
     11,
     1816496616331
    ],
    [
     1,
     12,
     6525796840192
    ],
    [
     1,
     13,
     -2513221052689
    ],
    [
     1,
     14,
     1335017321548
    ],
    [
     1,
     15,
     -7173348178058
    ],
    [
     1,
     16,
     1258660109643
    ],
    [
     2,
     7,
     -13504078745
    ],
    [
     2,
     8,
     54402467491
    ],
    [
     2,
     9,
     -698902770355
    ],
    [
     2,
     10,
     1221929657863
    ],
    [
     2,
     11,
     1440942211215
    ],
    [
     2,
     12,
     -2665600951252
    ],
    [
     2,
     13,
     -1153088337805
    ],
    [
     2,
     14,
     -3023449264089
    ],
    [
     2,
     15,
     2350905639981
    ],
    [
     2,
     16,
     2234826205268
    ],
    [
     3,
     6,
     -65489906004
    ],
    [
     3,
     7,
     148951348759
    ],
    [
     3,
     8,
     -326845526596
    ],
    [
     3,
     9,
     663416113649
    ],
    [
     3,
     10,
     950775268163
    ],
    [
     3,
     11,
     -1627360296278
    ],
    [
     3,
     12,
     -858722439388
    ],
    [
     3,
     13,
     -1689035889906
    ],
    [
     3,
     14,
     1681034334799
    ],
    [
     3,
     15,
     987764920322
    ],
    [
     3,
     16,
     -1921899532800
    ],
    [
     4,
     5,
     -22139892264
    ],
    [
     4,
     6,
     108972954381
    ],
    [
     4,
     7,
     -160322354686
    ],
    [
     4,
     8,
     232404249150
    ],
    [
     4,
     9,
     410485824650
    ],
    [
     4,
     10,
     -808785619393
    ],
    [
     4,
     11,
     -252438632657
    ],
    [
     4,
     12,
     -783003195085
    ],
    [
     4,
     13,
     980222429469
    ],
    [
     4,
     14,
     395607002969
    ],
    [
     4,
     15,
     -1134798998227
    ],
    [
     4,
     16,
     169485256630
    ],
    [
     5,
     4,
     17907280222
    ],
    [
     5,
     5,
     16616553757
    ],
    [
     5,
     6,
     -45008215455
    ],
    [
     5,
     7,
     75010423944
    ],
    [
     5,
     8,
     19463886654
    ],
    [
     5,
     9,
     -283981845807
    ],
    [
     5,
     10,
     -188746301072
    ],
    [
     5,
     11,
     -542851406330
    ],
    [
     5,
     12,
     479629853378
    ],
    [
     5,
     13,
     92460685519
    ],
    [
     5,
     14,
     -840851023498
    ],
    [
     5,
     15,
     492214678
    ],
    [
     5,
     16,
     -479682772776
    ],
    [
     6,
     3,
     19883298704
    ],
    [
     6,
     4,
     -62087733364
    ],
    [
     6,
     5,
     17260828721
    ],
    [
     6,
     6,
     34835690390
    ],
    [
     6,
     7,
     -25968979743
    ],
    [
     6,
     8,
     -33810484218
    ],
    [
     6,
     9,
     -83432745752
    ],
    [
     6,
     10,
     -375649888749
    ],
    [
     6,
     11,
     67049570417
    ],
    [
     6,
     12,
     673060174
    ],
    [
     6,
     13,
     -371546413248
    ],
    [
     6,
     14,
     250212100880
    ],
    [
     6,
     15,
     -430026042354
    ],
    [
     6,
     16,
     81721368116
    ],
    [
     7,
     2,
     -8384058741
    ],
    [
     7,
     3,
     -34252363589
    ],
    [
     7,
     4,
     53780579215
    ],
    [
     7,
     5,
     -57889671944
    ],
    [
     7,
     6,
     -22949958847
    ],
    [
     7,
     7,
     16197895991
    ],
    [
     7,
     8,
     -49460433782
    ],
    [
     7,
     9,
     -134160159440
    ],
    [
     7,
     10,
     -103447581168
    ],
    [
     7,
     11,
     -142195858421
    ],
    [
     7,
     12,
     -253085178046
    ],
    [
     7,
     13,
     168835076484
    ],
    [
     7,
     14,
     -501163143567
    ],
    [
     7,
     15,
     58348722563
    ],
    [
     7,
     16,
     64462762459
    ],
    [
     8,
     1,
     -17566947232
    ],
    [
     8,
     2,
     32548581088
    ],
    [
     8,
     3,
     53322032096
    ],
    [
     8,
     4,
     -36439021398
    ],
    [
     8,
     5,
     31588203032
    ],
    [
     8,
     6,
     15020041152
    ],
    [
     8,
     7,
     5068440270
    ],
    [
     8,
     8,
     -45490445788
    ],
    [
     8,
     9,
     -113654584980
    ],
    [
     8,
     10,
     -196578403034
    ],
    [
     8,
     11,
     -153537486791
    ],
    [
     8,
     12,
     170750881415
    ],
    [
     8,
     13,
     -519864314361
    ],
    [
     8,
     14,
     9406366685
    ],
    [
     8,
     15,
     31344765043
    ],
    [
     8,
     16,
     1116259003
    ],
    [
     9,
     0,
     -20545690051
    ],
    [
     9,
     1,
     56525363055
    ],
    [
     9,
     2,
     -40753549805
    ],
    [
     9,
     3,
     -44414125394
    ],
    [
     9,
     4,
     -34301572668
    ],
    [
     9,
     5,
     16182798693
    ],
    [
     9,
     6,
     14564581854
    ],
    [
     9,
     7,
     34410334900
    ],
    [
     9,
     8,
     -116312664508
    ],
    [
     9,
     9,
     -181647126295
    ],
    [
     9,
     10,
     -119915321430
    ],
    [
     9,
     11,
     148636673118
    ],
    [
     9,
     12,
     -453772411922
    ],
    [
     9,
     13,
     6363732266
    ],
    [
     9,
     14,
     45013221472
    ],
    [
     9,
     15,
     -8620290225
    ],
    [
     9,
     16,
     -9820372744
    ],
    [
     10,
     0,
     49399533080
    ],
    [
     10,
     1,
     -86961243318
    ],
    [
     10,
     2,
     27849037708
    ],
    [
     10,
     3,
     -50402942350
    ],
    [
     10,
     4,
     50560699113
    ],
    [
     10,
     5,
     38231679052
    ],
    [
     10,
     6,
     74067976094
    ],
    [
     10,
     7,
     -35825435231
    ],
    [
     10,
     8,
     -140811530512
    ],
    [
     10,
     9,
     -69605538033
    ],
    [
     10,
     10,
     133884208767
    ],
    [
     10,
     11,
     -369547391785
    ],
    [
     10,
     12,
     9101937711
    ],
    [
     10,
     13,
     42193985839
    ],
    [
     10,
     14,
     7415242640
    ],
    [
     10,
     15,
     -7193018127
    ],
    [
     11,
     0,
     -377838526030
    ],
    [
     11,
     1,
     177674853016
    ],
    [
     11,
     2,
     19467229282
    ],
    [
     11,
     3,
     30988428898
    ],
    [
     11,
     4,
     15916053444
    ],
    [
     11,
     5,
     46048012639
    ],
    [
     11,
     6,
     36715573334
    ],
    [
     11,
     7,
     -87137198080
    ],
    [
     11,
     8,
     -49279467349
    ],
    [
     11,
     9,
     130948462169
    ],
    [
     11,
     10,
     -285962269121
    ],
    [
     11,
     11,
     -1316393333
    ],
    [
     11,
     12,
     35138685955
    ],
    [
     11,
     13,
     -2944513761
    ],
    [
     11,
     14,
     -9368351185
    ],
    [
     12,
     0,
     463315579207
    ],
    [
     12,
     1,
     168736755652
    ],
    [
     12,
     2,
     -40888293229
    ],
    [
     12,
     3,
     -13416607512
    ],
    [
     12,
     4,
     1056897240
    ],
    [
     12,
     5,
     105703320275
    ],
    [
     12,
     6,
     -28700211747
    ],
    [
     12,
     7,
     -40905779039
    ],
    [
     12,
     8,
     116323729821
    ],
    [
     12,
     9,
     -191039384665
    ],
    [
     12,
     10,
     -4203036817
    ],
    [
     12,
     11,
     25753646114
    ],
    [
     12,
     12,
     3049993151
    ],
    [
     12,
     13,
     -11454103116
    ],
    [
     13,
     0,
     538538522478
    ],
    [
     13,
     1,
     -332007676523
    ],
    [
     13,
     2,
     -43990748601
    ],
    [
     13,
     3,
     -49995120958
    ],
    [
     13,
     4,
     130333012771
    ],
    [
     13,
     5,
     10753117126
    ],
    [
     13,
     6,
     -36891542162
    ],
    [
     13,
     7,
     89730174609
    ],
    [
     13,
     8,
     -113382152832
    ],
    [
     13,
     9,
     734128691
    ],
    [
     13,
     10,
     16397762007
    ],
    [
     13,
     11,
     952768218
    ],
    [
     13,
     12,
     -5800306648
    ],
    [
     14,
     0,
     -819434866300
    ],
    [
     14,
     1,
     -187334985774
    ],
    [
     14,
     2,
     -77318735783
    ],
    [
     14,
     3,
     127766556705
    ],
    [
     14,
     4,
     35565970564
    ],
    [
     14,
     5,
     -33208863797
    ],
    [
     14,
     6,
     61254775727
    ],
    [
     14,
     7,
     -61502233586
    ],
    [
     14,
     8,
     -1759008848
    ],
    [
     14,
     9,
     13548795121
    ],
    [
     14,
     10,
     -66717367
    ],
    [
     14,
     11,
     -5638367930
    ],
    [
     15,
     0,
     -127552246459
    ],
    [
     15,
     1,
     -60054401648
    ],
    [
     15,
     2,
     47136091094
    ],
    [
     15,
     3,
     47287773876
    ],
    [
     15,
     4,
     -31362712609
    ],
    [
     15,
     5,
     32456515766
    ],
    [
     15,
     6,
     -18304100985
    ],
    [
     15,
     7,
     -3767078362
    ],
    [
     15,
     8,
     4385856672
    ],
    [
     15,
     9,
     2473788327
    ],
    [
     15,
     10,
     -3366360609
    ]
   ]
  },
  {
   "t": 10,
   "l": 168116203731,
   "a": [
    [
     0,
     10,
     -922799996488
    ],
    [
     0,
     11,
     -24538702020427
    ],
    [
     0,
     12,
     -1163692131510
    ],
    [
     0,
     13,
     90523502093463
    ],
    [
     0,
     14,
     55488628528467
    ],
    [
     0,
     15,
     23167065181946
    ],
    [
     0,
     16,
     15522098197730
    ],
    [
     1,
     9,
     -242050073480
    ],
    [
     1,
     10,
     -3883597811352
    ],
    [
     1,
     11,
     -3119831868313
    ],
    [
     1,
     12,
     4267679138548
    ],
    [
     1,
     13,
     33093837992809
    ],
    [
     1,
     14,
     25315034957033
    ],
    [
     1,
     15,
     3570333519635
    ],
    [
     1,
     16,
     -20165009439538
    ],
    [
     2,
     8,
     -35668949448
    ],
    [
     2,
     9,
     -1766229108791
    ],
    [
     2,
     10,
     -1437968934346
    ],
    [
     2,
     11,
     3259224437202
    ],
    [
     2,
     12,
     460433517553
    ],
    [
     2,
     13,
     14907792271652
    ],
    [
     2,
     14,
     10811623384440
    ],
    [
     2,
     15,
     3135784270843
    ],
    [
     2,
     16,
     3050369576360
    ],
    [
     3,
     7,
     -105312206372
    ],
    [
     3,
     8,
     -313637708558
    ],
    [
     3,
     9,
     -968758898961
    ],
    [
     3,
     10,
     1667314743541
    ],
    [
     3,
     11,
     1113433004441
    ],
    [
     3,
     12,
     1237823872693
    ],
    [
     3,
     13,
     5149026262384
    ],
    [
     3,
     14,
     8518035742317
    ],
    [
     3,
     15,
     6456637726508
    ],
    [
     3,
     16,
     3114331112225
    ],
    [
     4,
     6,
     -64109678009
    ],
    [
     4,
     7,
     221695729593
    ],
    [
     4,
     8,
     -621873048265
    ],
    [
     4,
     9,
     1206012156452
    ],
    [
     4,
     10,
     1024345730514
    ],
    [
     4,
     11,
     -148668866746
    ],
    [
     4,
     12,
     40480977049
    ],
    [
     4,
     13,
     4945221635005
    ],
    [
     4,
     14,
     -1035433824988
    ],
    [
     4,
     15,
     3547388809102
    ],
    [
     4,
     16,
     -830932947897
    ],
    [
     5,
     5,
     8254913434
    ],
    [
     5,
     6,
     136526431378
    ],
    [
     5,
     7,
     -194807997665
    ],
    [
     5,
     8,
     755589501555
    ],
    [
     5,
     9,
     428694584298
    ],
    [
     5,
     10,
     -424513987186
    ],
    [
     5,
     11,
     -636021219993
    ],
    [
     5,
     12,
     1304961790584
    ],
    [
     5,
     13,
     -7141978426717
    ],
    [
     5,
     14,
     260318187915
    ],
    [
     5,
     15,
     1678127374522
    ],
    [
     5,
     16,
     1606021277290
    ],
    [
     6,
     4,
     22482963751
    ],
    [
     6,
     5,
     -34997847770
    ],
    [
     6,
     6,
     -63414494119
    ],
    [
     6,
     7,
     240315726250
    ],
    [
     6,
     8,
     3143705213
    ],
    [
     6,
     9,
     -402673342490
    ],
    [
     6,
     10,
     -427072501556
    ],
    [
     6,
     11,
     -109351620585
    ],
    [
     6,
     12,
     -12148162030113
    ],
    [
     6,
     13,
     -2183655667391
    ],
    [
     6,
     14,
     -267715214450
    ],
    [
     6,
     15,
     786129322421
    ],
    [
     6,
     16,
     -820366630596
    ],
    [
     7,
     3,
     21646821842
    ],
    [
     7,
     4,
     -74810688533
    ],
    [
     7,
     5,
     113375944868
    ],
    [
     7,
     6,
     49595000187
    ],
    [
     7,
     7,
     91305959243
    ],
    [
     7,
     8,
     -47387481985
    ],
    [
     7,
     9,
     -306492367409
    ],
    [
     7,
     10,
     -327664601486
    ],
    [
     7,
     11,
     -13363284896092
    ],
    [
     7,
     12,
     -3636542140942
    ],
    [
     7,
     13,
     -64174144555
    ],
    [
     7,
     14,
     548360961796
    ],
    [
     7,
     15,
     195236656486
    ],
    [
     7,
     16,
     773661981327
    ],
    [
     8,
     2,
     -14771318788
    ],
    [
     8,
     3,
     -31986506182
    ],
    [
     8,
     4,
     89516712448
    ],
    [
     8,
     5,
     -333343139817
    ],
    [
     8,
     6,
     -102545028205
    ],
    [
     8,
     7,
     -115572683280
    ],
    [
     8,
     8,
     -312341512011
    ],
    [
     8,
     9,
     -830826640453
    ],
    [
     8,
     10,
     -13484432401853
    ],
    [
     8,
     11,
     -4243771713460
    ],
    [
     8,
     12,
     -1075316185644
    ],
    [
     8,
     13,
     -161210143763
    ],
    [
     8,
     14,
     -553536785707
    ],
    [
     8,
     15,
     449263224476
    ],
    [
     8,
     16,
     -116434700330
    ],
    [
     9,
     1,
     -18431088008
    ],
    [
     9,
     2,
     174111235531
    ],
    [
     9,
     3,
     132702620691
    ],
    [
     9,
     4,
     -135053029917
    ],
    [
     9,
     5,
     23777507215
    ],
    [
     9,
     6,
     119954053314
    ],
    [
     9,
     7,
     44299345946
    ],
    [
     9,
     8,
     -560616502519
    ],
    [
     9,
     9,
     -12299795003210
    ],
    [
     9,
     10,
     -4003564100167
    ],
    [
     9,
     11,
     -1038347112451
    ],
    [
     9,
     12,
     -503437092831
    ],
    [
     9,
     13,
     -511204224557
    ],
    [
     9,
     14,
     274294038094
    ],
    [
     9,
     15,
     21769405546
    ],
    [
     9,
     16,
     -2536681786
    ],
    [
     10,
     0,
     -105477174412
    ],
    [
     10,
     1,
     -27465254702
    ],
    [
     10,
     2,
     -181495161074
    ],
    [
     10,
     3,
     -41593245088
    ],
    [
     10,
     4,
     -106116933264
    ],
    [
     10,
     5,
     119873965479
    ],
    [
     10,
     6,
     168515966151
    ],
    [
     10,
     7,
     -218801739374
    ],
    [
     10,
     8,
     -10486294411519
    ],
    [
     10,
     9,
     -3511307735864
    ],
    [
     10,
     10,
     -963673762283
    ],
    [
     10,
     11,
     -518436163166
    ],
    [
     10,
     12,
     -601297334820
    ],
    [
     10,
     13,
     214574848310
    ],
    [
     10,
     14,
     -69316193422
    ],
    [
     10,
     15,
     26715936649
    ],
    [
     10,
     16,
     -11733994687
    ],
    [
     11,
     0,
     -646525428015
    ],
    [
     11,
     1,
     -273068529945
    ],
    [
     11,
     2,
     213217686475
    ],
    [
     11,
     3,
     -62177090762
    ],
    [
     11,
     4,
     29164802608
    ],
    [
     11,
     5,
     179051668242
    ],
    [
     11,
     6,
     205793004586
    ],
    [
     11,
     7,
     -8214694760373
    ],
    [
     11,
     8,
     -2814291123801
    ],
    [
     11,
     9,
     -780214052723
    ],
    [
     11,
     10,
     -431883104941
    ],
    [
     11,
     11,
     -447659026487
    ],
    [
     11,
     12,
     107106958086
    ],
    [
     11,
     13,
     -20917358785
    ],
    [
     11,
     14,
     -14718099228
    ],
    [
     11,
     15,
     -1019242584
    ],
    [
     12,
     0,
     -740838024297
    ],
    [
     12,
     1,
     755964073780
    ],
    [
     12,
     2,
     178575259389
    ],
    [
     12,
     3,
     -88158993945
    ],
    [
     12,
     4,
     62062263345
    ],
    [
     12,
     5,
     568229365246
    ],
    [
     12,
     6,
     -5866102074027
    ],
    [
     12,
     7,
     -2009931027598
    ],
    [
     12,
     8,
     -579368154465
    ],
    [
     12,
     9,
     -312883953360
    ],
    [
     12,
     10,
     -324720810006
    ],
    [
     12,
     11,
     88963073516
    ],
    [
     12,
     12,
     -43285857057
    ],
    [
     12,
     13,
     5970422644
    ],
    [
     12,
     14,
     -19760475739
    ],
    [
     13,
     0,
     1208588358687
    ],
    [
     13,
     1,
     390783702153
    ],
    [
     13,
     2,
     -212349509949
    ],
    [
     13,
     3,
     -179001878858
    ],
    [
     13,
     4,
     825473545492
    ],
    [
     13,
     5,
     -3631449770220
    ],
    [
     13,
     6,
     -1262574161156
    ],
    [
     13,
     7,
     -375581734515
    ],
    [
     13,
     8,
     -210794433189
    ],
    [
     13,
     9,
     -216855091056
    ],
    [
     13,
     10,
     64223610978
    ],
    [
     13,
     11,
     -18524724787
    ],
    [
     13,
     12,
     -5113984159
    ],
    [
     13,
     13,
     -1485614681
    ],
    [
     14,
     0,
     563262673578
    ],
    [
     14,
     1,
     -212802947905
    ],
    [
     14,
     2,
     -483378329701
    ],
    [
     14,
     3,
     869190094409
    ],
    [
     14,
     4,
     -1832660537848
    ],
    [
     14,
     5,
     -632648723500
    ],
    [
     14,
     6,
     -201975602629
    ],
    [
     14,
     7,
     -101524283334
    ],
    [
     14,
     8,
     -122172399542
    ],
    [
     14,
     9,
     28802487506
    ],
    [
     14,
     10,
     -2467380322
    ],
    [
     14,
     11,
     2280843674
    ],
    [
     14,
     12,
     -6336284446
    ],
    [
     15,
     0,
     995164621730
    ],
    [
     15,
     1,
     -1054090391159
    ],
    [
     15,
     2,
     600568369223
    ],
    [
     15,
     3,
     -566995726685
    ],
    [
     15,
     4,
     -179488076442
    ],
    [
     15,
     5,
     -74396312120
    ],
    [
     15,
     6,
     -31639592601
    ],
    [
     15,
     7,
     -54654963304
    ],
    [
     15,
     8,
     7021231541
    ],
    [
     15,
     9,
     -5473459761
    ],
    [
     15,
     10,
     5223904395
    ],
    [
     15,
     11,
     -2380305861
    ]
   ]
  },
  {
   "t": 10,
   "l": 56000935360,
   "a": [
    [
     0,
     10,
     2680777207874
    ],
    [
     0,
     11,
     -7130848961591
    ],
    [
     0,
     12,
     -3387339593830
    ],
    [
     0,
     13,
     -9823218793243
    ],
    [
     0,
     14,
     -8096275001835
    ],
    [
     0,
     15,
     -6655421623235
    ],
    [
     0,
     16,
     -28724403548817
    ],
    [
     1,
     9,
     1089418156244
    ],
    [
     1,
     10,
     -3605543644506
    ],
    [
     1,
     11,
     -938379574392
    ],
    [
     1,
     12,
     6328504540564
    ],
    [
     1,
     13,
     -7233587571026
    ],
    [
     1,
     14,
     -14915957089589
    ],
    [
     1,
     15,
     -7490758791379
    ],
    [
     1,
     16,
     15975192040579
    ],
    [
     2,
     8,
     260456242009
    ],
    [
     2,
     9,
     -1002658482955
    ],
    [
     2,
     10,
     830353145595
    ],
    [
     2,
     11,
     2662224773339
    ],
    [
     2,
     12,
     -687066627970
    ],
    [
     2,
     13,
     -12779325567461
    ],
    [
     2,
     14,
     -686698498094
    ],
    [
     2,
     15,
     7214438801653
    ],
    [
     2,
     16,
     -8838479840104
    ],
    [
     3,
     7,
     45280113287
    ],
    [
     3,
     8,
     -341732480852
    ],
    [
     3,
     9,
     945965370852
    ],
    [
     3,
     10,
     522547068285
    ],
    [
     3,
     11,
     -1045347625105
    ],
    [
     3,
     12,
     -4361302146808
    ],
    [
     3,
     13,
     -684743491264
    ],
    [
     3,
     14,
     3422340000818
    ],
    [
     3,
     15,
     -8331014131168
    ],
    [
     3,
     16,
     -118077628872
    ],
    [
     4,
     6,
     -7369835828
    ],
    [
     4,
     7,
     -77968031867
    ],
    [
     4,
     8,
     817836256443
    ],
    [
     4,
     9,
     -203696003267
    ],
    [
     4,
     10,
     -640287418155
    ],
    [
     4,
     11,
     -1837462150948
    ],
    [
     4,
     12,
     -92935363389
    ],
    [
     4,
     13,
     1612969026581
    ],
    [
     4,
     14,
     -5058468814300
    ],
    [
     4,
     15,
     -570338747026
    ],
    [
     4,
     16,
     -549491141141
    ],
    [
     5,
     5,
     -9731991549
    ],
    [
     5,
     6,
     -2369090970
    ],
    [
     5,
     7,
     392946077738
    ],
    [
     5,
     8,
     -315498760800
    ],
    [
     5,
     9,
     -427583721851
    ],
    [
     5,
     10,
     -369935798348
    ],
    [
     5,
     11,
     -105297833
    ],
    [
     5,
     12,
     895333886064
    ],
    [
     5,
     13,
     -2905727098777
    ],
    [
     5,
     14,
     327003865845
    ],
    [
     5,
     15,
     -2181478757533
    ],
    [
     5,
     16,
     -903143909230
    ],
    [
     6,
     4,
     771590723
    ],
    [
     6,
     5,
     18904293027
    ],
    [
     6,
     6,
     103706668686
    ],
    [
     6,
     7,
     -150535350222
    ],
    [
     6,
     8,
     -56030460826
    ],
    [
     6,
     9,
     -44082488986
    ],
    [
     6,
     10,
     61491646077
    ],
    [
     6,
     11,
     323541965651
    ],
    [
     6,
     12,
     -1161631389618
    ],
    [
     6,
     13,
     1045203493015
    ],
    [
     6,
     14,
     -1431331407799
    ],
    [
     6,
     15,
     -393376256241
    ],
    [
     6,
     16,
     538836317043
    ],
    [
     7,
     3,
     2234689412
    ],
    [
     7,
     4,
     16190417835
    ],
    [
     7,
     5,
     -160796345215
    ],
    [
     7,
     6,
     -7486663283
    ],
    [
     7,
     7,
     -21446156129
    ],
    [
     7,
     8,
     -5700289726
    ],
    [
     7,
     9,
     -57994589794
    ],
    [
     7,
     10,
     -70804265598
    ],
    [
     7,
     11,
     -563732916271
    ],
    [
     7,
     12,
     1230683386977
    ],
    [
     7,
     13,
     -1536093748957
    ],
    [
     7,
     14,
     -276676024154
    ],
    [
     7,
     15,
     265025250922
    ],
    [
     7,
     16,
     -330133112625
    ],
    [
     8,
     2,
     -19886840497
    ],
    [
     8,
     3,
     27033037315
    ],
    [
     8,
     4,
     -216658308344
    ],
    [
     8,
     5,
     111358524806
    ],
    [
     8,
     6,
     16482577543
    ],
    [
     8,
     7,
     27517003790
    ],
    [
     8,
     8,
     -4206989996
    ],
    [
     8,
     9,
     -179277334292
    ],
    [
     8,
     10,
     -210034092405
    ],
    [
     8,
     11,
     1319351007681
    ],
    [
     8,
     12,
     -1170604020870
    ],
    [
     8,
     13,
     -54522840767
    ],
    [
     8,
     14,
     545505682228
    ],
    [
     8,
     15,
     -173885864419
    ],
    [
     8,
     16,
     -9596778466
    ],
    [
     9,
     1,
     -9284179837
    ],
    [
     9,
     2,
     19271973889
    ],
    [
     9,
     3,
     -62998824683
    ],
    [
     9,
     4,
     97127916632
    ],
    [
     9,
     5,
     48525250619
    ],
    [
     9,
     6,
     29879015732
    ],
    [
     9,
     7,
     37951386236
    ],
    [
     9,
     8,
     -103276118706
    ],
    [
     9,
     9,
     -87490020996
    ],
    [
     9,
     10,
     1269757680688
    ],
    [
     9,
     11,
     -891673199838
    ],
    [
     9,
     12,
     162500531154
    ],
    [
     9,
     13,
     585453496228
    ],
    [
     9,
     14,
     -63956884248
    ],
    [
     9,
     15,
     24570117345
    ],
    [
     9,
     16,
     55341929089
    ],
    [
     10,
     0,
     215193017757
    ],
    [
     10,
     1,
     -42960200534
    ],
    [
     10,
     2,
     191043736634
    ],
    [
     10,
     3,
     -52626457429
    ],
    [
     10,
     4,
     72916853002
    ],
    [
     10,
     5,
     -22968111050
    ],
    [
     10,
     6,
     -19292358421
    ],
    [
     10,
     7,
     -101354967335
    ],
    [
     10,
     8,
     -204797731828
    ],
    [
     10,
     9,
     1038920502572
    ],
    [
     10,
     10,
     -675481636144
    ],
    [
     10,
     11,
     116979568278
    ],
    [
     10,
     12,
     522129031646
    ],
    [
     10,
     13,
     -63444041385
    ],
    [
     10,
     14,
     -32124140704
    ],
    [
     10,
     15,
     -8225634165
    ],
    [
     10,
     16,
     1626840549
    ],
    [
     11,
     0,
     -604831820496
    ],
    [
     11,
     1,
     470998780102
    ],
    [
     11,
     2,
     -140041731197
    ],
    [
     11,
     3,
     30356548142
    ],
    [
     11,
     4,
     56856524713
    ],
    [
     11,
     5,
     16607470209
    ],
    [
     11,
     6,
     56075274557
    ],
    [
     11,
     7,
     -268429110992
    ],
    [
     11,
     8,
     853349798853
    ],
    [
     11,
     9,
     -477306907034
    ],
    [
     11,
     10,
     132424549322
    ],
    [
     11,
     11,
     426043880719
    ],
    [
     11,
     12,
     -10009782490
    ],
    [
     11,
     13,
     11255369479
    ],
    [
     11,
     14,
     9619301554
    ],
    [
     11,
     15,
     11913990465
    ],
    [
     12,
     0,
     473184297693
    ],
    [
     12,
     1,
     -133725681467
    ],
    [
     12,
     2,
     -158000072656
    ],
    [
     12,
     3,
     49580642761
    ],
    [
     12,
     4,
     -37966903959
    ],
    [
     12,
     5,
     109563705171
    ],
    [
     12,
     6,
     -390538991134
    ],
    [
     12,
     7,
     568833033342
    ],
    [
     12,
     8,
     -331501706252
    ],
    [
     12,
     9,
     65193419617
    ],
    [
     12,
     10,
     290591670559
    ],
    [
     12,
     11,
     -24206421112
    ],
    [
     12,
     12,
     -11195710239
    ],
    [
     12,
     13,
     1529826792
    ],
    [
     12,
     14,
     3557841646
    ],
    [
     13,
     0,
     485526252326
    ],
    [
     13,
     1,
     -291088980473
    ],
    [
     13,
     2,
     10097049903
    ],
    [
     13,
     3,
     12799771104
    ],
    [
     13,
     4,
     190221092490
    ],
    [
     13,
     5,
     -378355365704
    ],
    [
     13,
     6,
     360676260209
    ],
    [
     13,
     7,
     -191983435576
    ],
    [
     13,
     8,
     30452763971
    ],
    [
     13,
     9,
     194782464279
    ],
    [
     13,
     10,
     -12826201025
    ],
    [
     13,
     11,
     -6450716410
    ],
    [
     13,
     12,
     2091153941
    ],
    [
     13,
     13,
     11390596708
    ],
    [
     14,
     0,
     -376184847197
    ],
    [
     14,
     1,
     -511512308860
    ],
    [
     14,
     2,
     35635816329
    ],
    [
     14,
     3,
     191312368043
    ],
    [
     14,
     4,
     -307831429862
    ],
    [
     14,
     5,
     194160372574
    ],
    [
     14,
     6,
     -87114771312
    ],
    [
     14,
     7,
     2945348817
    ],
    [
     14,
     8,
     103805223480
    ],
    [
     14,
     9,
     -2020334179
    ],
    [
     14,
     10,
     -7800710208
    ],
    [
     14,
     11,
     -1811388012
    ],
    [
     14,
     12,
     4896040843
    ],
    [
     15,
     0,
     -2117876353871
    ],
    [
     15,
     1,
     204870073519
    ],
    [
     15,
     2,
     147954273992
    ],
    [
     15,
     3,
     -152657231388
    ],
    [
     15,
     4,
     44629519085
    ],
    [
     15,
     5,
     -22592436067
    ],
    [
     15,
     6,
     -13984834664
    ],
    [
     15,
     7,
     37315522206
    ],
    [
     15,
     8,
     1985043985
    ],
    [
     15,
     9,
     -1896965747
    ],
    [
     15,
     10,
     -3364653742
    ],
    [
     15,
     11,
     3181579936
    ]
   ]
  },
  {
   "t": 11,
   "l": 108405746490,
   "a": [
    [
     0,
     11,
     1548541539475
    ],
    [
     0,
     12,
     -27006714226285
    ],
    [
     0,
     13,
     -10446383571501
    ],
    [
     0,
     14,
     59362818446767
    ],
    [
     0,
     15,
     92662646745004
    ],
    [
     0,
     16,
     -40223718045340
    ],
    [
     1,
     10,
     250177229512
    ],
    [
     1,
     11,
     -3346486105070
    ],
    [
     1,
     12,
     -3846100944531
    ],
    [
     1,
     13,
     -1275895591038
    ],
    [
     1,
     14,
     38373973574999
    ],
    [
     1,
     15,
     -3939779961462
    ],
    [
     1,
     16,
     9689094139746
    ],
    [
     2,
     9,
     108300484238
    ],
    [
     2,
     10,
     -1463478734533
    ],
    [
     2,
     11,
     -631985667864
    ],
    [
     2,
     12,
     -1312680668899
    ],
    [
     2,
     13,
     1250099785434
    ],
    [
     2,
     14,
     -5734452876399
    ],
    [
     2,
     15,
     16527829042758
    ],
    [
     2,
     16,
     14282410945040
    ],
    [
     3,
     8,
     -83655795950
    ],
    [
     3,
     9,
     -562379930990
    ],
    [
     3,
     10,
     35386888102
    ],
    [
     3,
     11,
     -584937149217
    ],
    [
     3,
     12,
     1230747899187
    ],
    [
     3,
     13,
     -8982153624194
    ],
    [
     3,
     14,
     9063010103374
    ],
    [
     3,
     15,
     4474711664854
    ],
    [
     3,
     16,
     2693501777514
    ],
    [
     4,
     7,
     -88793265091
    ],
    [
     4,
     8,
     37520518665
    ],
    [
     4,
     9,
     154436204775
    ],
    [
     4,
     10,
     -79642759314
    ],
    [
     4,
     11,
     1013204150008
    ],
    [
     4,
     12,
     -5222407466584
    ],
    [
     4,
     13,
     1325099468212
    ],
    [
     4,
     14,
     -7377864986739
    ],
    [
     4,
     15,
     2692391533505
    ],
    [
     4,
     16,
     3825168626554
    ],
    [
     5,
     6,
     -28441984610
    ],
    [
     5,
     7,
     79982525523
    ],
    [
     5,
     8,
     138173251921
    ],
    [
     5,
     9,
     97027893222
    ],
    [
     5,
     10,
     609929110834
    ],
    [
     5,
     11,
     -2216699114662
    ],
    [
     5,
     12,
     -583734749179
    ],
    [
     5,
     13,
     -16990017115864
    ],
    [
     5,
     14,
     264518069762
    ],
    [
     5,
     15,
     2570214848615
    ],
    [
     5,
     16,
     2274009888756
    ],
    [
     6,
     5,
     10648402175
    ],
    [
     6,
     6,
     22408636035
    ],
    [
     6,
     7,
     130679351543
    ],
    [
     6,
     8,
     196577262803
    ],
    [
     6,
     9,
     254578860398
    ],
    [
     6,
     10,
     -965486730735
    ],
    [
     6,
     11,
     -1228871971694
    ],
    [
     6,
     12,
     -20944602945809
    ],
    [
     6,
     13,
     -2308730192345
    ],
    [
     6,
     14,
     2511050004447
    ],
    [
     6,
     15,
     2855983068082
    ],
    [
     6,
     16,
     1721377312997
    ],
    [
     7,
     4,
     25400786029
    ],
    [
     7,
     5,
     -20337846414
    ],
    [
     7,
     6,
     -20947749002
    ],
    [
     7,
     7,
     26704520299
    ],
    [
     7,
     8,
     55714072084
    ],
    [
     7,
     9,
     -156541651575
    ],
    [
     7,
     10,
     -1480329684056
    ],
    [
     7,
     11,
     -22214026879002
    ],
    [
     7,
     12,
     -3110436756186
    ],
    [
     7,
     13,
     792439268110
    ],
    [
     7,
     14,
     2449299872601
    ],
    [
     7,
     15,
     512632131229
    ],
    [
     7,
     16,
     -214977107294
    ],
    [
     8,
     3,
     21294885448
    ],
    [
     8,
     4,
     -19081736450
    ],
    [
     8,
     5,
     -43603303980
    ],
    [
     8,
     6,
     17465254534
    ],
    [
     8,
     7,
     61300539378
    ],
    [
     8,
     8,
     226348420612
    ],
    [
     8,
     9,
     -1131921941618
    ],
    [
     8,
     10,
     -21646120196132
    ],
    [
     8,
     11,
     -3085136881794
    ],
    [
     8,
     12,
     648956808177
    ],
    [
     8,
     13,
     2158799323123
    ],
    [
     8,
     14,
     950487480420
    ],
    [
     8,
     15,
     183520223705
    ],
    [
     8,
     16,
     626741768435
    ],
    [
     9,
     2,
     -28848586975
    ],
    [
     9,
     3,
     -6782765055
    ],
    [
     9,
     4,
     -88199821385
    ],
    [
     9,
     5,
     -131288085510
    ],
    [
     9,
     6,
     -137114941077
    ],
    [
     9,
     7,
     58124692720
    ],
    [
     9,
     8,
     -843002563521
    ],
    [
     9,
     9,
     -19873002268418
    ],
    [
     9,
     10,
     -3161181858721
    ],
    [
     9,
     11,
     194359415383
    ],
    [
     9,
     12,
     1570691027766
    ],
    [
     9,
     13,
     187939822003
    ],
    [
     9,
     14,
     -92601122144
    ],
    [
     9,
     15,
     85201717599
    ],
    [
     9,
     16,
     -57174600091
    ],
    [
     10,
     1,
     -47771472901
    ],
    [
     10,
     2,
     91316459897
    ],
    [
     10,
     3,
     48640729680
    ],
    [
     10,
     4,
     9548059301
    ],
    [
     10,
     5,
     -13935202145
    ],
    [
     10,
     6,
     90785937286
    ],
    [
     10,
     7,
     -105848420098
    ],
    [
     10,
     8,
     -16812036207987
    ],
    [
     10,
     9,
     -2668987898965
    ],
    [
     10,
     10,
     99920184459
    ],
    [
     10,
     11,
     1353732432498
    ],
    [
     10,
     12,
     233719523015
    ],
    [
     10,
     13,
     -113776789232
    ],
    [
     10,
     14,
     181760587584
    ],
    [
     10,
     15,
     17870043196
    ],
    [
     10,
     16,
     70836545420
    ],
    [
     11,
     0,
     15653713386
    ],
    [
     11,
     1,
     -24763216452
    ],
    [
     11,
     2,
     60647365908
    ],
    [
     11,
     3,
     39802826169
    ],
    [
     11,
     4,
     -68170834237
    ],
    [
     11,
     5,
     -14979846536
    ],
    [
     11,
     6,
     399968407857
    ],
    [
     11,
     7,
     -13400839885833
    ],
    [
     11,
     8,
     -2198349705351
    ],
    [
     11,
     9,
     -88933342880
    ],
    [
     11,
     10,
     930809977711
    ],
    [
     11,
     11,
     86815824880
    ],
    [
     11,
     12,
     -123283332764
    ],
    [
     11,
     13,
     10461471715
    ],
    [
     11,
     14,
     11884293499
    ],
    [
     11,
     15,
     -803307117
    ],
    [
     11,
     16,
     -13606134731
    ],
    [
     12,
     0,
     -606704172705
    ],
    [
     12,
     1,
     136840125247
    ],
    [
     12,
     2,
     71547214902
    ],
    [
     12,
     3,
     -2601865030
    ],
    [
     12,
     4,
     -26381838459
    ],
    [
     12,
     5,
     883778028797
    ],
    [
     12,
     6,
     -9754800928656
    ],
    [
     12,
     7,
     -1580378999015
    ],
    [
     12,
     8,
     -89735187070
    ],
    [
     12,
     9,
     622109979789
    ],
    [
     12,
     10,
     47863890011
    ],
    [
     12,
     11,
     -74448096371
    ],
    [
     12,
     12,
     33092343867
    ],
    [
     12,
     13,
     7899333333
    ],
    [
     12,
     14,
     34805980057
    ],
    [
     12,
     15,
     7453163111
    ],
    [
     13,
     0,
     -188792977064
    ],
    [
     13,
     1,
     64167731795
    ],
    [
     13,
     2,
     158139267309
    ],
    [
     13,
     3,
     41510783914
    ],
    [
     13,
     4,
     1109289817060
    ],
    [
     13,
     5,
     -6393487682822
    ],
    [
     13,
     6,
     -1058486554630
    ],
    [
     13,
     7,
     -114603987451
    ],
    [
     13,
     8,
     359719086215
    ],
    [
     13,
     9,
     14961638180
    ],
    [
     13,
     10,
     -61182348831
    ],
    [
     13,
     11,
     17714833824
    ],
    [
     13,
     12,
     11758579806
    ],
    [
     13,
     13,
     3228389016
    ],
    [
     13,
     14,
     -2120692928
    ],
    [
     14,
     0,
     -282858391405
    ],
    [
     14,
     1,
     454445549581
    ],
    [
     14,
     2,
     183921983271
    ],
    [
     14,
     3,
     1080302117101
    ],
    [
     14,
     4,
     -3453780041355
    ],
    [
     14,
     5,
     -570407614526
    ],
    [
     14,
     6,
     -75710286632
    ],
    [
     14,
     7,
     160336049614
    ],
    [
     14,
     8,
     -1020693488
    ],
    [
     14,
     9,
     -46042318628
    ],
    [
     14,
     10,
     5431992981
    ],
    [
     14,
     11,
     11736223403
    ],
    [
     14,
     12,
     9075528313
    ],
    [
     14,
     13,
     -7097985302
    ],
    [
     15,
     0,
     809298115754
    ],
    [
     15,
     1,
     295370579841
    ],
    [
     15,
     2,
     768639848959
    ],
    [
     15,
     3,
     -1271807235735
    ],
    [
     15,
     4,
     -235237082522
    ],
    [
     15,
     5,
     -27741453162
    ],
    [
     15,
     6,
     68615477263
    ],
    [
     15,
     7,
     1014078942
    ],
    [
     15,
     8,
     -19911490416
    ],
    [
     15,
     9,
     -5354679470
    ],
    [
     15,
     10,
     843360868
    ],
    [
     15,
     11,
     7060190495
    ],
    [
     15,
     12,
     -1372174676
    ]
   ]
  },
  {
   "t": 12,
   "l": 55921969323,
   "a": [
    [
     0,
     12,
     3794488663685
    ],
    [
     0,
     13,
     -18957663717381
    ],
    [
     0,
     14,
     6467175622720
    ],
    [
     0,
     15,
     38473173262498
    ],
    [
     0,
     16,
     82539031066170
    ],
    [
     1,
     11,
     1145800127089
    ],
    [
     1,
     12,
     -3351418496262
    ],
    [
     1,
     13,
     382010337815
    ],
    [
     1,
     14,
     4078329691227
    ],
    [
     1,
     15,
     26100118150730
    ],
    [
     1,
     16,
     -12808306561433
    ],
    [
     2,
     10,
     415986967164
    ],
    [
     2,
     11,
     -1412050334778
    ],
    [
     2,
     12,
     774607705739
    ],
    [
     2,
     13,
     2166428050617
    ],
    [
     2,
     14,
     1939299344706
    ],
    [
     2,
     15,
     -7559437064836
    ],
    [
     2,
     16,
     10072078266946
    ],
    [
     3,
     9,
     96561688729
    ],
    [
     3,
     10,
     -525943877625
    ],
    [
     3,
     11,
     759188635088
    ],
    [
     3,
     12,
     122696500966
    ],
    [
     3,
     13,
     1504878919847
    ],
    [
     3,
     14,
     -9664842810802
    ],
    [
     3,
     15,
     4313882469950
    ],
    [
     3,
     16,
     9456345002912
    ],
    [
     4,
     8,
     -41162466661
    ],
    [
     4,
     9,
     1667463513
    ],
    [
     4,
     10,
     430162224418
    ],
    [
     4,
     11,
     333978395486
    ],
    [
     4,
     12,
     1470332010340
    ],
    [
     4,
     13,
     -4880478436672
    ],
    [
     4,
     14,
     -3487075165384
    ],
    [
     4,
     15,
     4864078869125
    ],
    [
     4,
     16,
     5750493947810
    ],
    [
     5,
     7,
     -37209041580
    ],
    [
     5,
     8,
     127944130769
    ],
    [
     5,
     9,
     141249901781
    ],
    [
     5,
     10,
     268098098431
    ],
    [
     5,
     11,
     1183916846331
    ],
    [
     5,
     12,
     -2325698631536
    ],
    [
     5,
     13,
     -5340363939301
    ],
    [
     5,
     14,
     1401744153663
    ],
    [
     5,
     15,
     4858885037735
    ],
    [
     5,
     16,
     271456241430
    ],
    [
     6,
     6,
     -13401487291
    ],
    [
     6,
     7,
     72989180795
    ],
    [
     6,
     8,
     29068556319
    ],
    [
     6,
     9,
     252513437617
    ],
    [
     6,
     10,
     716132819235
    ],
    [
     6,
     11,
     -871709080466
    ],
    [
     6,
     12,
     -6526040568070
    ],
    [
     6,
     13,
     238142384695
    ],
    [
     6,
     14,
     3247344126291
    ],
    [
     6,
     15,
     10244143175
    ],
    [
     6,
     16,
     286285431143
    ],
    [
     7,
     5,
     12465041152
    ],
    [
     7,
     6,
     -5774637390
    ],
    [
     7,
     7,
     15217487726
    ],
    [
     7,
     8,
     138707492207
    ],
    [
     7,
     9,
     319169072446
    ],
    [
     7,
     10,
     -13979554919
    ],
    [
     7,
     11,
     -6859336446510
    ],
    [
     7,
     12,
     -532636306990
    ],
    [
     7,
     13,
     2894832957631
    ],
    [
     7,
     14,
     -690904536782
    ],
    [
     7,
     15,
     580311594791
    ],
    [
     7,
     16,
     298760085023
    ],
    [
     8,
     4,
     16414210992
    ],
    [
     8,
     5,
     -39240837631
    ],
    [
     8,
     6,
     -12240063987
    ],
    [
     8,
     7,
     -5523749816
    ],
    [
     8,
     8,
     38008022343
    ],
    [
     8,
     9,
     310971251916
    ],
    [
     8,
     10,
     -6572048472288
    ],
    [
     8,
     11,
     -965246033487
    ],
    [
     8,
     12,
     2295877271856
    ],
    [
     8,
     13,
     -809140548169
    ],
    [
     8,
     14,
     151087959686
    ],
    [
     8,
     15,
     18975869171
    ],
    [
     8,
     16,
     -301374558857
    ],
    [
     9,
     3,
     3419005618
    ],
    [
     9,
     4,
     -29695751544
    ],
    [
     9,
     5,
     -14009636152
    ],
    [
     9,
     6,
     -43238947305
    ],
    [
     9,
     7,
     -49305835048
    ],
    [
     9,
     8,
     385414752508
    ],
    [
     9,
     9,
     -5838122560311
    ],
    [
     9,
     10,
     -1077938133488
    ],
    [
     9,
     11,
     1878477961505
    ],
    [
     9,
     12,
     -657963460132
    ],
    [
     9,
     13,
     358987663809
    ],
    [
     9,
     14,
     107744320049
    ],
    [
     9,
     15,
     148770544119
    ],
    [
     9,
     16,
     237358820822
    ],
    [
     10,
     2,
     -31943712829
    ],
    [
     10,
     3,
     8301138078
    ],
    [
     10,
     4,
     -49399352143
    ],
    [
     10,
     5,
     -103917391037
    ],
    [
     10,
     6,
     -155871345599
    ],
    [
     10,
     7,
     121454423873
    ],
    [
     10,
     8,
     -4955954003368
    ],
    [
     10,
     9,
     -1117922618557
    ],
    [
     10,
     10,
     1340434806892
    ],
    [
     10,
     11,
     -630238406909
    ],
    [
     10,
     12,
     232479627532
    ],
    [
     10,
     13,
     -4486775863
    ],
    [
     10,
     14,
     -77650718718
    ],
    [
     10,
     15,
     54413319917
    ],
    [
     10,
     16,
     -58482620559
    ],
    [
     11,
     1,
     -19831059551
    ],
    [
     11,
     2,
     84109519769
    ],
    [
     11,
     3,
     1149342210
    ],
    [
     11,
     4,
     -23382233863
    ],
    [
     11,
     5,
     -61402252570
    ],
    [
     11,
     6,
     -22789260075
    ],
    [
     11,
     7,
     -3773905653580
    ],
    [
     11,
     8,
     -846228504119
    ],
    [
     11,
     9,
     1047345430915
    ],
    [
     11,
     10,
     -460676543405
    ],
    [
     11,
     11,
     257342932130
    ],
    [
     11,
     12,
     89006719419
    ],
    [
     11,
     13,
     62583852051
    ],
    [
     11,
     14,
     98625964096
    ],
    [
     11,
     15,
     54470089044
    ],
    [
     11,
     16,
     57432649455
    ],
    [
     12,
     0,
     163073877116
    ],
    [
     12,
     1,
     24551276566
    ],
    [
     12,
     2,
     53304779618
    ],
    [
     12,
     3,
     55427865685
    ],
    [
     12,
     4,
     -37698897191
    ],
    [
     12,
     5,
     -282161522159
    ],
    [
     12,
     6,
     -2726734035673
    ],
    [
     12,
     7,
     -675197054634
    ],
    [
     12,
     8,
     668268146926
    ],
    [
     12,
     9,
     -380738226241
    ],
    [
     12,
     10,
     128848546122
    ],
    [
     12,
     11,
     8761310281
    ],
    [
     12,
     12,
     19292029765
    ],
    [
     12,
     13,
     36562597314
    ],
    [
     12,
     14,
     -23975420456
    ],
    [
     12,
     15,
     9379133512
    ],
    [
     12,
     16,
     3709758220
    ],
    [
     13,
     0,
     -446840000312
    ],
    [
     13,
     1,
     163380869419
    ],
    [
     13,
     2,
     136872421789
    ],
    [
     13,
     3,
     101776004229
    ],
    [
     13,
     4,
     -407166379790
    ],
    [
     13,
     5,
     -1659496996486
    ],
    [
     13,
     6,
     -413413390834
    ],
    [
     13,
     7,
     451162885863
    ],
    [
     13,
     8,
     -239991498476
    ],
    [
     13,
     9,
     88469722884
    ],
    [
     13,
     10,
     22533452494
    ],
    [
     13,
     11,
     31543864493
    ],
    [
     13,
     12,
     58951266619
    ],
    [
     13,
     13,
     14215086860
    ],
    [
     13,
     14,
     17074223743
    ],
    [
     13,
     15,
     7629611125
    ],
    [
     14,
     0,
     257699650418
    ],
    [
     14,
     1,
     175219357566
    ],
    [
     14,
     2,
     188402187638
    ],
    [
     14,
     3,
     -462098968272
    ],
    [
     14,
     4,
     -864831207764
    ],
    [
     14,
     5,
     -255823590328
    ],
    [
     14,
     6,
     208064960200
    ],
    [
     14,
     7,
     -148662858892
    ],
    [
     14,
     8,
     21317847626
    ],
    [
     14,
     9,
     246972917
    ],
    [
     14,
     10,
     8801519091
    ],
    [
     14,
     11,
     17279905132
    ],
    [
     14,
     12,
     -625325486
    ],
    [
     14,
     13,
     7395491783
    ],
    [
     14,
     14,
     -1365668845
    ],
    [
     15,
     0,
     336205877341
    ],
    [
     15,
     1,
     176758838761
    ],
    [
     15,
     2,
     -317143613975
    ],
    [
     15,
     3,
     -276428891367
    ],
    [
     15,
     4,
     -89163662936
    ],
    [
     15,
     5,
     82715692701
    ],
    [
     15,
     6,
     -78234721398
    ],
    [
     15,
     7,
     -8181765723
    ],
    [
     15,
     8,
     -9916500037
    ],
    [
     15,
     9,
     613805911
    ],
    [
     15,
     10,
     12990990315
    ],
    [
     15,
     11,
     -6162779349
    ],
    [
     15,
     12,
     4985175014
    ],
    [
     15,
     13,
     -62953746
    ]
   ]
  },
  {
   "t": 12,
   "l": 136566124631,
   "a": [
    [
     0,
     12,
     4499843050765
    ],
    [
     0,
     13,
     -10972438422787
    ],
    [
     0,
     14,
     -5892137903312
    ],
    [
     0,
     15,
     -677980617752
    ],
    [
     0,
     16,
     35680691725207
    ],
    [
     1,
     11,
     1710849454909
    ],
    [
     1,
     12,
     -4565239603506
    ],
    [
     1,
     13,
     -2123441877436
    ],
    [
     1,
     14,
     2170749082664
    ],
    [
     1,
     15,
     13326846785674
    ],
    [
     1,
     16,
     7687263066111
    ],
    [
     2,
     10,
     584557978646
    ],
    [
     2,
     11,
     -1585395402758
    ],
    [
     2,
     12,
     -999776635639
    ],
    [
     2,
     13,
     3290543704574
    ],
    [
     2,
     14,
     9053158315119
    ],
    [
     2,
     15,
     -2039671074157
    ],
    [
     2,
     16,
     377451796028
    ],
    [
     3,
     9,
     89296997698
    ],
    [
     3,
     10,
     -423502934196
    ],
    [
     3,
     11,
     112099962038
    ],
    [
     3,
     12,
     1752663256921
    ],
    [
     3,
     13,
     5303101303499
    ],
    [
     3,
     14,
     -1828531511491
    ],
    [
     3,
     15,
     -380148798763
    ],
    [
     3,
     16,
     2804020706448
    ],
    [
     4,
     8,
     -64453290987
    ],
    [
     4,
     9,
     47135591918
    ],
    [
     4,
     10,
     317769227341
    ],
    [
     4,
     11,
     682127464513
    ],
    [
     4,
     12,
     2823839468578
    ],
    [
     4,
     13,
     -959516280361
    ],
    [
     4,
     14,
     -340068205825
    ],
    [
     4,
     15,
     1192220667545
    ],
    [
     4,
     16,
     1801464602537
    ],
    [
     5,
     7,
     -70787265825
    ],
    [
     5,
     8,
     148861556694
    ],
    [
     5,
     9,
     249451442164
    ],
    [
     5,
     10,
     402244751543
    ],
    [
     5,
     11,
     1381858232722
    ],
    [
     5,
     12,
     -442373964934
    ],
    [
     5,
     13,
     -273641375544
    ],
    [
     5,
     14,
     225695001202
    ],
    [
     5,
     15,
     2599537454801
    ],
    [
     5,
     16,
     254536209681
    ],
    [
     6,
     6,
     -17514062676
    ],
    [
     6,
     7,
     80335001362
    ],
    [
     6,
     8,
     157631958848
    ],
    [
     6,
     9,
     224382676965
    ],
    [
     6,
     10,
     568135958953
    ],
    [
     6,
     11,
     -204224733575
    ],
    [
     6,
     12,
     13480686703
    ],
    [
     6,
     13,
     -286448606116
    ],
    [
     6,
     14,
     2323355556204
    ],
    [
     6,
     15,
     292939592181
    ],
    [
     6,
     16,
     94267351049
    ],
    [
     7,
     5,
     22240239581
    ],
    [
     7,
     6,
     -2703933717
    ],
    [
     7,
     7,
     56338435048
    ],
    [
     7,
     8,
     77659189055
    ],
    [
     7,
     9,
     133555596122
    ],
    [
     7,
     10,
     -60278348627
    ],
    [
     7,
     11,
     165905937178
    ],
    [
     7,
     12,
     -560354056895
    ],
    [
     7,
     13,
     2148817446648
    ],
    [
     7,
     14,
     62105615356
    ],
    [
     7,
     15,
     238870950944
    ],
    [
     7,
     16,
     97457697331
    ],
    [
     8,
     4,
     29055978401
    ],
    [
     8,
     5,
     -50138403182
    ],
    [
     8,
     6,
     -36976609493
    ],
    [
     8,
     7,
     -110633863
    ],
    [
     8,
     8,
     -46414551925
    ],
    [
     8,
     9,
     37750381398
    ],
    [
     8,
     10,
     256890726997
    ],
    [
     8,
     11,
     -691497000683
    ],
    [
     8,
     12,
     1885021152443
    ],
    [
     8,
     13,
     -64135963602
    ],
    [
     8,
     14,
     192100602025
    ],
    [
     8,
     15,
     226357397562
    ],
    [
     8,
     16,
     20793388168
    ],
    [
     9,
     3,
     376906240
    ],
    [
     9,
     4,
     -38219640274
    ],
    [
     9,
     5,
     -78626975360
    ],
    [
     9,
     6,
     -44742361687
    ],
    [
     9,
     7,
     -89434379787
    ],
    [
     9,
     8,
     77340132994
    ],
    [
     9,
     9,
     352369056387
    ],
    [
     9,
     10,
     -728815616087
    ],
    [
     9,
     11,
     1524848608333
    ],
    [
     9,
     12,
     -85698745218
    ],
    [
     9,
     13,
     106204612773
    ],
    [
     9,
     14,
     144541304522
    ],
    [
     9,
     15,
     16316128269
    ],
    [
     9,
     16,
     -21082059603
    ],
    [
     10,
     2,
     -44486501993
    ],
    [
     10,
     3,
     13820405697
    ],
    [
     10,
     4,
     -53040708353
    ],
    [
     10,
     5,
     -73599057004
    ],
    [
     10,
     6,
     -68000731556
    ],
    [
     10,
     7,
     43255148898
    ],
    [
     10,
     8,
     374068788499
    ],
    [
     10,
     9,
     -686935709420
    ],
    [
     10,
     10,
     1146852154879
    ],
    [
     10,
     11,
     -109142606300
    ],
    [
     10,
     12,
     94480406704
    ],
    [
     10,
     13,
     102548268265
    ],
    [
     10,
     14,
     6064909787
    ],
    [
     10,
     15,
     -12752045299
    ],
    [
     10,
     16,
     -26024249626
    ],
    [
     11,
     1,
     -29392174112
    ],
    [
     11,
     2,
     93021237217
    ],
    [
     11,
     3,
     38977659746
    ],
    [
     11,
     4,
     -28427942374
    ],
    [
     11,
     5,
     10714650060
    ],
    [
     11,
     6,
     29218036016
    ],
    [
     11,
     7,
     417424116082
    ],
    [
     11,
     8,
     -517284475995
    ],
    [
     11,
     9,
     828471884814
    ],
    [
     11,
     10,
     -82819271840
    ],
    [
     11,
     11,
     94230052230
    ],
    [
     11,
     12,
     104913460081
    ],
    [
     11,
     13,
     -1747372073
    ],
    [
     11,
     14,
     12435441724
    ],
    [
     11,
     15,
     15437557285
    ],
    [
     11,
     16,
     3409185690
    ],
    [
     12,
     0,
     178962617163
    ],
    [
     12,
     1,
     24482521892
    ],
    [
     12,
     2,
     99770130091
    ],
    [
     12,
     3,
     5383122008
    ],
    [
     12,
     4,
     -2949989474
    ],
    [
     12,
     5,
     -82467290880
    ],
    [
     12,
     6,
     302277176051
    ],
    [
     12,
     7,
     -432775251280
    ],
    [
     12,
     8,
     494722271352
    ],
    [
     12,
     9,
     -116053101959
    ],
    [
     12,
     10,
     27973460164
    ],
    [
     12,
     11,
     45579022849
    ],
    [
     12,
     12,
     -43680980329
    ],
    [
     12,
     13,
     -43567570570
    ],
    [
     12,
     14,
     -22550749138
    ],
    [
     12,
     15,
     -18739222008
    ],
    [
     12,
     16,
     -22245665296
    ],
    [
     13,
     0,
     -366887156376
    ],
    [
     13,
     1,
     180992395917
    ],
    [
     13,
     2,
     134464327798
    ],
    [
     13,
     3,
     7284492372
    ],
    [
     13,
     4,
     -86576592774
    ],
    [
     13,
     5,
     279561786397
    ],
    [
     13,
     6,
     -232417605423
    ],
    [
     13,
     7,
     305484175605
    ],
    [
     13,
     8,
     -58105780662
    ],
    [
     13,
     9,
     29059421849
    ],
    [
     13,
     10,
     60188862581
    ],
    [
     13,
     11,
     6066530135
    ],
    [
     13,
     12,
     -3923588904
    ],
    [
     13,
     13,
     5534121088
    ],
    [
     13,
     14,
     10538775190
    ],
    [
     13,
     15,
     6162918323
    ],
    [
     14,
     0,
     22849930496
    ],
    [
     14,
     1,
     296401909421
    ],
    [
     14,
     2,
     -90122326461
    ],
    [
     14,
     3,
     -173651626204
    ],
    [
     14,
     4,
     125209347812
    ],
    [
     14,
     5,
     -178636943080
    ],
    [
     14,
     6,
     106484603176
    ],
    [
     14,
     7,
     -65451074879
    ],
    [
     14,
     8,
     -13805838140
    ],
    [
     14,
     9,
     8349834576
    ],
    [
     14,
     10,
     -16842841713
    ],
    [
     14,
     11,
     -14829386992
    ],
    [
     14,
     12,
     -13313439048
    ],
    [
     14,
     13,
     -9669110203
    ],
    [
     14,
     14,
     -2430326759
    ],
    [
     15,
     0,
     759125130255
    ],
    [
     15,
     1,
     -116581722787
    ],
    [
     15,
     2,
     -85527734773
    ],
    [
     15,
     3,
     55389060941
    ],
    [
     15,
     4,
     -53621031121
    ],
    [
     15,
     5,
     18895734865
    ],
    [
     15,
     6,
     -33326175550
    ],
    [
     15,
     7,
     -14595714291
    ],
    [
     15,
     8,
     5632032833
    ],
    [
     15,
     9,
     -5702245581
    ],
    [
     15,
     10,
     -5618337525
    ],
    [
     15,
     11,
     -2202103165
    ],
    [
     15,
     12,
     -4528635844
    ],
    [
     15,
     13,
     -4249732855
    ]
   ]
  },
  {
   "t": 13,
   "l": 15185762894,
   "a": [
    [
     0,
     13,
     1050715697294
    ],
    [
     0,
     14,
     -346171604538
    ],
    [
     0,
     15,
     -592762537241
    ],
    [
     0,
     16,
     -15971956542799
    ],
    [
     1,
     12,
     786902819579
    ],
    [
     1,
     13,
     -2173168247868
    ],
    [
     1,
     14,
     290424646547
    ],
    [
     1,
     15,
     -583567298051
    ],
    [
     1,
     16,
     2124040599607
    ],
    [
     2,
     11,
     348197785075
    ],
    [
     2,
     12,
     -1071333311371
    ],
    [
     2,
     13,
     -191947512139
    ],
    [
     2,
     14,
     297186920022
    ],
    [
     2,
     15,
     8306972851887
    ],
    [
     2,
     16,
     -2108893532889
    ],
    [
     3,
     10,
     116948777397
    ],
    [
     3,
     11,
     -422774950195
    ],
    [
     3,
     12,
     -33930293483
    ],
    [
     3,
     13,
     344025494805
    ],
    [
     3,
     14,
     5466995303489
    ],
    [
     3,
     15,
     240740490530
    ],
    [
     3,
     16,
     -1065754279972
    ],
    [
     4,
     9,
     23347385357
    ],
    [
     4,
     10,
     -134726224476
    ],
    [
     4,
     11,
     49813629378
    ],
    [
     4,
     12,
     86788984851
    ],
    [
     4,
     13,
     3021183705320
    ],
    [
     4,
     14,
     -527382228218
    ],
    [
     4,
     15,
     172964493552
    ],
    [
     4,
     16,
     -51000209816
    ],
    [
     5,
     8,
     -10719383966
    ],
    [
     5,
     9,
     -18382937724
    ],
    [
     5,
     10,
     11138597854
    ],
    [
     5,
     11,
     95602961413
    ],
    [
     5,
     12,
     1466850860243
    ],
    [
     5,
     13,
     -902397613569
    ],
    [
     5,
     14,
     102506904265
    ],
    [
     5,
     15,
     160907327362
    ],
    [
     5,
     16,
     115195986917
    ],
    [
     6,
     7,
     -11310836164
    ],
    [
     6,
     8,
     17394857612
    ],
    [
     6,
     9,
     8338640892
    ],
    [
     6,
     10,
     100334595271
    ],
    [
     6,
     11,
     590482365047
    ],
    [
     6,
     12,
     -1174008736356
    ],
    [
     6,
     13,
     -12614197615
    ],
    [
     6,
     14,
     18422072050
    ],
    [
     6,
     15,
     665915051189
    ],
    [
     6,
     16,
     -29337290299
    ],
    [
     7,
     6,
     -728238073
    ],
    [
     7,
     7,
     11972497132
    ],
    [
     7,
     8,
     2784337757
    ],
    [
     7,
     9,
     56634478267
    ],
    [
     7,
     10,
     130975208201
    ],
    [
     7,
     11,
     -1233258774334
    ],
    [
     7,
     12,
     -35504006145
    ],
    [
     7,
     13,
     -126760874
    ],
    [
     7,
     14,
     659599555034
    ],
    [
     7,
     15,
     43178700792
    ],
    [
     7,
     16,
     -99690719988
    ],
    [
     8,
     5,
     5362908990
    ],
    [
     8,
     6,
     -2963372833
    ],
    [
     8,
     7,
     -457618275
    ],
    [
     8,
     8,
     16435056949
    ],
    [
     8,
     9,
     -85258494750
    ],
    [
     8,
     10,
     -1158227669988
    ],
    [
     8,
     11,
     -71846550920
    ],
    [
     8,
     12,
     -66282707059
    ],
    [
     8,
     13,
     642259152871
    ],
    [
     8,
     14,
     -63820783600
    ],
    [
     8,
     15,
     -36217138537
    ],
    [
     8,
     16,
     -43514670902
    ],
    [
     9,
     4,
     3748077093
    ],
    [
     9,
     5,
     -6826201840
    ],
    [
     9,
     6,
     -409592828
    ],
    [
     9,
     7,
     -6484223651
    ],
    [
     9,
     8,
     -131964106770
    ],
    [
     9,
     9,
     -1008797648130
    ],
    [
     9,
     10,
     -60986072674
    ],
    [
     9,
     11,
     -62208353434
    ],
    [
     9,
     12,
     581672332450
    ],
    [
     9,
     13,
     -51114800612
    ],
    [
     9,
     14,
     -38637582662
    ],
    [
     9,
     15,
     79274833735
    ],
    [
     9,
     16,
     47926643264
    ],
    [
     10,
     3,
     -5811770705
    ],
    [
     10,
     4,
     386978607
    ],
    [
     10,
     5,
     -4037195799
    ],
    [
     10,
     6,
     -26467841241
    ],
    [
     10,
     7,
     -99143032719
    ],
    [
     10,
     8,
     -828731543310
    ],
    [
     10,
     9,
     -60010787750
    ],
    [
     10,
     10,
     -89499574462
    ],
    [
     10,
     11,
     456248304212
    ],
    [
     10,
     12,
     -94373333905
    ],
    [
     10,
     13,
     -86147773787
    ],
    [
     10,
     14,
     -24743381414
    ],
    [
     10,
     15,
     -8530673428
    ],
    [
     10,
     16,
     -46307954464
    ],
    [
     11,
     2,
     -9761484310
    ],
    [
     11,
     3,
     14484391349
    ],
    [
     11,
     4,
     -388851195
    ],
    [
     11,
     5,
     -17266101349
    ],
    [
     11,
     6,
     1972588016
    ],
    [
     11,
     7,
     -617819238741
    ],
    [
     11,
     8,
     -28380194880
    ],
    [
     11,
     9,
     -63091771464
    ],
    [
     11,
     10,
     361405479277
    ],
    [
     11,
     11,
     -67393581611
    ],
    [
     11,
     12,
     -50699309937
    ],
    [
     11,
     13,
     8045107611
    ],
    [
     11,
     14,
     10304562323
    ],
    [
     11,
     15,
     10237709552
    ],
    [
     11,
     16,
     4676556396
    ],
    [
     12,
     1,
     10420780613
    ],
    [
     12,
     2,
     10716445292
    ],
    [
     12,
     3,
     1008680102
    ],
    [
     12,
     4,
     201551896
    ],
    [
     12,
     5,
     92495300227
    ],
    [
     12,
     6,
     -438208951398
    ],
    [
     12,
     7,
     -17070427044
    ],
    [
     12,
     8,
     -61170422776
    ],
    [
     12,
     9,
     244736603344
    ],
    [
     12,
     10,
     -54265326908
    ],
    [
     12,
     11,
     -43095206040
    ],
    [
     12,
     12,
     4147593951
    ],
    [
     12,
     13,
     -11555386643
    ],
    [
     12,
     14,
     -12931634266
    ],
    [
     12,
     15,
     736230763
    ],
    [
     12,
     16,
     -4001785295
    ],
    [
     13,
     0,
     91099908890
    ],
    [
     13,
     1,
     -49537964065
    ],
    [
     13,
     2,
     3889346505
    ],
    [
     13,
     3,
     22963463352
    ],
    [
     13,
     4,
     148077955263
    ],
    [
     13,
     5,
     -285806638150
    ],
    [
     13,
     6,
     -18056845569
    ],
    [
     13,
     7,
     -43097289289
    ],
    [
     13,
     8,
     146945164925
    ],
    [
     13,
     9,
     -38563342672
    ],
    [
     13,
     10,
     -33304445950
    ],
    [
     13,
     11,
     -2526777350
    ],
    [
     13,
     12,
     -5677891254
    ],
    [
     13,
     13,
     -15383913657
    ],
    [
     13,
     14,
     -10462700614
    ],
    [
     13,
     15,
     -6470145288
    ],
    [
     13,
     16,
     -3821740373
    ],
    [
     14,
     0,
     -232976106797
    ],
    [
     14,
     1,
     12309589992
    ],
    [
     14,
     2,
     31579484200
    ],
    [
     14,
     3,
     139099358255
    ],
    [
     14,
     4,
     -156906445823
    ],
    [
     14,
     5,
     -2445707259
    ],
    [
     14,
     6,
     -23364048186
    ],
    [
     14,
     7,
     79406141993
    ],
    [
     14,
     8,
     -17504814289
    ],
    [
     14,
     9,
     -17910575190
    ],
    [
     14,
     10,
     3582982890
    ],
    [
     14,
     11,
     158850644
    ],
    [
     14,
     12,
     -1612228726
    ],
    [
     14,
     13,
     -1128195951
    ],
    [
     14,
     14,
     1987342119
    ],
    [
     14,
     15,
     5352205717
    ],
    [
     15,
     0,
     3903757971
    ],
    [
     15,
     1,
     2965100656
    ],
    [
     15,
     2,
     54281147732
    ],
    [
     15,
     3,
     -93081275232
    ],
    [
     15,
     4,
     -22326881657
    ],
    [
     15,
     5,
     -22607141540
    ],
    [
     15,
     6,
     21238055718
    ],
    [
     15,
     7,
     -17177108204
    ],
    [
     15,
     8,
     -17926583104
    ],
    [
     15,
     9,
     -9714137294
    ],
    [
     15,
     10,
     -7746406957
    ],
    [
     15,
     11,
     -7078097486
    ],
    [
     15,
     12,
     -5858294709
    ],
    [
     15,
     13,
     -5996134372
    ],
    [
     15,
     14,
     -3879231440
    ]
   ]
  },
  {
   "t": 13,
   "l": 669504010,
   "a": [
    [
     0,
     13,
     47201668729
    ],
    [
     0,
     14,
     -42379933855
    ],
    [
     0,
     15,
     2106224303
    ],
    [
     0,
     16,
     -629523493548
    ],
    [
     1,
     12,
     31796916724
    ],
    [
     1,
     13,
     -88865284718
    ],
    [
     1,
     14,
     18937406142
    ],
    [
     1,
     15,
     -40512349398
    ],
    [
     1,
     16,
     122730881499
    ],
    [
     2,
     11,
     14002553801
    ],
    [
     2,
     12,
     -43198749872
    ],
    [
     2,
     13,
     -1324741590
    ],
    [
     2,
     14,
     -138532085
    ],
    [
     2,
     15,
     311779458186
    ],
    [
     2,
     16,
     -71865900252
    ],
    [
     3,
     10,
     4635308002
    ],
    [
     3,
     11,
     -17082959554
    ],
    [
     3,
     12,
     2682391252
    ],
    [
     3,
     13,
     5478648592
    ],
    [
     3,
     14,
     202618965785
    ],
    [
     3,
     15,
     38727405907
    ],
    [
     3,
     16,
     -48688493988
    ],
    [
     4,
     9,
     822783684
    ],
    [
     4,
     10,
     -5226725661
    ],
    [
     4,
     11,
     4040985190
    ],
    [
     4,
     12,
     -1436043298
    ],
    [
     4,
     13,
     111743048635
    ],
    [
     4,
     14,
     29604160954
    ],
    [
     4,
     15,
     -10096971241
    ],
    [
     4,
     16,
     -4344474325
    ],
    [
     5,
     8,
     -510529237
    ],
    [
     5,
     9,
     -443088129
    ],
    [
     5,
     10,
     1348193445
    ],
    [
     5,
     11,
     951734029
    ],
    [
     5,
     12,
     54088800539
    ],
    [
     5,
     13,
     25493533931
    ],
    [
     5,
     14,
     -14231276136
    ],
    [
     5,
     15,
     -2224745423
    ],
    [
     5,
     16,
     7271706409
    ],
    [
     6,
     7,
     -484605146
    ],
    [
     6,
     8,
     876769296
    ],
    [
     6,
     9,
     589289179
    ],
    [
     6,
     10,
     2595039637
    ],
    [
     6,
     11,
     21625855168
    ],
    [
     6,
     12,
     18456588530
    ],
    [
     6,
     13,
     -18362435364
    ],
    [
     6,
     14,
     -8390333282
    ],
    [
     6,
     15,
     26138873788
    ],
    [
     6,
     16,
     362731146
    ],
    [
     7,
     6,
     -25356900
    ],
    [
     7,
     7,
     525413469
    ],
    [
     7,
     8,
     163508345
    ],
    [
     7,
     9,
     1821597937
    ],
    [
     7,
     10,
     4496418555
    ],
    [
     7,
     11,
     14339747893
    ],
    [
     7,
     12,
     -18106539407
    ],
    [
     7,
     13,
     -8877548993
    ],
    [
     7,
     14,
     25915585454
    ],
    [
     7,
     15,
     3164152073
    ],
    [
     7,
     16,
     -2719471328
    ],
    [
     8,
     5,
     238021758
    ],
    [
     8,
     6,
     -160504533
    ],
    [
     8,
     7,
     -30345394
    ],
    [
     8,
     8,
     682447726
    ],
    [
     8,
     9,
     -3510612770
    ],
    [
     8,
     10,
     11968654046
    ],
    [
     8,
     11,
     -17530696381
    ],
    [
     8,
     12,
     -10415874562
    ],
    [
     8,
     13,
     25127049416
    ],
    [
     8,
     14,
     -466324461
    ],
    [
     8,
     15,
     -475998152
    ],
    [
     8,
     16,
     -1394851623
    ],
    [
     9,
     4,
     171272010
    ],
    [
     9,
     5,
     -348762700
    ],
    [
     9,
     6,
     -74375710
    ],
    [
     9,
     7,
     -97937716
    ],
    [
     9,
     8,
     -5170329768
    ],
    [
     9,
     9,
     10114378904
    ],
    [
     9,
     10,
     -14738503099
    ],
    [
     9,
     11,
     -9191143482
    ],
    [
     9,
     12,
     22722533302
    ],
    [
     9,
     13,
     -122461405
    ],
    [
     9,
     14,
     -603154466
    ],
    [
     9,
     15,
     2847373528
    ],
    [
     9,
     16,
     1683258138
    ],
    [
     10,
     3,
     -226347786
    ],
    [
     10,
     4,
     -30071003
    ],
    [
     10,
     5,
     -222342935
    ],
    [
     10,
     6,
     -848674817
    ],
    [
     10,
     7,
     -3746935613
    ],
    [
     10,
     8,
     8179263230
    ],
    [
     10,
     9,
     -12092310070
    ],
    [
     10,
     10,
     -8855314196
    ],
    [
     10,
     11,
     17898273011
    ],
    [
     10,
     12,
     -1839064779
    ],
    [
     10,
     13,
     -2185291334
    ],
    [
     10,
     14,
     -728747193
    ],
    [
     10,
     15,
     -258824362
    ],
    [
     10,
     16,
     -1535386510
    ],
    [
     11,
     2,
     -431847655
    ],
    [
     11,
     3,
     599183866
    ],
    [
     11,
     4,
     -107087851
    ],
    [
     11,
     5,
     -615752616
    ],
    [
     11,
     6,
     138221191
    ],
    [
     11,
     7,
     6840793573
    ],
    [
     11,
     8,
     -8477887315
    ],
    [
     11,
     9,
     -6535637057
    ],
    [
     11,
     10,
     14136074961
    ],
    [
     11,
     11,
     -1187832056
    ],
    [
     11,
     12,
     -1089603063
    ],
    [
     11,
     13,
     409011359
    ],
    [
     11,
     14,
     310194448
    ],
    [
     11,
     15,
     347602140
    ],
    [
     11,
     16,
     154967385
    ],
    [
     12,
     1,
     352010150
    ],
    [
     12,
     2,
     560414848
    ],
    [
     12,
     3,
     12595098
    ],
    [
     12,
     4,
     16859232
    ],
    [
     12,
     5,
     3742703220
    ],
    [
     12,
     6,
     4799634466
    ],
    [
     12,
     7,
     -5690456933
    ],
    [
     12,
     8,
     -5087809241
    ],
    [
     12,
     9,
     9708224022
    ],
    [
     12,
     10,
     -1003500887
    ],
    [
     12,
     11,
     -939741755
    ],
    [
     12,
     12,
     309409027
    ],
    [
     12,
     13,
     -423960131
    ],
    [
     12,
     14,
     -442405303
    ],
    [
     12,
     15,
     56418759
    ],
    [
     12,
     16,
     -98446176
    ],
    [
     13,
     0,
     3657854839
    ],
    [
     13,
     1,
     -1822660127
    ],
    [
     13,
     2,
     338009207
    ],
    [
     13,
     3,
     843345287
    ],
    [
     13,
     4,
     5928101902
    ],
    [
     13,
     5,
     2531881314
    ],
    [
     13,
     6,
     -3833510315
    ],
    [
     13,
     7,
     -3372707318
    ],
    [
     13,
     8,
     5895186585
    ],
    [
     13,
     9,
     -802228150
    ],
    [
     13,
     10,
     -839809268
    ],
    [
     13,
     11,
     -47958619
    ],
    [
     13,
     12,
     -260736541
    ],
    [
     13,
     13,
     -608450401
    ],
    [
     13,
     14,
     -412928837
    ],
    [
     13,
     15,
     -258323881
    ],
    [
     13,
     16,
     -143733484
    ],
    [
     14,
     0,
     -9401993804
    ],
    [
     14,
     1,
     1208829721
    ],
    [
     14,
     2,
     1170388029
    ],
    [
     14,
     3,
     5697661913
    ],
    [
     14,
     4,
     930776350
    ],
    [
     14,
     5,
     -1645120260
    ],
    [
     14,
     6,
     -1719081401
    ],
    [
     14,
     7,
     3281844322
    ],
    [
     14,
     8,
     -276707265
    ],
    [
     14,
     9,
     -423450110
    ],
    [
     14,
     10,
     201648664
    ],
    [
     14,
     11,
     15135425
    ],
    [
     14,
     12,
     -42602102
    ],
    [
     14,
     13,
     -17390581
    ],
    [
     14,
     14,
     101535408
    ],
    [
     14,
     15,
     204222957
    ],
    [
     15,
     0,
     1872040670
    ],
    [
     15,
     1,
     108694928
    ],
    [
     15,
     2,
     2377191979
    ],
    [
     15,
     3,
     -1249687182
    ],
    [
     15,
     4,
     -1397741568
    ],
    [
     15,
     5,
     -1170117179
    ],
    [
     15,
     6,
     926063614
    ],
    [
     15,
     7,
     -505300066
    ],
    [
     15,
     8,
     -593790581
    ],
    [
     15,
     9,
     -356398059
    ],
    [
     15,
     10,
     -301505189
    ],
    [
     15,
     11,
     -268249952
    ],
    [
     15,
     12,
     -222807884
    ],
    [
     15,
     13,
     -217534352
    ],
    [
     15,
     14,
     -145694219
    ]
   ]
  },
  {
   "t": 14,
   "l": 71911959982,
   "a": [
    [
     0,
     14,
     -3903093002289
    ],
    [
     0,
     15,
     45855461550462
    ],
    [
     0,
     16,
     -38646262348402
    ],
    [
     1,
     13,
     698320247212
    ],
    [
     1,
     14,
     5286161372933
    ],
    [
     1,
     15,
     -25842046460793
    ],
    [
     1,
     16,
     49102427979577
    ],
    [
     2,
     12,
     211154234577
    ],
    [
     2,
     13,
     1820486929561
    ],
    [
     2,
     14,
     -19699456713347
    ],
    [
     2,
     15,
     31494583255315
    ],
    [
     2,
     16,
     49316110379589
    ],
    [
     3,
     11,
     -57564953483
    ],
    [
     3,
     12,
     1022126423396
    ],
    [
     3,
     13,
     -12026443352740
    ],
    [
     3,
     14,
     21866289905176
    ],
    [
     3,
     15,
     30039478645538
    ],
    [
     3,
     16,
     19670720450812
    ],
    [
     4,
     10,
     -28075435788
    ],
    [
     4,
     11,
     261327652532
    ],
    [
     4,
     12,
     -5812348580356
    ],
    [
     4,
     13,
     12868081933046
    ],
    [
     4,
     14,
     12729108281605
    ],
    [
     4,
     15,
     11813009871912
    ],
    [
     4,
     16,
     8234289646494
    ],
    [
     5,
     9,
     -5648075130
    ],
    [
     5,
     10,
     -178789529769
    ],
    [
     5,
     11,
     -2513653810797
    ],
    [
     5,
     12,
     6500615337631
    ],
    [
     5,
     13,
     639618055352
    ],
    [
     5,
     14,
     6766664254132
    ],
    [
     5,
     15,
     6414569126326
    ],
    [
     5,
     16,
     5210214530753
    ],
    [
     6,
     8,
     -8210499815
    ],
    [
     6,
     9,
     -255529075682
    ],
    [
     6,
     10,
     -702133344714
    ],
    [
     6,
     11,
     2849780275124
    ],
    [
     6,
     12,
     -6455439746004
    ],
    [
     6,
     13,
     3757755029017
    ],
    [
     6,
     14,
     4549882470995
    ],
    [
     6,
     15,
     2734426352911
    ],
    [
     6,
     16,
     2644858252432
    ],
    [
     7,
     7,
     -3311975996
    ],
    [
     7,
     8,
     -141813873244
    ],
    [
     7,
     9,
     95403909263
    ],
    [
     7,
     10,
     614480492971
    ],
    [
     7,
     11,
     -10024527994959
    ],
    [
     7,
     12,
     1556226616604
    ],
    [
     7,
     13,
     3399803913446
    ],
    [
     7,
     14,
     2198853348561
    ],
    [
     7,
     15,
     2230085825007
    ],
    [
     7,
     16,
     2182742194185
    ],
    [
     8,
     6,
     2098708779
    ],
    [
     8,
     7,
     -15757664425
    ],
    [
     8,
     8,
     244257506629
    ],
    [
     8,
     9,
     -382291292895
    ],
    [
     8,
     10,
     -11142904405996
    ],
    [
     8,
     11,
     454875304851
    ],
    [
     8,
     12,
     2691053135353
    ],
    [
     8,
     13,
     1444016503152
    ],
    [
     8,
     14,
     1843794060388
    ],
    [
     8,
     15,
     1440764374053
    ],
    [
     8,
     16,
     832748724457
    ],
    [
     9,
     5,
     4135527201
    ],
    [
     9,
     6,
     67449267146
    ],
    [
     9,
     7,
     131090221194
    ],
    [
     9,
     8,
     -591845293907
    ],
    [
     9,
     9,
     -10595239105367
    ],
    [
     9,
     10,
     -237513037219
    ],
    [
     9,
     11,
     1898115295409
    ],
    [
     9,
     12,
     1004551729441
    ],
    [
     9,
     13,
     1469837790078
    ],
    [
     9,
     14,
     1010258412180
    ],
    [
     9,
     15,
     479023457487
    ],
    [
     9,
     16,
     277019015879
    ],
    [
     10,
     4,
     2707499354
    ],
    [
     10,
     5,
     84522283506
    ],
    [
     10,
     6,
     -10989260779
    ],
    [
     10,
     7,
     -338584423150
    ],
    [
     10,
     8,
     -8966254012289
    ],
    [
     10,
     9,
     -506964094467
    ],
    [
     10,
     10,
     1423034744660
    ],
    [
     10,
     11,
     700010419704
    ],
    [
     10,
     12,
     1222377595940
    ],
    [
     10,
     13,
     1023912062837
    ],
    [
     10,
     14,
     574088315269
    ],
    [
     10,
     15,
     561254646733
    ],
    [
     10,
     16,
     637848054729
    ],
    [
     11,
     3,
     -3300961067
    ],
    [
     11,
     4,
     19854793986
    ],
    [
     11,
     5,
     -123860166016
    ],
    [
     11,
     6,
     -24443221354
    ],
    [
     11,
     7,
     -6964338435393
    ],
    [
     11,
     8,
     -625598871210
    ],
    [
     11,
     9,
     868603373074
    ],
    [
     11,
     10,
     378231535904
    ],
    [
     11,
     11,
     835953690070
    ],
    [
     11,
     12,
     545779848441
    ],
    [
     11,
     13,
     161608384187
    ],
    [
     11,
     14,
     -19966933474
    ],
    [
     11,
     15,
     -8842171423
    ],
    [
     11,
     16,
     -88570485225
    ],
    [
     12,
     2,
     -4336308770
    ],
    [
     12,
     3,
     -71382856467
    ],
    [
     12,
     4,
     -27035403381
    ],
    [
     12,
     5,
     375684015571
    ],
    [
     12,
     6,
     -4700406552873
    ],
    [
     12,
     7,
     -442758706485
    ],
    [
     12,
     8,
     653251041547
    ],
    [
     12,
     9,
     339823965272
    ],
    [
     12,
     10,
     650655244286
    ],
    [
     12,
     11,
     497019655363
    ],
    [
     12,
     12,
     274981353148
    ],
    [
     12,
     13,
     166907204122
    ],
    [
     12,
     14,
     117106595226
    ],
    [
     12,
     15,
     84435245067
    ],
    [
     12,
     16,
     100435888667
    ],
    [
     13,
     1,
     -680269491
    ],
    [
     13,
     2,
     -136274948305
    ],
    [
     13,
     3,
     180342052939
    ],
    [
     13,
     4,
     541618971566
    ],
    [
     13,
     5,
     -2769952106313
    ],
    [
     13,
     6,
     -299679485466
    ],
    [
     13,
     7,
     359969435540
    ],
    [
     13,
     8,
     186985084532
    ],
    [
     13,
     9,
     389068692230
    ],
    [
     13,
     10,
     303577357610
    ],
    [
     13,
     11,
     132478776131
    ],
    [
     13,
     12,
     71125784782
    ],
    [
     13,
     13,
     27995119842
    ],
    [
     13,
     14,
     -28438331835
    ],
    [
     13,
     15,
     6600278116
    ],
    [
     13,
     16,
     855976421
    ],
    [
     14,
     0,
     -33755593222
    ],
    [
     14,
     1,
     -84297310490
    ],
    [
     14,
     2,
     360833013683
    ],
    [
     14,
     3,
     491477865236
    ],
    [
     14,
     4,
     -1300702740502
    ],
    [
     14,
     5,
     -132746419636
    ],
    [
     14,
     6,
     173334527617
    ],
    [
     14,
     7,
     119304913649
    ],
    [
     14,
     8,
     202317083835
    ],
    [
     14,
     9,
     152394763275
    ],
    [
     14,
     10,
     83828946962
    ],
    [
     14,
     11,
     61514030765
    ],
    [
     14,
     12,
     37395108513
    ],
    [
     14,
     13,
     14153394797
    ],
    [
     14,
     14,
     7258549257
    ],
    [
     14,
     15,
     11969283083
    ],
    [
     14,
     16,
     8044226159
    ],
    [
     15,
     0,
     430708064089
    ],
    [
     15,
     1,
     488479578569
    ],
    [
     15,
     2,
     341237888751
    ],
    [
     15,
     3,
     -351670005516
    ],
    [
     15,
     4,
     25597900583
    ],
    [
     15,
     5,
     92529726700
    ],
    [
     15,
     6,
     60578439650
    ],
    [
     15,
     7,
     108465140429
    ],
    [
     15,
     8,
     77756325563
    ],
    [
     15,
     9,
     50680624982
    ],
    [
     15,
     10,
     25723829033
    ],
    [
     15,
     11,
     27672025813
    ],
    [
     15,
     12,
     11251248163
    ],
    [
     15,
     13,
     8754647603
    ],
    [
     15,
     14,
     -6998190814
    ],
    [
     15,
     15,
     12432777490
    ]
   ]
  },
  {
   "t": 15,
   "l": 23950538720,
   "a": [
    [
     0,
     15,
     319687066324
    ],
    [
     0,
     16,
     -2670905992677
    ],
    [
     1,
     14,
     169579463839
    ],
    [
     1,
     15,
     -537065694721
    ],
    [
     1,
     16,
     -1385116842166
    ],
    [
     2,
     13,
     85219390632
    ],
    [
     2,
     14,
     -194322623376
    ],
    [
     2,
     15,
     -800630204494
    ],
    [
     2,
     16,
     335230040425
    ],
    [
     3,
     12,
     41617807317
    ],
    [
     3,
     13,
     -89386096977
    ],
    [
     3,
     14,
     -478272362846
    ],
    [
     3,
     15,
     981086739065
    ],
    [
     3,
     16,
     141878973535
    ],
    [
     4,
     11,
     13893303625
    ],
    [
     4,
     12,
     -40475187538
    ],
    [
     4,
     13,
     -272606859552
    ],
    [
     4,
     14,
     953604672095
    ],
    [
     4,
     15,
     -98043717352
    ],
    [
     4,
     16,
     -389324170514
    ],
    [
     5,
     10,
     -152265493
    ],
    [
     5,
     11,
     -8933117021
    ],
    [
     5,
     12,
     -163440073279
    ],
    [
     5,
     13,
     932913036781
    ],
    [
     5,
     14,
     -226826507355
    ],
    [
     5,
     15,
     -501864814571
    ],
    [
     5,
     16,
     -132307574217
    ],
    [
     6,
     9,
     -3430676072
    ],
    [
     6,
     10,
     3346678437
    ],
    [
     6,
     11,
     -83705545862
    ],
    [
     6,
     12,
     871226196040
    ],
    [
     6,
     13,
     -254327651467
    ],
    [
     6,
     14,
     -627606846244
    ],
    [
     6,
     15,
     -166084294328
    ],
    [
     6,
     16,
     -52951497168
    ],
    [
     7,
     8,
     -2133835298
    ],
    [
     7,
     9,
     6810726639
    ],
    [
     7,
     10,
     -31287066759
    ],
    [
     7,
     11,
     786523193703
    ],
    [
     7,
     12,
     -260139924276
    ],
    [
     7,
     13,
     -612526699289
    ],
    [
     7,
     14,
     -209239404990
    ],
    [
     7,
     15,
     -14701156493
    ],
    [
     7,
     16,
     -27469754361
    ],
    [
     8,
     7,
     -27349861
    ],
    [
     8,
     8,
     4496875534
    ],
    [
     8,
     9,
     -3281455946
    ],
    [
     8,
     10,
     681748165772
    ],
    [
     8,
     11,
     -256259051758
    ],
    [
     8,
     12,
     -551177481143
    ],
    [
     8,
     13,
     -207438131993
    ],
    [
     8,
     14,
     -18681892950
    ],
    [
     8,
     15,
     -32074550607
    ],
    [
     8,
     16,
     -8666065881
    ],
    [
     9,
     6,
     805298535
    ],
    [
     9,
     7,
     -252194131
    ],
    [
     9,
     8,
     10696763221
    ],
    [
     9,
     9,
     565100160951
    ],
    [
     9,
     10,
     -232062509188
    ],
    [
     9,
     11,
     -466617853027
    ],
    [
     9,
     12,
     -181892389088
    ],
    [
     9,
     13,
     -35770010487
    ],
    [
     9,
     14,
     -50620434489
    ],
    [
     9,
     15,
     -15187177811
    ],
    [
     9,
     16,
     -3787453376
    ],
    [
     10,
     5,
     959058695
    ],
    [
     10,
     6,
     -2321112593
    ],
    [
     10,
     7,
     12376563514
    ],
    [
     10,
     8,
     441006901495
    ],
    [
     10,
     9,
     -202911690044
    ],
    [
     10,
     10,
     -376023493978
    ],
    [
     10,
     11,
     -149930736572
    ],
    [
     10,
     12,
     -14104457987
    ],
    [
     10,
     13,
     -50209736832
    ],
    [
     10,
     14,
     -6564971499
    ],
    [
     10,
     15,
     6521922721
    ],
    [
     10,
     16,
     -10527039604
    ],
    [
     11,
     4,
     245057571
    ],
    [
     11,
     5,
     -2968146672
    ],
    [
     11,
     6,
     5333604201
    ],
    [
     11,
     7,
     325703127505
    ],
    [
     11,
     8,
     -163267395867
    ],
    [
     11,
     9,
     -277800836706
    ],
    [
     11,
     10,
     -116091307188
    ],
    [
     11,
     11,
     -19897895451
    ],
    [
     11,
     12,
     -44065776361
    ],
    [
     11,
     13,
     -9411455999
    ],
    [
     11,
     14,
     3567819309
    ],
    [
     11,
     15,
     8258349255
    ],
    [
     11,
     16,
     3021456306
    ],
    [
     12,
     3,
     -1671333229
    ],
    [
     12,
     4,
     -770812984
    ],
    [
     12,
     5,
     -3437341154
    ],
    [
     12,
     6,
     221107207564
    ],
    [
     12,
     7,
     -124780481340
    ],
    [
     12,
     8,
     -196088865922
    ],
    [
     12,
     9,
     -86776127128
    ],
    [
     12,
     10,
     -16196219345
    ],
    [
     12,
     11,
     -30709670395
    ],
    [
     12,
     12,
     -6010343905
    ],
    [
     12,
     13,
     4803199791
    ],
    [
     12,
     14,
     4419130801
    ],
    [
     12,
     15,
     -3122262718
    ],
    [
     12,
     16,
     -5048801102
    ],
    [
     13,
     2,
     -1490514349
    ],
    [
     13,
     3,
     3906024570
    ],
    [
     13,
     4,
     -13856931423
    ],
    [
     13,
     5,
     133443310112
    ],
    [
     13,
     6,
     -85474410616
    ],
    [
     13,
     7,
     -117789462630
    ],
    [
     13,
     8,
     -55103939146
    ],
    [
     13,
     9,
     -10056216887
    ],
    [
     13,
     10,
     -26715546036
    ],
    [
     13,
     11,
     -2189169589
    ],
    [
     13,
     12,
     4933604248
    ],
    [
     13,
     13,
     5722828054
    ],
    [
     13,
     14,
     2991513780
    ],
    [
     13,
     15,
     6075161684
    ],
    [
     13,
     16,
     1524858079
    ],
    [
     14,
     1,
     3078514073
    ],
    [
     14,
     2,
     8783117943
    ],
    [
     14,
     3,
     -16275927311
    ],
    [
     14,
     4,
     66702966567
    ],
    [
     14,
     5,
     -51103828525
    ],
    [
     14,
     6,
     -61167580931
    ],
    [
     14,
     7,
     -31917437292
    ],
    [
     14,
     8,
     -5705106370
    ],
    [
     14,
     9,
     -12208316872
    ],
    [
     14,
     10,
     -2257501532
    ],
    [
     14,
     11,
     4480890693
    ],
    [
     14,
     12,
     4544055160
    ],
    [
     14,
     13,
     -1490808323
    ],
    [
     14,
     14,
     -2494353112
    ],
    [
     14,
     15,
     -3116355427
    ],
    [
     14,
     16,
     -6061244048
    ],
    [
     15,
     0,
     11064234234
    ],
    [
     15,
     1,
     2377513068
    ],
    [
     15,
     2,
     -21731940054
    ],
    [
     15,
     3,
     8282449087
    ],
    [
     15,
     4,
     -28883755881
    ],
    [
     15,
     5,
     -28224281129
    ],
    [
     15,
     6,
     -19227208460
    ],
    [
     15,
     7,
     -12925172742
    ],
    [
     15,
     8,
     -13192353248
    ],
    [
     15,
     9,
     -9201020914
    ],
    [
     15,
     10,
     -1150918523
    ],
    [
     15,
     11,
     4058832320
    ],
    [
     15,
     12,
     1278990031
    ],
    [
     15,
     13,
     2152950437
    ],
    [
     15,
     14,
     2352168972
    ],
    [
     15,
     15,
     -396939922
    ],
    [
     15,
     16,
     -9265792773
    ]
   ]
  },
  {
   "t": 15,
   "l": 117353745,
   "a": [
    [
     0,
     15,
     1435462164
    ],
    [
     0,
     16,
     -19425839490
    ],
    [
     1,
     14,
     1113075569
    ],
    [
     1,
     15,
     -1045052170
    ],
    [
     1,
     16,
     -5743609171
    ],
    [
     2,
     13,
     471429110
    ],
    [
     2,
     14,
     361794829
    ],
    [
     2,
     15,
     -1442342486
    ],
    [
     2,
     16,
     10596434017
    ],
    [
     3,
     12,
     151611900
    ],
    [
     3,
     13,
     1118359376
    ],
    [
     3,
     14,
     -2036768531
    ],
    [
     3,
     15,
     12110210673
    ],
    [
     3,
     16,
     14435505444
    ],
    [
     4,
     11,
     -50747252
    ],
    [
     4,
     12,
     1305941133
    ],
    [
     4,
     13,
     -2314874468
    ],
    [
     4,
     14,
     8199876229
    ],
    [
     4,
     15,
     27025464734
    ],
    [
     4,
     16,
     -9679184845
    ],
    [
     5,
     10,
     -124400059
    ],
    [
     5,
     11,
     1201264961
    ],
    [
     5,
     12,
     -2361001332
    ],
    [
     5,
     13,
     6012751046
    ],
    [
     5,
     14,
     33215135049
    ],
    [
     5,
     15,
     -14121650203
    ],
    [
     5,
     16,
     -126247111
    ],
    [
     6,
     9,
     -109275623
    ],
    [
     6,
     10,
     886852263
    ],
    [
     6,
     11,
     -2053099768
    ],
    [
     6,
     12,
     4595027737
    ],
    [
     6,
     13,
     34971935490
    ],
    [
     6,
     14,
     -16995057212
    ],
    [
     6,
     15,
     -755597047
    ],
    [
     6,
     16,
     -561235846
    ],
    [
     7,
     8,
     -56253313
    ],
    [
     7,
     9,
     507954153
    ],
    [
     7,
     10,
     -1531303846
    ],
    [
     7,
     11,
     3626631480
    ],
    [
     7,
     12,
     33412536363
    ],
    [
     7,
     13,
     -17153765687
    ],
    [
     7,
     14,
     -1215393950
    ],
    [
     7,
     15,
     78853073
    ],
    [
     7,
     16,
     4736194
    ],
    [
     8,
     7,
     -2012781
    ],
    [
     8,
     8,
     159525457
    ],
    [
     8,
     9,
     -928748233
    ],
    [
     8,
     10,
     2865345210
    ],
    [
     8,
     11,
     29646717167
    ],
    [
     8,
     12,
     -15802731813
    ],
    [
     8,
     13,
     -1269852844
    ],
    [
     8,
     14,
     182954547
    ],
    [
     8,
     15,
     141820233
    ],
    [
     8,
     16,
     -86820874
    ],
    [
     9,
     6,
     27437877
    ],
    [
     9,
     7,
     -96148906
    ],
    [
     9,
     8,
     -331531733
    ],
    [
     9,
     9,
     2226825398
    ],
    [
     9,
     10,
     24706953891
    ],
    [
     9,
     11,
     -13500556213
    ],
    [
     9,
     12,
     -1169045824
    ],
    [
     9,
     13,
     79186677
    ],
    [
     9,
     14,
     128797930
    ],
    [
     9,
     15,
     34214397
    ],
    [
     9,
     16,
     -4366283
    ],
    [
     10,
     5,
     33439326
    ],
    [
     10,
     6,
     -200390474
    ],
    [
     10,
     7,
     137162004
    ],
    [
     10,
     8,
     1651844329
    ],
    [
     10,
     9,
     19277053719
    ],
    [
     10,
     10,
     -10767878754
    ],
    [
     10,
     11,
     -948944921
    ],
    [
     10,
     12,
     228151024
    ],
    [
     10,
     13,
     209738397
    ],
    [
     10,
     14,
     82913812
    ],
    [
     10,
     15,
     3993559
    ],
    [
     10,
     16,
     -109400212
    ],
    [
     11,
     4,
     14798094
    ],
    [
     11,
     5,
     -167581618
    ],
    [
     11,
     6,
     415589321
    ],
    [
     11,
     7,
     1219042202
    ],
    [
     11,
     8,
     14001110275
    ],
    [
     11,
     9,
     -7886648048
    ],
    [
     11,
     10,
     -749499368
    ],
    [
     11,
     11,
     158811609
    ],
    [
     11,
     12,
     122947341
    ],
    [
     11,
     13,
     36993326
    ],
    [
     11,
     14,
     -2396303
    ],
    [
     11,
     15,
     60537468
    ],
    [
     11,
     16,
     30045762
    ],
    [
     12,
     3,
     -27679532
    ],
    [
     12,
     4,
     -17687581
    ],
    [
     12,
     5,
     509762945
    ],
    [
     12,
     6,
     891006430
    ],
    [
     12,
     7,
     9255365420
    ],
    [
     12,
     8,
     -5279496058
    ],
    [
     12,
     9,
     -567370548
    ],
    [
     12,
     10,
     131081075
    ],
    [
     12,
     11,
     115479254
    ],
    [
     12,
     12,
     65568278
    ],
    [
     12,
     13,
     28636767
    ],
    [
     12,
     14,
     32576105
    ],
    [
     12,
     15,
     38813821
    ],
    [
     12,
     16,
     12529782
    ],
    [
     13,
     2,
     -58876937
    ],
    [
     13,
     3,
     181834325
    ],
    [
     13,
     4,
     420610398
    ],
    [
     13,
     5,
     639290740
    ],
    [
     13,
     6,
     5371947441
    ],
    [
     13,
     7,
     -3073188193
    ],
    [
     13,
     8,
     -389096129
    ],
    [
     13,
     9,
     107024991
    ],
    [
     13,
     10,
     65124682
    ],
    [
     13,
     11,
     39000778
    ],
    [
     13,
     12,
     23705299
    ],
    [
     13,
     13,
     18875627
    ],
    [
     13,
     14,
     9630806
    ],
    [
     13,
     15,
     51167946
    ],
    [
     13,
     16,
     7696129
    ],
    [
     14,
     1,
     -58884716
    ],
    [
     14,
     2,
     344510317
    ],
    [
     14,
     3,
     262763047
    ],
    [
     14,
     4,
     419467629
    ],
    [
     14,
     5,
     2515321703
    ],
    [
     14,
     6,
     -1480401501
    ],
    [
     14,
     7,
     -241477028
    ],
    [
     14,
     8,
     82195642
    ],
    [
     14,
     9,
     53074356
    ],
    [
     14,
     10,
     13458922
    ],
    [
     14,
     11,
     13687279
    ],
    [
     14,
     12,
     12299319
    ],
    [
     14,
     13,
     -7384704
    ],
    [
     14,
     14,
     -7966563
    ],
    [
     14,
     15,
     -20500457
    ],
    [
     14,
     16,
     -77839883
    ],
    [
     15,
     0,
     -26714478
    ],
    [
     15,
     1,
     292242307
    ],
    [
     15,
     2,
     32528493
    ],
    [
     15,
     3,
     141629678
    ],
    [
     15,
     4,
     740787706
    ],
    [
     15,
     5,
     -497112844
    ],
    [
     15,
     6,
     -116772342
    ],
    [
     15,
     7,
     -10444953
    ],
    [
     15,
     8,
     -13749914
    ],
    [
     15,
     9,
     -33985498
    ],
    [
     15,
     10,
     -7412936
    ],
    [
     15,
     11,
     40573482
    ],
    [
     15,
     12,
     8441448
    ],
    [
     15,
     13,
     16318905
    ],
    [
     15,
     14,
     13333322
    ],
    [
     15,
     15,
     -2262690
    ],
    [
     15,
     16,
     -59464524
    ]
   ]
  },
  {
   "t": 15,
   "l": 1074420039,
   "a": [
    [
     0,
     15,
     16993738920
    ],
    [
     0,
     16,
     -114829973278
    ],
    [
     1,
     14,
     7950966355
    ],
    [
     1,
     15,
     -19379176130
    ],
    [
     1,
     16,
     -67844393126
    ],
    [
     2,
     13,
     3719164291
    ],
    [
     2,
     14,
     -5464237545
    ],
    [
     2,
     15,
     -42221928994
    ],
    [
     2,
     16,
     12173572680
    ],
    [
     3,
     12,
     1772185688
    ],
    [
     3,
     13,
     -2143199348
    ],
    [
     3,
     14,
     -24492394169
    ],
    [
     3,
     15,
     19280683709
    ],
    [
     3,
     16,
     7286975710
    ],
    [
     4,
     11,
     549269085
    ],
    [
     4,
     12,
     -780548134
    ],
    [
     4,
     13,
     -13412689446
    ],
    [
     4,
     14,
     6788803874
    ],
    [
     4,
     15,
     -1189882801
    ],
    [
     4,
     16,
     -19278760096
    ],
    [
     5,
     10,
     -54780772
    ],
    [
     5,
     11,
     119864973
    ],
    [
     5,
     12,
     -7448960086
    ],
    [
     5,
     13,
     94612516
    ],
    [
     5,
     14,
     -4354711920
    ],
    [
     5,
     15,
     -25997530757
    ],
    [
     5,
     16,
     -4403526352
    ],
    [
     6,
     9,
     -181203365
    ],
    [
     6,
     10,
     378852743
    ],
    [
     6,
     11,
     -3399223684
    ],
    [
     6,
     12,
     -4055410837
    ],
    [
     6,
     13,
     -4303621395
    ],
    [
     6,
     14,
     -32144059304
    ],
    [
     6,
     15,
     -6361880588
    ],
    [
     6,
     16,
     -3019952181
    ],
    [
     7,
     8,
     -106813002
    ],
    [
     7,
     9,
     366208732
    ],
    [
     7,
     10,
     -937113757
    ],
    [
     7,
     11,
     -5948061805
    ],
    [
     7,
     12,
     -4422225198
    ],
    [
     7,
     13,
     -31531414761
    ],
    [
     7,
     14,
     -8460502913
    ],
    [
     7,
     15,
     -1727484604
    ],
    [
     7,
     16,
     -1443478635
    ],
    [
     8,
     7,
     -1592786
    ],
    [
     8,
     8,
     181366818
    ],
    [
     8,
     9,
     259301240
    ],
    [
     8,
     10,
     -6520593498
    ],
    [
     8,
     11,
     -4752073515
    ],
    [
     8,
     12,
     -28572648880
    ],
    [
     8,
     13,
     -8462060564
    ],
    [
     8,
     14,
     -2097287071
    ],
    [
     8,
     15,
     -1724051990
    ],
    [
     8,
     16,
     -653892853
    ],
    [
     9,
     6,
     42391091
    ],
    [
     9,
     7,
     -46534182
    ],
    [
     9,
     8,
     729007130
    ],
    [
     9,
     9,
     -6274656501
    ],
    [
     9,
     10,
     -4605815310
    ],
    [
     9,
     11,
     -24334703129
    ],
    [
     9,
     12,
     -7499493515
    ],
    [
     9,
     13,
     -2784643636
    ],
    [
     9,
     14,
     -2495886529
    ],
    [
     9,
     15,
     -908551118
    ],
    [
     9,
     16,
     -206146803
    ],
    [
     10,
     5,
     50973206
    ],
    [
     10,
     6,
     -125991497
    ],
    [
     10,
     7,
     602826609
    ],
    [
     10,
     8,
     -5695523245
    ],
    [
     10,
     9,
     -4423214461
    ],
    [
     10,
     10,
     -19639157272
    ],
    [
     10,
     11,
     -6254264876
    ],
    [
     10,
     12,
     -1739602894
    ],
    [
     10,
     13,
     -2445549481
    ],
    [
     10,
     14,
     -464271515
    ],
    [
     10,
     15,
     185902299
    ],
    [
     10,
     16,
     -530772224
    ],
    [
     11,
     4,
     16280141
    ],
    [
     11,
     5,
     -137174884
    ],
    [
     11,
     6,
     93901333
    ],
    [
     11,
     7,
     -4633114262
    ],
    [
     11,
     8,
     -3822671126
    ],
    [
     11,
     9,
     -14556172704
    ],
    [
     11,
     10,
     -4930773926
    ],
    [
     11,
     11,
     -1769509032
    ],
    [
     11,
     12,
     -2187658496
    ],
    [
     11,
     13,
     -550506622
    ],
    [
     11,
     14,
     36526980
    ],
    [
     11,
     15,
     241244332
    ],
    [
     11,
     16,
     73052995
    ],
    [
     12,
     3,
     -76757102
    ],
    [
     12,
     4,
     -30745835
    ],
    [
     12,
     5,
     -439258888
    ],
    [
     12,
     6,
     -3452537618
    ],
    [
     12,
     7,
     -3197151619
    ],
    [
     12,
     8,
     -10214781318
    ],
    [
     12,
     9,
     -3779000107
    ],
    [
     12,
     10,
     -1371743107
    ],
    [
     12,
     11,
     -1547902041
    ],
    [
     12,
     12,
     -381809251
    ],
    [
     12,
     13,
     165453067
    ],
    [
     12,
     14,
     115123271
    ],
    [
     12,
     15,
     -163747800
    ],
    [
     12,
     16,
     -229430342
    ],
    [
     13,
     2,
     -86633578
    ],
    [
     13,
     3,
     169321372
    ],
    [
     13,
     4,
     -962895862
    ],
    [
     13,
     5,
     -2288514301
    ],
    [
     13,
     6,
     -2415072294
    ],
    [
     13,
     7,
     -6168988592
    ],
    [
     13,
     8,
     -2501316298
    ],
    [
     13,
     9,
     -874087783
    ],
    [
     13,
     10,
     -1287607443
    ],
    [
     13,
     11,
     -184244891
    ],
    [
     13,
     12,
     182503882
    ],
    [
     13,
     13,
     179189483
    ],
    [
     13,
     14,
     73209502
    ],
    [
     13,
     15,
     249220952
    ],
    [
     13,
     16,
     72864833
    ],
    [
     14,
     1,
     100107323
    ],
    [
     14,
     2,
     379691027
    ],
    [
     14,
     3,
     -1020462801
    ],
    [
     14,
     4,
     -1235332142
    ],
    [
     14,
     5,
     -1613460752
    ],
    [
     14,
     6,
     -3184473641
    ],
    [
     14,
     7,
     -1475464825
    ],
    [
     14,
     8,
     -465278082
    ],
    [
     14,
     9,
     -573763751
    ],
    [
     14,
     10,
     -137286319
    ],
    [
     14,
     11,
     177256620
    ],
    [
     14,
     12,
     168701812
    ],
    [
     14,
     13,
     -84838743
    ],
    [
     14,
     14,
     -106955213
    ],
    [
     14,
     15,
     -135221441
    ],
    [
     14,
     16,
     -248009874
    ],
    [
     15,
     0,
     479923225
    ],
    [
     15,
     1,
     93092183
    ],
    [
     15,
     2,
     -1142273010
    ],
    [
     15,
     3,
     -1085105466
    ],
    [
     15,
     4,
     -1106918725
    ],
    [
     15,
     5,
     -1441271939
    ],
    [
     15,
     6,
     -915357130
    ],
    [
     15,
     7,
     -659615274
    ],
    [
     15,
     8,
     -595029967
    ],
    [
     15,
     9,
     -433123894
    ],
    [
     15,
     10,
     -81014933
    ],
    [
     15,
     11,
     137849225
    ],
    [
     15,
     12,
     15376903
    ],
    [
     15,
     13,
     82720472
    ],
    [
     15,
     14,
     97657667
    ],
    [
     15,
     15,
     -18613511
    ],
    [
     15,
     16,
     -392751618
    ]
   ]
  },
  {
   "t": 15,
   "l": 941943281,
   "a": [
    [
     0,
     15,
     15952595101
    ],
    [
     0,
     16,
     -105294822663
    ],
    [
     1,
     14,
     6734165540
    ],
    [
     1,
     15,
     -21849179746
    ],
    [
     1,
     16,
     -56750219565
    ],
    [
     2,
     13,
     3155135706
    ],
    [
     2,
     14,
     -7488327767
    ],
    [
     2,
     15,
     -34784366269
    ],
    [
     2,
     16,
     16460406331
    ],
    [
     3,
     12,
     1437303967
    ],
    [
     3,
     13,
     -3241644442
    ],
    [
     3,
     14,
     -20528217501
    ],
    [
     3,
     15,
     26253984958
    ],
    [
     3,
     16,
     8386951042
    ],
    [
     4,
     11,
     373174993
    ],
    [
     4,
     12,
     -1229870759
    ],
    [
     4,
     13,
     -11126534293
    ],
    [
     4,
     14,
     16168512936
    ],
    [
     4,
     15,
     4279643213
    ],
    [
     4,
     16,
     538497824
    ],
    [
     5,
     10,
     -133408081
    ],
    [
     5,
     11,
     -5052507
    ],
    [
     5,
     12,
     -5968534964
    ],
    [
     5,
     13,
     9954092499
    ],
    [
     5,
     14,
     2559654032
    ],
    [
     5,
     15,
     5244086868
    ],
    [
     5,
     16,
     -9335923725
    ],
    [
     6,
     9,
     -214198343
    ],
    [
     6,
     10,
     409063314
    ],
    [
     6,
     11,
     -2530665520
    ],
    [
     6,
     12,
     5573935976
    ],
    [
     6,
     13,
     3140709988
    ],
    [
     6,
     14,
     5465468003
    ],
    [
     6,
     15,
     -14495638399
    ],
    [
     6,
     16,
     -2182143636
    ],
    [
     7,
     8,
     -118036757
    ],
    [
     7,
     9,
     424784672
    ],
    [
     7,
     10,
     -501418238
    ],
    [
     7,
     11,
     2899312954
    ],
    [
     7,
     12,
     3073483538
    ],
    [
     7,
     13,
     6475895706
    ],
    [
     7,
     14,
     -17735492073
    ],
    [
     7,
     15,
     -1541409603
    ],
    [
     7,
     16,
     -986600864
    ],
    [
     8,
     7,
     -2051572
    ],
    [
     8,
     8,
     219197122
    ],
    [
     8,
     9,
     414436228
    ],
    [
     8,
     10,
     1270545076
    ],
    [
     8,
     11,
     2340056862
    ],
    [
     8,
     12,
     6453663204
    ],
    [
     8,
     13,
     -17751182701
    ],
    [
     8,
     14,
     -2011323092
    ],
    [
     8,
     15,
     -896850639
    ],
    [
     8,
     16,
     -392831515
    ],
    [
     9,
     6,
     51026857
    ],
    [
     9,
     7,
     -37366342
    ],
    [
     9,
     8,
     697389638
    ],
    [
     9,
     9,
     321343837
    ],
    [
     9,
     10,
     1695147638
    ],
    [
     9,
     11,
     5603734824
    ],
    [
     9,
     12,
     -15904351547
    ],
    [
     9,
     13,
     -2669890487
    ],
    [
     9,
     14,
     -1293898251
    ],
    [
     9,
     15,
     -512446719
    ],
    [
     9,
     16,
     -135014314
    ],
    [
     10,
     5,
     60966850
    ],
    [
     10,
     6,
     -150459486
    ],
    [
     10,
     7,
     487481591
    ],
    [
     10,
     8,
     -329038244
    ],
    [
     10,
     9,
     907051343
    ],
    [
     10,
     10,
     4200191945
    ],
    [
     10,
     11,
     -13202020544
    ],
    [
     10,
     12,
     -1723153608
    ],
    [
     10,
     13,
     -1301338372
    ],
    [
     10,
     14,
     -104957402
    ],
    [
     10,
     15,
     280937701
    ],
    [
     10,
     16,
     -418841455
    ],
    [
     11,
     4,
     22629876
    ],
    [
     11,
     5,
     -166706564
    ],
    [
     11,
     6,
     -9085023
    ],
    [
     11,
     7,
     -519607028
    ],
    [
     11,
     8,
     412359755
    ],
    [
     11,
     9,
     2905952357
    ],
    [
     11,
     10,
     -10158595717
    ],
    [
     11,
     11,
     -1725259456
    ],
    [
     11,
     12,
     -1207239135
    ],
    [
     11,
     13,
     -143645727
    ],
    [
     11,
     14,
     145971689
    ],
    [
     11,
     15,
     164658947
    ],
    [
     11,
     16,
     61626545
    ],
    [
     12,
     3,
     -76057944
    ],
    [
     12,
     4,
     -38738534
    ],
    [
     12,
     5,
     -472972508
    ],
    [
     12,
     6,
     -497021249
    ],
    [
     12,
     7,
     -33222770
    ],
    [
     12,
     8,
     1431846261
    ],
    [
     12,
     9,
     -7275689285
    ],
    [
     12,
     10,
     -1314438535
    ],
    [
     12,
     11,
     -799183399
    ],
    [
     12,
     12,
     -14366463
    ],
    [
     12,
     13,
     287624574
    ],
    [
     12,
     14,
     105600554
    ],
    [
     12,
     15,
     -123293816
    ],
    [
     12,
     16,
     -175368971
    ],
    [
     13,
     2,
     -107154258
    ],
    [
     13,
     3,
     209339941
    ],
    [
     13,
     4,
     -905381046
    ],
    [
     13,
     5,
     -369440264
    ],
    [
     13,
     6,
     -294300859
    ],
    [
     13,
     7,
     600047384
    ],
    [
     13,
     8,
     -4540877834
    ],
    [
     13,
     9,
     -830334361
    ],
    [
     13,
     10,
     -749135369
    ],
    [
     13,
     11,
     38768644
    ],
    [
     13,
     12,
     270063020
    ],
    [
     13,
     13,
     132067385
    ],
    [
     13,
     14,
     48231564
    ],
    [
     13,
     15,
     225838497
    ],
    [
     13,
     16,
     58285470
    ],
    [
     14,
     1,
     36719215
    ],
    [
     14,
     2,
     452892759
    ],
    [
     14,
     3,
     -933973721
    ],
    [
     14,
     4,
     -168591371
    ],
    [
     14,
     5,
     -406173999
    ],
    [
     14,
     6,
     19284055
    ],
    [
     14,
     7,
     -2428119620
    ],
    [
     14,
     8,
     -454459042
    ],
    [
     14,
     9,
     -296337003
    ],
    [
     14,
     10,
     -3216127
    ],
    [
     14,
     11,
     225594601
    ],
    [
     14,
     12,
     117829296
    ],
    [
     14,
     13,
     -113297693
    ],
    [
     14,
     14,
     -97760595
    ],
    [
     14,
     15,
     -106934031
    ],
    [
     14,
     16,
     -241567306
    ],
    [
     15,
     0,
     320598760
    ],
    [
     15,
     1,
     192969658
    ],
    [
     15,
     2,
     -1000908893
    ],
    [
     15,
     3,
     -572448348
    ],
    [
     15,
     4,
     -580500838
    ],
    [
     15,
     5,
     -405260544
    ],
    [
     15,
     6,
     -1157295284
    ],
    [
     15,
     7,
     -576970748
    ],
    [
     15,
     8,
     -423704202
    ],
    [
     15,
     9,
     -316399822
    ],
    [
     15,
     10,
     -33694519
    ],
    [
     15,
     11,
     100893597
    ],
    [
     15,
     12,
     -831839
    ],
    [
     15,
     13,
     60805153
    ],
    [
     15,
     14,
     95327072
    ],
    [
     15,
     15,
     -6367959
    ],
    [
     15,
     16,
     -328898366
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 33,
   "num": 623423,
   "den": 10000000000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 86480231466953634862812327,
   "den": 400000000000000000000000000
  },
  "eta": {
   "num": 39189029800996057330380881,
   "den": 50000000000000000000000000
  },
  "tail": {
   "num": 217,
   "den": 268435456
  },
  "allowance": {
   "num": 180169247,
   "den": 10000000000000
  },
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "+++++++++++0000",
   "31": "+++++++++++++000",
   "32": "++++++++++++0000",
   "33": "++++++++++++++000",
   "34": "++++++++++++00000",
   "35": "+++++++++++++00000",
   "36": "+++++++++++0000000",
   "37": "+++++++++++00000000",
   "38": "+++++++++0000000000",
   "39": "+++++++++00000000000",
   "40": "+++++++0000000000000",
   "41": "+++++++00000000000000",
   "42": "+++++0000000000000000",
   "43": "+++++00000000000000000",
   "44": "+++0000000000000000000",
   "45": "+++00000000000000000000",
   "46": "+0000000000000000000000",
   "47": "+00000000000000000000000"
  }
 },
 "source": "earlier research run (tau = 0.01, tau_3 = tau_4 = 5e-8, P = 10^13)"
}

==> anc/other_certificates/cert_15_16_18_15.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "certificate for ansatz (15,16,18,15)",
 "ansatz": {
  "PMAX": 15,
  "JMAX": 16,
  "IMAX": 18,
  "TMAX": 15
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 4733814967102,
   "a": [
    [
     0,
     1,
     -1
    ],
    [
     0,
     2,
     426905095392
    ],
    [
     0,
     3,
     -1185371638638
    ],
    [
     0,
     4,
     -427397420033
    ],
    [
     0,
     5,
     -772343456422
    ],
    [
     0,
     6,
     -862605510352
    ],
    [
     0,
     7,
     -997753532907
    ],
    [
     0,
     8,
     -1182756982625
    ],
    [
     0,
     9,
     -783170876085
    ],
    [
     0,
     10,
     -451022049439
    ],
    [
     0,
     11,
     -303138134113
    ],
    [
     0,
     12,
     -243958704272
    ],
    [
     0,
     13,
     -248833973571
    ],
    [
     0,
     14,
     -214660523829
    ],
    [
     0,
     15,
     -169248263345
    ],
    [
     0,
     16,
     -64636340945
    ],
    [
     1,
     1,
     -213452547696
    ],
    [
     1,
     3,
     -499524574194
    ],
    [
     1,
     4,
     -118325682873
    ],
    [
     1,
     5,
     129359563969
    ],
    [
     1,
     6,
     100895486922
    ],
    [
     1,
     7,
     -187507545297
    ],
    [
     1,
     8,
     -230562273186
    ],
    [
     1,
     9,
     -122228062139
    ],
    [
     1,
     10,
     -77919279531
    ],
    [
     1,
     11,
     -30451708997
    ],
    [
     1,
     12,
     -26792553139
    ],
    [
     1,
     13,
     -10847139140
    ],
    [
     1,
     14,
     -18356905637
    ],
    [
     1,
     15,
     11851916404
    ],
    [
     1,
     16,
     6084372387
    ],
    [
     2,
     0,
     106726273848
    ],
    [
     2,
     1,
     296342909659
    ],
    [
     2,
     2,
     249762287097
    ],
    [
     2,
     3,
     -110138366063
    ],
    [
     2,
     4,
     4120496802
    ],
    [
     2,
     5,
     79755747815
    ],
    [
     2,
     6,
     9000264533
    ],
    [
     2,
     7,
     -29757592284
    ],
    [
     2,
     8,
     -13328931867
    ],
    [
     2,
     9,
     -21554093237
    ],
    [
     2,
     10,
     -13571529992
    ],
    [
     2,
     11,
     -13372257181
    ],
    [
     2,
     12,
     -1409649399
    ],
    [
     2,
     13,
     -7816509544
    ],
    [
     2,
     14,
     13001729805
    ],
    [
     2,
     15,
     10889775447
    ],
    [
     2,
     16,
     2535141128
    ],
    [
     3,
     0,
     -296342909660
    ],
    [
     3,
     1,
     53424677504
    ],
    [
     3,
     2,
     139719786782
    ],
    [
     3,
     3,
     -43018527027
    ],
    [
     3,
     4,
     -1394643027
    ],
    [
     3,
     5,
     5395861519
    ],
    [
     3,
     6,
     -14462353760
    ],
    [
     3,
     7,
     692206025
    ],
    [
     3,
     8,
     -4068611955
    ],
    [
     3,
     9,
     -3613524689
    ],
    [
     3,
     10,
     -4042384787
    ],
    [
     3,
     11,
     292469268
    ],
    [
     3,
     12,
     -3955556893
    ],
    [
     3,
     13,
     7852937600
    ],
    [
     3,
     14,
     6830479092
    ],
    [
     3,
     15,
     -159518305
    ],
    [
     4,
     0,
     -205018159805
    ],
    [
     4,
     1,
     -6797717005
    ],
    [
     4,
     2,
     45267472443
    ],
    [
     4,
     3,
     -31803383803
    ],
    [
     4,
     4,
     -4450311232
    ],
    [
     4,
     5,
     -4006534547
    ],
    [
     4,
     6,
     -2391270236
    ],
    [
     4,
     7,
     -3043177816
    ],
    [
     4,
     8,
     -2485316411
    ],
    [
     4,
     9,
     -1726502917
    ],
    [
     4,
     10,
     81059912
    ],
    [
     4,
     11,
     -1963389025
    ],
    [
     4,
     12,
     4227392828
    ],
    [
     4,
     13,
     3699921955
    ],
    [
     4,
     14,
     -1769676773
    ],
    [
     5,
     0,
     -133519707951
    ],
    [
     5,
     1,
     -24241426084
    ],
    [
     5,
     2,
     19514890307
    ],
    [
     5,
     3,
     -6904810627
    ],
    [
     5,
     4,
     1254697932
    ],
    [
     5,
     5,
     -176551211
    ],
    [
     5,
     6,
     -1287791574
    ],
    [
     5,
     7,
     -1913835082
    ],
    [
     5,
     8,
     -800684083
    ],
    [
     5,
     9,
     -182417529
    ],
    [
     5,
     10,
     -825531250
    ],
    [
     5,
     11,
     1922043823
    ],
    [
     5,
     12,
     1662805033
    ],
    [
     5,
     13,
     -3043690100
    ],
    [
     6,
     0,
     -4122098738
    ],
    [
     6,
     1,
     -13894392514
    ],
    [
     6,
     2,
     24690005873
    ],
    [
     6,
     3,
     5078862061
    ],
    [
     6,
     4,
     -343716047
    ],
    [
     6,
     5,
     297555383
    ],
    [
     6,
     6,
     -468099309
    ],
    [
     6,
     7,
     -435880625
    ],
    [
     6,
     8,
     -196727720
    ],
    [
     6,
     9,
     -229403503
    ],
    [
     6,
     10,
     636152132
    ],
    [
     6,
     11,
     469014147
    ],
    [
     6,
     12,
     -3715395203
    ],
    [
     7,
     0,
     32787581538
    ],
    [
     7,
     1,
     -18655597103
    ],
    [
     7,
     2,
     12815173660
    ],
    [
     7,
     3,
     1682440781
    ],
    [
     7,
     4,
     780041829
    ],
    [
     7,
     5,
     586468887
    ],
    [
     7,
     6,
     47062234
    ],
    [
     7,
     7,
     -130468459
    ],
    [
     7,
     8,
     -69017876
    ],
    [
     7,
     9,
     3364933
    ],
    [
     7,
     10,
     -184064579
    ],
    [
     7,
     11,
     -3970492284
    ],
    [
     8,
     0,
     -27444874019
    ],
    [
     8,
     1,
     -22269556938
    ],
    [
     8,
     2,
     3877780156
    ],
    [
     8,
     3,
     1474702247
    ],
    [
     8,
     4,
     849864929
    ],
    [
     8,
     5,
     225704099
    ],
    [
     8,
     6,
     50111862
    ],
    [
     8,
     7,
     17649275
    ],
    [
     8,
     8,
     -179605249
    ],
    [
     8,
     9,
     -396470274
    ],
    [
     8,
     10,
     -3873987057
    ],
    [
     9,
     0,
     -25570127126
    ],
    [
     9,
     1,
     -10158767469
    ],
    [
     9,
     2,
     949180582
    ],
    [
     9,
     3,
     581197108
    ],
    [
     9,
     4,
     365392339
    ],
    [
     9,
     5,
     78277642
    ],
    [
     9,
     6,
     44828798
    ],
    [
     9,
     7,
     -123432631
    ],
    [
     9,
     8,
     -336559136
    ],
    [
     9,
     9,
     -3524613839
    ],
    [
     10,
     0,
     201919454
    ],
    [
     10,
     1,
     -7394535758
    ],
    [
     10,
     2,
     -385205265
    ],
    [
     10,
     3,
     143508389
    ],
    [
     10,
     4,
     125369738
    ],
    [
     10,
     5,
     56685317
    ],
    [
     10,
     6,
     -3831945
    ],
    [
     10,
     7,
     -129979527
    ],
    [
     10,
     8,
     -3008729785
    ],
    [
     11,
     0,
     -116631688
    ],
    [
     11,
     1,
     -4282931881
    ],
    [
     11,
     2,
     -155141050
    ],
    [
     11,
     3,
     -116652907
    ],
    [
     11,
     4,
     119840878
    ],
    [
     11,
     5,
     70162722
    ],
    [
     11,
     6,
     102053910
    ],
    [
     11,
     7,
     -2400433027
    ],
    [
     12,
     0,
     1333789232
    ],
    [
     12,
     1,
     -2230643659
    ],
    [
     12,
     2,
     -19438698
    ],
    [
     12,
     3,
     -18025557
    ],
    [
     12,
     4,
     56222260
    ],
    [
     12,
     5,
     298903396
    ],
    [
     12,
     6,
     -1770437608
    ],
    [
     13,
     0,
     -240249945
    ],
    [
     13,
     1,
     -622277498
    ],
    [
     13,
     2,
     -90782776
    ],
    [
     13,
     3,
     -131630425
    ],
    [
     13,
     4,
     418833982
    ],
    [
     13,
     5,
     -1172597865
    ],
    [
     14,
     0,
     1464759647
    ],
    [
     14,
     1,
     -979116920
    ],
    [
     14,
     2,
     -247708579
    ],
    [
     14,
     3,
     373438030
    ],
    [
     14,
     4,
     -652846350
    ],
    [
     15,
     0,
     -916378221
    ],
    [
     15,
     1,
     -633763947
    ],
    [
     15,
     2,
     298249354
    ],
    [
     15,
     3,
     -278039452
    ]
   ]
  },
  {
   "t": 0,
   "l": 3787060915522,
   "a": [
    [
     0,
     2,
     -94585254953
    ],
    [
     0,
     3,
     -662901165722
    ],
    [
     0,
     4,
     -234795346767
    ],
    [
     0,
     5,
     -1297087830803
    ],
    [
     0,
     6,
     -810934069582
    ],
    [
     0,
     7,
     -1195495593099
    ],
    [
     0,
     8,
     -1280352295997
    ],
    [
     0,
     9,
     -751223114686
    ],
    [
     0,
     10,
     -450840496321
    ],
    [
     0,
     11,
     -370289300146
    ],
    [
     0,
     12,
     -263138240645
    ],
    [
     0,
     13,
     -192620291510
    ],
    [
     0,
     14,
     -153130235107
    ],
    [
     0,
     15,
     -115491882938
    ],
    [
     0,
     16,
     -74944725124
    ],
    [
     1,
     1,
     47292627476
    ],
    [
     1,
     3,
     -394175217361
    ],
    [
     1,
     4,
     9346431350
    ],
    [
     1,
     5,
     113041877605
    ],
    [
     1,
     6,
     -59743837749
    ],
    [
     1,
     7,
     -182900876704
    ],
    [
     1,
     8,
     -110964324570
    ],
    [
     1,
     9,
     -23825388857
    ],
    [
     1,
     10,
     -31790448782
    ],
    [
     1,
     11,
     -5109301042
    ],
    [
     1,
     12,
     -9553872956
    ],
    [
     1,
     13,
     -11659169525
    ],
    [
     1,
     14,
     -17899872012
    ],
    [
     1,
     15,
     -16458250331
    ],
    [
     1,
     16,
     -10236373897
    ],
    [
     2,
     0,
     -23646313738
    ],
    [
     2,
     1,
     165725291431
    ],
    [
     2,
     2,
     197087608680
    ],
    [
     2,
     3,
     -93469519493
    ],
    [
     2,
     4,
     3135374640
    ],
    [
     2,
     5,
     -20409484904
    ],
    [
     2,
     6,
     -35231932005
    ],
    [
     2,
     7,
     -23283167073
    ],
    [
     2,
     8,
     3019864854
    ],
    [
     2,
     9,
     -8597610067
    ],
    [
     2,
     10,
     -191390345
    ],
    [
     2,
     11,
     -2277493980
    ],
    [
     2,
     12,
     -2265321020
    ],
    [
     2,
     13,
     -8041391237
    ],
    [
     2,
     14,
     -7203439862
    ],
    [
     2,
     15,
     -5921079061
    ],
    [
     2,
     16,
     652846804
    ],
    [
     3,
     0,
     -165725291431
    ],
    [
     3,
     1,
     29349418346
    ],
    [
     3,
     2,
     91132911656
    ],
    [
     3,
     3,
     -41265290862
    ],
    [
     3,
     4,
     -15040122145
    ],
    [
     3,
     5,
     -5693785079
    ],
    [
     3,
     6,
     -11103522675
    ],
    [
     3,
     7,
     725632973
    ],
    [
     3,
     8,
     -3905029094
    ],
    [
     3,
     9,
     -1302298159
    ],
    [
     3,
     10,
     395928961
    ],
    [
     3,
     11,
     -145668205
    ],
    [
     3,
     12,
     -3082279815
    ],
    [
     3,
     13,
     -3492343236
    ],
    [
     3,
     14,
     -3217063079
    ],
    [
     3,
     15,
     312036084
    ],
    [
     4,
     0,
     -142567931859
    ],
    [
     4,
     1,
     34333229679
    ],
    [
     4,
     2,
     45416170613
    ],
    [
     4,
     3,
     -821412509
    ],
    [
     4,
     4,
     -1419417923
    ],
    [
     4,
     5,
     -1022733520
    ],
    [
     4,
     6,
     -3453094931
    ],
    [
     4,
     7,
     -3911499249
    ],
    [
     4,
     8,
     -1940581353
    ],
    [
     4,
     9,
     63031837
    ],
    [
     4,
     10,
     264010185
    ],
    [
     4,
     11,
     -1314494783
    ],
    [
     4,
     12,
     -1977745928
    ],
    [
     4,
     13,
     -2091884616
    ],
    [
     4,
     14,
     104770949
    ],
    [
     5,
     0,
     -159215219054
    ],
    [
     5,
     1,
     -24280314753
    ],
    [
     5,
     2,
     38141740546
    ],
    [
     5,
     3,
     2338100574
    ],
    [
     5,
     4,
     140456992
    ],
    [
     5,
     5,
     24750660
    ],
    [
     5,
     6,
     -1642715079
    ],
    [
     5,
     7,
     -1475393378
    ],
    [
     5,
     8,
     187288593
    ],
    [
     5,
     9,
     173496649
    ],
    [
     5,
     10,
     -457406679
    ],
    [
     5,
     11,
     -1093266086
    ],
    [
     5,
     12,
     -1277400167
    ],
    [
     5,
     13,
     28699701
    ],
    [
     6,
     0,
     -5770389321
    ],
    [
     6,
     1,
     -24729139050
    ],
    [
     6,
     2,
     21546155870
    ],
    [
     6,
     3,
     3379267049
    ],
    [
     6,
     4,
     386432109
    ],
    [
     6,
     5,
     714416264
    ],
    [
     6,
     6,
     -379035618
    ],
    [
     6,
     7,
     70873714
    ],
    [
     6,
     8,
     192527844
    ],
    [
     6,
     9,
     -32324423
    ],
    [
     6,
     10,
     -460852486
    ],
    [
     6,
     11,
     -685410416
    ],
    [
     6,
     12,
     -9083050
    ],
    [
     7,
     0,
     -47930188229
    ],
    [
     7,
     1,
     -15892974204
    ],
    [
     7,
     2,
     8401282838
    ],
    [
     7,
     3,
     1068645299
    ],
    [
     7,
     4,
     1130020346
    ],
    [
     7,
     5,
     561869490
    ],
    [
     7,
     6,
     -105763451
    ],
    [
     7,
     7,
     14456957
    ],
    [
     7,
     8,
     85898610
    ],
    [
     7,
     9,
     -104135316
    ],
    [
     7,
     10,
     -268311341
    ],
    [
     7,
     11,
     -6900536
    ],
    [
     8,
     0,
     -55597169787
    ],
    [
     8,
     1,
     -14281454638
    ],
    [
     8,
     2,
     1055975404
    ],
    [
     8,
     3,
     911464560
    ],
    [
     8,
     4,
     634300598
    ],
    [
     8,
     5,
     57413093
    ],
    [
     8,
     6,
     -50703924
    ],
    [
     8,
     7,
     21989151
    ],
    [
     8,
     8,
     39331485
    ],
    [
     8,
     9,
     -44507514
    ],
    [
     8,
     10,
     14263711
    ],
    [
     9,
     0,
     -17416302837
    ],
    [
     9,
     1,
     -5109155396
    ],
    [
     9,
     2,
     -154930055
    ],
    [
     9,
     3,
     149381739
    ],
    [
     9,
     4,
     -56507510
    ],
    [
     9,
     5,
     -7819242
    ],
    [
     9,
     6,
     -23502409
    ],
    [
     9,
     7,
     69708959
    ],
    [
     9,
     8,
     63495235
    ],
    [
     9,
     9,
     43140525
    ],
    [
     10,
     0,
     3394506093
    ],
    [
     10,
     1,
     -3880575254
    ],
    [
     10,
     2,
     -556293881
    ],
    [
     10,
     3,
     -49405725
    ],
    [
     10,
     4,
     -75485976
    ],
    [
     10,
     5,
     14318560
    ],
    [
     10,
     6,
     51602580
    ],
    [
     10,
     7,
     87070392
    ],
    [
     10,
     8,
     62348283
    ],
    [
     11,
     0,
     -3041086406
    ],
    [
     11,
     1,
     -1496204735
    ],
    [
     11,
     2,
     162138846
    ],
    [
     11,
     3,
     -27100369
    ],
    [
     11,
     4,
     6257707
    ],
    [
     11,
     5,
     14902246
    ],
    [
     11,
     6,
     50824962
    ],
    [
     11,
     7,
     70272680
    ],
    [
     12,
     0,
     -462148764
    ],
    [
     12,
     1,
     13452427
    ],
    [
     12,
     2,
     223708347
    ],
    [
     12,
     3,
     41982509
    ],
    [
     12,
     4,
     -42511531
    ],
    [
     12,
     5,
     -7997779
    ],
    [
     12,
     6,
     60771772
    ],
    [
     13,
     0,
     -380758046
    ],
    [
     13,
     1,
     134688836
    ],
    [
     13,
     2,
     93223725
    ],
    [
     13,
     3,
     -9833281
    ],
    [
     13,
     4,
     -76736468
    ],
    [
     13,
     5,
     35641653
    ],
    [
     14,
     0,
     -685272279
    ],
    [
     14,
     1,
     -435954989
    ],
    [
     14,
     2,
     145878869
    ],
    [
     14,
     3,
     -106334307
    ],
    [
     14,
     4,
     -4654126
    ],
    [
     15,
     0,
     -1870628737
    ],
    [
     15,
     1,
     183727838
    ],
    [
     15,
     2,
     -28837518
    ],
    [
     15,
     3,
     -25578101
    ]
   ]
  },
  {
   "t": 0,
   "l": 656290786950,
   "a": [
    [
     0,
     2,
     560905145444
    ],
    [
     0,
     3,
     143746631814
    ],
    [
     0,
     4,
     -877719802828
    ],
    [
     0,
     5,
     908976813735
    ],
    [
     0,
     6,
     -686933383952
    ],
    [
     0,
     7,
     418966058576
    ],
    [
     0,
     8,
     -139055804571
    ],
    [
     0,
     9,
     45492669096
    ],
    [
     0,
     10,
     109805941443
    ],
    [
     0,
     11,
     -49996882149
    ],
    [
     0,
     12,
     -123347902644
    ],
    [
     0,
     13,
     -3505021761
    ],
    [
     0,
     14,
     47562886737
    ],
    [
     0,
     15,
     45544735776
    ],
    [
     0,
     16,
     21069887962
    ],
    [
     1,
     1,
     -280452572722
    ],
    [
     1,
     3,
     -42512654346
    ],
    [
     1,
     4,
     106691102576
    ],
    [
     1,
     5,
     -195830206186
    ],
    [
     1,
     6,
     -82588105465
    ],
    [
     1,
     7,
     -63180029007
    ],
    [
     1,
     8,
     39399791368
    ],
    [
     1,
     9,
     -1751152940
    ],
    [
     1,
     10,
     -38257023643
    ],
    [
     1,
     11,
     -57200734712
    ],
    [
     1,
     12,
     -35632516327
    ],
    [
     1,
     13,
     -7609207527
    ],
    [
     1,
     14,
     4922833361
    ],
    [
     1,
     15,
     9566595280
    ],
    [
     1,
     16,
     5570507029
    ],
    [
     2,
     0,
     140226286361
    ],
    [
     2,
     1,
     -35936657954
    ],
    [
     2,
     2,
     21256327173
    ],
    [
     2,
     3,
     -11909803966
    ],
    [
     2,
     4,
     -26781209511
    ],
    [
     2,
     5,
     -67476513427
    ],
    [
     2,
     6,
     -3302594252
    ],
    [
     2,
     7,
     15880106665
    ],
    [
     2,
     8,
     13989654294
    ],
    [
     2,
     9,
     -4617262355
    ],
    [
     2,
     10,
     -14294360312
    ],
    [
     2,
     11,
     -9407544609
    ],
    [
     2,
     12,
     -3976465766
    ],
    [
     2,
     13,
     2840677740
    ],
    [
     2,
     14,
     8195021475
    ],
    [
     2,
     15,
     6274194127
    ],
    [
     2,
     16,
     979400650
    ],
    [
     3,
     0,
     35936657954
    ],
    [
     3,
     1,
     109714975353
    ],
    [
     3,
     2,
     -14762971678
    ],
    [
     3,
     3,
     7384779718
    ],
    [
     3,
     4,
     -20848294734
    ],
    [
     3,
     5,
     -6359268996
    ],
    [
     3,
     6,
     14521877404
    ],
    [
     3,
     7,
     6571442819
    ],
    [
     3,
     8,
     445230346
    ],
    [
     3,
     9,
     -4528478351
    ],
    [
     3,
     10,
     -3434009722
    ],
    [
     3,
     11,
     -1448108813
    ],
    [
     3,
     12,
     2023836213
    ],
    [
     3,
     13,
     5024937523
    ],
    [
     3,
     14,
     4605334726
    ],
    [
     3,
     15,
     1238901934
    ],
    [
     4,
     0,
     -175200626617
    ],
    [
     4,
     1,
     -62765952842
    ],
    [
     4,
     2,
     33487513329
    ],
    [
     4,
     3,
     21109555973
    ],
    [
     4,
     4,
     -1336229341
    ],
    [
     4,
     5,
     1371901173
    ],
    [
     4,
     6,
     2055895850
    ],
    [
     4,
     7,
     1472170270
    ],
    [
     4,
     8,
     -705402098
    ],
    [
     4,
     9,
     -1551718182
    ],
    [
     4,
     10,
     -476502084
    ],
    [
     4,
     11,
     1225682651
    ],
    [
     4,
     12,
     3004922631
    ],
    [
     4,
     13,
     2907117176
    ],
    [
     4,
     14,
     1063342048
    ],
    [
     5,
     0,
     146963071272
    ],
    [
     5,
     1,
     13959386952
    ],
    [
     5,
     2,
     27953343460
    ],
    [
     5,
     3,
     4669007618
    ],
    [
     5,
     4,
     -3620128500
    ],
    [
     5,
     5,
     -1771916087
    ],
    [
     5,
     6,
     175596645
    ],
    [
     5,
     7,
     763736742
    ],
    [
     5,
     8,
     -404157496
    ],
    [
     5,
     9,
     11416196
    ],
    [
     5,
     10,
     685275253
    ],
    [
     5,
     11,
     1583629217
    ],
    [
     5,
     12,
     1517120752
    ],
    [
     5,
     13,
     624543357
    ],
    [
     6,
     0,
     -113359403435
    ],
    [
     6,
     1,
     -38701971996
    ],
    [
     6,
     2,
     2623577161
    ],
    [
     6,
     3,
     -2618658165
    ],
    [
     6,
     4,
     91115135
    ],
    [
     6,
     5,
     -383727960
    ],
    [
     6,
     6,
     215703861
    ],
    [
     6,
     7,
     -60467387
    ],
    [
     6,
     8,
     -203103421
    ],
    [
     6,
     9,
     129242799
    ],
    [
     6,
     10,
     591996177
    ],
    [
     6,
     11,
     593524178
    ],
    [
     6,
     12,
     330107800
    ],
    [
     7,
     0,
     -8005450189
    ],
    [
     7,
     1,
     -3773889142
    ],
    [
     7,
     2,
     794301632
    ],
    [
     7,
     3,
     -1101205321
    ],
    [
     7,
     4,
     -81476678
    ],
    [
     7,
     5,
     -402501058
    ],
    [
     7,
     6,
     13665124
    ],
    [
     7,
     7,
     -14755300
    ],
    [
     7,
     8,
     -303107
    ],
    [
     7,
     9,
     149565836
    ],
    [
     7,
     10,
     131641586
    ],
    [
     7,
     11,
     154497440
    ],
    [
     8,
     0,
     -13040989244
    ],
    [
     8,
     1,
     -508792326
    ],
    [
     8,
     2,
     801777966
    ],
    [
     8,
     3,
     -230943122
    ],
    [
     8,
     4,
     91855169
    ],
    [
     8,
     5,
     42171045
    ],
    [
     8,
     6,
     23605995
    ],
    [
     8,
     7,
     -30230432
    ],
    [
     8,
     8,
     -63230498
    ],
    [
     8,
     9,
     -85836204
    ],
    [
     8,
     10,
     58865258
    ],
    [
     9,
     0,
     20743166705
    ],
    [
     9,
     1,
     -1507622330
    ],
    [
     9,
     2,
     1078903782
    ],
    [
     9,
     3,
     179276844
    ],
    [
     9,
     4,
     237528867
    ],
    [
     9,
     5,
     26731065
    ],
    [
     9,
     6,
     -18834511
    ],
    [
     9,
     7,
     -114909240
    ],
    [
     9,
     8,
     -143945678
    ],
    [
     9,
     9,
     9369936
    ],
    [
     10,
     0,
     12355357409
    ],
    [
     10,
     1,
     -1560954143
    ],
    [
     10,
     2,
     700668535
    ],
    [
     10,
     3,
     116876867
    ],
    [
     10,
     4,
     74505659
    ],
    [
     10,
     5,
     -32742513
    ],
    [
     10,
     6,
     -54531611
    ],
    [
     10,
     7,
     -99012634
    ],
    [
     10,
     8,
     -8070800
    ],
    [
     11,
     0,
     1315431097
    ],
    [
     11,
     1,
     -1591534134
    ],
    [
     11,
     2,
     10726746
    ],
    [
     11,
     3,
     33523528
    ],
    [
     11,
     4,
     -25591853
    ],
    [
     11,
     5,
     3377363
    ],
    [
     11,
     6,
     5076339
    ],
    [
     11,
     7,
     -8321710
    ],
    [
     12,
     0,
     -3065270332
    ],
    [
     12,
     1,
     -1502099460
    ],
    [
     12,
     2,
     -88173569
    ],
    [
     12,
     3,
     -35745668
    ],
    [
     12,
     4,
     31910393
    ],
    [
     12,
     5,
     96495993
    ],
    [
     12,
     6,
     10880978
    ],
    [
     13,
     0,
     -860554693
    ],
    [
     13,
     1,
     -587345696
    ],
    [
     13,
     2,
     72747372
    ],
    [
     13,
     3,
     -16465061
    ],
    [
     13,
     4,
     152651326
    ],
    [
     13,
     5,
     21698000
    ],
    [
     14,
     0,
     705897109
    ],
    [
     14,
     1,
     294021335
    ],
    [
     14,
     2,
     -132836462
    ],
    [
     14,
     3,
     143745341
    ],
    [
     14,
     4,
     29881470
    ],
    [
     15,
     0,
     1817472112
    ],
    [
     15,
     1,
     -258215987
    ],
    [
     15,
     2,
     84863510
    ],
    [
     15,
     3,
     22457895
    ]
   ]
  },
  {
   "t": 0,
   "l": 45746516542,
   "a": [
    [
     0,
     2,
     -390341532538
    ],
    [
     0,
     3,
     176900688063
    ],
    [
     0,
     4,
     142738667827
    ],
    [
     0,
     5,
     -160228536140
    ],
    [
     0,
     6,
     133695101625
    ],
    [
     0,
     7,
     -133467681330
    ],
    [
     0,
     8,
     -245675637451
    ],
    [
     0,
     9,
     -131665127968
    ],
    [
     0,
     10,
     8834813009
    ],
    [
     0,
     11,
     11174002913
    ],
    [
     0,
     12,
     -26944541586
    ],
    [
     0,
     13,
     -40305452268
    ],
    [
     0,
     14,
     1165869312
    ],
    [
     0,
     15,
     24795251891
    ],
    [
     0,
     16,
     27590765990
    ],
    [
     1,
     1,
     195170766269
    ],
    [
     1,
     3,
     -20351388825
    ],
    [
     1,
     4,
     129214336976
    ],
    [
     1,
     5,
     -4268870622
    ],
    [
     1,
     6,
     -58063700267
    ],
    [
     1,
     7,
     -30371266056
    ],
    [
     1,
     8,
     31031314754
    ],
    [
     1,
     9,
     59105390360
    ],
    [
     1,
     10,
     49579193807
    ],
    [
     1,
     11,
     11883643984
    ],
    [
     1,
     12,
     -14742186055
    ],
    [
     1,
     13,
     -5720499788
    ],
    [
     1,
     14,
     2301734835
    ],
    [
     1,
     15,
     6025376123
    ],
    [
     1,
     16,
     8743641932
    ],
    [
     2,
     0,
     -97585383135
    ],
    [
     2,
     1,
     -44225172016
    ],
    [
     2,
     2,
     10175694412
    ],
    [
     2,
     3,
     11811064341
    ],
    [
     2,
     4,
     -18714522722
    ],
    [
     2,
     5,
     -26190739516
    ],
    [
     2,
     6,
     -3234547147
    ],
    [
     2,
     7,
     9341826565
    ],
    [
     2,
     8,
     14352521013
    ],
    [
     2,
     9,
     19691215284
    ],
    [
     2,
     10,
     9511853193
    ],
    [
     2,
     11,
     -4036514220
    ],
    [
     2,
     12,
     -2013914175
    ],
    [
     2,
     13,
     685425483
    ],
    [
     2,
     14,
     1062521808
    ],
    [
     2,
     15,
     2424129182
    ],
    [
     2,
     16,
     -3295311380
    ],
    [
     3,
     0,
     44225172016
    ],
    [
     3,
     1,
     -17842333478
    ],
    [
     3,
     2,
     -44114648585
    ],
    [
     3,
     3,
     2928799489
    ],
    [
     3,
     4,
     -5193404447
    ],
    [
     3,
     5,
     5987874801
    ],
    [
     3,
     6,
     9071552951
    ],
    [
     3,
     7,
     1147116473
    ],
    [
     3,
     8,
     4236179985
    ],
    [
     3,
     9,
     3127749168
    ],
    [
     3,
     10,
     -1925185806
    ],
    [
     3,
     11,
     -976494577
    ],
    [
     3,
     12,
     265313230
    ],
    [
     3,
     13,
     594367545
    ],
    [
     3,
     14,
     1426836419
    ],
    [
     3,
     15,
     -2111755481
    ],
    [
     4,
     0,
     21675653011
    ],
    [
     4,
     1,
     15919815679
    ],
    [
     4,
     2,
     10176301635
    ],
    [
     4,
     3,
     8513814790
    ],
    [
     4,
     4,
     -719002827
    ],
    [
     4,
     5,
     2551628276
    ],
    [
     4,
     6,
     -833705008
    ],
    [
     4,
     7,
     159089984
    ],
    [
     4,
     8,
     1094714358
    ],
    [
     4,
     9,
     -439550500
    ],
    [
     4,
     10,
     -329356993
    ],
    [
     4,
     11,
     21845977
    ],
    [
     4,
     12,
     367092358
    ],
    [
     4,
     13,
     826317656
    ],
    [
     4,
     14,
     -1376456662
    ],
    [
     5,
     0,
     20350913287
    ],
    [
     5,
     1,
     -12213549265
    ],
    [
     5,
     2,
     7486828116
    ],
    [
     5,
     3,
     -1296476665
    ],
    [
     5,
     4,
     -2193544917
    ],
    [
     5,
     5,
     -564975979
    ],
    [
     5,
     6,
     -617143780
    ],
    [
     5,
     7,
     385979533
    ],
    [
     5,
     8,
     176060481
    ],
    [
     5,
     9,
     -13269270
    ],
    [
     5,
     10,
     -112938372
    ],
    [
     5,
     11,
     146220368
    ],
    [
     5,
     12,
     451217157
    ],
    [
     5,
     13,
     -795088285
    ],
    [
     6,
     0,
     7413810271
    ],
    [
     6,
     1,
     -3877584074
    ],
    [
     6,
     2,
     -486246723
    ],
    [
     6,
     3,
     -2506517346
    ],
    [
     6,
     4,
     587120198
    ],
    [
     6,
     5,
     -48699884
    ],
    [
     6,
     6,
     -37184660
    ],
    [
     6,
     7,
     240911632
    ],
    [
     6,
     8,
     83528212
    ],
    [
     6,
     9,
     -135668622
    ],
    [
     6,
     10,
     8346895
    ],
    [
     6,
     11,
     169123562
    ],
    [
     6,
     12,
     -433975558
    ],
    [
     7,
     0,
     -27040564541
    ],
    [
     7,
     1,
     5919396971
    ],
    [
     7,
     2,
     -1374762879
    ],
    [
     7,
     3,
     3843182
    ],
    [
     7,
     4,
     295998618
    ],
    [
     7,
     5,
     -117469557
    ],
    [
     7,
     6,
     -9513836
    ],
    [
     7,
     7,
     51088597
    ],
    [
     7,
     8,
     -54968367
    ],
    [
     7,
     9,
     -16970892
    ],
    [
     7,
     10,
     45543617
    ],
    [
     7,
     11,
     -189956766
    ],
    [
     8,
     0,
     -14258678738
    ],
    [
     8,
     1,
     5848706598
    ],
    [
     8,
     2,
     -1584695600
    ],
    [
     8,
     3,
     -409876108
    ],
    [
     8,
     4,
     -163342497
    ],
    [
     8,
     5,
     -72282183
    ],
    [
     8,
     6,
     -26967420
    ],
    [
     8,
     7,
     -12774934
    ],
    [
     8,
     8,
     -11277391
    ],
    [
     8,
     9,
     -8990885
    ],
    [
     8,
     10,
     -52474724
    ],
    [
     9,
     0,
     4231660066
    ],
    [
     9,
     1,
     1026262500
    ],
    [
     9,
     2,
     -947688566
    ],
    [
     9,
     3,
     -264053945
    ],
    [
     9,
     4,
     -87690047
    ],
    [
     9,
     5,
     -10958872
    ],
    [
     9,
     6,
     32253037
    ],
    [
     9,
     7,
     -8552871
    ],
    [
     9,
     8,
     -21178911
    ],
    [
     9,
     9,
     10204348
    ],
    [
     10,
     0,
     7356337374
    ],
    [
     10,
     1,
     1474728092
    ],
    [
     10,
     2,
     -9313021
    ],
    [
     10,
     3,
     79763931
    ],
    [
     10,
     4,
     -40102557
    ],
    [
     10,
     5,
     52156576
    ],
    [
     10,
     6,
     8139602
    ],
    [
     10,
     7,
     -16028298
    ],
    [
     10,
     8,
     25998627
    ],
    [
     11,
     0,
     6632731170
    ],
    [
     11,
     1,
     1249752288
    ],
    [
     11,
     2,
     165642653
    ],
    [
     11,
     3,
     61463332
    ],
    [
     11,
     4,
     -5850608
    ],
    [
     11,
     5,
     12367542
    ],
    [
     11,
     6,
     1143461
    ],
    [
     11,
     7,
     16600868
    ],
    [
     12,
     0,
     1889211118
    ],
    [
     12,
     1,
     39203597
    ],
    [
     12,
     2,
     30845355
    ],
    [
     12,
     3,
     -20035106
    ],
    [
     12,
     4,
     -12386555
    ],
    [
     12,
     5,
     8870357
    ],
    [
     12,
     6,
     2561764
    ],
    [
     13,
     0,
     -2013448551
    ],
    [
     13,
     1,
     13442398
    ],
    [
     13,
     2,
     -78841908
    ],
    [
     13,
     3,
     -7667397
    ],
    [
     13,
     4,
     -1867431
    ],
    [
     13,
     5,
     -9793267
    ],
    [
     14,
     0,
     -880306994
    ],
    [
     14,
     1,
     10159076
    ],
    [
     14,
     2,
     -16055117
    ],
    [
     14,
     3,
     793240
    ],
    [
     14,
     4,
     -16658341
    ],
    [
     15,
     0,
     -159122189
    ],
    [
     15,
     1,
     28545194
    ],
    [
     15,
     2,
     -20486083
    ],
    [
     15,
     3,
     -4701549
    ]
   ]
  },
  {
   "t": 1,
   "l": 4289017849202,
   "a": [
    [
     0,
     1,
     1
    ],
    [
     0,
     2,
     -2333705153495
    ],
    [
     0,
     3,
     3895869775852
    ],
    [
     0,
     4,
     -403276008440
    ],
    [
     0,
     5,
     1314254315601
    ],
    [
     0,
     6,
     1011122906172
    ],
    [
     0,
     7,
     -3462201405505
    ],
    [
     0,
     8,
     -3961111881745
    ],
    [
     0,
     9,
     -5578702098157
    ],
    [
     0,
     10,
     -4508414954471
    ],
    [
     0,
     11,
     -3343914767310
    ],
    [
     0,
     12,
     -2980447362368
    ],
    [
     0,
     13,
     -2766574652558
    ],
    [
     0,
     14,
     -2157238131367
    ],
    [
     0,
     15,
     -1342959387932
    ],
    [
     0,
     16,
     -797080781692
    ],
    [
     1,
     1,
     1166852576748
    ],
    [
     1,
     3,
     1345549036950
    ],
    [
     1,
     4,
     -594891160160
    ],
    [
     1,
     5,
     -147732734237
    ],
    [
     1,
     6,
     -117339277494
    ],
    [
     1,
     7,
     -723122519384
    ],
    [
     1,
     8,
     -1366728459379
    ],
    [
     1,
     9,
     -961981950066
    ],
    [
     1,
     10,
     -628569407499
    ],
    [
     1,
     11,
     -544712815390
    ],
    [
     1,
     12,
     -517631623472
    ],
    [
     1,
     13,
     -449516445912
    ],
    [
     1,
     14,
     -292140980645
    ],
    [
     1,
     15,
     -112542010916
    ],
    [
     1,
     16,
     73605246947
    ],
    [
     2,
     0,
     -583426288374
    ],
    [
     2,
     1,
     -973967443963
    ],
    [
     2,
     2,
     -672774518475
    ],
    [
     2,
     3,
     357961949137
    ],
    [
     2,
     4,
     -591973840298
    ],
    [
     2,
     5,
     -24383275435
    ],
    [
     2,
     6,
     -170713386689
    ],
    [
     2,
     7,
     -234563480273
    ],
    [
     2,
     8,
     -169672262600
    ],
    [
     2,
     9,
     -77862540973
    ],
    [
     2,
     10,
     -79237463646
    ],
    [
     2,
     11,
     -84512537268
    ],
    [
     2,
     12,
     -86516763884
    ],
    [
     2,
     13,
     -53149607391
    ],
    [
     2,
     14,
     9572676914
    ],
    [
     2,
     15,
     101552853280
    ],
    [
     2,
     16,
     7791663336
    ],
    [
     3,
     0,
     973967443963
    ],
    [
     3,
     1,
     50409501054
    ],
    [
     3,
     2,
     -209239159096
    ],
    [
     3,
     3,
     281272552416
    ],
    [
     3,
     4,
     -154006013433
    ],
    [
     3,
     5,
     -138919775919
    ],
    [
     3,
     6,
     -67682679598
    ],
    [
     3,
     7,
     -46533011082
    ],
    [
     3,
     8,
     -19723780194
    ],
    [
     3,
     9,
     -21061211944
    ],
    [
     3,
     10,
     -30466124973
    ],
    [
     3,
     11,
     -27269326861
    ],
    [
     3,
     12,
     -17216464495
    ],
    [
     3,
     13,
     18915250706
    ],
    [
     3,
     14,
     70162925446
    ],
    [
     3,
     15,
     4358884235
    ],
    [
     3,
     16,
     2302119270
    ],
    [
     4,
     0,
     260773007655
    ],
    [
     4,
     1,
     96840079843
    ],
    [
     4,
     2,
     40538143379
    ],
    [
     4,
     3,
     132443404211
    ],
    [
     4,
     4,
     -55258670655
    ],
    [
     4,
     5,
     -29738011977
    ],
    [
     4,
     6,
     -25305261160
    ],
    [
     4,
     7,
     -24434434584
    ],
    [
     4,
     8,
     -13984147000
    ],
    [
     4,
     9,
     -13910552510
    ],
    [
     4,
     10,
     -12913868676
    ],
    [
     4,
     11,
     -5272215900
    ],
    [
     4,
     12,
     15037340360
    ],
    [
     4,
     13,
     41919479601
    ],
    [
     4,
     14,
     -4508153660
    ],
    [
     4,
     15,
     2627943226
    ],
    [
     5,
     0,
     -21621698100
    ],
    [
     5,
     1,
     -49990550484
    ],
    [
     5,
     2,
     -14352445712
    ],
    [
     5,
     3,
     139643471546
    ],
    [
     5,
     4,
     -13928685777
    ],
    [
     5,
     5,
     -9609622925
    ],
    [
     5,
     6,
     -16384110238
    ],
    [
     5,
     7,
     -14706954253
    ],
    [
     5,
     8,
     -9003942743
    ],
    [
     5,
     9,
     -8316211474
    ],
    [
     5,
     10,
     -2932190872
    ],
    [
     5,
     11,
     7519086704
    ],
    [
     5,
     12,
     20758666273
    ],
    [
     5,
     13,
     -11759542987
    ],
    [
     5,
     14,
     1354666872
    ],
    [
     6,
     0,
     -138351199719
    ],
    [
     6,
     1,
     30366937138
    ],
    [
     6,
     2,
     38633229742
    ],
    [
     6,
     3,
     79132993128
    ],
    [
     6,
     4,
     333801602
    ],
    [
     6,
     5,
     -626102320
    ],
    [
     6,
     6,
     -4754915233
    ],
    [
     6,
     7,
     -4914424129
    ],
    [
     6,
     8,
     -3904838161
    ],
    [
     6,
     9,
     -1339197500
    ],
    [
     6,
     10,
     3150690947
    ],
    [
     6,
     11,
     7690349437
    ],
    [
     6,
     12,
     -16069618377
    ],
    [
     6,
     13,
     271639285
    ],
    [
     7,
     0,
     -217601722574
    ],
    [
     7,
     1,
     -100632463627
    ],
    [
     7,
     2,
     17966919078
    ],
    [
     7,
     3,
     44891389577
    ],
    [
     7,
     4,
     9235401449
    ],
    [
     7,
     5,
     3681898729
    ],
    [
     7,
     6,
     -147605088
    ],
    [
     7,
     7,
     -1752083669
    ],
    [
     7,
     8,
     -1068790500
    ],
    [
     7,
     9,
     155930983
    ],
    [
     7,
     10,
     276357729
    ],
    [
     7,
     11,
     -18137805166
    ],
    [
     7,
     12,
     -458881710
    ],
    [
     8,
     0,
     -225185405108
    ],
    [
     8,
     1,
     -69915479663
    ],
    [
     8,
     2,
     -4864286618
    ],
    [
     8,
     3,
     21402913484
    ],
    [
     8,
     4,
     6395188840
    ],
    [
     8,
     5,
     2751688206
    ],
    [
     8,
     6,
     818699584
    ],
    [
     8,
     7,
     -285966266
    ],
    [
     8,
     8,
     -790994419
    ],
    [
     8,
     9,
     -2808735555
    ],
    [
     8,
     10,
     -18124323966
    ],
    [
     8,
     11,
     -886703473
    ],
    [
     9,
     0,
     -237447772662
    ],
    [
     9,
     1,
     -58902810094
    ],
    [
     9,
     2,
     -15485093130
    ],
    [
     9,
     3,
     8586396624
    ],
    [
     9,
     4,
     3628378214
    ],
    [
     9,
     5,
     2249275510
    ],
    [
     9,
     6,
     461388959
    ],
    [
     9,
     7,
     -544404092
    ],
    [
     9,
     8,
     -2941350942
    ],
    [
     9,
     9,
     -16735849035
    ],
    [
     9,
     10,
     -1048311224
    ],
    [
     10,
     0,
     -73164686810
    ],
    [
     10,
     1,
     -36750276506
    ],
    [
     10,
     2,
     -11374588088
    ],
    [
     10,
     3,
     3132958757
    ],
    [
     10,
     4,
     1820530171
    ],
    [
     10,
     5,
     782641449
    ],
    [
     10,
     6,
     -36440393
    ],
    [
     10,
     7,
     -1446217433
    ],
    [
     10,
     8,
     -14334624448
    ],
    [
     10,
     9,
     -1017249244
    ],
    [
     11,
     0,
     2900194679
    ],
    [
     11,
     1,
     -23081706577
    ],
    [
     11,
     2,
     -7024126237
    ],
    [
     11,
     3,
     647630926
    ],
    [
     11,
     4,
     351092375
    ],
    [
     11,
     5,
     333237981
    ],
    [
     11,
     6,
     587539017
    ],
    [
     11,
     7,
     -11378048724
    ],
    [
     11,
     8,
     -883625895
    ],
    [
     12,
     0,
     5831081451
    ],
    [
     12,
     1,
     -14998898184
    ],
    [
     12,
     2,
     -4545671218
    ],
    [
     12,
     3,
     49608844
    ],
    [
     12,
     4,
     83716360
    ],
    [
     12,
     5,
     2331899330
    ],
    [
     12,
     6,
     -8272472879
    ],
    [
     12,
     7,
     -662392334
    ],
    [
     13,
     0,
     -2110719706
    ],
    [
     13,
     1,
     -9836684929
    ],
    [
     13,
     2,
     -1665452474
    ],
    [
     13,
     3,
     -133330566
    ],
    [
     13,
     4,
     3215214412
    ],
    [
     13,
     5,
     -5338460554
    ],
    [
     13,
     6,
     -455776029
    ],
    [
     14,
     0,
     -4635001074
    ],
    [
     14,
     1,
     -4049231170
    ],
    [
     14,
     2,
     -1314132674
    ],
    [
     14,
     3,
     3281611813
    ],
    [
     14,
     4,
     -2943403992
    ],
    [
     14,
     5,
     -252449122
    ],
    [
     15,
     0,
     1133900154
    ],
    [
     15,
     1,
     -2963392787
    ],
    [
     15,
     2,
     2033108112
    ],
    [
     15,
     3,
     -1020184165
    ],
    [
     15,
     4,
     -178306108
    ]
   ]
  },
  {
   "t": 1,
   "l": 801840615297,
   "a": [
    [
     0,
     2,
     -190373883758
    ],
    [
     0,
     3,
     2962533237785
    ],
    [
     0,
     4,
     -308352965097
    ],
    [
     0,
     5,
     681781297993
    ],
    [
     0,
     6,
     -3651384398658
    ],
    [
     0,
     7,
     -5255681439969
    ],
    [
     0,
     8,
     -5933101767122
    ],
    [
     0,
     9,
     -6677810417422
    ],
    [
     0,
     10,
     -5800154431507
    ],
    [
     0,
     11,
     -4335824476936
    ],
    [
     0,
     12,
     -2895567143551
    ],
    [
     0,
     13,
     -2094542323117
    ],
    [
     0,
     14,
     -1854977707595
    ],
    [
     0,
     15,
     -1300669418880
    ],
    [
     0,
     16,
     -922243316611
    ],
    [
     1,
     1,
     95186941879
    ],
    [
     1,
     3,
     1638875696214
    ],
    [
     1,
     4,
     892842702351
    ],
    [
     1,
     5,
     918406500828
    ],
    [
     1,
     6,
     783883217627
    ],
    [
     1,
     7,
     97506337654
    ],
    [
     1,
     8,
     -580570833720
    ],
    [
     1,
     9,
     -558895613237
    ],
    [
     1,
     10,
     -305088217133
    ],
    [
     1,
     11,
     -86106859817
    ],
    [
     1,
     12,
     -33108978290
    ],
    [
     1,
     13,
     -162915288329
    ],
    [
     1,
     14,
     -148930843283
    ],
    [
     1,
     15,
     -87878949522
    ],
    [
     1,
     16,
     148307172886
    ],
    [
     2,
     0,
     -47593470939
    ],
    [
     2,
     1,
     -740633309446
    ],
    [
     2,
     2,
     -819437848107
    ],
    [
     2,
     3,
     -17258171742
    ],
    [
     2,
     4,
     -373115513273
    ],
    [
     2,
     5,
     38235071708
    ],
    [
     2,
     6,
     -63830051731
    ],
    [
     2,
     7,
     -159601217268
    ],
    [
     2,
     8,
     -91429037291
    ],
    [
     2,
     9,
     -11647063439
    ],
    [
     2,
     10,
     64436519184
    ],
    [
     2,
     11,
     76585794568
    ],
    [
     2,
     12,
     -5133578404
    ],
    [
     2,
     13,
     -9274230643
    ],
    [
     2,
     14,
     -6024699480
    ],
    [
     2,
     15,
     122289895178
    ],
    [
     2,
     16,
     16311385412
    ],
    [
     3,
     0,
     740633309446
    ],
    [
     3,
     1,
     38544120637
    ],
    [
     3,
     2,
     -205952503846
    ],
    [
     3,
     3,
     115006941678
    ],
    [
     3,
     4,
     -179868194113
    ],
    [
     3,
     5,
     -129940270268
    ],
    [
     3,
     6,
     -83074017854
    ],
    [
     3,
     7,
     -40172079204
    ],
    [
     3,
     8,
     -15303237246
    ],
    [
     3,
     9,
     15807227029
    ],
    [
     3,
     10,
     27491663398
    ],
    [
     3,
     11,
     -6318739262
    ],
    [
     3,
     12,
     -9712692130
    ],
    [
     3,
     13,
     -5162137197
    ],
    [
     3,
     14,
     71678821796
    ],
    [
     3,
     15,
     7324579689
    ],
    [
     3,
     16,
     -7298614904
    ],
    [
     4,
     0,
     351902743098
    ],
    [
     4,
     1,
     -51240416995
    ],
    [
     4,
     2,
     -7474590166
    ],
    [
     4,
     3,
     115583079710
    ],
    [
     4,
     4,
     -52968134820
    ],
    [
     4,
     5,
     -29410258184
    ],
    [
     4,
     6,
     -16378650680
    ],
    [
     4,
     7,
     -13735208210
    ],
    [
     4,
     8,
     -3696041990
    ],
    [
     4,
     9,
     5072684685
    ],
    [
     4,
     10,
     -4949400402
    ],
    [
     4,
     11,
     -4068740209
    ],
    [
     4,
     12,
     -1479773159
    ],
    [
     4,
     13,
     41330782259
    ],
    [
     4,
     14,
     5176097944
    ],
    [
     4,
     15,
     -5862330858
    ],
    [
     5,
     0,
     364236006734
    ],
    [
     5,
     1,
     24667243760
    ],
    [
     5,
     2,
     -29474105206
    ],
    [
     5,
     3,
     126681669191
    ],
    [
     5,
     4,
     -7218163948
    ],
    [
     5,
     5,
     -5474344550
    ],
    [
     5,
     6,
     -7768621890
    ],
    [
     5,
     7,
     -7896539215
    ],
    [
     5,
     8,
     -3112642860
    ],
    [
     5,
     9,
     -4598636404
    ],
    [
     5,
     10,
     -2432076478
    ],
    [
     5,
     11,
     -488978845
    ],
    [
     5,
     12,
     20774346845
    ],
    [
     5,
     13,
     3593970735
    ],
    [
     5,
     14,
     -4952439108
    ],
    [
     6,
     0,
     -98841916336
    ],
    [
     6,
     1,
     3952791456
    ],
    [
     6,
     2,
     -4958679980
    ],
    [
     6,
     3,
     74069588617
    ],
    [
     6,
     4,
     -549533357
    ],
    [
     6,
     5,
     -367558989
    ],
    [
     6,
     6,
     -3256957566
    ],
    [
     6,
     7,
     -3727212581
    ],
    [
     6,
     8,
     -2951441682
    ],
    [
     6,
     9,
     -1431983789
    ],
    [
     6,
     10,
     111101251
    ],
    [
     6,
     11,
     8335054600
    ],
    [
     6,
     12,
     2971991396
    ],
    [
     6,
     13,
     -4070758679
    ],
    [
     7,
     0,
     -41078998361
    ],
    [
     7,
     1,
     -54167378954
    ],
    [
     7,
     2,
     -4736466333
    ],
    [
     7,
     3,
     33050111842
    ],
    [
     7,
     4,
     3188944301
    ],
    [
     7,
     5,
     1730942349
    ],
    [
     7,
     6,
     -567712436
    ],
    [
     7,
     7,
     -1199367494
    ],
    [
     7,
     8,
     -732046339
    ],
    [
     7,
     9,
     -27122188
    ],
    [
     7,
     10,
     1212309865
    ],
    [
     7,
     11,
     2123363203
    ],
    [
     7,
     12,
     -3385558237
    ],
    [
     8,
     0,
     -131252665551
    ],
    [
     8,
     1,
     -42768289946
    ],
    [
     8,
     2,
     -12282435646
    ],
    [
     8,
     3,
     15500192959
    ],
    [
     8,
     4,
     2856257536
    ],
    [
     8,
     5,
     1668025663
    ],
    [
     8,
     6,
     630543980
    ],
    [
     8,
     7,
     -149363941
    ],
    [
     8,
     8,
     -97115112
    ],
    [
     8,
     9,
     -1814424157
    ],
    [
     8,
     10,
     1572749324
    ],
    [
     8,
     11,
     -2809427025
    ],
    [
     9,
     0,
     -182623463400
    ],
    [
     9,
     1,
     -19391174322
    ],
    [
     9,
     2,
     -15111275274
    ],
    [
     9,
     3,
     5026318833
    ],
    [
     9,
     4,
     1109653763
    ],
    [
     9,
     5,
     1473193627
    ],
    [
     9,
     6,
     371938360
    ],
    [
     9,
     7,
     -8643369
    ],
    [
     9,
     8,
     -2215477165
    ],
    [
     9,
     9,
     1174417494
    ],
    [
     9,
     10,
     -2315521139
    ],
    [
     10,
     0,
     -86239890848
    ],
    [
     10,
     1,
     -8997119759
    ],
    [
     10,
     2,
     -11450379649
    ],
    [
     10,
     3,
     981467125
    ],
    [
     10,
     4,
     886247238
    ],
    [
     10,
     5,
     584061558
    ],
    [
     10,
     6,
     30672385
    ],
    [
     10,
     7,
     -1214550840
    ],
    [
     10,
     8,
     905108597
    ],
    [
     10,
     9,
     -1888939678
    ],
    [
     11,
     0,
     -14892825808
    ],
    [
     11,
     1,
     -1962784262
    ],
    [
     11,
     2,
     -6446585375
    ],
    [
     11,
     3,
     513192731
    ],
    [
     11,
     4,
     212724052
    ],
    [
     11,
     5,
     82862627
    ],
    [
     11,
     6,
     287996858
    ],
    [
     11,
     7,
     734540884
    ],
    [
     11,
     8,
     -1506722970
    ],
    [
     12,
     0,
     24572871225
    ],
    [
     12,
     1,
     1635105884
    ],
    [
     12,
     2,
     -3917091984
    ],
    [
     12,
     3,
     166805691
    ],
    [
     12,
     4,
     -67282274
    ],
    [
     12,
     5,
     1551200677
    ],
    [
     12,
     6,
     637294226
    ],
    [
     12,
     7,
     -1129193723
    ],
    [
     13,
     0,
     26838937475
    ],
    [
     13,
     1,
     -2962213615
    ],
    [
     13,
     2,
     -1785591285
    ],
    [
     13,
     3,
     248929402
    ],
    [
     13,
     4,
     2124843278
    ],
    [
     13,
     5,
     543450024
    ],
    [
     13,
     6,
     -779435476
    ],
    [
     14,
     0,
     528445604
    ],
    [
     14,
     1,
     -1596728413
    ],
    [
     14,
     2,
     -559859836
    ],
    [
     14,
     3,
     2077225442
    ],
    [
     14,
     4,
     414048607
    ],
    [
     14,
     5,
     -459490251
    ],
    [
     15,
     0,
     -1558626286
    ],
    [
     15,
     1,
     -122930263
    ],
    [
     15,
     2,
     834247912
    ],
    [
     15,
     3,
     359217758
    ],
    [
     15,
     4,
     -231154289
    ]
   ]
  },
  {
   "t": 1,
   "l": 1345293998030,
   "a": [
    [
     0,
     2,
     -7047573656
    ],
    [
     0,
     3,
     -342048248959
    ],
    [
     0,
     4,
     -894531097405
    ],
    [
     0,
     5,
     2095621745909
    ],
    [
     0,
     6,
     -13626026739
    ],
    [
     0,
     7,
     2085963580692
    ],
    [
     0,
     8,
     585677891653
    ],
    [
     0,
     9,
     -232634902856
    ],
    [
     0,
     10,
     -444735876672
    ],
    [
     0,
     11,
     -362435158794
    ],
    [
     0,
     12,
     -327135026710
    ],
    [
     0,
     13,
     -331233467153
    ],
    [
     0,
     14,
     -442790741112
    ],
    [
     0,
     15,
     -393314263287
    ],
    [
     0,
     16,
     -221654320874
    ],
    [
     1,
     1,
     3523786828
    ],
    [
     1,
     3,
     -258555951305
    ],
    [
     1,
     4,
     -402954763344
    ],
    [
     1,
     5,
     -393975559216
    ],
    [
     1,
     6,
     -2802265187
    ],
    [
     1,
     7,
     -164971330015
    ],
    [
     1,
     8,
     -419728909191
    ],
    [
     1,
     9,
     -470896642208
    ],
    [
     1,
     10,
     -259467697510
    ],
    [
     1,
     11,
     -117142695778
    ],
    [
     1,
     12,
     -130718563882
    ],
    [
     1,
     13,
     -178666673638
    ],
    [
     1,
     14,
     -162702692722
    ],
    [
     1,
     15,
     -128162886333
    ],
    [
     1,
     16,
     -54124479408
    ],
    [
     2,
     0,
     -1761893414
    ],
    [
     2,
     1,
     85512062240
    ],
    [
     2,
     2,
     129277975653
    ],
    [
     2,
     3,
     80869204862
    ],
    [
     2,
     4,
     83851564034
    ],
    [
     2,
     5,
     -36321326119
    ],
    [
     2,
     6,
     91840514699
    ],
    [
     2,
     7,
     31908244947
    ],
    [
     2,
     8,
     -27053915801
    ],
    [
     2,
     9,
     -13141249080
    ],
    [
     2,
     10,
     23893399424
    ],
    [
     2,
     11,
     11653216272
    ],
    [
     2,
     12,
     -30274855599
    ],
    [
     2,
     13,
     -35612459497
    ],
    [
     2,
     14,
     -29418989524
    ],
    [
     2,
     15,
     -8117623712
    ],
    [
     2,
     16,
     5941308903
    ],
    [
     3,
     0,
     -85512062240
    ],
    [
     3,
     1,
     111816387176
    ],
    [
     3,
     2,
     19869485974
    ],
    [
     3,
     3,
     5734344866
    ],
    [
     3,
     4,
     -21432169554
    ],
    [
     3,
     5,
     4870688739
    ],
    [
     3,
     6,
     49218656909
    ],
    [
     3,
     7,
     23704105061
    ],
    [
     3,
     8,
     7111636760
    ],
    [
     3,
     9,
     16098667845
    ],
    [
     3,
     10,
     15141654196
    ],
    [
     3,
     11,
     -2268542603
    ],
    [
     3,
     12,
     -7436621106
    ],
    [
     3,
     13,
     -7731615583
    ],
    [
     3,
     14,
     2809792170
    ],
    [
     3,
     15,
     8921930577
    ],
    [
     3,
     16,
     4123447439
    ],
    [
     4,
     0,
     -232363568590
    ],
    [
     4,
     1,
     -90541756688
    ],
    [
     4,
     2,
     -22243245423
    ],
    [
     4,
     3,
     19039633816
    ],
    [
     4,
     4,
     -1284869356
    ],
    [
     4,
     5,
     12471864950
    ],
    [
     4,
     6,
     9875715489
    ],
    [
     4,
     7,
     -2528429281
    ],
    [
     4,
     8,
     -213576462
    ],
    [
     4,
     9,
     4561857121
    ],
    [
     4,
     10,
     529532324
    ],
    [
     4,
     11,
     -2627295165
    ],
    [
     4,
     12,
     -3807077814
    ],
    [
     4,
     13,
     2086569479
    ],
    [
     4,
     14,
     5977159048
    ],
    [
     4,
     15,
     3192704321
    ],
    [
     5,
     0,
     136029354694
    ],
    [
     5,
     1,
     60000971940
    ],
    [
     5,
     2,
     12404791332
    ],
    [
     5,
     3,
     -11323286599
    ],
    [
     5,
     4,
     -12635107963
    ],
    [
     5,
     5,
     -1434838895
    ],
    [
     5,
     6,
     -2378335575
    ],
    [
     5,
     7,
     -3806775773
    ],
    [
     5,
     8,
     -174537624
    ],
    [
     5,
     9,
     978706247
    ],
    [
     5,
     10,
     -735529161
    ],
    [
     5,
     11,
     -2419494021
    ],
    [
     5,
     12,
     601394576
    ],
    [
     5,
     13,
     3032611827
    ],
    [
     5,
     14,
     1955498341
    ],
    [
     6,
     0,
     -115454124910
    ],
    [
     6,
     1,
     -53049089912
    ],
    [
     6,
     2,
     1887222185
    ],
    [
     6,
     3,
     -13926034739
    ],
    [
     6,
     4,
     -3988921153
    ],
    [
     6,
     5,
     -702577678
    ],
    [
     6,
     6,
     -1370015938
    ],
    [
     6,
     7,
     -1149558029
    ],
    [
     6,
     8,
     363799724
    ],
    [
     6,
     9,
     156815937
    ],
    [
     6,
     10,
     -1105268994
    ],
    [
     6,
     11,
     60031904
    ],
    [
     6,
     12,
     1384212448
    ],
    [
     6,
     13,
     1125658430
    ],
    [
     7,
     0,
     91976910697
    ],
    [
     7,
     1,
     1006441738
    ],
    [
     7,
     2,
     12413074130
    ],
    [
     7,
     3,
     -3088217140
    ],
    [
     7,
     4,
     2170192468
    ],
    [
     7,
     5,
     388308923
    ],
    [
     7,
     6,
     -197658009
    ],
    [
     7,
     7,
     110894377
    ],
    [
     7,
     8,
     196001275
    ],
    [
     7,
     9,
     -342749316
    ],
    [
     7,
     10,
     -161309791
    ],
    [
     7,
     11,
     359293147
    ],
    [
     7,
     12,
     555315778
    ],
    [
     8,
     0,
     26966960773
    ],
    [
     8,
     1,
     8760573397
    ],
    [
     8,
     2,
     7506971689
    ],
    [
     8,
     3,
     938942121
    ],
    [
     8,
     4,
     2372411961
    ],
    [
     8,
     5,
     154661977
    ],
    [
     8,
     6,
     -93979638
    ],
    [
     8,
     7,
     44311593
    ],
    [
     8,
     8,
     287409
    ],
    [
     8,
     9,
     -188209619
    ],
    [
     8,
     10,
     -99825541
    ],
    [
     8,
     11,
     189507214
    ],
    [
     9,
     0,
     -12886597305
    ],
    [
     9,
     1,
     2230841092
    ],
    [
     9,
     2,
     -475569954
    ],
    [
     9,
     3,
     -409933724
    ],
    [
     9,
     4,
     666281972
    ],
    [
     9,
     5,
     -306494408
    ],
    [
     9,
     6,
     -73703417
    ],
    [
     9,
     7,
     168045006
    ],
    [
     9,
     8,
     -57361135
    ],
    [
     9,
     9,
     -189233319
    ],
    [
     9,
     10,
     877292
    ],
    [
     10,
     0,
     -25870639807
    ],
    [
     10,
     1,
     -3426508080
    ],
    [
     10,
     2,
     -2664833682
    ],
    [
     10,
     3,
     -771931667
    ],
    [
     10,
     4,
     124347979
    ],
    [
     10,
     5,
     -92210276
    ],
    [
     10,
     6,
     154173351
    ],
    [
     10,
     7,
     63933894
    ],
    [
     10,
     8,
     -78318989
    ],
    [
     10,
     9,
     -61765779
    ],
    [
     11,
     0,
     -5118131266
    ],
    [
     11,
     1,
     -360965314
    ],
    [
     11,
     2,
     -774518067
    ],
    [
     11,
     3,
     -67765135
    ],
    [
     11,
     4,
     163312157
    ],
    [
     11,
     5,
     62223421
    ],
    [
     11,
     6,
     93755001
    ],
    [
     11,
     7,
     72677106
    ],
    [
     11,
     8,
     -65247244
    ],
    [
     12,
     0,
     10457433801
    ],
    [
     12,
     1,
     1613855551
    ],
    [
     12,
     2,
     487105602
    ],
    [
     12,
     3,
     57510388
    ],
    [
     12,
     4,
     970275
    ],
    [
     12,
     5,
     49256710
    ],
    [
     12,
     6,
     189718730
    ],
    [
     12,
     7,
     -40603155
    ],
    [
     13,
     0,
     7215149119
    ],
    [
     13,
     1,
     83436071
    ],
    [
     13,
     2,
     158323241
    ],
    [
     13,
     3,
     -164178525
    ],
    [
     13,
     4,
     -73416984
    ],
    [
     13,
     5,
     240469953
    ],
    [
     13,
     6,
     -14568207
    ],
    [
     14,
     0,
     -2954411442
    ],
    [
     14,
     1,
     -782025441
    ],
    [
     14,
     2,
     164987135
    ],
    [
     14,
     3,
     -264649270
    ],
    [
     14,
     4,
     190434141
    ],
    [
     14,
     5,
     12349775
    ],
    [
     15,
     0,
     -4412894651
    ],
    [
     15,
     1,
     497309127
    ],
    [
     15,
     2,
     -192432807
    ],
    [
     15,
     3,
     63763125
    ],
    [
     15,
     4,
     4100391
    ]
   ]
  },
  {
   "t": 1,
   "l": 334040154075,
   "a": [
    [
     0,
     2,
     -109479655629
    ],
    [
     0,
     3,
     -210484680511
    ],
    [
     0,
     4,
     32721042454
    ],
    [
     0,
     5,
     -75017972789
    ],
    [
     0,
     6,
     924269206884
    ],
    [
     0,
     7,
     -265206351729
    ],
    [
     0,
     8,
     347366063219
    ],
    [
     0,
     9,
     106807020469
    ],
    [
     0,
     10,
     165654175721
    ],
    [
     0,
     11,
     221067836189
    ],
    [
     0,
     12,
     140519571056
    ],
    [
     0,
     13,
     22664859148
    ],
    [
     0,
     14,
     35443328822
    ],
    [
     0,
     15,
     43196901969
    ],
    [
     0,
     16,
     679839430
    ],
    [
     1,
     1,
     54739827814
    ],
    [
     1,
     3,
     102436095630
    ],
    [
     1,
     4,
     -234574402038
    ],
    [
     1,
     5,
     -13595169766
    ],
    [
     1,
     6,
     -197926917922
    ],
    [
     1,
     7,
     -138281182983
    ],
    [
     1,
     8,
     -133529205739
    ],
    [
     1,
     9,
     -43835137729
    ],
    [
     1,
     10,
     12879105170
    ],
    [
     1,
     11,
     19652943231
    ],
    [
     1,
     12,
     27706219575
    ],
    [
     1,
     13,
     35831343047
    ],
    [
     1,
     14,
     32499338720
    ],
    [
     1,
     15,
     34700825719
    ],
    [
     1,
     16,
     23746646233
    ],
    [
     2,
     0,
     -27369913907
    ],
    [
     2,
     1,
     52621170128
    ],
    [
     2,
     2,
     -51218047815
    ],
    [
     2,
     3,
     48676410709
    ],
    [
     2,
     4,
     -31614448882
    ],
    [
     2,
     5,
     8449049199
    ],
    [
     2,
     6,
     -66756144499
    ],
    [
     2,
     7,
     -42631405721
    ],
    [
     2,
     8,
     -30738555543
    ],
    [
     2,
     9,
     -4969775105
    ],
    [
     2,
     10,
     2071309226
    ],
    [
     2,
     11,
     6638959003
    ],
    [
     2,
     12,
     12242742637
    ],
    [
     2,
     13,
     10282858836
    ],
    [
     2,
     14,
     11214900021
    ],
    [
     2,
     15,
     11159752742
    ],
    [
     2,
     16,
     1403909533
    ],
    [
     3,
     0,
     -52621170128
    ],
    [
     3,
     1,
     -4090130307
    ],
    [
     3,
     2,
     9967189801
    ],
    [
     3,
     3,
     22269534268
    ],
    [
     3,
     4,
     13874015922
    ],
    [
     3,
     5,
     -18909946344
    ],
    [
     3,
     6,
     -11367315109
    ],
    [
     3,
     7,
     -8413305805
    ],
    [
     3,
     8,
     -250487537
    ],
    [
     3,
     9,
     2501590235
    ],
    [
     3,
     10,
     2824580617
    ],
    [
     3,
     11,
     5586884061
    ],
    [
     3,
     12,
     5307396127
    ],
    [
     3,
     13,
     6598416665
    ],
    [
     3,
     14,
     6241325596
    ],
    [
     3,
     15,
     -137566869
    ],
    [
     3,
     16,
     -2056417620
    ],
    [
     4,
     0,
     31744219368
    ],
    [
     4,
     1,
     29026828654
    ],
    [
     4,
     2,
     -7994068520
    ],
    [
     4,
     3,
     -6900724844
    ],
    [
     4,
     4,
     660427268
    ],
    [
     4,
     5,
     -2403383183
    ],
    [
     4,
     6,
     778850321
    ],
    [
     4,
     7,
     1153147765
    ],
    [
     4,
     8,
     2156732269
    ],
    [
     4,
     9,
     1366101247
    ],
    [
     4,
     10,
     1394584780
    ],
    [
     4,
     11,
     2617743833
    ],
    [
     4,
     12,
     4242580819
    ],
    [
     4,
     13,
     4435949580
    ],
    [
     4,
     14,
     794504093
    ],
    [
     4,
     15,
     -777363974
    ],
    [
     5,
     0,
     -82681747236
    ],
    [
     5,
     1,
     -20805525431
    ],
    [
     5,
     2,
     1136333576
    ],
    [
     5,
     3,
     14137436464
    ],
    [
     5,
     4,
     2039054071
    ],
    [
     5,
     5,
     359978929
    ],
    [
     5,
     6,
     -24116339
    ],
    [
     5,
     7,
     73797963
    ],
    [
     5,
     8,
     438254684
    ],
    [
     5,
     9,
     -150526597
    ],
    [
     5,
     10,
     773076089
    ],
    [
     5,
     11,
     2136778042
    ],
    [
     5,
     12,
     2427590126
    ],
    [
     5,
     13,
     750376252
    ],
    [
     5,
     14,
     -297893498
    ],
    [
     6,
     0,
     54466431374
    ],
    [
     6,
     1,
     21117840365
    ],
    [
     6,
     2,
     11825355724
    ],
    [
     6,
     3,
     5007187759
    ],
    [
     6,
     4,
     -863000320
    ],
    [
     6,
     5,
     -304572020
    ],
    [
     6,
     6,
     -185626151
    ],
    [
     6,
     7,
     -143825230
    ],
    [
     6,
     8,
     -283015365
    ],
    [
     6,
     9,
     124086742
    ],
    [
     6,
     10,
     788654773
    ],
    [
     6,
     11,
     993841598
    ],
    [
     6,
     12,
     547772796
    ],
    [
     6,
     13,
     -77740298
    ],
    [
     7,
     0,
     -61861438453
    ],
    [
     7,
     1,
     -20914721293
    ],
    [
     7,
     2,
     4077082240
    ],
    [
     7,
     3,
     2290338162
    ],
    [
     7,
     4,
     -288272000
    ],
    [
     7,
     5,
     13423532
    ],
    [
     7,
     6,
     -53540619
    ],
    [
     7,
     7,
     -309427694
    ],
    [
     7,
     8,
     -117178687
    ],
    [
     7,
     9,
     141505470
    ],
    [
     7,
     10,
     216098941
    ],
    [
     7,
     11,
     378203329
    ],
    [
     7,
     12,
     65348629
    ],
    [
     8,
     0,
     -31386134870
    ],
    [
     8,
     1,
     -8644818469
    ],
    [
     8,
     2,
     2461648685
    ],
    [
     8,
     3,
     507320746
    ],
    [
     8,
     4,
     -322578628
    ],
    [
     8,
     5,
     -31920848
    ],
    [
     8,
     6,
     49964711
    ],
    [
     8,
     7,
     -102627301
    ],
    [
     8,
     8,
     -124551131
    ],
    [
     8,
     9,
     -106214152
    ],
    [
     8,
     10,
     285171585
    ],
    [
     8,
     11,
     139351440
    ],
    [
     9,
     0,
     -25566295434
    ],
    [
     9,
     1,
     -7625298014
    ],
    [
     9,
     2,
     578015787
    ],
    [
     9,
     3,
     -20972947
    ],
    [
     9,
     4,
     -62577968
    ],
    [
     9,
     5,
     248247577
    ],
    [
     9,
     6,
     47396766
    ],
    [
     9,
     7,
     -144591052
    ],
    [
     9,
     8,
     -231268056
    ],
    [
     9,
     9,
     164647651
    ],
    [
     9,
     10,
     164152739
    ],
    [
     10,
     0,
     -4000568250
    ],
    [
     10,
     1,
     -3228705735
    ],
    [
     10,
     2,
     382377814
    ],
    [
     10,
     3,
     -100554357
    ],
    [
     10,
     4,
     34727294
    ],
    [
     10,
     5,
     45959447
    ],
    [
     10,
     6,
     -30057665
    ],
    [
     10,
     7,
     -151119708
    ],
    [
     10,
     8,
     63856650
    ],
    [
     10,
     9,
     142347536
    ],
    [
     11,
     0,
     7339689929
    ],
    [
     11,
     1,
     -966038636
    ],
    [
     11,
     2,
     148955507
    ],
    [
     11,
     3,
     -204416018
    ],
    [
     11,
     4,
     -105723546
    ],
    [
     11,
     5,
     14713888
    ],
    [
     11,
     6,
     6113041
    ],
    [
     11,
     7,
     8263859
    ],
    [
     11,
     8,
     108496820
    ],
    [
     12,
     0,
     6406541556
    ],
    [
     12,
     1,
     -287182615
    ],
    [
     12,
     2,
     -253401405
    ],
    [
     12,
     3,
     -104837199
    ],
    [
     12,
     4,
     -11580641
    ],
    [
     12,
     5,
     129085006
    ],
    [
     12,
     6,
     -29212414
    ],
    [
     12,
     7,
     73198558
    ],
    [
     13,
     0,
     4757412238
    ],
    [
     13,
     1,
     43852061
    ],
    [
     13,
     2,
     77355032
    ],
    [
     13,
     3,
     5412845
    ],
    [
     13,
     4,
     217423597
    ],
    [
     13,
     5,
     -56870997
    ],
    [
     13,
     6,
     34664880
    ],
    [
     14,
     0,
     4224173007
    ],
    [
     14,
     1,
     503376114
    ],
    [
     14,
     2,
     -159332050
    ],
    [
     14,
     3,
     285570616
    ],
    [
     14,
     4,
     -58215932
    ],
    [
     14,
     5,
     4082783
    ],
    [
     15,
     0,
     3284290610
    ],
    [
     15,
     1,
     -422871522
    ],
    [
     15,
     2,
     210942322
    ],
    [
     15,
     3,
     -10177885
    ],
    [
     15,
     4,
     -7554428
    ]
   ]
  },
  {
   "t": 2,
   "l": 580194986465,
   "a": [
    [
     0,
     2,
     -72927106639
    ],
    [
     0,
     3,
     1100098782008
    ],
    [
     0,
     4,
     280594598765
    ],
    [
     0,
     5,
     -3763239265660
    ],
    [
     0,
     6,
     740718134561
    ],
    [
     0,
     7,
     3420342944447
    ],
    [
     0,
     8,
     5258997609845
    ],
    [
     0,
     9,
     18060814954259
    ],
    [
     0,
     10,
     13354782467111
    ],
    [
     0,
     11,
     10537573399794
    ],
    [
     0,
     12,
     9641681378382
    ],
    [
     0,
     13,
     11192857341235
    ],
    [
     0,
     14,
     10259998270461
    ],
    [
     0,
     15,
     8355016537594
    ],
    [
     0,
     16,
     4968432181535
    ],
    [
     1,
     1,
     36463553319
    ],
    [
     1,
     2,
     3
    ],
    [
     1,
     3,
     1277779657047
    ],
    [
     1,
     4,
     1980830882362
    ],
    [
     1,
     5,
     1741744997491
    ],
    [
     1,
     6,
     -809150128478
    ],
    [
     1,
     7,
     -1182749886476
    ],
    [
     1,
     8,
     2706625129979
    ],
    [
     1,
     9,
     2275509498453
    ],
    [
     1,
     10,
     933731911607
    ],
    [
     1,
     11,
     920174759501
    ],
    [
     1,
     12,
     1536423284795
    ],
    [
     1,
     13,
     1570225399657
    ],
    [
     1,
     14,
     1621363200328
    ],
    [
     1,
     15,
     707199878803
    ],
    [
     1,
     16,
     -382115829240
    ],
    [
     2,
     0,
     -18231776660
    ],
    [
     2,
     1,
     -275024695504
    ],
    [
     2,
     2,
     -638889828523
    ],
    [
     2,
     3,
     -25048508735
    ],
    [
     2,
     4,
     -64487334417
    ],
    [
     2,
     5,
     104523961811
    ],
    [
     2,
     6,
     98839384782
    ],
    [
     2,
     7,
     -23197996479
    ],
    [
     2,
     8,
     -143003190363
    ],
    [
     2,
     9,
     -478290043564
    ],
    [
     2,
     10,
     -386729574302
    ],
    [
     2,
     11,
     -6413804269
    ],
    [
     2,
     12,
     116698888095
    ],
    [
     2,
     13,
     279678085007
    ],
    [
     2,
     14,
     64415339640
    ],
    [
     2,
     15,
     -524506944592
    ],
    [
     2,
     16,
     -74383283977
    ],
    [
     3,
     0,
     275024695504
    ],
    [
     3,
     1,
     -35074324846
    ],
    [
     3,
     2,
     -470159211857
    ],
    [
     3,
     3,
     1614731411
    ],
    [
     3,
     4,
     51113993420
    ],
    [
     3,
     5,
     885656284834
    ],
    [
     3,
     6,
     117239343135
    ],
    [
     3,
     7,
     121973583006
    ],
    [
     3,
     8,
     -120071031241
    ],
    [
     3,
     9,
     -171881328298
    ],
    [
     3,
     10,
     -33765793299
    ],
    [
     3,
     11,
     -7183563349
    ],
    [
     3,
     12,
     102255237063
    ],
    [
     3,
     13,
     -30988137642
    ],
    [
     3,
     14,
     -376962442243
    ],
    [
     3,
     15,
     -18819627179
    ],
    [
     3,
     16,
     -24109384551
    ],
    [
     4,
     0,
     372056401529
    ],
    [
     4,
     1,
     222678199737
    ],
    [
     4,
     2,
     -171774720990
    ],
    [
     4,
     3,
     -59081608436
    ],
    [
     4,
     4,
     -143334383288
    ],
    [
     4,
     5,
     169843928247
    ],
    [
     4,
     6,
     170177813056
    ],
    [
     4,
     7,
     116724588337
    ],
    [
     4,
     8,
     16847838524
    ],
    [
     4,
     9,
     -3119220667
    ],
    [
     4,
     10,
     -185325890
    ],
    [
     4,
     11,
     43176734895
    ],
    [
     4,
     12,
     -11614808796
    ],
    [
     4,
     13,
     -208021684065
    ],
    [
     4,
     14,
     60325814766
    ],
    [
     4,
     15,
     -25228383225
    ],
    [
     4,
     16,
     7155769912
    ],
    [
     5,
     0,
     148604742531
    ],
    [
     5,
     1,
     -61433611454
    ],
    [
     5,
     2,
     39802128863
    ],
    [
     5,
     3,
     -295338201761
    ],
    [
     5,
     4,
     -144076844675
    ],
    [
     5,
     5,
     48812331090
    ],
    [
     5,
     6,
     79078925711
    ],
    [
     5,
     7,
     55321225481
    ],
    [
     5,
     8,
     16864551378
    ],
    [
     5,
     9,
     1201295678
    ],
    [
     5,
     10,
     13912492172
    ],
    [
     5,
     11,
     2015112346
    ],
    [
     5,
     12,
     -97710297077
    ],
    [
     5,
     13,
     112575211974
    ],
    [
     5,
     14,
     -22707525235
    ],
    [
     5,
     15,
     9770524848
    ],
    [
     6,
     0,
     546725177676
    ],
    [
     6,
     1,
     -25353762126
    ],
    [
     6,
     2,
     -4315267210
    ],
    [
     6,
     3,
     8836422268
    ],
    [
     6,
     4,
     -120276276738
    ],
    [
     6,
     5,
     -5163506558
    ],
    [
     6,
     6,
     16751281898
    ],
    [
     6,
     7,
     11339834263
    ],
    [
     6,
     8,
     2365357252
    ],
    [
     6,
     9,
     1579517382
    ],
    [
     6,
     10,
     5251144158
    ],
    [
     6,
     11,
     -30494050747
    ],
    [
     6,
     12,
     143221809058
    ],
    [
     6,
     13,
     -20105472439
    ],
    [
     6,
     14,
     10369842364
    ],
    [
     7,
     0,
     19632683314
    ],
    [
     7,
     1,
     278757802037
    ],
    [
     7,
     2,
     -58684197392
    ],
    [
     7,
     3,
     -9176349160
    ],
    [
     7,
     4,
     -74089585652
    ],
    [
     7,
     5,
     -12842893210
    ],
    [
     7,
     6,
     436379915
    ],
    [
     7,
     7,
     1508719836
    ],
    [
     7,
     8,
     -2268777910
    ],
    [
     7,
     9,
     4328497692
    ],
    [
     7,
     10,
     3949859871
    ],
    [
     7,
     11,
     155046710209
    ],
    [
     7,
     12,
     -17848228180
    ],
    [
     7,
     13,
     10391550847
    ],
    [
     8,
     0,
     69869180724
    ],
    [
     8,
     1,
     3618704278
    ],
    [
     8,
     2,
     -4431847505
    ],
    [
     8,
     3,
     10857389468
    ],
    [
     8,
     4,
     -30072390668
    ],
    [
     8,
     5,
     -5047001991
    ],
    [
     8,
     6,
     157784474
    ],
    [
     8,
     7,
     -244247559
    ],
    [
     8,
     8,
     2483973088
    ],
    [
     8,
     9,
     16978754403
    ],
    [
     8,
     10,
     153281967704
    ],
    [
     8,
     11,
     -15083586460
    ],
    [
     8,
     12,
     9556455450
    ],
    [
     9,
     0,
     607153837528
    ],
    [
     9,
     1,
     85006494999
    ],
    [
     9,
     2,
     39880571632
    ],
    [
     9,
     3,
     16769788895
    ],
    [
     9,
     4,
     -9677445909
    ],
    [
     9,
     5,
     -1745760108
    ],
    [
     9,
     6,
     -132134988
    ],
    [
     9,
     7,
     5866450
    ],
    [
     9,
     8,
     15525909963
    ],
    [
     9,
     9,
     140539672742
    ],
    [
     9,
     10,
     -12406789276
    ],
    [
     9,
     11,
     8376339416
    ],
    [
     10,
     0,
     251605843440
    ],
    [
     10,
     1,
     19930686309
    ],
    [
     10,
     2,
     18321755196
    ],
    [
     10,
     3,
     7931667119
    ],
    [
     10,
     4,
     -2023571608
    ],
    [
     10,
     5,
     639881048
    ],
    [
     10,
     6,
     -2104712223
    ],
    [
     10,
     7,
     6721967414
    ],
    [
     10,
     8,
     120426400341
    ],
    [
     10,
     9,
     -10219810127
    ],
    [
     10,
     10,
     6819748371
    ],
    [
     11,
     0,
     -37453314348
    ],
    [
     11,
     1,
     6874477885
    ],
    [
     11,
     2,
     2036989305
    ],
    [
     11,
     3,
     3788747512
    ],
    [
     11,
     4,
     -1983987627
    ],
    [
     11,
     5,
     -1777403005
    ],
    [
     11,
     6,
     -4376033184
    ],
    [
     11,
     7,
     96374609075
    ],
    [
     11,
     8,
     -8173450043
    ],
    [
     11,
     9,
     5298755750
    ],
    [
     12,
     0,
     -82186807016
    ],
    [
     12,
     1,
     9526594816
    ],
    [
     12,
     2,
     -3345352759
    ],
    [
     12,
     3,
     -459423295
    ],
    [
     12,
     4,
     -653792298
    ],
    [
     12,
     5,
     -12801325960
    ],
    [
     12,
     6,
     71139842531
    ],
    [
     12,
     7,
     -6157338697
    ],
    [
     12,
     8,
     3720790529
    ],
    [
     13,
     0,
     9522971763
    ],
    [
     13,
     1,
     5256712577
    ],
    [
     13,
     2,
     -3067982809
    ],
    [
     13,
     3,
     2625595737
    ],
    [
     13,
     4,
     -17875287153
    ],
    [
     13,
     5,
     47360054353
    ],
    [
     13,
     6,
     -4289543503
    ],
    [
     13,
     7,
     2447338520
    ],
    [
     14,
     0,
     17996036489
    ],
    [
     14,
     1,
     19921396516
    ],
    [
     14,
     2,
     3332711602
    ],
    [
     14,
     3,
     -16330425489
    ],
    [
     14,
     4,
     26273873745
    ],
    [
     14,
     5,
     -2433492696
    ],
    [
     14,
     6,
     1295933110
    ],
    [
     15,
     0,
     44405134763
    ],
    [
     15,
     1,
     10592465109
    ],
    [
     15,
     2,
     -12393450658
    ],
    [
     15,
     3,
     10796060824
    ],
    [
     15,
     4,
     -1328611903
    ],
    [
     15,
     5,
     666782742
    ]
   ]
  },
  {
   "t": 2,
   "l": 3785364682455,
   "a": [
    [
     0,
     2,
     2382102392765
    ],
    [
     0,
     3,
     5503923083592
    ],
    [
     0,
     4,
     948172244556
    ],
    [
     0,
     5,
     -11586291712854
    ],
    [
     0,
     6,
     -3766268749782
    ],
    [
     0,
     7,
     6267766584403
    ],
    [
     0,
     8,
     6929569548201
    ],
    [
     0,
     9,
     9646195420280
    ],
    [
     0,
     10,
     4283223640346
    ],
    [
     0,
     11,
     4731427927415
    ],
    [
     0,
     12,
     4462168441613
    ],
    [
     0,
     13,
     3455258122770
    ],
    [
     0,
     14,
     1685060141420
    ],
    [
     0,
     15,
     1715086646695
    ],
    [
     0,
     16,
     1329325656089
    ],
    [
     1,
     1,
     -1191051196383
    ],
    [
     1,
     3,
     2021216747296
    ],
    [
     1,
     4,
     2831416779452
    ],
    [
     1,
     5,
     2721691721668
    ],
    [
     1,
     6,
     2107715130713
    ],
    [
     1,
     7,
     2805342429429
    ],
    [
     1,
     8,
     3663213460178
    ],
    [
     1,
     9,
     1874289241359
    ],
    [
     1,
     10,
     1609617392529
    ],
    [
     1,
     11,
     1429080240352
    ],
    [
     1,
     12,
     740172491462
    ],
    [
     1,
     13,
     259589941652
    ],
    [
     1,
     14,
     295845085459
    ],
    [
     1,
     15,
     192672917550
    ],
    [
     1,
     16,
     10485255308
    ],
    [
     2,
     0,
     595525598191
    ],
    [
     2,
     1,
     -1375980770898
    ],
    [
     2,
     2,
     -1010608373648
    ],
    [
     2,
     3,
     -860303248123
    ],
    [
     2,
     4,
     -992749616954
    ],
    [
     2,
     5,
     -1798385791798
    ],
    [
     2,
     6,
     -1242471853512
    ],
    [
     2,
     7,
     -550943776547
    ],
    [
     2,
     8,
     -790054514400
    ],
    [
     2,
     9,
     -718759905571
    ],
    [
     2,
     10,
     -397818483666
    ],
    [
     2,
     11,
     -366692149785
    ],
    [
     2,
     12,
     -343588722535
    ],
    [
     2,
     13,
     -172722998779
    ],
    [
     2,
     14,
     -57465258345
    ],
    [
     2,
     15,
     -125533078577
    ],
    [
     2,
     16,
     -76747590797
    ],
    [
     3,
     0,
     1375980770898
    ],
    [
     3,
     1,
     -118521530570
    ],
    [
     3,
     2,
     152449053260
    ],
    [
     3,
     3,
     402905329348
    ],
    [
     3,
     4,
     -101469859301
    ],
    [
     3,
     5,
     68487804681
    ],
    [
     3,
     6,
     -78689513936
    ],
    [
     3,
     7,
     -66848236333
    ],
    [
     3,
     8,
     -220549272915
    ],
    [
     3,
     9,
     -141634684854
    ],
    [
     3,
     10,
     -101664004987
    ],
    [
     3,
     11,
     -131165550128
    ],
    [
     3,
     12,
     -41816416982
    ],
    [
     3,
     13,
     8736549619
    ],
    [
     3,
     14,
     -51051243756
    ],
    [
     3,
     15,
     -34155508332
    ],
    [
     3,
     16,
     18947044261
    ],
    [
     4,
     0,
     683086482678
    ],
    [
     4,
     1,
     293991607992
    ],
    [
     4,
     2,
     -200007246514
    ],
    [
     4,
     3,
     474991265228
    ],
    [
     4,
     4,
     34975820026
    ],
    [
     4,
     5,
     134781177099
    ],
    [
     4,
     6,
     95677598618
    ],
    [
     4,
     7,
     9156852857
    ],
    [
     4,
     8,
     -12070891696
    ],
    [
     4,
     9,
     -5615307182
    ],
    [
     4,
     10,
     -27299036348
    ],
    [
     4,
     11,
     -8258273070
    ],
    [
     4,
     12,
     25238851027
    ],
    [
     4,
     13,
     -9232659945
    ],
    [
     4,
     14,
     -7379647171
    ],
    [
     4,
     15,
     13089247018
    ],
    [
     4,
     16,
     11325231772
    ],
    [
     5,
     0,
     -563468720528
    ],
    [
     5,
     1,
     859049519
    ],
    [
     5,
     2,
     -30317041274
    ],
    [
     5,
     3,
     93801701683
    ],
    [
     5,
     4,
     -58351449927
    ],
    [
     5,
     5,
     55387602293
    ],
    [
     5,
     6,
     25447170315
    ],
    [
     5,
     7,
     11659790405
    ],
    [
     5,
     8,
     14595615690
    ],
    [
     5,
     9,
     5044317492
    ],
    [
     5,
     10,
     -1516723290
    ],
    [
     5,
     11,
     18627133663
    ],
    [
     5,
     12,
     80992147
    ],
    [
     5,
     13,
     -2132020839
    ],
    [
     5,
     14,
     4452611757
    ],
    [
     5,
     15,
     12942556991
    ],
    [
     6,
     0,
     219420219800
    ],
    [
     6,
     1,
     -243735232608
    ],
    [
     6,
     2,
     -106948056822
    ],
    [
     6,
     3,
     20392228918
    ],
    [
     6,
     4,
     -74770198297
    ],
    [
     6,
     5,
     9043681593
    ],
    [
     6,
     6,
     -1199925421
    ],
    [
     6,
     7,
     8166057386
    ],
    [
     6,
     8,
     7463013094
    ],
    [
     6,
     9,
     -868652962
    ],
    [
     6,
     10,
     7936462357
    ],
    [
     6,
     11,
     -597384696
    ],
    [
     6,
     12,
     -3963353369
    ],
    [
     6,
     13,
     -5493833218
    ],
    [
     6,
     14,
     10429587807
    ],
    [
     7,
     0,
     56808719672
    ],
    [
     7,
     1,
     33423543239
    ],
    [
     7,
     2,
     -59476025175
    ],
    [
     7,
     3,
     11508280622
    ],
    [
     7,
     4,
     -28369075548
    ],
    [
     7,
     5,
     1676587777
    ],
    [
     7,
     6,
     -2276775783
    ],
    [
     7,
     7,
     3699591885
    ],
    [
     7,
     8,
     3674907
    ],
    [
     7,
     9,
     2972363005
    ],
    [
     7,
     10,
     -725101263
    ],
    [
     7,
     11,
     -4593308444
    ],
    [
     7,
     12,
     -11265366828
    ],
    [
     7,
     13,
     8446333194
    ],
    [
     8,
     0,
     26636345234
    ],
    [
     8,
     1,
     26064257455
    ],
    [
     8,
     2,
     16287534779
    ],
    [
     8,
     3,
     32147358150
    ],
    [
     8,
     4,
     -6990687209
    ],
    [
     8,
     5,
     -2191165200
    ],
    [
     8,
     6,
     -2448033832
    ],
    [
     8,
     7,
     -455170296
    ],
    [
     8,
     8,
     -254268984
    ],
    [
     8,
     9,
     -829273582
    ],
    [
     8,
     10,
     -4669866197
    ],
    [
     8,
     11,
     -13691424543
    ],
    [
     8,
     12,
     6689675231
    ],
    [
     9,
     0,
     243301298281
    ],
    [
     9,
     1,
     30993227442
    ],
    [
     9,
     2,
     14457695514
    ],
    [
     9,
     3,
     17095362759
    ],
    [
     9,
     4,
     -6470082460
    ],
    [
     9,
     5,
     -2442709259
    ],
    [
     9,
     6,
     -337051781
    ],
    [
     9,
     7,
     -1501539059
    ],
    [
     9,
     8,
     -688430768
    ],
    [
     9,
     9,
     -4249383364
    ],
    [
     9,
     10,
     -13857562254
    ],
    [
     9,
     11,
     5105010317
    ],
    [
     10,
     0,
     -118828804346
    ],
    [
     10,
     1,
     -60499750892
    ],
    [
     10,
     2,
     -1205697039
    ],
    [
     10,
     3,
     9623069737
    ],
    [
     10,
     4,
     -1983948238
    ],
    [
     10,
     5,
     1297711003
    ],
    [
     10,
     6,
     -1103474133
    ],
    [
     10,
     7,
     -339130150
    ],
    [
     10,
     8,
     -3607131329
    ],
    [
     10,
     9,
     -12652481056
    ],
    [
     10,
     10,
     3759438836
    ],
    [
     11,
     0,
     -82083831154
    ],
    [
     11,
     1,
     -38059377697
    ],
    [
     11,
     2,
     4797780954
    ],
    [
     11,
     3,
     7497831115
    ],
    [
     11,
     4,
     -414323776
    ],
    [
     11,
     5,
     -8002069
    ],
    [
     11,
     6,
     144344155
    ],
    [
     11,
     7,
     -2808859351
    ],
    [
     11,
     8,
     -10377086904
    ],
    [
     11,
     9,
     2677478372
    ],
    [
     12,
     0,
     -1537815167
    ],
    [
     12,
     1,
     -20713107410
    ],
    [
     12,
     2,
     1870701675
    ],
    [
     12,
     3,
     1941946184
    ],
    [
     12,
     4,
     -226862248
    ],
    [
     12,
     5,
     855986596
    ],
    [
     12,
     6,
     -1786317828
    ],
    [
     12,
     7,
     -7828093653
    ],
    [
     12,
     8,
     1854429076
    ],
    [
     13,
     0,
     -64894447
    ],
    [
     13,
     1,
     -17618417252
    ],
    [
     13,
     2,
     -3371426194
    ],
    [
     13,
     3,
     1542816499
    ],
    [
     13,
     4,
     1040908013
    ],
    [
     13,
     5,
     -895357599
    ],
    [
     13,
     6,
     -5178012567
    ],
    [
     13,
     7,
     1131999797
    ],
    [
     14,
     0,
     -17950320569
    ],
    [
     14,
     1,
     -5717485495
    ],
    [
     14,
     2,
     -1782381730
    ],
    [
     14,
     3,
     2468171268
    ],
    [
     14,
     4,
     -206860375
    ],
    [
     14,
     5,
     -2949870301
    ],
    [
     14,
     6,
     632255109
    ],
    [
     15,
     0,
     8626281235
    ],
    [
     15,
     1,
     -3979849378
    ],
    [
     15,
     2,
     569935401
    ],
    [
     15,
     3,
     754764028
    ],
    [
     15,
     4,
     -1305255199
    ],
    [
     15,
     5,
     235609961
    ]
   ]
  },
  {
   "t": 2,
   "l": 1132648762811,
   "a": [
    [
     0,
     2,
     1564456329981
    ],
    [
     0,
     3,
     139473379694
    ],
    [
     0,
     4,
     333724686446
    ],
    [
     0,
     5,
     -503791184240
    ],
    [
     0,
     6,
     -2706540231678
    ],
    [
     0,
     7,
     -1717375165262
    ],
    [
     0,
     8,
     2585745173924
    ],
    [
     0,
     9,
     -1073236545955
    ],
    [
     0,
     10,
     724090339160
    ],
    [
     0,
     11,
     -31765122299
    ],
    [
     0,
     12,
     -581668445226
    ],
    [
     0,
     13,
     -1475193321752
    ],
    [
     0,
     14,
     -1764688384345
    ],
    [
     0,
     15,
     -1359229118713
    ],
    [
     0,
     16,
     -1310615473143
    ],
    [
     1,
     1,
     -782228164990
    ],
    [
     1,
     3,
     1505807233723
    ],
    [
     1,
     4,
     864132097665
    ],
    [
     1,
     5,
     1050174971942
    ],
    [
     1,
     6,
     958852747533
    ],
    [
     1,
     7,
     2350497160040
    ],
    [
     1,
     8,
     1143599448750
    ],
    [
     1,
     9,
     1376285786323
    ],
    [
     1,
     10,
     1075727735539
    ],
    [
     1,
     11,
     554115136392
    ],
    [
     1,
     12,
     368126951958
    ],
    [
     1,
     13,
     107830924787
    ],
    [
     1,
     14,
     -3124079366
    ],
    [
     1,
     15,
     -40816333782
    ],
    [
     1,
     16,
     219116546115
    ],
    [
     2,
     0,
     391114082495
    ],
    [
     2,
     1,
     -34868344923
    ],
    [
     2,
     2,
     -752903616862
    ],
    [
     2,
     3,
     -356727337385
    ],
    [
     2,
     4,
     -263108278556
    ],
    [
     2,
     5,
     -361527277853
    ],
    [
     2,
     6,
     -382760491402
    ],
    [
     2,
     7,
     -240979936565
    ],
    [
     2,
     8,
     -99324538075
    ],
    [
     2,
     9,
     47167039883
    ],
    [
     2,
     10,
     -26216815467
    ],
    [
     2,
     11,
     -35667552844
    ],
    [
     2,
     12,
     -139632544724
    ],
    [
     2,
     13,
     -166973318995
    ],
    [
     2,
     14,
     -235456569831
    ],
    [
     2,
     15,
     -46985901035
    ],
    [
     2,
     16,
     -174571245523
    ],
    [
     3,
     0,
     34868344923
    ],
    [
     3,
     1,
     -41715585806
    ],
    [
     3,
     2,
     140694312968
    ],
    [
     3,
     3,
     124138679240
    ],
    [
     3,
     4,
     963850572
    ],
    [
     3,
     5,
     -135068966907
    ],
    [
     3,
     6,
     -14246382477
    ],
    [
     3,
     7,
     -99218508324
    ],
    [
     3,
     8,
     18322906814
    ],
    [
     3,
     9,
     -27195887590
    ],
    [
     3,
     10,
     -33876178666
    ],
    [
     3,
     11,
     -48589522911
    ],
    [
     3,
     12,
     -71468284183
    ],
    [
     3,
     13,
     -118473307975
    ],
    [
     3,
     14,
     -5457235795
    ],
    [
     3,
     15,
     -87131183644
    ],
    [
     3,
     16,
     -1962796252
    ],
    [
     4,
     0,
     439025187139
    ],
    [
     4,
     1,
     -146876719677
    ],
    [
     4,
     2,
     -120148681436
    ],
    [
     4,
     3,
     105154410775
    ],
    [
     4,
     4,
     26007173916
    ],
    [
     4,
     5,
     34463556090
    ],
    [
     4,
     6,
     -24926804082
    ],
    [
     4,
     7,
     2101526742
    ],
    [
     4,
     8,
     -18484539456
    ],
    [
     4,
     9,
     -21429981478
    ],
    [
     4,
     10,
     -22220418166
    ],
    [
     4,
     11,
     -23114620237
    ],
    [
     4,
     12,
     -52538745524
    ],
    [
     4,
     13,
     503350981
    ],
    [
     4,
     14,
     -50839157808
    ],
    [
     4,
     15,
     3493883204
    ],
    [
     4,
     16,
     1680582397
    ],
    [
     5,
     0,
     207067382490
    ],
    [
     5,
     1,
     75310057192
    ],
    [
     5,
     2,
     -90919255201
    ],
    [
     5,
     3,
     88387951289
    ],
    [
     5,
     4,
     1695983202
    ],
    [
     5,
     5,
     8912034252
    ],
    [
     5,
     6,
     1659330519
    ],
    [
     5,
     7,
     -9111743911
    ],
    [
     5,
     8,
     -11815585805
    ],
    [
     5,
     9,
     -9996966585
    ],
    [
     5,
     10,
     -9419277412
    ],
    [
     5,
     11,
     -25274306571
    ],
    [
     5,
     12,
     -743619351
    ],
    [
     5,
     13,
     -27043353806
    ],
    [
     5,
     14,
     3128449270
    ],
    [
     5,
     15,
     827999076
    ],
    [
     6,
     0,
     6326580734
    ],
    [
     6,
     1,
     62000018552
    ],
    [
     6,
     2,
     -70991987065
    ],
    [
     6,
     3,
     -13963515881
    ],
    [
     6,
     4,
     7440932552
    ],
    [
     6,
     5,
     1915601292
    ],
    [
     6,
     6,
     -1662801291
    ],
    [
     6,
     7,
     -4534866310
    ],
    [
     6,
     8,
     -2712786540
    ],
    [
     6,
     9,
     -2218246300
    ],
    [
     6,
     10,
     -8783440146
    ],
    [
     6,
     11,
     -2603714625
    ],
    [
     6,
     12,
     -13074626029
    ],
    [
     6,
     13,
     2871803464
    ],
    [
     6,
     14,
     -69628702
    ],
    [
     7,
     0,
     -56038195080
    ],
    [
     7,
     1,
     -59982998877
    ],
    [
     7,
     2,
     -9957299295
    ],
    [
     7,
     3,
     15066061986
    ],
    [
     7,
     4,
     -4248345680
    ],
    [
     7,
     5,
     5757314322
    ],
    [
     7,
     6,
     421159582
    ],
    [
     7,
     7,
     -358676168
    ],
    [
     7,
     8,
     1125060422
    ],
    [
     7,
     9,
     -296198448
    ],
    [
     7,
     10,
     -2268394885
    ],
    [
     7,
     11,
     -4124479564
    ],
    [
     7,
     12,
     2884518887
    ],
    [
     7,
     13,
     -198995749
    ],
    [
     8,
     0,
     251200627551
    ],
    [
     8,
     1,
     38001124339
    ],
    [
     8,
     2,
     -11035344038
    ],
    [
     8,
     3,
     -1031203765
    ],
    [
     8,
     4,
     1239993680
    ],
    [
     8,
     5,
     4632276061
    ],
    [
     8,
     6,
     504368580
    ],
    [
     8,
     7,
     195841511
    ],
    [
     8,
     8,
     2115524209
    ],
    [
     8,
     9,
     -2008323446
    ],
    [
     8,
     10,
     30600409
    ],
    [
     8,
     11,
     2143745960
    ],
    [
     8,
     12,
     -440085641
    ],
    [
     9,
     0,
     -35463087761
    ],
    [
     9,
     1,
     -27738247771
    ],
    [
     9,
     2,
     -5649490237
    ],
    [
     9,
     3,
     2606637746
    ],
    [
     9,
     4,
     1675061522
    ],
    [
     9,
     5,
     2395146369
    ],
    [
     9,
     6,
     227231256
    ],
    [
     9,
     7,
     1198856043
    ],
    [
     9,
     8,
     -1390015356
    ],
    [
     9,
     9,
     1694150849
    ],
    [
     9,
     10,
     1739271322
    ],
    [
     9,
     11,
     -714069941
    ],
    [
     10,
     0,
     33683537682
    ],
    [
     10,
     1,
     12020456244
    ],
    [
     10,
     2,
     -2620331329
    ],
    [
     10,
     3,
     2311324997
    ],
    [
     10,
     4,
     182874663
    ],
    [
     10,
     5,
     188175617
    ],
    [
     10,
     6,
     190543551
    ],
    [
     10,
     7,
     -533560627
    ],
    [
     10,
     8,
     1713235678
    ],
    [
     10,
     9,
     1479605316
    ],
    [
     10,
     10,
     -603079734
    ],
    [
     11,
     0,
     46989287631
    ],
    [
     11,
     1,
     -13634907959
    ],
    [
     11,
     2,
     -4548426848
    ],
    [
     11,
     3,
     2131637337
    ],
    [
     11,
     4,
     165491010
    ],
    [
     11,
     5,
     -425355602
    ],
    [
     11,
     6,
     731603584
    ],
    [
     11,
     7,
     937154618
    ],
    [
     11,
     8,
     1226523158
    ],
    [
     11,
     9,
     -520515390
    ],
    [
     12,
     0,
     -1095529075
    ],
    [
     12,
     1,
     -15569069237
    ],
    [
     12,
     2,
     -2517644570
    ],
    [
     12,
     3,
     2074996454
    ],
    [
     12,
     4,
     -428734357
    ],
    [
     12,
     5,
     1619906954
    ],
    [
     12,
     6,
     22339066
    ],
    [
     12,
     7,
     959991120
    ],
    [
     12,
     8,
     -360304380
    ],
    [
     13,
     0,
     -5232755111
    ],
    [
     13,
     1,
     -13022113629
    ],
    [
     13,
     2,
     -1019519506
    ],
    [
     13,
     3,
     1750273227
    ],
    [
     13,
     4,
     2175264505
    ],
    [
     13,
     5,
     -737954716
    ],
    [
     13,
     6,
     689282337
    ],
    [
     13,
     7,
     -243076678
    ],
    [
     14,
     0,
     -19599716037
    ],
    [
     14,
     1,
     -10995557224
    ],
    [
     14,
     2,
     2097920628
    ],
    [
     14,
     3,
     2744920849
    ],
    [
     14,
     4,
     -1003185210
    ],
    [
     14,
     5,
     368595697
    ],
    [
     14,
     6,
     -119456010
    ],
    [
     15,
     0,
     -21623235222
    ],
    [
     15,
     1,
     -296995206
    ],
    [
     15,
     2,
     1888644052
    ],
    [
     15,
     3,
     -605493978
    ],
    [
     15,
     4,
     108542693
    ],
    [
     15,
     5,
     -81720882
    ]
   ]
  },
  {
   "t": 2,
   "l": 681280159591,
   "a": [
    [
     0,
     2,
     -1628359156075
    ],
    [
     0,
     3,
     -185885867967
    ],
    [
     0,
     4,
     435254095716
    ],
    [
     0,
     5,
     -1290100264463
    ],
    [
     0,
     6,
     -291939580397
    ],
    [
     0,
     7,
     4293955361307
    ],
    [
     0,
     8,
     1915112393132
    ],
    [
     0,
     9,
     -1138793024406
    ],
    [
     0,
     10,
     867490877773
    ],
    [
     0,
     11,
     1090388774891
    ],
    [
     0,
     12,
     -83487373376
    ],
    [
     0,
     13,
     -621969807746
    ],
    [
     0,
     14,
     -495745070616
    ],
    [
     0,
     15,
     -206813421294
    ],
    [
     0,
     16,
     -410787169980
    ],
    [
     1,
     1,
     814179578037
    ],
    [
     1,
     3,
     186666731252
    ],
    [
     1,
     4,
     -225866104414
    ],
    [
     1,
     5,
     -42753217067
    ],
    [
     1,
     6,
     -431534413994
    ],
    [
     1,
     7,
     -393316272490
    ],
    [
     1,
     8,
     -1323936050102
    ],
    [
     1,
     9,
     -743873809295
    ],
    [
     1,
     10,
     -414574451493
    ],
    [
     1,
     11,
     -811945572714
    ],
    [
     1,
     12,
     -857199406940
    ],
    [
     1,
     13,
     -609260277364
    ],
    [
     1,
     14,
     -325052904142
    ],
    [
     1,
     15,
     -207155989962
    ],
    [
     1,
     16,
     4226861850
    ],
    [
     2,
     0,
     -407089789019
    ],
    [
     2,
     1,
     46471466992
    ],
    [
     2,
     2,
     -93333365626
    ],
    [
     2,
     3,
     -41024830084
    ],
    [
     2,
     4,
     747591154009
    ],
    [
     2,
     5,
     -443344152691
    ],
    [
     2,
     6,
     -19217285402
    ],
    [
     2,
     7,
     -60473171754
    ],
    [
     2,
     8,
     -174238356405
    ],
    [
     2,
     9,
     -22256611061
    ],
    [
     2,
     10,
     -194491017375
    ],
    [
     2,
     11,
     -304946298134
    ],
    [
     2,
     12,
     -251749501924
    ],
    [
     2,
     13,
     -146453105768
    ],
    [
     2,
     14,
     -112703955935
    ],
    [
     2,
     15,
     -7556932694
    ],
    [
     2,
     16,
     -44011010879
    ],
    [
     3,
     0,
     -46471466992
    ],
    [
     3,
     1,
     -54406761965
    ],
    [
     3,
     2,
     97491356188
    ],
    [
     3,
     3,
     -226784054110
    ],
    [
     3,
     4,
     -23811049201
    ],
    [
     3,
     5,
     -54014288046
    ],
    [
     3,
     6,
     116618607946
    ],
    [
     3,
     7,
     -30615500217
    ],
    [
     3,
     8,
     49896558143
    ],
    [
     3,
     9,
     9343125902
    ],
    [
     3,
     10,
     -54058249922
    ],
    [
     3,
     11,
     -57511246137
    ],
    [
     3,
     12,
     -28603819334
    ],
    [
     3,
     13,
     -25729390999
    ],
    [
     3,
     14,
     31198746734
    ],
    [
     3,
     15,
     -6041153994
    ],
    [
     3,
     16,
     4766593266
    ],
    [
     4,
     0,
     128276825760
    ],
    [
     4,
     1,
     60118851487
    ],
    [
     4,
     2,
     -215173132208
    ],
    [
     4,
     3,
     88827872709
    ],
    [
     4,
     4,
     17496952032
    ],
    [
     4,
     5,
     2391489618
    ],
    [
     4,
     6,
     -35065973022
    ],
    [
     4,
     7,
     -6644692882
    ],
    [
     4,
     8,
     7133470318
    ],
    [
     4,
     9,
     -3492333273
    ],
    [
     4,
     10,
     -11930125930
    ],
    [
     4,
     11,
     -3867254872
    ],
    [
     4,
     12,
     -5931838834
    ],
    [
     4,
     13,
     25543706045
    ],
    [
     4,
     14,
     2517999245
    ],
    [
     4,
     15,
     6223203652
    ],
    [
     4,
     16,
     1649170298
    ],
    [
     5,
     0,
     -231845690687
    ],
    [
     5,
     1,
     192887515505
    ],
    [
     5,
     2,
     106703805604
    ],
    [
     5,
     3,
     8028924361
    ],
    [
     5,
     4,
     -7209234154
    ],
    [
     5,
     5,
     -22929259077
    ],
    [
     5,
     6,
     -19429226232
    ],
    [
     5,
     7,
     567734961
    ],
    [
     5,
     8,
     5215051039
    ],
    [
     5,
     9,
     -83471188
    ],
    [
     5,
     10,
     -951744931
    ],
    [
     5,
     11,
     -3172929571
    ],
    [
     5,
     12,
     12273932949
    ],
    [
     5,
     13,
     2046102596
    ],
    [
     5,
     14,
     4127440548
    ],
    [
     5,
     15,
     658450633
    ],
    [
     6,
     0,
     106907911800
    ],
    [
     6,
     1,
     -164233523216
    ],
    [
     6,
     2,
     21999704277
    ],
    [
     6,
     3,
     -28024857570
    ],
    [
     6,
     4,
     26999673552
    ],
    [
     6,
     5,
     -7806363902
    ],
    [
     6,
     6,
     -4565018203
    ],
    [
     6,
     7,
     4405414414
    ],
    [
     6,
     8,
     1618473342
    ],
    [
     6,
     9,
     -1020999010
    ],
    [
     6,
     10,
     -2378876562
    ],
    [
     6,
     11,
     3726391185
    ],
    [
     6,
     12,
     548348045
    ],
    [
     6,
     13,
     1525055259
    ],
    [
     6,
     14,
     -521890002
    ],
    [
     7,
     0,
     -17315770665
    ],
    [
     7,
     1,
     -36875232630
    ],
    [
     7,
     2,
     27825752277
    ],
    [
     7,
     3,
     23841482376
    ],
    [
     7,
     4,
     18527820095
    ],
    [
     7,
     5,
     -3080455017
    ],
    [
     7,
     6,
     -1543363192
    ],
    [
     7,
     7,
     871018263
    ],
    [
     7,
     8,
     -665886070
    ],
    [
     7,
     9,
     -1304637086
    ],
    [
     7,
     10,
     -304353106
    ],
    [
     7,
     11,
     226249554
    ],
    [
     7,
     12,
     235714912
    ],
    [
     7,
     13,
     -1148533589
    ],
    [
     8,
     0,
     -19214709402
    ],
    [
     8,
     1,
     34441727995
    ],
    [
     8,
     2,
     -3210893632
    ],
    [
     8,
     3,
     4084086491
    ],
    [
     8,
     4,
     6740124366
    ],
    [
     8,
     5,
     -3759030898
    ],
    [
     8,
     6,
     -1064819533
    ],
    [
     8,
     7,
     -75903168
    ],
    [
     8,
     8,
     -379871393
    ],
    [
     8,
     9,
     -1820977200
    ],
    [
     8,
     10,
     -160997885
    ],
    [
     8,
     11,
     -777798178
    ],
    [
     8,
     12,
     -1523623263
    ],
    [
     9,
     0,
     -151087324888
    ],
    [
     9,
     1,
     -51335831071
    ],
    [
     9,
     2,
     -13574736550
    ],
    [
     9,
     3,
     1039261206
    ],
    [
     9,
     4,
     2853184966
    ],
    [
     9,
     5,
     -1028796262
    ],
    [
     9,
     6,
     30963280
    ],
    [
     9,
     7,
     251996260
    ],
    [
     9,
     8,
     -1573598047
    ],
    [
     9,
     9,
     -104177060
    ],
    [
     9,
     10,
     -1099757143
    ],
    [
     9,
     11,
     -1658297957
    ],
    [
     10,
     0,
     -50551609275
    ],
    [
     10,
     1,
     -14556414262
    ],
    [
     10,
     2,
     -2845983028
    ],
    [
     10,
     3,
     2189939459
    ],
    [
     10,
     4,
     2269404172
    ],
    [
     10,
     5,
     238588600
    ],
    [
     10,
     6,
     406353712
    ],
    [
     10,
     7,
     -522181881
    ],
    [
     10,
     8,
     164660945
    ],
    [
     10,
     9,
     -1046506754
    ],
    [
     10,
     10,
     -1514551399
    ],
    [
     11,
     0,
     44584263210
    ],
    [
     11,
     1,
     -7065989813
    ],
    [
     11,
     2,
     1359132843
    ],
    [
     11,
     3,
     1055917725
    ],
    [
     11,
     4,
     1326743470
    ],
    [
     11,
     5,
     426602823
    ],
    [
     11,
     6,
     502776789
    ],
    [
     11,
     7,
     398366058
    ],
    [
     11,
     8,
     -755693740
    ],
    [
     11,
     9,
     -1279340374
    ],
    [
     12,
     0,
     -9606197909
    ],
    [
     12,
     1,
     -9319275391
    ],
    [
     12,
     2,
     -1005374930
    ],
    [
     12,
     3,
     -635920568
    ],
    [
     12,
     4,
     507703063
    ],
    [
     12,
     5,
     1249891721
    ],
    [
     12,
     6,
     510177598
    ],
    [
     12,
     7,
     -436315028
    ],
    [
     12,
     8,
     -957873435
    ],
    [
     13,
     0,
     -30046848539
    ],
    [
     13,
     1,
     -6713546510
    ],
    [
     13,
     2,
     -1502004922
    ],
    [
     13,
     3,
     -801197962
    ],
    [
     13,
     4,
     1524137028
    ],
    [
     13,
     5,
     543256860
    ],
    [
     13,
     6,
     -180781826
    ],
    [
     13,
     7,
     -655403957
    ],
    [
     14,
     0,
     -19294166132
    ],
    [
     14,
     1,
     -2449455587
    ],
    [
     14,
     2,
     -1151747949
    ],
    [
     14,
     3,
     572116366
    ],
    [
     14,
     4,
     476982925
    ],
    [
     14,
     5,
     19219889
    ],
    [
     14,
     6,
     -391208327
    ],
    [
     15,
     0,
     -2770857788
    ],
    [
     15,
     1,
     -531608510
    ],
    [
     15,
     2,
     106857584
    ],
    [
     15,
     3,
     70195296
    ],
    [
     15,
     4,
     156105702
    ],
    [
     15,
     5,
     -153401433
    ]
   ]
  },
  {
   "t": 3,
   "l": 1117670056145,
   "a": [
    [
     0,
     3,
     2627242668204
    ],
    [
     0,
     4,
     3721175666628
    ],
    [
     0,
     5,
     -3754144837247
    ],
    [
     0,
     6,
     -2046214169299
    ],
    [
     0,
     7,
     -5202303174906
    ],
    [
     0,
     8,
     -16585878103224
    ],
    [
     0,
     9,
     9188821970272
    ],
    [
     0,
     10,
     14787580916546
    ],
    [
     0,
     11,
     17459469324527
    ],
    [
     0,
     12,
     21968343303882
    ],
    [
     0,
     13,
     32435843719192
    ],
    [
     0,
     14,
     35911987795178
    ],
    [
     0,
     15,
     28748953965993
    ],
    [
     0,
     16,
     20409103977881
    ],
    [
     1,
     2,
     -1
    ],
    [
     1,
     3,
     -818128338975
    ],
    [
     1,
     4,
     -2406466712687
    ],
    [
     1,
     5,
     3319646219371
    ],
    [
     1,
     6,
     3727156130627
    ],
    [
     1,
     7,
     -5057437218094
    ],
    [
     1,
     8,
     -1116243725555
    ],
    [
     1,
     9,
     1207874298521
    ],
    [
     1,
     10,
     -731773209996
    ],
    [
     1,
     11,
     -193143776726
    ],
    [
     1,
     12,
     3469017467267
    ],
    [
     1,
     13,
     4543435885114
    ],
    [
     1,
     14,
     4337328489190
    ],
    [
     1,
     15,
     2825868724067
    ],
    [
     1,
     16,
     -1988228797840
    ],
    [
     2,
     1,
     -656810667049
    ],
    [
     2,
     2,
     409064169489
    ],
    [
     2,
     3,
     197803810201
    ],
    [
     2,
     4,
     864400309202
    ],
    [
     2,
     5,
     1122970540526
    ],
    [
     2,
     6,
     3841791437716
    ],
    [
     2,
     7,
     2493743228014
    ],
    [
     2,
     8,
     1375086097187
    ],
    [
     2,
     9,
     -56304827963
    ],
    [
     2,
     10,
     -392884177446
    ],
    [
     2,
     11,
     719497340259
    ],
    [
     2,
     12,
     1037149758232
    ],
    [
     2,
     13,
     950526629154
    ],
    [
     2,
     14,
     487944315205
    ],
    [
     2,
     15,
     -2066653890951
    ],
    [
     2,
     16,
     -188064836299
    ],
    [
     3,
     0,
     656810667052
    ],
    [
     3,
     1,
     -465146958328
    ],
    [
     3,
     2,
     403812867970
    ],
    [
     3,
     3,
     -542481476330
    ],
    [
     3,
     4,
     -898560573646
    ],
    [
     3,
     5,
     -507993970215
    ],
    [
     3,
     6,
     52113031883
    ],
    [
     3,
     7,
     83141331508
    ],
    [
     3,
     8,
     -200059858054
    ],
    [
     3,
     9,
     -549085055682
    ],
    [
     3,
     10,
     -56913067620
    ],
    [
     3,
     11,
     200515506795
    ],
    [
     3,
     12,
     255363777761
    ],
    [
     3,
     13,
     -21980673894
    ],
    [
     3,
     14,
     -1527442488809
    ],
    [
     3,
     15,
     -84031198627
    ],
    [
     3,
     16,
     -101176998862
    ],
    [
     4,
     0,
     493188352746
    ],
    [
     4,
     1,
     333535957427
    ],
    [
     4,
     2,
     -249533794826
    ],
    [
     4,
     3,
     410837565245
    ],
    [
     4,
     4,
     98435467906
    ],
    [
     4,
     5,
     -429988226039
    ],
    [
     4,
     6,
     129664227291
    ],
    [
     4,
     7,
     75961649462
    ],
    [
     4,
     8,
     -182726114500
    ],
    [
     4,
     9,
     -177714971196
    ],
    [
     4,
     10,
     -42212403307
    ],
    [
     4,
     11,
     70238255505
    ],
    [
     4,
     12,
     -22924914650
    ],
    [
     4,
     13,
     -878218669077
    ],
    [
     4,
     14,
     116032074437
    ],
    [
     4,
     15,
     -61367993126
    ],
    [
     4,
     16,
     -13739971391
    ],
    [
     5,
     0,
     -1221288952370
    ],
    [
     5,
     1,
     -73907459369
    ],
    [
     5,
     2,
     -268266798450
    ],
    [
     5,
     3,
     -126047985973
    ],
    [
     5,
     4,
     212362594685
    ],
    [
     5,
     5,
     -136580284073
    ],
    [
     5,
     6,
     218733240542
    ],
    [
     5,
     7,
     80296755080
    ],
    [
     5,
     8,
     -28925678952
    ],
    [
     5,
     9,
     -36491600627
    ],
    [
     5,
     10,
     18838950501
    ],
    [
     5,
     11,
     -15679631668
    ],
    [
     5,
     12,
     -440240261791
    ],
    [
     5,
     13,
     267408152384
    ],
    [
     5,
     14,
     -43060840235
    ],
    [
     5,
     15,
     -44292907936
    ],
    [
     5,
     16,
     9369694218
    ],
    [
     6,
     0,
     1112840939927
    ],
    [
     6,
     1,
     -159779709336
    ],
    [
     6,
     2,
     -338491153277
    ],
    [
     6,
     3,
     38146774523
    ],
    [
     6,
     4,
     83346470341
    ],
    [
     6,
     5,
     -120075919747
    ],
    [
     6,
     6,
     86147098843
    ],
    [
     6,
     7,
     22750671902
    ],
    [
     6,
     8,
     -2195965218
    ],
    [
     6,
     9,
     17429248004
    ],
    [
     6,
     10,
     3672138617
    ],
    [
     6,
     11,
     -153185798310
    ],
    [
     6,
     12,
     364609264445
    ],
    [
     6,
     13,
     -18637546983
    ],
    [
     6,
     14,
     -49231421154
    ],
    [
     6,
     15,
     13747142337
    ],
    [
     7,
     0,
     1031852455980
    ],
    [
     7,
     1,
     688611338009
    ],
    [
     7,
     2,
     -334821002971
    ],
    [
     7,
     3,
     -52875878125
    ],
    [
     7,
     4,
     7553509338
    ],
    [
     7,
     5,
     -81718814817
    ],
    [
     7,
     6,
     22644060347
    ],
    [
     7,
     7,
     5020335288
    ],
    [
     7,
     8,
     9287187024
    ],
    [
     7,
     9,
     11510828976
    ],
    [
     7,
     10,
     794640308
    ],
    [
     7,
     11,
     411513040238
    ],
    [
     7,
     12,
     -238850358
    ],
    [
     7,
     13,
     -48491073627
    ],
    [
     7,
     14,
     16070360735
    ],
    [
     8,
     0,
     -344242443008
    ],
    [
     8,
     1,
     318577845323
    ],
    [
     8,
     2,
     -153003208870
    ],
    [
     8,
     3,
     -64593731681
    ],
    [
     8,
     4,
     31085345130
    ],
    [
     8,
     5,
     -33566861424
    ],
    [
     8,
     6,
     9084492376
    ],
    [
     8,
     7,
     1826088020
    ],
    [
     8,
     8,
     6582281648
    ],
    [
     8,
     9,
     59865469129
    ],
    [
     8,
     10,
     413738925906
    ],
    [
     8,
     11,
     10614329667
    ],
    [
     8,
     12,
     -44250481296
    ],
    [
     8,
     13,
     16023967639
    ],
    [
     9,
     0,
     451503185517
    ],
    [
     9,
     1,
     287063959355
    ],
    [
     9,
     2,
     50044714399
    ],
    [
     9,
     3,
     -11039894815
    ],
    [
     9,
     4,
     30252234680
    ],
    [
     9,
     5,
     -14716365746
    ],
    [
     9,
     6,
     -2241835177
    ],
    [
     9,
     7,
     344352711
    ],
    [
     9,
     8,
     59347006207
    ],
    [
     9,
     9,
     384057277928
    ],
    [
     9,
     10,
     16907758966
    ],
    [
     9,
     11,
     -38095072768
    ],
    [
     9,
     12,
     15065212169
    ],
    [
     10,
     0,
     277599399747
    ],
    [
     10,
     1,
     162071916911
    ],
    [
     10,
     2,
     41829865041
    ],
    [
     10,
     3,
     -10580059642
    ],
    [
     10,
     4,
     14481183033
    ],
    [
     10,
     5,
     -12551144647
    ],
    [
     10,
     6,
     -3020657268
    ],
    [
     10,
     7,
     27417236710
    ],
    [
     10,
     8,
     332688034967
    ],
    [
     10,
     9,
     18669397974
    ],
    [
     10,
     10,
     -31045927924
    ],
    [
     10,
     11,
     12809294765
    ],
    [
     11,
     0,
     -309949982415
    ],
    [
     11,
     1,
     1204320745
    ],
    [
     11,
     2,
     -6215228933
    ],
    [
     11,
     3,
     -7670985707
    ],
    [
     11,
     4,
     2450609085
    ],
    [
     11,
     5,
     -8014683445
    ],
    [
     11,
     6,
     -12343962538
    ],
    [
     11,
     7,
     267966148615
    ],
    [
     11,
     8,
     17772042244
    ],
    [
     11,
     9,
     -24044309249
    ],
    [
     11,
     10,
     10160633261
    ],
    [
     12,
     0,
     -463224692530
    ],
    [
     12,
     1,
     1939356586
    ],
    [
     12,
     2,
     -11009786356
    ],
    [
     12,
     3,
     -1425255423
    ],
    [
     12,
     4,
     3086649223
    ],
    [
     12,
     5,
     -48406596013
    ],
    [
     12,
     6,
     198928650730
    ],
    [
     12,
     7,
     14807575984
    ],
    [
     12,
     8,
     -17150738327
    ],
    [
     12,
     9,
     7164714526
    ],
    [
     13,
     0,
     -60077409812
    ],
    [
     13,
     1,
     18644859006
    ],
    [
     13,
     2,
     5812042125
    ],
    [
     13,
     3,
     2443021329
    ],
    [
     13,
     4,
     -63210329172
    ],
    [
     13,
     5,
     130752133069
    ],
    [
     13,
     6,
     11438553099
    ],
    [
     13,
     7,
     -11165908739
    ],
    [
     13,
     8,
     4796058929
    ],
    [
     14,
     0,
     63907575376
    ],
    [
     14,
     1,
     48578347433
    ],
    [
     14,
     2,
     9569006128
    ],
    [
     14,
     3,
     -62292417160
    ],
    [
     14,
     4,
     73737097232
    ],
    [
     14,
     5,
     6513334342
    ],
    [
     14,
     6,
     -5934134425
    ],
    [
     14,
     7,
     2559731018
    ],
    [
     15,
     0,
     65164379891
    ],
    [
     15,
     1,
     26927451135
    ],
    [
     15,
     2,
     -42566672876
    ],
    [
     15,
     3,
     26813120181
    ],
    [
     15,
     4,
     3921393859
    ],
    [
     15,
     5,
     -2945968918
    ],
    [
     15,
     6,
     1401133514
    ]
   ]
  },
  {
   "t": 3,
   "l": 20450946410,
   "a": [
    [
     0,
     3,
     -4551823039640
    ],
    [
     0,
     4,
     -1662617856332
    ],
    [
     0,
     5,
     -4292253004434
    ],
    [
     0,
     6,
     -2288660862153
    ],
    [
     0,
     7,
     -5932378663841
    ],
    [
     0,
     8,
     5962342716785
    ],
    [
     0,
     9,
     -13070632204655
    ],
    [
     0,
     10,
     -9276444123167
    ],
    [
     0,
     11,
     -6476958284878
    ],
    [
     0,
     12,
     -7835011316210
    ],
    [
     0,
     13,
     -7654837303083
    ],
    [
     0,
     14,
     -4333582383389
    ],
    [
     0,
     15,
     -3146471619197
    ],
    [
     0,
     16,
     -807704112996
    ],
    [
     1,
     3,
     52362511215
    ],
    [
     1,
     4,
     -2514549237996
    ],
    [
     1,
     5,
     -2459128473172
    ],
    [
     1,
     6,
     -1916151301335
    ],
    [
     1,
     7,
     4347049678073
    ],
    [
     1,
     8,
     1249013364417
    ],
    [
     1,
     9,
     3766484900486
    ],
    [
     1,
     10,
     3901099103017
    ],
    [
     1,
     11,
     3248128066342
    ],
    [
     1,
     12,
     2637794525458
    ],
    [
     1,
     13,
     2505740327324
    ],
    [
     1,
     14,
     2728930640332
    ],
    [
     1,
     15,
     3029052619412
    ],
    [
     1,
     16,
     2303354853947
    ],
    [
     2,
     1,
     1137955759910
    ],
    [
     2,
     2,
     -26181255608
    ],
    [
     2,
     3,
     213232954
    ],
    [
     2,
     4,
     -610858672122
    ],
    [
     2,
     5,
     -2263771491586
    ],
    [
     2,
     6,
     -1360423494415
    ],
    [
     2,
     7,
     -1045487170777
    ],
    [
     2,
     8,
     -813153877961
    ],
    [
     2,
     9,
     -642526045602
    ],
    [
     2,
     10,
     -477555828857
    ],
    [
     2,
     11,
     -369658146198
    ],
    [
     2,
     12,
     -198351519086
    ],
    [
     2,
     13,
     402915206633
    ],
    [
     2,
     14,
     1158740591687
    ],
    [
     2,
     15,
     1216208741651
    ],
    [
     2,
     16,
     18754482457
    ],
    [
     3,
     0,
     -1137955759910
    ],
    [
     3,
     1,
     207827232041
    ],
    [
     3,
     2,
     628424076545
    ],
    [
     3,
     3,
     255246395144
    ],
    [
     3,
     4,
     254788261507
    ],
    [
     3,
     5,
     -270001291536
    ],
    [
     3,
     6,
     273041624017
    ],
    [
     3,
     7,
     -109978669824
    ],
    [
     3,
     8,
     -451791024401
    ],
    [
     3,
     9,
     -391526724607
    ],
    [
     3,
     10,
     -250208207409
    ],
    [
     3,
     11,
     -220881577057
    ],
    [
     3,
     12,
     3081325418
    ],
    [
     3,
     13,
     531288000402
    ],
    [
     3,
     14,
     655935388013
    ],
    [
     3,
     15,
     -8680576140
    ],
    [
     3,
     16,
     -6313666597
    ],
    [
     4,
     0,
     -298650220258
    ],
    [
     4,
     1,
     268372429254
    ],
    [
     4,
     2,
     382665470522
    ],
    [
     4,
     3,
     187462448577
    ],
    [
     4,
     4,
     153990660728
    ],
    [
     4,
     5,
     356365449800
    ],
    [
     4,
     6,
     230899009517
    ],
    [
     4,
     7,
     -129406544430
    ],
    [
     4,
     8,
     -104459731294
    ],
    [
     4,
     9,
     -9960361949
    ],
    [
     4,
     10,
     -6734958224
    ],
    [
     4,
     11,
     36628838121
    ],
    [
     4,
     12,
     285600015788
    ],
    [
     4,
     13,
     347590968363
    ],
    [
     4,
     14,
     -19856326766
    ],
    [
     4,
     15,
     -8395018380
    ],
    [
     4,
     16,
     -5410446779
    ],
    [
     5,
     0,
     -1322328262428
    ],
    [
     5,
     1,
     8791975796
    ],
    [
     5,
     2,
     494537912712
    ],
    [
     5,
     3,
     32540743838
    ],
    [
     5,
     4,
     -161370015086
    ],
    [
     5,
     5,
     78553041627
    ],
    [
     5,
     6,
     -13808345609
    ],
    [
     5,
     7,
     -6699493270
    ],
    [
     5,
     8,
     69421585789
    ],
    [
     5,
     9,
     64665705320
    ],
    [
     5,
     10,
     54191504624
    ],
    [
     5,
     11,
     161558225508
    ],
    [
     5,
     12,
     181283842509
    ],
    [
     5,
     13,
     -4761911763
    ],
    [
     5,
     14,
     -2148507844
    ],
    [
     5,
     15,
     3387295299
    ],
    [
     5,
     16,
     -6386054830
    ],
    [
     6,
     0,
     -1029960509901
    ],
    [
     6,
     1,
     -249311015083
    ],
    [
     6,
     2,
     160460142570
    ],
    [
     6,
     3,
     -182816546288
    ],
    [
     6,
     4,
     -153554897855
    ],
    [
     6,
     5,
     34934637339
    ],
    [
     6,
     6,
     3247432676
    ],
    [
     6,
     7,
     35005293678
    ],
    [
     6,
     8,
     48421035794
    ],
    [
     6,
     9,
     32116431352
    ],
    [
     6,
     10,
     69044632353
    ],
    [
     6,
     11,
     76786795596
    ],
    [
     6,
     12,
     8288919250
    ],
    [
     6,
     13,
     9627961120
    ],
    [
     6,
     14,
     11163264907
    ],
    [
     6,
     15,
     -5443059252
    ],
    [
     7,
     0,
     -1359707225272
    ],
    [
     7,
     1,
     -444792162398
    ],
    [
     7,
     2,
     183210059126
    ],
    [
     7,
     3,
     -4230129145
    ],
    [
     7,
     4,
     -1396860673
    ],
    [
     7,
     5,
     18748647043
    ],
    [
     7,
     6,
     -1086571467
    ],
    [
     7,
     7,
     14296120109
    ],
    [
     7,
     8,
     11399047697
    ],
    [
     7,
     9,
     15278642881
    ],
    [
     7,
     10,
     12429297732
    ],
    [
     7,
     11,
     11890536020
    ],
    [
     7,
     12,
     14081071731
    ],
    [
     7,
     13,
     14844016537
    ],
    [
     7,
     14,
     -5170136446
    ],
    [
     8,
     0,
     527159836931
    ],
    [
     8,
     1,
     69938467204
    ],
    [
     8,
     2,
     103894069500
    ],
    [
     8,
     3,
     69523913202
    ],
    [
     8,
     4,
     -17611701848
    ],
    [
     8,
     5,
     -18131497892
    ],
    [
     8,
     6,
     -10181549070
    ],
    [
     8,
     7,
     128734003
    ],
    [
     8,
     8,
     -5836913482
    ],
    [
     8,
     9,
     -14614234847
    ],
    [
     8,
     10,
     10775874798
    ],
    [
     8,
     11,
     13233192704
    ],
    [
     8,
     12,
     14738591883
    ],
    [
     8,
     13,
     -5535553312
    ],
    [
     9,
     0,
     -259145900617
    ],
    [
     9,
     1,
     -86146673285
    ],
    [
     9,
     2,
     -3409342020
    ],
    [
     9,
     3,
     51708608554
    ],
    [
     9,
     4,
     -30307734461
    ],
    [
     9,
     5,
     -18604324057
    ],
    [
     9,
     6,
     -7135793002
    ],
    [
     9,
     7,
     -10873264021
    ],
    [
     9,
     8,
     -18438394723
    ],
    [
     9,
     9,
     9505696208
    ],
    [
     9,
     10,
     11735742670
    ],
    [
     9,
     11,
     13368277235
    ],
    [
     9,
     12,
     -4747424453
    ],
    [
     10,
     0,
     146079555606
    ],
    [
     10,
     1,
     -202675643263
    ],
    [
     10,
     2,
     -12573132785
    ],
    [
     10,
     3,
     33603048209
    ],
    [
     10,
     4,
     -19126794008
    ],
    [
     10,
     5,
     -7580721726
    ],
    [
     10,
     6,
     -6312312662
    ],
    [
     10,
     7,
     -10110261921
    ],
    [
     10,
     8,
     7979341645
    ],
    [
     10,
     9,
     9645591949
    ],
    [
     10,
     10,
     11378899913
    ],
    [
     10,
     11,
     -4085475984
    ],
    [
     11,
     0,
     6881473483
    ],
    [
     11,
     1,
     -121918389238
    ],
    [
     11,
     2,
     13687889667
    ],
    [
     11,
     3,
     26346331870
    ],
    [
     11,
     4,
     -8565925010
    ],
    [
     11,
     5,
     57956135
    ],
    [
     11,
     6,
     1841199884
    ],
    [
     11,
     7,
     5375269453
    ],
    [
     11,
     8,
     7404682349
    ],
    [
     11,
     9,
     8973994018
    ],
    [
     11,
     10,
     -3050794745
    ],
    [
     12,
     0,
     -23740759157
    ],
    [
     12,
     1,
     -13204780598
    ],
    [
     12,
     2,
     18116995218
    ],
    [
     12,
     3,
     12077670487
    ],
    [
     12,
     4,
     -463620451
    ],
    [
     12,
     5,
     12845070660
    ],
    [
     12,
     6,
     2959380630
    ],
    [
     12,
     7,
     4469845335
    ],
    [
     12,
     8,
     6548498076
    ],
    [
     12,
     9,
     -2261055030
    ],
    [
     13,
     0,
     2482279343
    ],
    [
     13,
     1,
     6810306672
    ],
    [
     13,
     2,
     7875862824
    ],
    [
     13,
     3,
     1664500752
    ],
    [
     13,
     4,
     15981067009
    ],
    [
     13,
     5,
     1712438601
    ],
    [
     13,
     6,
     2428123005
    ],
    [
     13,
     7,
     4073634005
    ],
    [
     13,
     8,
     -1347051463
    ],
    [
     14,
     0,
     21760278267
    ],
    [
     14,
     1,
     30461128003
    ],
    [
     14,
     2,
     -9560924749
    ],
    [
     14,
     3,
     16732469513
    ],
    [
     14,
     4,
     -169468650
    ],
    [
     14,
     5,
     1123669790
    ],
    [
     14,
     6,
     2218543979
    ],
    [
     14,
     7,
     -865986117
    ],
    [
     15,
     0,
     79905363264
    ],
    [
     15,
     1,
     -14179453697
    ],
    [
     15,
     2,
     7361532892
    ],
    [
     15,
     3,
     141876658
    ],
    [
     15,
     4,
     -276599416
    ],
    [
     15,
     5,
     1056869134
    ],
    [
     15,
     6,
     -335376681
    ]
   ]
  },
  {
   "t": 3,
   "l": 654628816816,
   "a": [
    [
     0,
     3,
     3141994424401
    ],
    [
     0,
     4,
     4922561732924
    ],
    [
     0,
     5,
     2348229965464
    ],
    [
     0,
     6,
     2049833668819
    ],
    [
     0,
     7,
     -3575639187482
    ],
    [
     0,
     8,
     -2604769303117
    ],
    [
     0,
     9,
     -2804208926813
    ],
    [
     0,
     10,
     -465094982459
    ],
    [
     0,
     11,
     1521903139320
    ],
    [
     0,
     12,
     -1622622386887
    ],
    [
     0,
     13,
     -1282357031286
    ],
    [
     0,
     14,
     619821809743
    ],
    [
     0,
     15,
     1265248914685
    ],
    [
     0,
     16,
     766174227650
    ],
    [
     1,
     3,
     49774643140
    ],
    [
     1,
     4,
     -33304117361
    ],
    [
     1,
     5,
     -324610435104
    ],
    [
     1,
     6,
     -157308212271
    ],
    [
     1,
     7,
     -105607398227
    ],
    [
     1,
     8,
     772966931363
    ],
    [
     1,
     9,
     2683332101825
    ],
    [
     1,
     10,
     3421130544876
    ],
    [
     1,
     11,
     2502608981362
    ],
    [
     1,
     12,
     2138195617031
    ],
    [
     1,
     13,
     2073506406532
    ],
    [
     1,
     14,
     1648918259066
    ],
    [
     1,
     15,
     1203110483559
    ],
    [
     1,
     16,
     534633335234
    ],
    [
     2,
     1,
     -785498606100
    ],
    [
     2,
     2,
     -24887321570
    ],
    [
     2,
     3,
     451951727815
    ],
    [
     2,
     4,
     1469543601730
    ],
    [
     2,
     5,
     214547944578
    ],
    [
     2,
     6,
     1488345675073
    ],
    [
     2,
     7,
     1272304629987
    ],
    [
     2,
     8,
     908908130818
    ],
    [
     2,
     9,
     986698812531
    ],
    [
     2,
     10,
     773599240122
    ],
    [
     2,
     11,
     838658408109
    ],
    [
     2,
     12,
     1069562118584
    ],
    [
     2,
     13,
     998555535619
    ],
    [
     2,
     14,
     883665723473
    ],
    [
     2,
     15,
     504267029447
    ],
    [
     2,
     16,
     146565698281
    ],
    [
     3,
     0,
     785498606100
    ],
    [
     3,
     1,
     -615320216616
    ],
    [
     3,
     2,
     -443625698474
    ],
    [
     3,
     3,
     -722739617626
    ],
    [
     3,
     4,
     -196217505553
    ],
    [
     3,
     5,
     -436224169071
    ],
    [
     3,
     6,
     172195084145
    ],
    [
     3,
     7,
     -187905086752
    ],
    [
     3,
     8,
     -195204026155
    ],
    [
     3,
     9,
     -162741991355
    ],
    [
     3,
     10,
     -77021743976
    ],
    [
     3,
     11,
     110910867080
    ],
    [
     3,
     12,
     214095057189
    ],
    [
     3,
     13,
     311697860476
    ],
    [
     3,
     14,
     205273748923
    ],
    [
     3,
     15,
     59121446177
    ],
    [
     3,
     16,
     -2028282474
    ],
    [
     4,
     0,
     935423985708
    ],
    [
     4,
     1,
     79211491066
    ],
    [
     4,
     2,
     22528029529
    ],
    [
     4,
     3,
     23236475762
    ],
    [
     4,
     4,
     129748491032
    ],
    [
     4,
     5,
     -5039744717
    ],
    [
     4,
     6,
     71627622452
    ],
    [
     4,
     7,
     -126174456169
    ],
    [
     4,
     8,
     -74578891423
    ],
    [
     4,
     9,
     -54443034058
    ],
    [
     4,
     10,
     -2637919486
    ],
    [
     4,
     11,
     21603248011
    ],
    [
     4,
     12,
     86394975856
    ],
    [
     4,
     13,
     65065199268
    ],
    [
     4,
     14,
     2209460903
    ],
    [
     4,
     15,
     -16799905875
    ],
    [
     4,
     16,
     795215872
    ],
    [
     5,
     0,
     283121209008
    ],
    [
     5,
     1,
     -49017073101
    ],
    [
     5,
     2,
     150411097783
    ],
    [
     5,
     3,
     -68699116099
    ],
    [
     5,
     4,
     20593466185
    ],
    [
     5,
     5,
     2679635853
    ],
    [
     5,
     6,
     60224888623
    ],
    [
     5,
     7,
     26641616894
    ],
    [
     5,
     8,
     26800324824
    ],
    [
     5,
     9,
     33210517918
    ],
    [
     5,
     10,
     20015083475
    ],
    [
     5,
     11,
     40219643587
    ],
    [
     5,
     12,
     20550991946
    ],
    [
     5,
     13,
     -12156422196
    ],
    [
     5,
     14,
     -20734392002
    ],
    [
     5,
     15,
     -3325005398
    ],
    [
     5,
     16,
     -1714031127
    ],
    [
     6,
     0,
     520558831519
    ],
    [
     6,
     1,
     -163600359511
    ],
    [
     6,
     2,
     -69151018260
    ],
    [
     6,
     3,
     -135844091245
    ],
    [
     6,
     4,
     -4683064207
    ],
    [
     6,
     5,
     -7048795702
    ],
    [
     6,
     6,
     55357174215
    ],
    [
     6,
     7,
     31591793901
    ],
    [
     6,
     8,
     22175021614
    ],
    [
     6,
     9,
     14388440335
    ],
    [
     6,
     10,
     19615252263
    ],
    [
     6,
     11,
     10071770280
    ],
    [
     6,
     12,
     -5982555104
    ],
    [
     6,
     13,
     -12235445249
    ],
    [
     6,
     14,
     -1526620119
    ],
    [
     6,
     15,
     -2184717767
    ],
    [
     7,
     0,
     14852385107
    ],
    [
     7,
     1,
     44463365101
    ],
    [
     7,
     2,
     -69161480479
    ],
    [
     7,
     3,
     -31435516963
    ],
    [
     7,
     4,
     6396049540
    ],
    [
     7,
     5,
     -28438559162
    ],
    [
     7,
     6,
     21287589143
    ],
    [
     7,
     7,
     10831827391
    ],
    [
     7,
     8,
     2798371724
    ],
    [
     7,
     9,
     4131315783
    ],
    [
     7,
     10,
     1369585074
    ],
    [
     7,
     11,
     -2132589085
    ],
    [
     7,
     12,
     -5486158407
    ],
    [
     7,
     13,
     739181168
    ],
    [
     7,
     14,
     -889230311
    ],
    [
     8,
     0,
     348464237350
    ],
    [
     8,
     1,
     210118015506
    ],
    [
     8,
     2,
     -30861080187
    ],
    [
     8,
     3,
     -1607126320
    ],
    [
     8,
     4,
     -19225780437
    ],
    [
     8,
     5,
     -31986830751
    ],
    [
     8,
     6,
     3530319969
    ],
    [
     8,
     7,
     2636079398
    ],
    [
     8,
     8,
     -2336112682
    ],
    [
     8,
     9,
     -2469094909
    ],
    [
     8,
     10,
     -1022384093
    ],
    [
     8,
     11,
     -1866239070
    ],
    [
     8,
     12,
     1902735465
    ],
    [
     8,
     13,
     -377881291
    ],
    [
     9,
     0,
     355416287973
    ],
    [
     9,
     1,
     65398300936
    ],
    [
     9,
     2,
     -21311566551
    ],
    [
     9,
     3,
     6394396803
    ],
    [
     9,
     4,
     -15003879340
    ],
    [
     9,
     5,
     -21785421773
    ],
    [
     9,
     6,
     231672532
    ],
    [
     9,
     7,
     -1756972243
    ],
    [
     9,
     8,
     -3377700783
    ],
    [
     9,
     9,
     -453578041
    ],
    [
     9,
     10,
     -210106355
    ],
    [
     9,
     11,
     2026824376
    ],
    [
     9,
     12,
     26964348
    ],
    [
     10,
     0,
     261500726737
    ],
    [
     10,
     1,
     2207075126
    ],
    [
     10,
     2,
     13594219660
    ],
    [
     10,
     3,
     11887201787
    ],
    [
     10,
     4,
     -8077699590
    ],
    [
     10,
     5,
     -9522836743
    ],
    [
     10,
     6,
     -867741992
    ],
    [
     10,
     7,
     -1261416959
    ],
    [
     10,
     8,
     -5947042
    ],
    [
     10,
     9,
     734151149
    ],
    [
     10,
     10,
     2019326815
    ],
    [
     10,
     11,
     128852478
    ],
    [
     11,
     0,
     156764194412
    ],
    [
     11,
     1,
     16820789224
    ],
    [
     11,
     2,
     19147738786
    ],
    [
     11,
     3,
     9052913620
    ],
    [
     11,
     4,
     -2386260091
    ],
    [
     11,
     5,
     -3033080598
    ],
    [
     11,
     6,
     397575904
    ],
    [
     11,
     7,
     271957673
    ],
    [
     11,
     8,
     1001854834
    ],
    [
     11,
     9,
     1765622504
    ],
    [
     11,
     10,
     348577092
    ],
    [
     12,
     0,
     -16482544806
    ],
    [
     12,
     1,
     14469051736
    ],
    [
     12,
     2,
     12991584530
    ],
    [
     12,
     3,
     4283754408
    ],
    [
     12,
     4,
     1394903302
    ],
    [
     12,
     5,
     1233398742
    ],
    [
     12,
     6,
     65276231
    ],
    [
     12,
     7,
     867282005
    ],
    [
     12,
     8,
     1328688937
    ],
    [
     12,
     9,
     276397504
    ],
    [
     13,
     0,
     -5506456178
    ],
    [
     13,
     1,
     29993543357
    ],
    [
     13,
     2,
     5672214413
    ],
    [
     13,
     3,
     1299203449
    ],
    [
     13,
     4,
     4224768532
    ],
    [
     13,
     5,
     -467045638
    ],
    [
     13,
     6,
     300415934
    ],
    [
     13,
     7,
     922484675
    ],
    [
     13,
     8,
     288700195
    ],
    [
     14,
     0,
     60353622870
    ],
    [
     14,
     1,
     22676022475
    ],
    [
     14,
     2,
     -4252127612
    ],
    [
     14,
     3,
     4533856672
    ],
    [
     14,
     4,
     464936259
    ],
    [
     14,
     5,
     -168521356
    ],
    [
     14,
     6,
     380199599
    ],
    [
     14,
     7,
     220822514
    ],
    [
     15,
     0,
     61770529643
    ],
    [
     15,
     1,
     -4712940215
    ],
    [
     15,
     2,
     2207862128
    ],
    [
     15,
     3,
     662022097
    ],
    [
     15,
     4,
     75479350
    ],
    [
     15,
     5,
     28390690
    ],
    [
     15,
     6,
     65801452
    ]
   ]
  },
  {
   "t": 4,
   "l": 116267298549,
   "a": [
    [
     0,
     4,
     1888355327690
    ],
    [
     0,
     5,
     -9676998048880
    ],
    [
     0,
     6,
     6643529035253
    ],
    [
     0,
     7,
     -7404939566699
    ],
    [
     0,
     8,
     21556678025086
    ],
    [
     0,
     9,
     -16103483559676
    ],
    [
     0,
     10,
     6220425717199
    ],
    [
     0,
     11,
     1345028043966
    ],
    [
     0,
     12,
     -32893066370462
    ],
    [
     0,
     13,
     -60529039329951
    ],
    [
     0,
     14,
     -73589329299553
    ],
    [
     0,
     15,
     -76408987538754
    ],
    [
     0,
     16,
     -59404142509576
    ],
    [
     1,
     3,
     203634055580
    ],
    [
     1,
     4,
     880351069347
    ],
    [
     1,
     5,
     2207933998535
    ],
    [
     1,
     6,
     -7049676185910
    ],
    [
     1,
     7,
     -4479681232996
    ],
    [
     1,
     8,
     -6624919508999
    ],
    [
     1,
     9,
     8797416929845
    ],
    [
     1,
     10,
     12220260823511
    ],
    [
     1,
     11,
     6926598337275
    ],
    [
     1,
     12,
     3066357892319
    ],
    [
     1,
     13,
     524063816390
    ],
    [
     1,
     14,
     -3505731151367
    ],
    [
     1,
     15,
     -2560270769127
    ],
    [
     1,
     16,
     9001602263549
    ],
    [
     2,
     2,
     -101817027789
    ],
    [
     2,
     3,
     232286130448
    ],
    [
     2,
     4,
     685083875031
    ],
    [
     2,
     5,
     3928793765197
    ],
    [
     2,
     6,
     -2411492473649
    ],
    [
     2,
     7,
     -2046863550286
    ],
    [
     2,
     8,
     243151148842
    ],
    [
     2,
     9,
     3144170008849
    ],
    [
     2,
     10,
     1921989265629
    ],
    [
     2,
     11,
     1879213826048
    ],
    [
     2,
     12,
     2253126839657
    ],
    [
     2,
     13,
     1197716187296
    ],
    [
     2,
     14,
     1449008487923
    ],
    [
     2,
     15,
     7919015412022
    ],
    [
     2,
     16,
     597513207499
    ],
    [
     3,
     1,
     -236044415961
    ],
    [
     3,
     2,
     -452373897782
    ],
    [
     3,
     3,
     -237396079079
    ],
    [
     3,
     4,
     649935011080
    ],
    [
     3,
     5,
     -665190872489
    ],
    [
     3,
     6,
     851064485813
    ],
    [
     3,
     7,
     -815072179160
    ],
    [
     3,
     8,
     -581766409033
    ],
    [
     3,
     9,
     -186564801940
    ],
    [
     3,
     10,
     -451233180677
    ],
    [
     3,
     11,
     -380184971779
    ],
    [
     3,
     12,
     -598215037396
    ],
    [
     3,
     13,
     53603278311
    ],
    [
     3,
     14,
     4506060690001
    ],
    [
     3,
     15,
     -589137683040
    ],
    [
     3,
     16,
     -38843415995
    ],
    [
     4,
     0,
     404975137839
    ],
    [
     4,
     1,
     720955443281
    ],
    [
     4,
     2,
     -433710537476
    ],
    [
     4,
     3,
     -1038410001689
    ],
    [
     4,
     4,
     -76811631405
    ],
    [
     4,
     5,
     1010187843231
    ],
    [
     4,
     6,
     461161983131
    ],
    [
     4,
     7,
     -290346583492
    ],
    [
     4,
     8,
     67430639425
    ],
    [
     4,
     9,
     -23899890327
    ],
    [
     4,
     10,
     -273020346559
    ],
    [
     4,
     11,
     -496879894795
    ],
    [
     4,
     12,
     -278973201203
    ],
    [
     4,
     13,
     2416359800878
    ],
    [
     4,
     14,
     -1264123931435
    ],
    [
     4,
     15,
     102642820571
    ],
    [
     4,
     16,
     -107262915540
    ],
    [
     5,
     0,
     -934515046942
    ],
    [
     5,
     1,
     -76177959303
    ],
    [
     5,
     2,
     -421874634221
    ],
    [
     5,
     3,
     708606443515
    ],
    [
     5,
     4,
     -494404051084
    ],
    [
     5,
     5,
     97499784828
    ],
    [
     5,
     6,
     300684556859
    ],
    [
     5,
     7,
     310103017281
    ],
    [
     5,
     8,
     328076476483
    ],
    [
     5,
     9,
     94258478493
    ],
    [
     5,
     10,
     -54735519914
    ],
    [
     5,
     11,
     -140610946919
    ],
    [
     5,
     12,
     1169954227359
    ],
    [
     5,
     13,
     -1664334949476
    ],
    [
     5,
     14,
     193094281981
    ],
    [
     5,
     15,
     -131433614440
    ],
    [
     5,
     16,
     33185944049
    ],
    [
     6,
     0,
     1288379692393
    ],
    [
     6,
     1,
     1289096192014
    ],
    [
     6,
     2,
     145582996874
    ],
    [
     6,
     3,
     -464153901839
    ],
    [
     6,
     4,
     -206078738549
    ],
    [
     6,
     5,
     -121820611244
    ],
    [
     6,
     6,
     261257752878
    ],
    [
     6,
     7,
     182439129831
    ],
    [
     6,
     8,
     81813059562
    ],
    [
     6,
     9,
     53078137414
    ],
    [
     6,
     10,
     -68922838457
    ],
    [
     6,
     11,
     423071130155
    ],
    [
     6,
     12,
     -1833973484573
    ],
    [
     6,
     13,
     235279411717
    ],
    [
     6,
     14,
     -136910783547
    ],
    [
     6,
     15,
     51011172265
    ],
    [
     6,
     16,
     -13364771794
    ],
    [
     7,
     0,
     -925045406939
    ],
    [
     7,
     1,
     -534472872943
    ],
    [
     7,
     2,
     410435616553
    ],
    [
     7,
     3,
     -18081557507
    ],
    [
     7,
     4,
     -12293815846
    ],
    [
     7,
     5,
     -249504461985
    ],
    [
     7,
     6,
     76433114010
    ],
    [
     7,
     7,
     33426765600
    ],
    [
     7,
     8,
     41142990519
    ],
    [
     7,
     9,
     -32220299965
    ],
    [
     7,
     10,
     1866002582
    ],
    [
     7,
     11,
     -1875399878274
    ],
    [
     7,
     12,
     243331540860
    ],
    [
     7,
     13,
     -134681701058
    ],
    [
     7,
     14,
     51830430567
    ],
    [
     7,
     15,
     -24221061511
    ],
    [
     8,
     0,
     -1090497415969
    ],
    [
     8,
     1,
     531693045143
    ],
    [
     8,
     2,
     149412072853
    ],
    [
     8,
     3,
     45874624077
    ],
    [
     8,
     4,
     -126138285804
    ],
    [
     8,
     5,
     -222842317347
    ],
    [
     8,
     6,
     16052566710
    ],
    [
     8,
     7,
     8344055414
    ],
    [
     8,
     8,
     -17045943724
    ],
    [
     8,
     9,
     -170548218475
    ],
    [
     8,
     10,
     -1806435095110
    ],
    [
     8,
     11,
     228492090573
    ],
    [
     8,
     12,
     -124635358268
    ],
    [
     8,
     13,
     46992509632
    ],
    [
     8,
     14,
     -30183597877
    ],
    [
     9,
     0,
     -1574088334550
    ],
    [
     9,
     1,
     -249467152965
    ],
    [
     9,
     2,
     -41809137274
    ],
    [
     9,
     3,
     53912844416
    ],
    [
     9,
     4,
     -50604899042
    ],
    [
     9,
     5,
     -91624814206
    ],
    [
     9,
     6,
     -1700543420
    ],
    [
     9,
     7,
     2775575181
    ],
    [
     9,
     8,
     -176378603686
    ],
    [
     9,
     9,
     -1641870037779
    ],
    [
     9,
     10,
     202736338652
    ],
    [
     9,
     11,
     -105797460760
    ],
    [
     9,
     12,
     42884977667
    ],
    [
     9,
     13,
     -30152246637
    ],
    [
     10,
     0,
     804947759838
    ],
    [
     10,
     1,
     -186202831481
    ],
    [
     10,
     2,
     116868377552
    ],
    [
     10,
     3,
     68787846963
    ],
    [
     10,
     4,
     13461272835
    ],
    [
     10,
     5,
     -47466526917
    ],
    [
     10,
     6,
     21971099672
    ],
    [
     10,
     7,
     -85851250526
    ],
    [
     10,
     8,
     -1407114465163
    ],
    [
     10,
     9,
     171435810526
    ],
    [
     10,
     10,
     -84430017878
    ],
    [
     10,
     11,
     37069202625
    ],
    [
     10,
     12,
     -26516782556
    ],
    [
     11,
     0,
     1148440164566
    ],
    [
     11,
     1,
     34681809298
    ],
    [
     11,
     2,
     113633526913
    ],
    [
     11,
     3,
     39882928754
    ],
    [
     11,
     4,
     22307962051
    ],
    [
     11,
     5,
     4586751741
    ],
    [
     11,
     6,
     39911862887
    ],
    [
     11,
     7,
     -1134649661216
    ],
    [
     11,
     8,
     135396314994
    ],
    [
     11,
     9,
     -65288301504
    ],
    [
     11,
     10,
     29553006841
    ],
    [
     11,
     11,
     -21573630419
    ],
    [
     12,
     0,
     561293000403
    ],
    [
     12,
     1,
     29151962271
    ],
    [
     12,
     2,
     30382829313
    ],
    [
     12,
     3,
     31849941891
    ],
    [
     12,
     4,
     19926503652
    ],
    [
     12,
     5,
     134428774104
    ],
    [
     12,
     6,
     -845325094156
    ],
    [
     12,
     7,
     98830250064
    ],
    [
     12,
     8,
     -46025476001
    ],
    [
     12,
     9,
     21190160065
    ],
    [
     12,
     10,
     -15649329445
    ],
    [
     13,
     0,
     300287067162
    ],
    [
     13,
     1,
     -65547084227
    ],
    [
     13,
     2,
     21554945401
    ],
    [
     13,
     3,
     -14939506442
    ],
    [
     13,
     4,
     207753609125
    ],
    [
     13,
     5,
     -574158941686
    ],
    [
     13,
     6,
     66273113854
    ],
    [
     13,
     7,
     -29573928915
    ],
    [
     13,
     8,
     14396829148
    ],
    [
     13,
     9,
     -10536512732
    ],
    [
     14,
     0,
     153309572844
    ],
    [
     14,
     1,
     -141652047263
    ],
    [
     14,
     2,
     -45454089675
    ],
    [
     14,
     3,
     195518029081
    ],
    [
     14,
     4,
     -321809881132
    ],
    [
     14,
     5,
     33489282042
    ],
    [
     14,
     6,
     -15132135841
    ],
    [
     14,
     7,
     8474575271
    ],
    [
     14,
     8,
     -5494475435
    ],
    [
     15,
     0,
     -54826731018
    ],
    [
     15,
     1,
     -151925286317
    ],
    [
     15,
     2,
     147889219726
    ],
    [
     15,
     3,
     -133295281166
    ],
    [
     15,
     4,
     16182780451
    ],
    [
     15,
     5,
     -8658680643
    ],
    [
     15,
     6,
     4845769293
    ],
    [
     15,
     7,
     -2519877882
    ]
   ]
  },
  {
   "t": 4,
   "l": 721510502987,
   "a": [
    [
     0,
     4,
     2134755081667
    ],
    [
     0,
     5,
     1595175023797
    ],
    [
     0,
     6,
     5904044028038
    ],
    [
     0,
     7,
     3688923781227
    ],
    [
     0,
     8,
     -2812305452077
    ],
    [
     0,
     9,
     -11958584377966
    ],
    [
     0,
     10,
     -7275826838328
    ],
    [
     0,
     11,
     274497630156
    ],
    [
     0,
     12,
     -17610969888423
    ],
    [
     0,
     13,
     -22273899599398
    ],
    [
     0,
     14,
     -20336665537686
    ],
    [
     0,
     15,
     -10729228531637
    ],
    [
     0,
     16,
     -2861604001375
    ],
    [
     1,
     3,
     634062118323
    ],
    [
     1,
     4,
     961586680969
    ],
    [
     1,
     5,
     1345855653507
    ],
    [
     1,
     6,
     -2701758452936
    ],
    [
     1,
     7,
     1853529324500
    ],
    [
     1,
     8,
     -393272447194
    ],
    [
     1,
     9,
     1767346081365
    ],
    [
     1,
     10,
     7796106133393
    ],
    [
     1,
     11,
     1521734370926
    ],
    [
     1,
     12,
     1975668240928
    ],
    [
     1,
     13,
     4981749507838
    ],
    [
     1,
     14,
     7237849586544
    ],
    [
     1,
     15,
     8584053300617
    ],
    [
     1,
     16,
     8889034087543
    ],
    [
     2,
     2,
     -317031059161
    ],
    [
     2,
     3,
     -130544876144
    ],
    [
     2,
     4,
     418613377489
    ],
    [
     2,
     5,
     899249916966
    ],
    [
     2,
     6,
     -1594694932250
    ],
    [
     2,
     7,
     1085769787359
    ],
    [
     2,
     8,
     883940824236
    ],
    [
     2,
     9,
     2834637385464
    ],
    [
     2,
     10,
     -700007411246
    ],
    [
     2,
     11,
     -734410979974
    ],
    [
     2,
     12,
     893472051208
    ],
    [
     2,
     13,
     2054011629279
    ],
    [
     2,
     14,
     2846892732500
    ],
    [
     2,
     15,
     3337858683436
    ],
    [
     2,
     16,
     -1900003039309
    ],
    [
     3,
     1,
     -266844385208
    ],
    [
     3,
     2,
     -109851794098
    ],
    [
     3,
     3,
     155106162386
    ],
    [
     3,
     4,
     704901096325
    ],
    [
     3,
     5,
     795662950923
    ],
    [
     3,
     6,
     826243439232
    ],
    [
     3,
     7,
     1449511917677
    ],
    [
     3,
     8,
     1247497879631
    ],
    [
     3,
     9,
     -437423037100
    ],
    [
     3,
     10,
     -1044698173832
    ],
    [
     3,
     11,
     -417762767713
    ],
    [
     3,
     12,
     212029119703
    ],
    [
     3,
     13,
     664828389227
    ],
    [
     3,
     14,
     1381421397209
    ],
    [
     3,
     15,
     -1483577382508
    ],
    [
     3,
     16,
     -8262318887
    ],
    [
     4,
     0,
     558782107393
    ],
    [
     4,
     1,
     -164970877060
    ],
    [
     4,
     2,
     -714851233383
    ],
    [
     4,
     3,
     -762068613238
    ],
    [
     4,
     4,
     -522722257361
    ],
    [
     4,
     5,
     81975934791
    ],
    [
     4,
     6,
     -47343482539
    ],
    [
     4,
     7,
     409544591789
    ],
    [
     4,
     8,
     -242426645483
    ],
    [
     4,
     9,
     -579295944681
    ],
    [
     4,
     10,
     -433643169160
    ],
    [
     4,
     11,
     -116632422745
    ],
    [
     4,
     12,
     102556387155
    ],
    [
     4,
     13,
     572806940998
    ],
    [
     4,
     14,
     -1018867826877
    ],
    [
     4,
     15,
     62144079963
    ],
    [
     4,
     16,
     -9069413773
    ],
    [
     5,
     0,
     499892715778
    ],
    [
     5,
     1,
     271014688036
    ],
    [
     5,
     2,
     186020526814
    ],
    [
     5,
     3,
     260370072172
    ],
    [
     5,
     4,
     -186949756587
    ],
    [
     5,
     5,
     6744051910
    ],
    [
     5,
     6,
     -110843010999
    ],
    [
     5,
     7,
     83335184741
    ],
    [
     5,
     8,
     -121920360846
    ],
    [
     5,
     9,
     -174002992764
    ],
    [
     5,
     10,
     -86381327439
    ],
    [
     5,
     11,
     -14276052997
    ],
    [
     5,
     12,
     172407311820
    ],
    [
     5,
     13,
     -630611521841
    ],
    [
     5,
     14,
     77006261773
    ],
    [
     5,
     15,
     -54411495975
    ],
    [
     5,
     16,
     5354836578
    ],
    [
     6,
     0,
     742833990748
    ],
    [
     6,
     1,
     143336457077
    ],
    [
     6,
     2,
     101721149256
    ],
    [
     6,
     3,
     -161253469936
    ],
    [
     6,
     4,
     -74957116802
    ],
    [
     6,
     5,
     7282171768
    ],
    [
     6,
     6,
     14566581431
    ],
    [
     6,
     7,
     101277817419
    ],
    [
     6,
     8,
     -407082918
    ],
    [
     6,
     9,
     -16257876201
    ],
    [
     6,
     10,
     -15046295418
    ],
    [
     6,
     11,
     28340100403
    ],
    [
     6,
     12,
     -296286374196
    ],
    [
     6,
     13,
     130133032685
    ],
    [
     6,
     14,
     -70569283373
    ],
    [
     6,
     15,
     9855125698
    ],
    [
     6,
     16,
     -4521564326
    ],
    [
     7,
     0,
     -9653975095
    ],
    [
     7,
     1,
     -310809814723
    ],
    [
     7,
     2,
     7841982612
    ],
    [
     7,
     3,
     -156640128112
    ],
    [
     7,
     4,
     -58504685881
    ],
    [
     7,
     5,
     -4507858717
    ],
    [
     7,
     6,
     17406649837
    ],
    [
     7,
     7,
     54012111111
    ],
    [
     7,
     8,
     19839592265
    ],
    [
     7,
     9,
     -5103855006
    ],
    [
     7,
     10,
     -32689873907
    ],
    [
     7,
     11,
     -76408940550
    ],
    [
     7,
     12,
     170222995675
    ],
    [
     7,
     13,
     -62543729061
    ],
    [
     7,
     14,
     11381275947
    ],
    [
     7,
     15,
     -2373463495
    ],
    [
     8,
     0,
     195919438984
    ],
    [
     8,
     1,
     197752388059
    ],
    [
     8,
     2,
     -45906662333
    ],
    [
     8,
     3,
     -138797815795
    ],
    [
     8,
     4,
     2843212458
    ],
    [
     8,
     5,
     -27146094494
    ],
    [
     8,
     6,
     -8463463270
    ],
    [
     8,
     7,
     12678875472
    ],
    [
     8,
     8,
     -5789080624
    ],
    [
     8,
     9,
     -58254547115
    ],
    [
     8,
     10,
     31861077507
    ],
    [
     8,
     11,
     177307916209
    ],
    [
     8,
     12,
     -54172494728
    ],
    [
     8,
     13,
     12830378889
    ],
    [
     8,
     14,
     -2085486119
    ],
    [
     9,
     0,
     529512262345
    ],
    [
     9,
     1,
     337681003495
    ],
    [
     9,
     2,
     -71414699054
    ],
    [
     9,
     3,
     3491111987
    ],
    [
     9,
     4,
     27220725338
    ],
    [
     9,
     5,
     -12428198850
    ],
    [
     9,
     6,
     -6044867502
    ],
    [
     9,
     7,
     2917753177
    ],
    [
     9,
     8,
     -45782732822
    ],
    [
     9,
     9,
     72980264433
    ],
    [
     9,
     10,
     167610580405
    ],
    [
     9,
     11,
     -43384966392
    ],
    [
     9,
     12,
     13356473679
    ],
    [
     9,
     13,
     -481017373
    ],
    [
     10,
     0,
     721984582443
    ],
    [
     10,
     1,
     409270099455
    ],
    [
     10,
     2,
     26037181259
    ],
    [
     10,
     3,
     38768091269
    ],
    [
     10,
     4,
     24848321000
    ],
    [
     10,
     5,
     -10987832769
    ],
    [
     10,
     6,
     -991507282
    ],
    [
     10,
     7,
     -15504611872
    ],
    [
     10,
     8,
     72691736990
    ],
    [
     10,
     9,
     144376345120
    ],
    [
     10,
     10,
     -34472575075
    ],
    [
     10,
     11,
     12229312878
    ],
    [
     10,
     12,
     -281072460
    ],
    [
     11,
     0,
     1247050445581
    ],
    [
     11,
     1,
     5632629416
    ],
    [
     11,
     2,
     20286793685
    ],
    [
     11,
     3,
     15369442144
    ],
    [
     11,
     4,
     10675586824
    ],
    [
     11,
     5,
     710206418
    ],
    [
     11,
     6,
     13982209695
    ],
    [
     11,
     7,
     50935120849
    ],
    [
     11,
     8,
     115421591134
    ],
    [
     11,
     9,
     -25501670957
    ],
    [
     11,
     10,
     9695923090
    ],
    [
     11,
     11,
     222843766
    ],
    [
     12,
     0,
     -564538040279
    ],
    [
     12,
     1,
     -198549126211
    ],
    [
     12,
     2,
     -11222478419
    ],
    [
     12,
     3,
     -420335156
    ],
    [
     12,
     4,
     12479632663
    ],
    [
     12,
     5,
     42770029681
    ],
    [
     12,
     6,
     22144152179
    ],
    [
     12,
     7,
     84679879078
    ],
    [
     12,
     8,
     -18171791278
    ],
    [
     12,
     9,
     7294782301
    ],
    [
     12,
     10,
     131009431
    ],
    [
     13,
     0,
     -701984617773
    ],
    [
     13,
     1,
     -112381542644
    ],
    [
     13,
     2,
     5586317689
    ],
    [
     13,
     3,
     -9658541431
    ],
    [
     13,
     4,
     62797246704
    ],
    [
     13,
     5,
     -771900989
    ],
    [
     13,
     6,
     54574921545
    ],
    [
     13,
     7,
     -11286641738
    ],
    [
     13,
     8,
     4633926322
    ],
    [
     13,
     9,
     416169921
    ],
    [
     14,
     0,
     -329253953507
    ],
    [
     14,
     1,
     -29081355134
    ],
    [
     14,
     2,
     -23827833610
    ],
    [
     14,
     3,
     51327949113
    ],
    [
     14,
     4,
     -9307667137
    ],
    [
     14,
     5,
     29820359977
    ],
    [
     14,
     6,
     -6623574825
    ],
    [
     14,
     7,
     2965190765
    ],
    [
     14,
     8,
     245951381
    ],
    [
     15,
     0,
     -13823749427
    ],
    [
     15,
     1,
     -51440357976
    ],
    [
     15,
     2,
     36810948020
    ],
    [
     15,
     3,
     -15070857167
    ],
    [
     15,
     4,
     13553536486
    ],
    [
     15,
     5,
     -3065177194
    ],
    [
     15,
     6,
     1054863751
    ],
    [
     15,
     7,
     343029048
    ]
   ]
  },
  {
   "t": 4,
   "l": 376856147456,
   "a": [
    [
     0,
     4,
     2119094345626
    ],
    [
     0,
     5,
     5458240697331
    ],
    [
     0,
     6,
     2906253659952
    ],
    [
     0,
     7,
     7923176421206
    ],
    [
     0,
     8,
     -20469383105985
    ],
    [
     0,
     9,
     -293585439053
    ],
    [
     0,
     10,
     4357615647521
    ],
    [
     0,
     11,
     2706011313293
    ],
    [
     0,
     12,
     7738630205429
    ],
    [
     0,
     13,
     15713632685350
    ],
    [
     0,
     14,
     16530106208308
    ],
    [
     0,
     15,
     13168303878927
    ],
    [
     0,
     16,
     3879098031435
    ],
    [
     1,
     3,
     935239040256
    ],
    [
     1,
     4,
     821409167852
    ],
    [
     1,
     5,
     1498372376829
    ],
    [
     1,
     6,
     3910058116412
    ],
    [
     1,
     7,
     -2828320880217
    ],
    [
     1,
     8,
     870881384179
    ],
    [
     1,
     9,
     903712626025
    ],
    [
     1,
     10,
     -1803103832303
    ],
    [
     1,
     11,
     -2851011953800
    ],
    [
     1,
     12,
     1470428956853
    ],
    [
     1,
     13,
     2916115065512
    ],
    [
     1,
     14,
     -355648420351
    ],
    [
     1,
     15,
     -3251739124651
    ],
    [
     1,
     16,
     -5197485715260
    ],
    [
     2,
     2,
     -467619520128
    ],
    [
     2,
     3,
     -62239623775
    ],
    [
     2,
     4,
     -83061505813
    ],
    [
     2,
     5,
     -181236429062
    ],
    [
     2,
     6,
     -298709879719
    ],
    [
     2,
     7,
     97990326664
    ],
    [
     2,
     8,
     -247995519770
    ],
    [
     2,
     9,
     -928711927395
    ],
    [
     2,
     10,
     -1410800231348
    ],
    [
     2,
     11,
     383694507179
    ],
    [
     2,
     12,
     1399527591576
    ],
    [
     2,
     13,
     -170737651265
    ],
    [
     2,
     14,
     -1775410163472
    ],
    [
     2,
     15,
     -3097643044071
    ],
    [
     2,
     16,
     232076629428
    ],
    [
     3,
     1,
     -264886793203
    ],
    [
     3,
     2,
     -143112668188
    ],
    [
     3,
     3,
     166059330682
    ],
    [
     3,
     4,
     490299851736
    ],
    [
     3,
     5,
     1252444777270
    ],
    [
     3,
     6,
     690930406281
    ],
    [
     3,
     7,
     560873033654
    ],
    [
     3,
     8,
     819130347773
    ],
    [
     3,
     9,
     594556219902
    ],
    [
     3,
     10,
     1043364294089
    ],
    [
     3,
     11,
     1442367896464
    ],
    [
     3,
     12,
     577273515075
    ],
    [
     3,
     13,
     -411896866189
    ],
    [
     3,
     14,
     -1353020937531
    ],
    [
     3,
     15,
     513507724408
    ],
    [
     3,
     16,
     197335932816
    ],
    [
     4,
     0,
     631139949869
    ],
    [
     4,
     1,
     -372259855471
    ],
    [
     4,
     2,
     -374089413766
    ],
    [
     4,
     3,
     -441205934672
    ],
    [
     4,
     4,
     -218429408465
    ],
    [
     4,
     5,
     -164928223286
    ],
    [
     4,
     6,
     -541149955456
    ],
    [
     4,
     7,
     207706578053
    ],
    [
     4,
     8,
     219715941321
    ],
    [
     4,
     9,
     242555752141
    ],
    [
     4,
     10,
     540123572931
    ],
    [
     4,
     11,
     270161929309
    ],
    [
     4,
     12,
     -247072772924
    ],
    [
     4,
     13,
     -763270446968
    ],
    [
     4,
     14,
     345331513616
    ],
    [
     4,
     15,
     157502868942
    ],
    [
     4,
     16,
     28715365334
    ],
    [
     5,
     0,
     938970452120
    ],
    [
     5,
     1,
     64840295345
    ],
    [
     5,
     2,
     -6798326004
    ],
    [
     5,
     3,
     -405772129848
    ],
    [
     5,
     4,
     -61886220805
    ],
    [
     5,
     5,
     -83517859045
    ],
    [
     5,
     6,
     -94143472256
    ],
    [
     5,
     7,
     79516104833
    ],
    [
     5,
     8,
     -27765290250
    ],
    [
     5,
     9,
     81103780498
    ],
    [
     5,
     10,
     91555497740
    ],
    [
     5,
     11,
     -119751227716
    ],
    [
     5,
     12,
     -378216178626
    ],
    [
     5,
     13,
     192333421392
    ],
    [
     5,
     14,
     125022079071
    ],
    [
     5,
     15,
     40064736844
    ],
    [
     5,
     16,
     15839254087
    ],
    [
     6,
     0,
     544681216491
    ],
    [
     6,
     1,
     -237858772470
    ],
    [
     6,
     2,
     176679739113
    ],
    [
     6,
     3,
     11326366571
    ],
    [
     6,
     4,
     202914039709
    ],
    [
     6,
     5,
     20119182048
    ],
    [
     6,
     6,
     -47599993636
    ],
    [
     6,
     7,
     -48936465702
    ],
    [
     6,
     8,
     -40854927410
    ],
    [
     6,
     9,
     7756604551
    ],
    [
     6,
     10,
     -40670299830
    ],
    [
     6,
     11,
     -146477669738
    ],
    [
     6,
     12,
     76386396722
    ],
    [
     6,
     13,
     60867602216
    ],
    [
     6,
     14,
     30370486605
    ],
    [
     6,
     15,
     17439412007
    ],
    [
     6,
     16,
     4876860963
    ],
    [
     7,
     0,
     1355315937983
    ],
    [
     7,
     1,
     393123316916
    ],
    [
     7,
     2,
     -69313177245
    ],
    [
     7,
     3,
     92086000960
    ],
    [
     7,
     4,
     -21710379388
    ],
    [
     7,
     5,
     26095938701
    ],
    [
     7,
     6,
     -22658132854
    ],
    [
     7,
     7,
     -20947953334
    ],
    [
     7,
     8,
     689226204
    ],
    [
     7,
     9,
     -2561554128
    ],
    [
     7,
     10,
     -11907606846
    ],
    [
     7,
     11,
     17753280778
    ],
    [
     7,
     12,
     28896659761
    ],
    [
     7,
     13,
     20201375670
    ],
    [
     7,
     14,
     17544483530
    ],
    [
     7,
     15,
     7696869096
    ],
    [
     8,
     0,
     -817582075560
    ],
    [
     8,
     1,
     47450418197
    ],
    [
     8,
     2,
     -186452224199
    ],
    [
     8,
     3,
     -56021586288
    ],
    [
     8,
     4,
     -50965354389
    ],
    [
     8,
     5,
     49030965812
    ],
    [
     8,
     6,
     -5865642320
    ],
    [
     8,
     7,
     2435913508
    ],
    [
     8,
     8,
     15469141535
    ],
    [
     8,
     9,
     45675221622
    ],
    [
     8,
     10,
     -7097301354
    ],
    [
     8,
     11,
     12383435407
    ],
    [
     8,
     12,
     13566801517
    ],
    [
     8,
     13,
     15208095529
    ],
    [
     8,
     14,
     6355475637
    ],
    [
     9,
     0,
     463674280131
    ],
    [
     9,
     1,
     -38534558901
    ],
    [
     9,
     2,
     -9665751283
    ],
    [
     9,
     3,
     -45903192185
    ],
    [
     9,
     4,
     -10264704682
    ],
    [
     9,
     5,
     26671579329
    ],
    [
     9,
     6,
     -6194571543
    ],
    [
     9,
     7,
     12847725134
    ],
    [
     9,
     8,
     51875784516
    ],
    [
     9,
     9,
     -14891614737
    ],
    [
     9,
     10,
     6992432898
    ],
    [
     9,
     11,
     10173506368
    ],
    [
     9,
     12,
     13368541139
    ],
    [
     9,
     13,
     6783436754
    ],
    [
     10,
     0,
     174943334644
    ],
    [
     10,
     1,
     227895388376
    ],
    [
     10,
     2,
     52571203594
    ],
    [
     10,
     3,
     -50154635143
    ],
    [
     10,
     4,
     -20535781996
    ],
    [
     10,
     5,
     468886889
    ],
    [
     10,
     6,
     -3799343456
    ],
    [
     10,
     7,
     26463600899
    ],
    [
     10,
     8,
     -10822960315
    ],
    [
     10,
     9,
     4611986742
    ],
    [
     10,
     10,
     8148092074
    ],
    [
     10,
     11,
     11031299690
    ],
    [
     10,
     12,
     6035013926
    ],
    [
     11,
     0,
     -73807931405
    ],
    [
     11,
     1,
     196910055899
    ],
    [
     11,
     2,
     -15075760623
    ],
    [
     11,
     3,
     -51844295856
    ],
    [
     11,
     4,
     -14424934062
    ],
    [
     11,
     5,
     -5650073328
    ],
    [
     11,
     6,
     -10349888651
    ],
    [
     11,
     7,
     -4387726660
    ],
    [
     11,
     8,
     6092382568
    ],
    [
     11,
     9,
     5144048063
    ],
    [
     11,
     10,
     8182056723
    ],
    [
     11,
     11,
     4705443787
    ],
    [
     12,
     0,
     -235030660449
    ],
    [
     12,
     1,
     167989340379
    ],
    [
     12,
     2,
     7123820664
    ],
    [
     12,
     3,
     -10678738975
    ],
    [
     12,
     4,
     -7822868744
    ],
    [
     12,
     5,
     -38087633943
    ],
    [
     12,
     6,
     -70187592
    ],
    [
     12,
     7,
     6760672210
    ],
    [
     12,
     8,
     3936169937
    ],
    [
     12,
     9,
     5276579862
    ],
    [
     12,
     10,
     3482575460
    ],
    [
     13,
     0,
     233643872521
    ],
    [
     13,
     1,
     222779147569
    ],
    [
     13,
     2,
     33364280158
    ],
    [
     13,
     3,
     7880055471
    ],
    [
     13,
     4,
     -56627670465
    ],
    [
     13,
     5,
     3101151172
    ],
    [
     13,
     6,
     5917500883
    ],
    [
     13,
     7,
     2226395999
    ],
    [
     13,
     8,
     3333466772
    ],
    [
     13,
     9,
     2162764180
    ],
    [
     14,
     0,
     431100836702
    ],
    [
     14,
     1,
     79078706159
    ],
    [
     14,
     2,
     38374109741
    ],
    [
     14,
     3,
     -52933907749
    ],
    [
     14,
     4,
     890930262
    ],
    [
     14,
     5,
     5003882248
    ],
    [
     14,
     6,
     1094048401
    ],
    [
     14,
     7,
     1540033213
    ],
    [
     14,
     8,
     1333711159
    ],
    [
     15,
     0,
     83325195912
    ],
    [
     15,
     1,
     55602266522
    ],
    [
     15,
     2,
     -21602162562
    ],
    [
     15,
     3,
     -107609521
    ],
    [
     15,
     4,
     2339420202
    ],
    [
     15,
     5,
     359790743
    ],
    [
     15,
     6,
     201300425
    ],
    [
     15,
     7,
     498620474
    ]
   ]
  },
  {
   "t": 5,
   "l": 35963818068,
   "a": [
    [
     0,
     5,
     324613762003
    ],
    [
     0,
     6,
     -7334563816627
    ],
    [
     0,
     7,
     -11111920989511
    ],
    [
     0,
     8,
     5337871320229
    ],
    [
     0,
     9,
     13632205568395
    ],
    [
     0,
     10,
     6744783192420
    ],
    [
     0,
     11,
     19920488586953
    ],
    [
     0,
     12,
     1780148065018
    ],
    [
     0,
     13,
     -48216633814419
    ],
    [
     0,
     14,
     -109010366782136
    ],
    [
     0,
     15,
     -129152122692879
    ],
    [
     0,
     16,
     -96032227041430
    ],
    [
     1,
     4,
     134659094710
    ],
    [
     1,
     5,
     444640875981
    ],
    [
     1,
     6,
     -709763016695
    ],
    [
     1,
     7,
     -7203492261020
    ],
    [
     1,
     8,
     -8010366117435
    ],
    [
     1,
     9,
     -7370642503857
    ],
    [
     1,
     10,
     1989000082888
    ],
    [
     1,
     11,
     11472786002754
    ],
    [
     1,
     12,
     8323182721649
    ],
    [
     1,
     13,
     -452098282973
    ],
    [
     1,
     14,
     -4349279817680
    ],
    [
     1,
     15,
     -1266390065889
    ],
    [
     1,
     16,
     20823479541074
    ],
    [
     2,
     3,
     -65724719579
    ],
    [
     2,
     4,
     -708345660198
    ],
    [
     2,
     5,
     121516526324
    ],
    [
     2,
     6,
     2149364907024
    ],
    [
     2,
     7,
     -2609039695903
    ],
    [
     2,
     8,
     -6385972014250
    ],
    [
     2,
     9,
     -2803121235047
    ],
    [
     2,
     10,
     640642898716
    ],
    [
     2,
     11,
     -315585692354
    ],
    [
     2,
     12,
     -556350337867
    ],
    [
     2,
     13,
     900280426944
    ],
    [
     2,
     14,
     5019824503514
    ],
    [
     2,
     15,
     17755934843466
    ],
    [
     2,
     16,
     2364635844323
    ],
    [
     3,
     2,
     32059945902
    ],
    [
     3,
     3,
     295762791266
    ],
    [
     3,
     4,
     56018820082
    ],
    [
     3,
     5,
     -149713602023
    ],
    [
     3,
     6,
     925275389216
    ],
    [
     3,
     7,
     800869954614
    ],
    [
     3,
     8,
     -439816999694
    ],
    [
     3,
     9,
     -61638251471
    ],
    [
     3,
     10,
     -166188949477
    ],
    [
     3,
     11,
     -1517673185409
    ],
    [
     3,
     12,
     -1013565057103
    ],
    [
     3,
     13,
     1919813535514
    ],
    [
     3,
     14,
     10537584169865
    ],
    [
     3,
     15,
     -89913293439
    ],
    [
     3,
     16,
     532691715235
    ],
    [
     4,
     1,
     -53150719914
    ],
    [
     4,
     2,
     32034948750
    ],
    [
     4,
     3,
     -35605199575
    ],
    [
     4,
     4,
     -87640470486
    ],
    [
     4,
     5,
     -826575325801
    ],
    [
     4,
     6,
     209202872497
    ],
    [
     4,
     7,
     97604916301
    ],
    [
     4,
     8,
     -552320947579
    ],
    [
     4,
     9,
     -407285783509
    ],
    [
     4,
     10,
     -1027010660074
    ],
    [
     4,
     11,
     -1039524562505
    ],
    [
     4,
     12,
     146380058728
    ],
    [
     4,
     13,
     5270805404794
    ],
    [
     4,
     14,
     -2712555717354
    ],
    [
     4,
     15,
     127079140402
    ],
    [
     4,
     16,
     -331850640843
    ],
    [
     5,
     0,
     82657687348
    ],
    [
     5,
     1,
     156192570728
    ],
    [
     5,
     2,
     -29215905594
    ],
    [
     5,
     3,
     74570154811
    ],
    [
     5,
     4,
     406157218377
    ],
    [
     5,
     5,
     -282588780737
    ],
    [
     5,
     6,
     -149080945946
    ],
    [
     5,
     7,
     -22434418016
    ],
    [
     5,
     8,
     51421608972
    ],
    [
     5,
     9,
     -272663293113
    ],
    [
     5,
     10,
     -350746039560
    ],
    [
     5,
     11,
     -67769292234
    ],
    [
     5,
     12,
     2419650611049
    ],
    [
     5,
     13,
     -4020861567126
    ],
    [
     5,
     14,
     118858884667
    ],
    [
     5,
     15,
     -186313165669
    ],
    [
     5,
     16,
     -89456623493
    ],
    [
     6,
     0,
     -632809296346
    ],
    [
     6,
     1,
     273902752639
    ],
    [
     6,
     2,
     -226749608585
    ],
    [
     6,
     3,
     99114152228
    ],
    [
     6,
     4,
     291280932054
    ],
    [
     6,
     5,
     -39997770879
    ],
    [
     6,
     6,
     -160614140917
    ],
    [
     6,
     7,
     202408104545
    ],
    [
     6,
     8,
     83821327099
    ],
    [
     6,
     9,
     57538084004
    ],
    [
     6,
     10,
     -268696850
    ],
    [
     6,
     11,
     870906382960
    ],
    [
     6,
     12,
     -4559892285442
    ],
    [
     6,
     13,
     167627214231
    ],
    [
     6,
     14,
     -92888204621
    ],
    [
     6,
     15,
     -130264320165
    ],
    [
     6,
     16,
     40208481061
    ],
    [
     7,
     0,
     -687347558387
    ],
    [
     7,
     1,
     448715006182
    ],
    [
     7,
     2,
     -7082474918
    ],
    [
     7,
     3,
     -255504054276
    ],
    [
     7,
     4,
     237011152709
    ],
    [
     7,
     5,
     110418820739
    ],
    [
     7,
     6,
     -79354176479
    ],
    [
     7,
     7,
     134241965817
    ],
    [
     7,
     8,
     108543824896
    ],
    [
     7,
     9,
     -15254355777
    ],
    [
     7,
     10,
     -10796282194
    ],
    [
     7,
     11,
     -4693470973511
    ],
    [
     7,
     12,
     218762936246
    ],
    [
     7,
     13,
     -3071342156
    ],
    [
     7,
     14,
     -131130270842
    ],
    [
     7,
     15,
     66259781868
    ],
    [
     7,
     16,
     -11128449668
    ],
    [
     8,
     0,
     -595157926793
    ],
    [
     8,
     1,
     77317370975
    ],
    [
     8,
     2,
     374211854725
    ],
    [
     8,
     3,
     -182012512521
    ],
    [
     8,
     4,
     131423521229
    ],
    [
     8,
     5,
     -10570123634
    ],
    [
     8,
     6,
     -68794389875
    ],
    [
     8,
     7,
     70841447966
    ],
    [
     8,
     8,
     -16641718140
    ],
    [
     8,
     9,
     -377625468861
    ],
    [
     8,
     10,
     -4532517760354
    ],
    [
     8,
     11,
     211170561961
    ],
    [
     8,
     12,
     43498460175
    ],
    [
     8,
     13,
     -112304440620
    ],
    [
     8,
     14,
     81924784310
    ],
    [
     8,
     15,
     -16013168785
    ],
    [
     9,
     0,
     -1494374744500
    ],
    [
     9,
     1,
     -50352747067
    ],
    [
     9,
     2,
     190222395239
    ],
    [
     9,
     3,
     -59791822027
    ],
    [
     9,
     4,
     -26246309942
    ],
    [
     9,
     5,
     -14450899026
    ],
    [
     9,
     6,
     -88342509671
    ],
    [
     9,
     7,
     482814447
    ],
    [
     9,
     8,
     -386245721103
    ],
    [
     9,
     9,
     -4134005889115
    ],
    [
     9,
     10,
     176250145833
    ],
    [
     9,
     11,
     63397241422
    ],
    [
     9,
     12,
     -96741471898
    ],
    [
     9,
     13,
     80939237403
    ],
    [
     9,
     14,
     -19944254666
    ],
    [
     10,
     0,
     -1900591606722
    ],
    [
     10,
     1,
     -233158108669
    ],
    [
     10,
     2,
     -22647614204
    ],
    [
     10,
     3,
     2807531040
    ],
    [
     10,
     4,
     24516109494
    ],
    [
     10,
     5,
     -23597768235
    ],
    [
     10,
     6,
     -22744089297
    ],
    [
     10,
     7,
     -190999924523
    ],
    [
     10,
     8,
     -3557913659340
    ],
    [
     10,
     9,
     132426983076
    ],
    [
     10,
     10,
     63680867532
    ],
    [
     10,
     11,
     -80601642077
    ],
    [
     10,
     12,
     73018525613
    ],
    [
     10,
     13,
     -18316976882
    ],
    [
     11,
     0,
     -512027743350
    ],
    [
     11,
     1,
     -289734628035
    ],
    [
     11,
     2,
     127696772936
    ],
    [
     11,
     3,
     54336372679
    ],
    [
     11,
     4,
     32398433689
    ],
    [
     11,
     5,
     34892499463
    ],
    [
     11,
     6,
     53246914709
    ],
    [
     11,
     7,
     -2867147323139
    ],
    [
     11,
     8,
     87820467977
    ],
    [
     11,
     9,
     56159037147
    ],
    [
     11,
     10,
     -63405324127
    ],
    [
     11,
     11,
     59615204653
    ],
    [
     11,
     12,
     -15718768300
    ],
    [
     12,
     0,
     400767247591
    ],
    [
     12,
     1,
     -197862489399
    ],
    [
     12,
     2,
     71912928858
    ],
    [
     12,
     3,
     49576635705
    ],
    [
     12,
     4,
     32137420230
    ],
    [
     12,
     5,
     334898821543
    ],
    [
     12,
     6,
     -2149578595127
    ],
    [
     12,
     7,
     52665605960
    ],
    [
     12,
     8,
     42382885397
    ],
    [
     12,
     9,
     -45680502367
    ],
    [
     12,
     10,
     43481249873
    ],
    [
     12,
     11,
     -12121078750
    ],
    [
     13,
     0,
     55958242510
    ],
    [
     13,
     1,
     -449148919929
    ],
    [
     13,
     2,
     59542096399
    ],
    [
     13,
     3,
     -28622959837
    ],
    [
     13,
     4,
     485224276227
    ],
    [
     13,
     5,
     -1418785108660
    ],
    [
     13,
     6,
     17949094692
    ],
    [
     13,
     7,
     30244451442
    ],
    [
     13,
     8,
     -31349161671
    ],
    [
     13,
     9,
     28866927720
    ],
    [
     13,
     10,
     -9040405210
    ],
    [
     14,
     0,
     -589022554239
    ],
    [
     14,
     1,
     -361714440277
    ],
    [
     14,
     2,
     -74158513384
    ],
    [
     14,
     3,
     482167757739
    ],
    [
     14,
     4,
     -795646037482
    ],
    [
     14,
     5,
     11991719768
    ],
    [
     14,
     6,
     12392598419
    ],
    [
     14,
     7,
     -17018627751
    ],
    [
     14,
     8,
     15579251136
    ],
    [
     14,
     9,
     -4760302753
    ],
    [
     15,
     0,
     -332530874675
    ],
    [
     15,
     1,
     -350033067281
    ],
    [
     15,
     2,
     368138210236
    ],
    [
     15,
     3,
     -311128233810
    ],
    [
     15,
     4,
     -1262659041
    ],
    [
     15,
     5,
     10324982309
    ],
    [
     15,
     6,
     -11218614782
    ],
    [
     15,
     7,
     7665053257
    ],
    [
     15,
     8,
     -2693036832
    ]
   ]
  },
  {
   "t": 5,
   "l": 723413932779,
   "a": [
    [
     0,
     5,
     1769194471139
    ],
    [
     0,
     6,
     3243092210727
    ],
    [
     0,
     7,
     3395337639185
    ],
    [
     0,
     8,
     12673168361332
    ],
    [
     0,
     9,
     3138413264226
    ],
    [
     0,
     10,
     -7759800862095
    ],
    [
     0,
     11,
     -4710547321769
    ],
    [
     0,
     12,
     -4240875223009
    ],
    [
     0,
     13,
     -24296161947665
    ],
    [
     0,
     14,
     -39540163035354
    ],
    [
     0,
     15,
     -36324402226225
    ],
    [
     0,
     16,
     -12506919994642
    ],
    [
     1,
     4,
     1110132129017
    ],
    [
     1,
     5,
     2017007958347
    ],
    [
     1,
     6,
     -577658953093
    ],
    [
     1,
     7,
     -837479931275
    ],
    [
     1,
     8,
     1971995940735
    ],
    [
     1,
     9,
     -500641586853
    ],
    [
     1,
     10,
     -2138706119776
    ],
    [
     1,
     11,
     546354884070
    ],
    [
     1,
     12,
     -4195471686909
    ],
    [
     1,
     13,
     -6118839685800
    ],
    [
     1,
     14,
     -340946941328
    ],
    [
     1,
     15,
     7952404798649
    ],
    [
     1,
     16,
     7565809943349
    ],
    [
     2,
     3,
     70982664629
    ],
    [
     2,
     4,
     -190906008384
    ],
    [
     2,
     5,
     511642562462
    ],
    [
     2,
     6,
     3296507998336
    ],
    [
     2,
     7,
     -1471913604144
    ],
    [
     2,
     8,
     3408726808677
    ],
    [
     2,
     9,
     3379697555992
    ],
    [
     2,
     10,
     2178958977524
    ],
    [
     2,
     11,
     -757664261937
    ],
    [
     2,
     12,
     -894285382183
    ],
    [
     2,
     13,
     1952778338295
    ],
    [
     2,
     14,
     6460594135377
    ],
    [
     2,
     15,
     6496746143867
    ],
    [
     2,
     16,
     3096466763964
    ],
    [
     3,
     2,
     -348515696884
    ],
    [
     3,
     3,
     -62123981919
    ],
    [
     3,
     4,
     -50362789796
    ],
    [
     3,
     5,
     534011853678
    ],
    [
     3,
     6,
     -962118494200
    ],
    [
     3,
     7,
     897819163132
    ],
    [
     3,
     8,
     2458172221124
    ],
    [
     3,
     9,
     352618959513
    ],
    [
     3,
     10,
     -1060033254740
    ],
    [
     3,
     11,
     -1764388886927
    ],
    [
     3,
     12,
     -781723552004
    ],
    [
     3,
     13,
     1297576474996
    ],
    [
     3,
     14,
     1382424270046
    ],
    [
     3,
     15,
     -329023008784
    ],
    [
     3,
     16,
     -1235002474447
    ],
    [
     4,
     1,
     -75083322132
    ],
    [
     4,
     2,
     -15760515627
    ],
    [
     4,
     3,
     147812574657
    ],
    [
     4,
     4,
     355925486992
    ],
    [
     4,
     5,
     104817036925
    ],
    [
     4,
     6,
     1428322384463
    ],
    [
     4,
     7,
     1160293257870
    ],
    [
     4,
     8,
     543242848750
    ],
    [
     4,
     9,
     -176377969863
    ],
    [
     4,
     10,
     -643483356346
    ],
    [
     4,
     11,
     -465743044200
    ],
    [
     4,
     12,
     302209260252
    ],
    [
     4,
     13,
     237234635464
    ],
    [
     4,
     14,
     -692038609184
    ],
    [
     4,
     15,
     -917622222559
    ],
    [
     4,
     16,
     -236158041552
    ],
    [
     5,
     0,
     568065599210
    ],
    [
     5,
     1,
     -298317864224
    ],
    [
     5,
     2,
     -439798561282
    ],
    [
     5,
     3,
     -996795995166
    ],
    [
     5,
     4,
     -111620706182
    ],
    [
     5,
     5,
     -242403705314
    ],
    [
     5,
     6,
     326081807660
    ],
    [
     5,
     7,
     -225617533833
    ],
    [
     5,
     8,
     79408738579
    ],
    [
     5,
     9,
     -111058952653
    ],
    [
     5,
     10,
     -134286656514
    ],
    [
     5,
     11,
     48034932815
    ],
    [
     5,
     12,
     -26309925269
    ],
    [
     5,
     13,
     -547923661156
    ],
    [
     5,
     14,
     -543308934874
    ],
    [
     5,
     15,
     -210557648607
    ],
    [
     5,
     16,
     -48000231494
    ],
    [
     6,
     0,
     859477555948
    ],
    [
     6,
     1,
     466599504159
    ],
    [
     6,
     2,
     -69326048291
    ],
    [
     6,
     3,
     389421970981
    ],
    [
     6,
     4,
     -423586536362
    ],
    [
     6,
     5,
     -258050529335
    ],
    [
     6,
     6,
     -98092032165
    ],
    [
     6,
     7,
     -163711732881
    ],
    [
     6,
     8,
     36580840062
    ],
    [
     6,
     9,
     -4862523679
    ],
    [
     6,
     10,
     -44770354529
    ],
    [
     6,
     11,
     -107633400467
    ],
    [
     6,
     12,
     -327920772136
    ],
    [
     6,
     13,
     -183038839732
    ],
    [
     6,
     14,
     -176722135851
    ],
    [
     6,
     15,
     -78708177873
    ],
    [
     6,
     16,
     7833501820
    ],
    [
     7,
     0,
     -159777288195
    ],
    [
     7,
     1,
     579752073880
    ],
    [
     7,
     2,
     135426595443
    ],
    [
     7,
     3,
     -261631326955
    ],
    [
     7,
     4,
     -282312985567
    ],
    [
     7,
     5,
     79431517177
    ],
    [
     7,
     6,
     22148743334
    ],
    [
     7,
     7,
     -8561044060
    ],
    [
     7,
     8,
     57262643401
    ],
    [
     7,
     9,
     -44500311399
    ],
    [
     7,
     10,
     -112147591879
    ],
    [
     7,
     11,
     -162199840584
    ],
    [
     7,
     12,
     77761188408
    ],
    [
     7,
     13,
     -104540404305
    ],
    [
     7,
     14,
     -73004302965
    ],
    [
     7,
     15,
     27561836929
    ],
    [
     7,
     16,
     -648622907
    ],
    [
     8,
     0,
     1212766941671
    ],
    [
     8,
     1,
     -752729378357
    ],
    [
     8,
     2,
     117487896875
    ],
    [
     8,
     3,
     -265783474721
    ],
    [
     8,
     4,
     29612869362
    ],
    [
     8,
     5,
     82337221786
    ],
    [
     8,
     6,
     8305295998
    ],
    [
     8,
     7,
     6174235924
    ],
    [
     8,
     8,
     -7929739227
    ],
    [
     8,
     9,
     -74078961720
    ],
    [
     8,
     10,
     -41209305255
    ],
    [
     8,
     11,
     240709455760
    ],
    [
     8,
     12,
     -44509973972
    ],
    [
     8,
     13,
     -49112539608
    ],
    [
     8,
     14,
     40772264642
    ],
    [
     8,
     15,
     -2867836234
    ],
    [
     9,
     0,
     147106655718
    ],
    [
     9,
     1,
     454219304286
    ],
    [
     9,
     2,
     110230270202
    ],
    [
     9,
     3,
     -49453488895
    ],
    [
     9,
     4,
     -9516564009
    ],
    [
     9,
     5,
     30188670521
    ],
    [
     9,
     6,
     -20918215692
    ],
    [
     9,
     7,
     -5345699612
    ],
    [
     9,
     8,
     -36830631374
    ],
    [
     9,
     9,
     21313697037
    ],
    [
     9,
     10,
     308526319764
    ],
    [
     9,
     11,
     -9123792912
    ],
    [
     9,
     12,
     -33750138797
    ],
    [
     9,
     13,
     47078236269
    ],
    [
     9,
     14,
     485467908
    ],
    [
     10,
     0,
     1689914549890
    ],
    [
     10,
     1,
     833162062374
    ],
    [
     10,
     2,
     -107013709103
    ],
    [
     10,
     3,
     -4902911778
    ],
    [
     10,
     4,
     -16845795181
    ],
    [
     10,
     5,
     8256663422
    ],
    [
     10,
     6,
     7277267486
    ],
    [
     10,
     7,
     -7053017943
    ],
    [
     10,
     8,
     46796675786
    ],
    [
     10,
     9,
     310064469203
    ],
    [
     10,
     10,
     6513562710
    ],
    [
     10,
     11,
     -26141161106
    ],
    [
     10,
     12,
     45059387574
    ],
    [
     10,
     13,
     1482046765
    ],
    [
     11,
     0,
     1664604539180
    ],
    [
     11,
     1,
     198712612907
    ],
    [
     11,
     2,
     5068881673
    ],
    [
     11,
     3,
     29915886214
    ],
    [
     11,
     4,
     -9971924345
    ],
    [
     11,
     5,
     29440765608
    ],
    [
     11,
     6,
     22269316782
    ],
    [
     11,
     7,
     44939188011
    ],
    [
     11,
     8,
     273120873694
    ],
    [
     11,
     9,
     13547301557
    ],
    [
     11,
     10,
     -19707809824
    ],
    [
     11,
     11,
     37045386467
    ],
    [
     11,
     12,
     2126207436
    ],
    [
     12,
     0,
     519021896535
    ],
    [
     12,
     1,
     -35177627660
    ],
    [
     12,
     2,
     35883637256
    ],
    [
     12,
     3,
     16000643875
    ],
    [
     12,
     4,
     -5839872564
    ],
    [
     12,
     5,
     62267532462
    ],
    [
     12,
     6,
     36219894719
    ],
    [
     12,
     7,
     211564083368
    ],
    [
     12,
     8,
     13544875194
    ],
    [
     12,
     9,
     -15948255011
    ],
    [
     12,
     10,
     27614420344
    ],
    [
     12,
     11,
     1275642112
    ],
    [
     13,
     0,
     -791945034277
    ],
    [
     13,
     1,
     -150279166847
    ],
    [
     13,
     2,
     37982562647
    ],
    [
     13,
     3,
     -32595237994
    ],
    [
     13,
     4,
     56060079504
    ],
    [
     13,
     5,
     31731502531
    ],
    [
     13,
     6,
     146162485467
    ],
    [
     13,
     7,
     10300855228
    ],
    [
     13,
     8,
     -11988719348
    ],
    [
     13,
     9,
     17141711526
    ],
    [
     13,
     10,
     1202139020
    ],
    [
     14,
     0,
     -1139983479924
    ],
    [
     14,
     1,
     -73335101583
    ],
    [
     14,
     2,
     -25073067851
    ],
    [
     14,
     3,
     42103380022
    ],
    [
     14,
     4,
     7764736384
    ],
    [
     14,
     5,
     90675524835
    ],
    [
     14,
     6,
     6140428080
    ],
    [
     14,
     7,
     -8760271143
    ],
    [
     14,
     8,
     9380612711
    ],
    [
     14,
     9,
     404617746
    ],
    [
     15,
     0,
     -580105157708
    ],
    [
     15,
     1,
     -21969006283
    ],
    [
     15,
     2,
     36855358834
    ],
    [
     15,
     3,
     -8811465175
    ],
    [
     15,
     4,
     33500842541
    ],
    [
     15,
     5,
     6935649901
    ],
    [
     15,
     6,
     -5813355442
    ],
    [
     15,
     7,
     3351412924
    ],
    [
     15,
     8,
     431999308
    ]
   ]
  },
  {
   "t": 6,
   "l": 281916633976,
   "a": [
    [
     0,
     6,
     2005104922028
    ],
    [
     0,
     7,
     -1000167992821
    ],
    [
     0,
     8,
     4481659083599
    ],
    [
     0,
     9,
     2443588280153
    ],
    [
     0,
     10,
     -36893569107523
    ],
    [
     0,
     11,
     -61345748536359
    ],
    [
     0,
     12,
     -40059394099728
    ],
    [
     0,
     13,
     -10671890559343
    ],
    [
     0,
     14,
     57715341887984
    ],
    [
     0,
     15,
     117856325021633
    ],
    [
     0,
     16,
     123119349490876
    ],
    [
     1,
     5,
     108556763110
    ],
    [
     1,
     6,
     -1651578320658
    ],
    [
     1,
     7,
     -1435076421283
    ],
    [
     1,
     8,
     9740002912300
    ],
    [
     1,
     9,
     4952572000698
    ],
    [
     1,
     10,
     -2011106877638
    ],
    [
     1,
     11,
     1764827367250
    ],
    [
     1,
     12,
     -6439797381641
    ],
    [
     1,
     13,
     -7699530589454
    ],
    [
     1,
     14,
     -3081428080886
    ],
    [
     1,
     15,
     -1411939601558
    ],
    [
     1,
     16,
     -24675765409855
    ],
    [
     2,
     4,
     -5290039535
    ],
    [
     2,
     5,
     1129983040479
    ],
    [
     2,
     6,
     -325233881938
    ],
    [
     2,
     7,
     -542426435066
    ],
    [
     2,
     8,
     -1985098585935
    ],
    [
     2,
     9,
     -1521084618502
    ],
    [
     2,
     10,
     626656765249
    ],
    [
     2,
     11,
     1203713393481
    ],
    [
     2,
     12,
     -496118855813
    ],
    [
     2,
     13,
     -2912434389748
    ],
    [
     2,
     14,
     -7860082577527
    ],
    [
     2,
     15,
     -22204002268790
    ],
    [
     2,
     16,
     -3474793289120
    ],
    [
     3,
     3,
     17427092937
    ],
    [
     3,
     4,
     70942213413
    ],
    [
     3,
     5,
     79024651055
    ],
    [
     3,
     6,
     1886115387092
    ],
    [
     3,
     7,
     -8058630300
    ],
    [
     3,
     8,
     -902117749842
    ],
    [
     3,
     9,
     952398859139
    ],
    [
     3,
     10,
     1888957261894
    ],
    [
     3,
     11,
     2905665160204
    ],
    [
     3,
     12,
     2340177760909
    ],
    [
     3,
     13,
     -890256686488
    ],
    [
     3,
     14,
     -11602360484086
    ],
    [
     3,
     15,
     3052412635720
    ],
    [
     3,
     16,
     -130542643948
    ],
    [
     4,
     2,
     -35742705154
    ],
    [
     4,
     3,
     -239221778083
    ],
    [
     4,
     4,
     9650269530
    ],
    [
     4,
     5,
     20334362897
    ],
    [
     4,
     6,
     604346804168
    ],
    [
     4,
     7,
     -644427903794
    ],
    [
     4,
     8,
     -1251433777673
    ],
    [
     4,
     9,
     -49716192343
    ],
    [
     4,
     10,
     1193895054170
    ],
    [
     4,
     11,
     961495023107
    ],
    [
     4,
     12,
     -485197408223
    ],
    [
     4,
     13,
     -6573703375689
    ],
    [
     4,
     14,
     6401384439896
    ],
    [
     4,
     15,
     -765109959538
    ],
    [
     4,
     16,
     370185933943
    ],
    [
     5,
     1,
     -44181937344
    ],
    [
     5,
     2,
     -89737639153
    ],
    [
     5,
     3,
     -1663330612
    ],
    [
     5,
     4,
     7012012710
    ],
    [
     5,
     5,
     93237263127
    ],
    [
     5,
     6,
     725763501566
    ],
    [
     5,
     7,
     -285958515344
    ],
    [
     5,
     8,
     -204295320994
    ],
    [
     5,
     9,
     515560579893
    ],
    [
     5,
     10,
     369399592443
    ],
    [
     5,
     11,
     -375872433500
    ],
    [
     5,
     12,
     -3429540505916
    ],
    [
     5,
     13,
     8615121838674
    ],
    [
     5,
     14,
     -1063596335396
    ],
    [
     5,
     15,
     545744661651
    ],
    [
     5,
     16,
     112062512342
    ],
    [
     6,
     0,
     176288478573
    ],
    [
     6,
     1,
     254878511293
    ],
    [
     6,
     2,
     27733565152
    ],
    [
     6,
     3,
     -717069773876
    ],
    [
     6,
     4,
     -247944922135
    ],
    [
     6,
     5,
     -164726683129
    ],
    [
     6,
     6,
     243750135927
    ],
    [
     6,
     7,
     214977298467
    ],
    [
     6,
     8,
     325675346389
    ],
    [
     6,
     9,
     126367394587
    ],
    [
     6,
     10,
     -193385795261
    ],
    [
     6,
     11,
     -1391528336920
    ],
    [
     6,
     12,
     9565129329212
    ],
    [
     6,
     13,
     -1347420307239
    ],
    [
     6,
     14,
     505890200597
    ],
    [
     6,
     15,
     39687574222
    ],
    [
     6,
     16,
     62998848701
    ],
    [
     7,
     0,
     -82639175768
    ],
    [
     7,
     1,
     31961911306
    ],
    [
     7,
     2,
     255362602398
    ],
    [
     7,
     3,
     -158881745984
    ],
    [
     7,
     4,
     -180325980499
    ],
    [
     7,
     5,
     -61815809317
    ],
    [
     7,
     6,
     95538836966
    ],
    [
     7,
     7,
     301705586580
    ],
    [
     7,
     8,
     124038039303
    ],
    [
     7,
     9,
     18184782866
    ],
    [
     7,
     10,
     -137668040039
    ],
    [
     7,
     11,
     9874291047627
    ],
    [
     7,
     12,
     -1363690244779
    ],
    [
     7,
     13,
     471525604169
    ],
    [
     7,
     14,
     19699955134
    ],
    [
     7,
     15,
     110789267411
    ],
    [
     7,
     16,
     -25340165681
    ],
    [
     8,
     0,
     -276376736672
    ],
    [
     8,
     1,
     178305270096
    ],
    [
     8,
     2,
     311591957058
    ],
    [
     8,
     3,
     177807362733
    ],
    [
     8,
     4,
     64657580272
    ],
    [
     8,
     5,
     -183597646575
    ],
    [
     8,
     6,
     -151716078450
    ],
    [
     8,
     7,
     73983290279
    ],
    [
     8,
     8,
     44946703808
    ],
    [
     8,
     9,
     390633849585
    ],
    [
     8,
     10,
     9498252017980
    ],
    [
     8,
     11,
     -1285513931254
    ],
    [
     8,
     12,
     397682616599
    ],
    [
     8,
     13,
     -883173801
    ],
    [
     8,
     14,
     110911779228
    ],
    [
     8,
     15,
     -48633549727
    ],
    [
     8,
     16,
     8105972431
    ],
    [
     9,
     0,
     1623145713251
    ],
    [
     9,
     1,
     -15835576721
    ],
    [
     9,
     2,
     154272897213
    ],
    [
     9,
     3,
     189046408465
    ],
    [
     9,
     4,
     -20231912298
    ],
    [
     9,
     5,
     -253179427450
    ],
    [
     9,
     6,
     -104975898114
    ],
    [
     9,
     7,
     65752125690
    ],
    [
     9,
     8,
     452182939966
    ],
    [
     9,
     9,
     8621424182418
    ],
    [
     9,
     10,
     -1147494392202
    ],
    [
     9,
     11,
     324167474993
    ],
    [
     9,
     12,
     -9327189073
    ],
    [
     9,
     13,
     106235349623
    ],
    [
     9,
     14,
     -59701714464
    ],
    [
     9,
     15,
     6868935543
    ],
    [
     10,
     0,
     -210187707953
    ],
    [
     10,
     1,
     -293327473914
    ],
    [
     10,
     2,
     -227964905237
    ],
    [
     10,
     3,
     99434209738
    ],
    [
     10,
     4,
     -114383057027
    ],
    [
     10,
     5,
     -90126777578
    ],
    [
     10,
     6,
     -40976429477
    ],
    [
     10,
     7,
     265834576538
    ],
    [
     10,
     8,
     7394989531305
    ],
    [
     10,
     9,
     -962844868625
    ],
    [
     10,
     10,
     245775307048
    ],
    [
     10,
     11,
     -19029663638
    ],
    [
     10,
     12,
     94710968092
    ],
    [
     10,
     13,
     -57341463971
    ],
    [
     10,
     14,
     11404264901
    ],
    [
     11,
     0,
     -859054329822
    ],
    [
     11,
     1,
     -313284837580
    ],
    [
     11,
     2,
     -94802276305
    ],
    [
     11,
     3,
     122384061457
    ],
    [
     11,
     4,
     -23198949189
    ],
    [
     11,
     5,
     -22236098192
    ],
    [
     11,
     6,
     -79666710916
    ],
    [
     11,
     7,
     5979857869460
    ],
    [
     11,
     8,
     -759880929413
    ],
    [
     11,
     9,
     183933802182
    ],
    [
     11,
     10,
     -23762519158
    ],
    [
     11,
     11,
     77035923021
    ],
    [
     11,
     12,
     -49573057510
    ],
    [
     11,
     13,
     11767630183
    ],
    [
     12,
     0,
     191756845895
    ],
    [
     12,
     1,
     207560448633
    ],
    [
     12,
     2,
     142055839150
    ],
    [
     12,
     3,
     71279463104
    ],
    [
     12,
     4,
     -5507197230
    ],
    [
     12,
     5,
     -333990497173
    ],
    [
     12,
     6,
     4450413695336
    ],
    [
     12,
     7,
     -544612040333
    ],
    [
     12,
     8,
     125555110937
    ],
    [
     12,
     9,
     -20875760883
    ],
    [
     12,
     10,
     55263350938
    ],
    [
     12,
     11,
     -37809690751
    ],
    [
     12,
     12,
     8708036424
    ],
    [
     13,
     0,
     334043237603
    ],
    [
     13,
     1,
     705150239361
    ],
    [
     13,
     2,
     17074674754
    ],
    [
     13,
     3,
     53398651329
    ],
    [
     13,
     4,
     -524211226142
    ],
    [
     13,
     5,
     3022848103636
    ],
    [
     13,
     6,
     -368259372385
    ],
    [
     13,
     7,
     82788735833
    ],
    [
     13,
     8,
     -18792506890
    ],
    [
     13,
     9,
     37688686359
    ],
    [
     13,
     10,
     -27357591873
    ],
    [
     13,
     11,
     7075816354
    ],
    [
     14,
     0,
     789548304888
    ],
    [
     14,
     1,
     503518022638
    ],
    [
     14,
     2,
     -15361594375
    ],
    [
     14,
     3,
     -546447086307
    ],
    [
     14,
     4,
     1729829773514
    ],
    [
     14,
     5,
     -189351316878
    ],
    [
     14,
     6,
     35957269387
    ],
    [
     14,
     7,
     -9318736956
    ],
    [
     14,
     8,
     19731688751
    ],
    [
     14,
     9,
     -15050712476
    ],
    [
     14,
     10,
     3702617884
    ],
    [
     15,
     0,
     347679475566
    ],
    [
     15,
     1,
     423637280793
    ],
    [
     15,
     2,
     -516659545575
    ],
    [
     15,
     3,
     713148628040
    ],
    [
     15,
     4,
     -73861383374
    ],
    [
     15,
     5,
     20397785054
    ],
    [
     15,
     6,
     -12381431828
    ],
    [
     15,
     7,
     12174512718
    ],
    [
     15,
     8,
     -7926343525
    ],
    [
     15,
     9,
     2709706796
    ]
   ]
  },
  {
   "t": 6,
   "l": 196107459958,
   "a": [
    [
     0,
     6,
     1053075422852
    ],
    [
     0,
     7,
     1613954904653
    ],
    [
     0,
     8,
     3749306109516
    ],
    [
     0,
     9,
     5974799642114
    ],
    [
     0,
     10,
     18030455455903
    ],
    [
     0,
     11,
     52029146219026
    ],
    [
     0,
     12,
     -14300177886896
    ],
    [
     0,
     13,
     -37428732152966
    ],
    [
     0,
     14,
     -48722116080279
    ],
    [
     0,
     15,
     -56364821939809
    ],
    [
     0,
     16,
     -71770074498570
    ],
    [
     1,
     5,
     1364871719005
    ],
    [
     1,
     6,
     2899718564093
    ],
    [
     1,
     7,
     -2527948908801
    ],
    [
     1,
     8,
     -6651916168080
    ],
    [
     1,
     9,
     -392284333474
    ],
    [
     1,
     10,
     12063929968406
    ],
    [
     1,
     11,
     -15419341251737
    ],
    [
     1,
     12,
     -8535323626995
    ],
    [
     1,
     13,
     8540471255337
    ],
    [
     1,
     14,
     5583925259844
    ],
    [
     1,
     15,
     -2003988626341
    ],
    [
     1,
     16,
     17733392190801
    ],
    [
     2,
     4,
     367710769987
    ],
    [
     2,
     5,
     -122250192304
    ],
    [
     2,
     6,
     -966890231897
    ],
    [
     2,
     7,
     1504556219936
    ],
    [
     2,
     8,
     614784814684
    ],
    [
     2,
     9,
     6441988786018
    ],
    [
     2,
     10,
     -4354452584305
    ],
    [
     2,
     11,
     -5166796934657
    ],
    [
     2,
     12,
     3012321589963
    ],
    [
     2,
     13,
     2124821757282
    ],
    [
     2,
     14,
     -1658983417966
    ],
    [
     2,
     15,
     8455299393565
    ],
    [
     2,
     16,
     -665154924852
    ],
    [
     3,
     3,
     -125107564925
    ],
    [
     3,
     4,
     38812781882
    ],
    [
     3,
     5,
     -635907870237
    ],
    [
     3,
     6,
     90116921024
    ],
    [
     3,
     7,
     730007685325
    ],
    [
     3,
     8,
     861024312391
    ],
    [
     3,
     9,
     464082574660
    ],
    [
     3,
     10,
     -1333585555578
    ],
    [
     3,
     11,
     426727697670
    ],
    [
     3,
     12,
     -722376851365
    ],
    [
     3,
     13,
     -3007952284156
    ],
    [
     3,
     14,
     3855291942799
    ],
    [
     3,
     15,
     -1625509077308
    ],
    [
     3,
     16,
     -105623199105
    ],
    [
     4,
     2,
     -258730694978
    ],
    [
     4,
     3,
     -71554180864
    ],
    [
     4,
     4,
     -18700667969
    ],
    [
     4,
     5,
     11514572348
    ],
    [
     4,
     6,
     -533740135865
    ],
    [
     4,
     7,
     -413753961526
    ],
    [
     4,
     8,
     973465853495
    ],
    [
     4,
     9,
     264240188438
    ],
    [
     4,
     10,
     282393440531
    ],
    [
     4,
     11,
     -382551914167
    ],
    [
     4,
     12,
     -1879146581004
    ],
    [
     4,
     13,
     1927089511018
    ],
    [
     4,
     14,
     -1358446012362
    ],
    [
     4,
     15,
     65580841942
    ],
    [
     4,
     16,
     -1080827827150
    ],
    [
     5,
     1,
     40526168121
    ],
    [
     5,
     2,
     -35218125198
    ],
    [
     5,
     3,
     509865928175
    ],
    [
     5,
     4,
     52582726499
    ],
    [
     5,
     5,
     204203254962
    ],
    [
     5,
     6,
     -557215594838
    ],
    [
     5,
     7,
     904869184877
    ],
    [
     5,
     8,
     382714106992
    ],
    [
     5,
     9,
     261879034549
    ],
    [
     5,
     10,
     -87894279711
    ],
    [
     5,
     11,
     -670391010236
    ],
    [
     5,
     12,
     1279425727116
    ],
    [
     5,
     13,
     -479915881308
    ],
    [
     5,
     14,
     670325951441
    ],
    [
     5,
     15,
     -1141268204554
    ],
    [
     5,
     16,
     -101462310488
    ],
    [
     6,
     0,
     544333916459
    ],
    [
     6,
     1,
     -177355121737
    ],
    [
     6,
     2,
     -51876711852
    ],
    [
     6,
     3,
     -146109149174
    ],
    [
     6,
     4,
     -42169548727
    ],
    [
     6,
     5,
     56900800188
    ],
    [
     6,
     6,
     -9413564397
    ],
    [
     6,
     7,
     183770982638
    ],
    [
     6,
     8,
     -184147398384
    ],
    [
     6,
     9,
     -112517647674
    ],
    [
     6,
     10,
     -223639914092
    ],
    [
     6,
     11,
     646466019128
    ],
    [
     6,
     12,
     112092705909
    ],
    [
     6,
     13,
     1139252082042
    ],
    [
     6,
     14,
     -1038904255780
    ],
    [
     6,
     15,
     -27590579716
    ],
    [
     6,
     16,
     -26437574333
    ],
    [
     7,
     0,
     784245612343
    ],
    [
     7,
     1,
     -140639070329
    ],
    [
     7,
     2,
     -50296922294
    ],
    [
     7,
     3,
     -20096829287
    ],
    [
     7,
     4,
     308488407264
    ],
    [
     7,
     5,
     -220345557708
    ],
    [
     7,
     6,
     -82991647395
    ],
    [
     7,
     7,
     -229017156223
    ],
    [
     7,
     8,
     -276287701395
    ],
    [
     7,
     9,
     -104673507872
    ],
    [
     7,
     10,
     178592952405
    ],
    [
     7,
     11,
     308088508790
    ],
    [
     7,
     12,
     1293629272351
    ],
    [
     7,
     13,
     -931667553784
    ],
    [
     7,
     14,
     -21727132685
    ],
    [
     7,
     15,
     -53593546091
    ],
    [
     7,
     16,
     10254532583
    ],
    [
     8,
     0,
     -882348481404
    ],
    [
     8,
     1,
     381954135262
    ],
    [
     8,
     2,
     22651428820
    ],
    [
     8,
     3,
     51480493679
    ],
    [
     8,
     4,
     -266108443016
    ],
    [
     8,
     5,
     -65580629763
    ],
    [
     8,
     6,
     87895662070
    ],
    [
     8,
     7,
     -75756065933
    ],
    [
     8,
     8,
     -24369425771
    ],
    [
     8,
     9,
     -22847886146
    ],
    [
     8,
     10,
     391523563681
    ],
    [
     8,
     11,
     1302844815204
    ],
    [
     8,
     12,
     -798534936902
    ],
    [
     8,
     13,
     -20670317864
    ],
    [
     8,
     14,
     -63543653661
    ],
    [
     8,
     15,
     28848057139
    ],
    [
     8,
     16,
     -1901530157
    ],
    [
     9,
     0,
     -510650839979
    ],
    [
     9,
     1,
     -137246355667
    ],
    [
     9,
     2,
     -428205929033
    ],
    [
     9,
     3,
     -91559042218
    ],
    [
     9,
     4,
     -77215012979
    ],
    [
     9,
     5,
     115377682752
    ],
    [
     9,
     6,
     158520513858
    ],
    [
     9,
     7,
     30718464536
    ],
    [
     9,
     8,
     -82857017434
    ],
    [
     9,
     9,
     393541296725
    ],
    [
     9,
     10,
     1243909021838
    ],
    [
     9,
     11,
     -638543007888
    ],
    [
     9,
     12,
     -8228109997
    ],
    [
     9,
     13,
     -60213748823
    ],
    [
     9,
     14,
     37614980818
    ],
    [
     9,
     15,
     1081240030
    ],
    [
     10,
     0,
     627169246966
    ],
    [
     10,
     1,
     -292596504013
    ],
    [
     10,
     2,
     406834404952
    ],
    [
     10,
     3,
     24809611499
    ],
    [
     10,
     4,
     22686695114
    ],
    [
     10,
     5,
     99669659847
    ],
    [
     10,
     6,
     98284391994
    ],
    [
     10,
     7,
     -57741213361
    ],
    [
     10,
     8,
     332241815209
    ],
    [
     10,
     9,
     1115202771699
    ],
    [
     10,
     10,
     -475443778547
    ],
    [
     10,
     11,
     4245803735
    ],
    [
     10,
     12,
     -54194355386
    ],
    [
     10,
     13,
     39502495142
    ],
    [
     10,
     14,
     2022094590
    ],
    [
     11,
     0,
     2938392474162
    ],
    [
     11,
     1,
     489896325158
    ],
    [
     11,
     2,
     210561944064
    ],
    [
     11,
     3,
     -140895184166
    ],
    [
     11,
     4,
     -1069400865
    ],
    [
     11,
     5,
     -5599098248
    ],
    [
     11,
     6,
     22251970315
    ],
    [
     11,
     7,
     229263344994
    ],
    [
     11,
     8,
     928468214582
    ],
    [
     11,
     9,
     -335691923781
    ],
    [
     11,
     10,
     9455631606
    ],
    [
     11,
     11,
     -45158090891
    ],
    [
     11,
     12,
     31675083574
    ],
    [
     11,
     13,
     2493244103
    ],
    [
     12,
     0,
     -618160145727
    ],
    [
     12,
     1,
     -33352878578
    ],
    [
     12,
     2,
     -33319304688
    ],
    [
     12,
     3,
     -106914324511
    ],
    [
     12,
     4,
     -29333343202
    ],
    [
     12,
     5,
     897463983
    ],
    [
     12,
     6,
     138297815764
    ],
    [
     12,
     7,
     707703431856
    ],
    [
     12,
     8,
     -220688776358
    ],
    [
     12,
     9,
     10545380097
    ],
    [
     12,
     10,
     -33767842556
    ],
    [
     12,
     11,
     25342661078
    ],
    [
     12,
     12,
     1069473555
    ],
    [
     13,
     0,
     -618592651710
    ],
    [
     13,
     1,
     105253702239
    ],
    [
     13,
     2,
     -58868055676
    ],
    [
     13,
     3,
     -34797280231
    ],
    [
     13,
     4,
     11589460036
    ],
    [
     13,
     5,
     179710419
    ],
    [
     13,
     6,
     500179437044
    ],
    [
     13,
     7,
     -127579015078
    ],
    [
     13,
     8,
     8739282934
    ],
    [
     13,
     9,
     -22323358646
    ],
    [
     13,
     10,
     17109061415
    ],
    [
     13,
     11,
     1668324315
    ],
    [
     14,
     0,
     516316389642
    ],
    [
     14,
     1,
     -184800664790
    ],
    [
     14,
     2,
     132908408375
    ],
    [
     14,
     3,
     674749247
    ],
    [
     14,
     4,
     -60263948533
    ],
    [
     14,
     5,
     272524052442
    ],
    [
     14,
     6,
     -52472766489
    ],
    [
     14,
     7,
     6545190582
    ],
    [
     14,
     8,
     -14508841010
    ],
    [
     14,
     9,
     10520036660
    ],
    [
     14,
     10,
     843451435
    ],
    [
     15,
     0,
     -231158891006
    ],
    [
     15,
     1,
     57300365902
    ],
    [
     15,
     2,
     94347817734
    ],
    [
     15,
     3,
     -87538351809
    ],
    [
     15,
     4,
     112698824166
    ],
    [
     15,
     5,
     -25037363036
    ],
    [
     15,
     6,
     9675895657
    ],
    [
     15,
     7,
     -7891468586
    ],
    [
     15,
     8,
     3632622550
    ],
    [
     15,
     9,
     919731148
    ]
   ]
  },
  {
   "t": 7,
   "l": 78237504107,
   "a": [
    [
     0,
     7,
     2729970044756
    ],
    [
     0,
     8,
     -3768830416019
    ],
    [
     0,
     9,
     -461605726298
    ],
    [
     0,
     10,
     18412299307423
    ],
    [
     0,
     11,
     -22481726728144
    ],
    [
     0,
     12,
     -76195408920325
    ],
    [
     0,
     13,
     -84172629176443
    ],
    [
     0,
     14,
     -33835107906558
    ],
    [
     0,
     15,
     5440475595218
    ],
    [
     0,
     16,
     -364996565291
    ],
    [
     1,
     6,
     1488008926242
    ],
    [
     1,
     7,
     -1898704492845
    ],
    [
     1,
     8,
     -6213395499574
    ],
    [
     1,
     9,
     3822324788182
    ],
    [
     1,
     10,
     1852817348515
    ],
    [
     1,
     11,
     -13825128152898
    ],
    [
     1,
     12,
     -7421478159164
    ],
    [
     1,
     13,
     -3374759520650
    ],
    [
     1,
     14,
     -14773500281226
    ],
    [
     1,
     15,
     -23095890098456
    ],
    [
     1,
     16,
     -11346840021214
    ],
    [
     2,
     5,
     573888895256
    ],
    [
     2,
     6,
     -652306550314
    ],
    [
     2,
     7,
     -1030203208195
    ],
    [
     2,
     8,
     -2066382410636
    ],
    [
     2,
     9,
     -2601901275107
    ],
    [
     2,
     10,
     -2855099766807
    ],
    [
     2,
     11,
     430926208192
    ],
    [
     2,
     12,
     2879219540584
    ],
    [
     2,
     13,
     -3917334433569
    ],
    [
     2,
     14,
     -16290310714751
    ],
    [
     2,
     15,
     -13425134520525
    ],
    [
     2,
     16,
     -5899223528177
    ],
    [
     3,
     4,
     57500899828
    ],
    [
     3,
     5,
     -237524020893
    ],
    [
     3,
     6,
     125462986931
    ],
    [
     3,
     7,
     -1681191802365
    ],
    [
     3,
     8,
     -1350243074584
    ],
    [
     3,
     9,
     -1834089301608
    ],
    [
     3,
     10,
     -292032427430
    ],
    [
     3,
     11,
     1794160912748
    ],
    [
     3,
     12,
     -452239737573
    ],
    [
     3,
     13,
     -8205057800758
    ],
    [
     3,
     14,
     -8034551948661
    ],
    [
     3,
     15,
     95993647581
    ],
    [
     3,
     16,
     -2370911250710
    ],
    [
     4,
     3,
     -145166415403
    ],
    [
     4,
     4,
     82459685939
    ],
    [
     4,
     5,
     218632319072
    ],
    [
     4,
     6,
     -709361400126
    ],
    [
     4,
     7,
     329003774468
    ],
    [
     4,
     8,
     777697462551
    ],
    [
     4,
     9,
     -949445937940
    ],
    [
     4,
     10,
     643593745044
    ],
    [
     4,
     11,
     595016793442
    ],
    [
     4,
     12,
     -3634453934389
    ],
    [
     4,
     13,
     -3667200555657
    ],
    [
     4,
     14,
     7388877916647
    ],
    [
     4,
     15,
     -1144260370217
    ],
    [
     4,
     16,
     73069759430
    ],
    [
     5,
     2,
     -175863524451
    ],
    [
     5,
     3,
     98023496470
    ],
    [
     5,
     4,
     -165436986806
    ],
    [
     5,
     5,
     -294004825132
    ],
    [
     5,
     6,
     -387922961486
    ],
    [
     5,
     7,
     230481330866
    ],
    [
     5,
     8,
     -453120351309
    ],
    [
     5,
     9,
     -495903295212
    ],
    [
     5,
     10,
     117793039225
    ],
    [
     5,
     11,
     -1792332883739
    ],
    [
     5,
     12,
     -1999052608241
    ],
    [
     5,
     13,
     10501345280384
    ],
    [
     5,
     14,
     -1243105867570
    ],
    [
     5,
     15,
     -156466083576
    ],
    [
     5,
     16,
     -106370455761
    ],
    [
     6,
     1,
     68534086628
    ],
    [
     6,
     2,
     108877382482
    ],
    [
     6,
     3,
     67927646642
    ],
    [
     6,
     4,
     631759379464
    ],
    [
     6,
     5,
     219976702420
    ],
    [
     6,
     6,
     237422095221
    ],
    [
     6,
     7,
     139003405557
    ],
    [
     6,
     8,
     39726668077
    ],
    [
     6,
     9,
     152559830730
    ],
    [
     6,
     10,
     -375257926977
    ],
    [
     6,
     11,
     -320548485911
    ],
    [
     6,
     12,
     12644139558040
    ],
    [
     6,
     13,
     -937657361133
    ],
    [
     6,
     14,
     -84334841187
    ],
    [
     6,
     15,
     150189433856
    ],
    [
     6,
     16,
     -2783870623
    ],
    [
     7,
     0,
     632040594399
    ],
    [
     7,
     1,
     -71680560237
    ],
    [
     7,
     2,
     42650818894
    ],
    [
     7,
     3,
     261147646006
    ],
    [
     7,
     4,
     12411933641
    ],
    [
     7,
     5,
     -118045330852
    ],
    [
     7,
     6,
     41498356417
    ],
    [
     7,
     7,
     39111587281
    ],
    [
     7,
     8,
     180620676844
    ],
    [
     7,
     9,
     30617346688
    ],
    [
     7,
     10,
     282850701834
    ],
    [
     7,
     11,
     13206516972250
    ],
    [
     7,
     12,
     -787236117221
    ],
    [
     7,
     13,
     -196263408453
    ],
    [
     7,
     14,
     92961520132
    ],
    [
     7,
     15,
     -96195695770
    ],
    [
     7,
     16,
     -4504472377
    ],
    [
     8,
     0,
     -687902860739
    ],
    [
     8,
     1,
     176739752198
    ],
    [
     8,
     2,
     -93323546413
    ],
    [
     8,
     3,
     23917114255
    ],
    [
     8,
     4,
     -276769803060
    ],
    [
     8,
     5,
     -32952998389
    ],
    [
     8,
     6,
     -13923096618
    ],
    [
     8,
     7,
     54033209619
    ],
    [
     8,
     8,
     266756050975
    ],
    [
     8,
     9,
     464227267610
    ],
    [
     8,
     10,
     12742788914440
    ],
    [
     8,
     11,
     -626118124395
    ],
    [
     8,
     12,
     -207836304564
    ],
    [
     8,
     13,
     72287657854
    ],
    [
     8,
     14,
     -136736081647
    ],
    [
     8,
     15,
     15684346236
    ],
    [
     8,
     16,
     2081148138
    ],
    [
     9,
     0,
     -1106059288723
    ],
    [
     9,
     1,
     -838053662968
    ],
    [
     9,
     2,
     145130048721
    ],
    [
     9,
     3,
     38238548638
    ],
    [
     9,
     4,
     70345183708
    ],
    [
     9,
     5,
     -25555472083
    ],
    [
     9,
     6,
     -116527019717
    ],
    [
     9,
     7,
     81954196330
    ],
    [
     9,
     8,
     425283504130
    ],
    [
     9,
     9,
     11549039996299
    ],
    [
     9,
     10,
     -484354746912
    ],
    [
     9,
     11,
     -188962834678
    ],
    [
     9,
     12,
     55558752008
    ],
    [
     9,
     13,
     -157365128388
    ],
    [
     9,
     14,
     9742466926
    ],
    [
     9,
     15,
     -20969073936
    ],
    [
     9,
     16,
     7084177661
    ],
    [
     10,
     0,
     -479305185721
    ],
    [
     10,
     1,
     -383756002918
    ],
    [
     10,
     2,
     403597993579
    ],
    [
     10,
     3,
     119010012989
    ],
    [
     10,
     4,
     55257549919
    ],
    [
     10,
     5,
     -70592969898
    ],
    [
     10,
     6,
     -59416555445
    ],
    [
     10,
     7,
     175279791425
    ],
    [
     10,
     8,
     9919936443647
    ],
    [
     10,
     9,
     -350624057614
    ],
    [
     10,
     10,
     -158533863329
    ],
    [
     10,
     11,
     45169305841
    ],
    [
     10,
     12,
     -142617603144
    ],
    [
     10,
     13,
     11230010158
    ],
    [
     10,
     14,
     -23945960094
    ],
    [
     10,
     15,
     4041478051
    ],
    [
     11,
     0,
     -717125321473
    ],
    [
     11,
     1,
     -24531800246
    ],
    [
     11,
     2,
     -104384598062
    ],
    [
     11,
     3,
     -10122524033
    ],
    [
     11,
     4,
     -20823138108
    ],
    [
     11,
     5,
     -95633341036
    ],
    [
     11,
     6,
     -127723772085
    ],
    [
     11,
     7,
     7946024374597
    ],
    [
     11,
     8,
     -211234600305
    ],
    [
     11,
     9,
     -120204888770
    ],
    [
     11,
     10,
     40062242049
    ],
    [
     11,
     11,
     -125350477490
    ],
    [
     11,
     12,
     7944894258
    ],
    [
     11,
     13,
     -24195111401
    ],
    [
     11,
     14,
     7358657612
    ],
    [
     12,
     0,
     -1365469792762
    ],
    [
     12,
     1,
     -485044549141
    ],
    [
     12,
     2,
     -99651387901
    ],
    [
     12,
     3,
     82243243496
    ],
    [
     12,
     4,
     -10965699984
    ],
    [
     12,
     5,
     -391854470233
    ],
    [
     12,
     6,
     5870008630561
    ],
    [
     12,
     7,
     -132209034152
    ],
    [
     12,
     8,
     -69108826039
    ],
    [
     12,
     9,
     31844616662
    ],
    [
     12,
     10,
     -87117193463
    ],
    [
     12,
     11,
     6248122434
    ],
    [
     12,
     12,
     -18466831113
    ],
    [
     12,
     13,
     6612690407
    ],
    [
     13,
     0,
     -157870638399
    ],
    [
     13,
     1,
     -11231966306
    ],
    [
     13,
     2,
     79759794294
    ],
    [
     13,
     3,
     145982822022
    ],
    [
     13,
     4,
     -540149543661
    ],
    [
     13,
     5,
     3883750085256
    ],
    [
     13,
     6,
     -64797900815
    ],
    [
     13,
     7,
     -42243743582
    ],
    [
     13,
     8,
     29999621999
    ],
    [
     13,
     9,
     -59298936933
    ],
    [
     13,
     10,
     7620273419
    ],
    [
     13,
     11,
     -14848891668
    ],
    [
     13,
     12,
     7149616901
    ],
    [
     14,
     0,
     1021540145915
    ],
    [
     14,
     1,
     207048496554
    ],
    [
     14,
     2,
     251682689962
    ],
    [
     14,
     3,
     -574627395427
    ],
    [
     14,
     4,
     2158991720410
    ],
    [
     14,
     5,
     -35651423996
    ],
    [
     14,
     6,
     -13931120171
    ],
    [
     14,
     7,
     19694146715
    ],
    [
     14,
     8,
     -28893588033
    ],
    [
     14,
     9,
     2563106388
    ],
    [
     14,
     10,
     -7586597841
    ],
    [
     14,
     11,
     3052293684
    ],
    [
     15,
     0,
     -186377829068
    ],
    [
     15,
     1,
     537461672147
    ],
    [
     15,
     2,
     -493743343247
    ],
    [
     15,
     3,
     832791217935
    ],
    [
     15,
     4,
     -11935263121
    ],
    [
     15,
     5,
     -9964928715
    ],
    [
     15,
     6,
     14563614849
    ],
    [
     15,
     7,
     -14442403322
    ],
    [
     15,
     8,
     4540691331
    ],
    [
     15,
     9,
     -5742395594
    ],
    [
     15,
     10,
     2857732043
    ]
   ]
  },
  {
   "t": 7,
   "l": 616132723508,
   "a": [
    [
     0,
     7,
     -1027962750806
    ],
    [
     0,
     8,
     -4324141365522
    ],
    [
     0,
     9,
     2796777817187
    ],
    [
     0,
     10,
     14652721671229
    ],
    [
     0,
     11,
     24512525788115
    ],
    [
     0,
     12,
     46545454791452
    ],
    [
     0,
     13,
     9940839293080
    ],
    [
     0,
     14,
     -1559088702568
    ],
    [
     0,
     15,
     -7525894082121
    ],
    [
     0,
     16,
     1428216027387
    ],
    [
     1,
     6,
     -173675985688
    ],
    [
     1,
     7,
     1502937145977
    ],
    [
     1,
     8,
     2689590215878
    ],
    [
     1,
     9,
     -1224092134776
    ],
    [
     1,
     10,
     3691696537002
    ],
    [
     1,
     11,
     3157326653211
    ],
    [
     1,
     12,
     -14514496154962
    ],
    [
     1,
     13,
     -1034269901019
    ],
    [
     1,
     14,
     11151995434457
    ],
    [
     1,
     15,
     7291498984576
    ],
    [
     1,
     16,
     3870528842859
    ],
    [
     2,
     5,
     -101176056004
    ],
    [
     2,
     6,
     1343869366594
    ],
    [
     2,
     7,
     -461371794934
    ],
    [
     2,
     8,
     1019448604226
    ],
    [
     2,
     9,
     359581430640
    ],
    [
     2,
     10,
     2008563455784
    ],
    [
     2,
     11,
     -7375634071316
    ],
    [
     2,
     12,
     -2551235048044
    ],
    [
     2,
     13,
     4690641086111
    ],
    [
     2,
     14,
     4711799392381
    ],
    [
     2,
     15,
     4833235838265
    ],
    [
     2,
     16,
     5973277742806
    ],
    [
     3,
     4,
     4887564114
    ],
    [
     3,
     5,
     843101402879
    ],
    [
     3,
     6,
     -922027797875
    ],
    [
     3,
     7,
     -500703963689
    ],
    [
     3,
     8,
     902847526055
    ],
    [
     3,
     9,
     644979064041
    ],
    [
     3,
     10,
     -1386221794513
    ],
    [
     3,
     11,
     -622347053363
    ],
    [
     3,
     12,
     1515643581434
    ],
    [
     3,
     13,
     1592975172203
    ],
    [
     3,
     14,
     2644870408611
    ],
    [
     3,
     15,
     3901345714203
    ],
    [
     3,
     16,
     1022097227411
    ],
    [
     4,
     3,
     34749764377
    ],
    [
     4,
     4,
     -133757086922
    ],
    [
     4,
     5,
     -365301322905
    ],
    [
     4,
     6,
     -527726714222
    ],
    [
     4,
     7,
     -216011296087
    ],
    [
     4,
     8,
     -65782756070
    ],
    [
     4,
     9,
     -42832086105
    ],
    [
     4,
     10,
     119005976618
    ],
    [
     4,
     11,
     853721068832
    ],
    [
     4,
     12,
     1099899422581
    ],
    [
     4,
     13,
     1289778955410
    ],
    [
     4,
     14,
     2068288346706
    ],
    [
     4,
     15,
     1004258278660
    ],
    [
     4,
     16,
     -712191811736
    ],
    [
     5,
     2,
     -15388097816
    ],
    [
     5,
     3,
     -482964845040
    ],
    [
     5,
     4,
     195444245510
    ],
    [
     5,
     5,
     29156543138
    ],
    [
     5,
     6,
     -5041479569
    ],
    [
     5,
     7,
     56644056047
    ],
    [
     5,
     8,
     285842521886
    ],
    [
     5,
     9,
     181520670606
    ],
    [
     5,
     10,
     562728330597
    ],
    [
     5,
     11,
     815432346894
    ],
    [
     5,
     12,
     932751549378
    ],
    [
     5,
     13,
     1327980621235
    ],
    [
     5,
     14,
     1325493060117
    ],
    [
     5,
     15,
     -854784223865
    ],
    [
     5,
     16,
     -310568738438
    ],
    [
     6,
     1,
     47112484554
    ],
    [
     6,
     2,
     21002113434
    ],
    [
     6,
     3,
     452627183892
    ],
    [
     6,
     4,
     273967558263
    ],
    [
     6,
     5,
     122412272167
    ],
    [
     6,
     6,
     117650842829
    ],
    [
     6,
     7,
     288234058357
    ],
    [
     6,
     8,
     111182687449
    ],
    [
     6,
     9,
     191529093449
    ],
    [
     6,
     10,
     383197244937
    ],
    [
     6,
     11,
     442064187054
    ],
    [
     6,
     12,
     756526551344
    ],
    [
     6,
     13,
     1603703326938
    ],
    [
     6,
     14,
     -766376584602
    ],
    [
     6,
     15,
     -369936013591
    ],
    [
     6,
     16,
     -55162074763
    ],
    [
     7,
     0,
     -153404391371
    ],
    [
     7,
     1,
     190445308178
    ],
    [
     7,
     2,
     -268660740139
    ],
    [
     7,
     3,
     -33073173583
    ],
    [
     7,
     4,
     -113017256109
    ],
    [
     7,
     5,
     -186313209680
    ],
    [
     7,
     6,
     -112899977272
    ],
    [
     7,
     7,
     -42583671144
    ],
    [
     7,
     8,
     -130236110078
    ],
    [
     7,
     9,
     24936543001
    ],
    [
     7,
     10,
     100436887936
    ],
    [
     7,
     11,
     345218022704
    ],
    [
     7,
     12,
     1631202003584
    ],
    [
     7,
     13,
     -592834219149
    ],
    [
     7,
     14,
     -355716200194
    ],
    [
     7,
     15,
     -18992047744
    ],
    [
     7,
     16,
     -29103186189
    ],
    [
     8,
     0,
     916732446480
    ],
    [
     8,
     1,
     -227289252820
    ],
    [
     8,
     2,
     -69083257326
    ],
    [
     8,
     3,
     -28538241824
    ],
    [
     8,
     4,
     56559119697
    ],
    [
     8,
     5,
     -85295822632
    ],
    [
     8,
     6,
     -35568861948
    ],
    [
     8,
     7,
     -38361139902
    ],
    [
     8,
     8,
     -126660975503
    ],
    [
     8,
     9,
     -16729696122
    ],
    [
     8,
     10,
     185844786850
    ],
    [
     8,
     11,
     1625718160917
    ],
    [
     8,
     12,
     -446012982386
    ],
    [
     8,
     13,
     -271251617627
    ],
    [
     8,
     14,
     11053939669
    ],
    [
     8,
     15,
     -47064573415
    ],
    [
     8,
     16,
     3289262151
    ],
    [
     9,
     0,
     -172682667037
    ],
    [
     9,
     1,
     -34940057017
    ],
    [
     9,
     2,
     16573774486
    ],
    [
     9,
     3,
     56742476652
    ],
    [
     9,
     4,
     -42316941261
    ],
    [
     9,
     5,
     6318975915
    ],
    [
     9,
     6,
     14291140821
    ],
    [
     9,
     7,
     -6225202315
    ],
    [
     9,
     8,
     -65320890515
    ],
    [
     9,
     9,
     95865819299
    ],
    [
     9,
     10,
     1510501869757
    ],
    [
     9,
     11,
     -325438967515
    ],
    [
     9,
     12,
     -233061747949
    ],
    [
     9,
     13,
     24761687549
    ],
    [
     9,
     14,
     -52275679009
    ],
    [
     9,
     15,
     10840002529
    ],
    [
     9,
     16,
     5097638318
    ],
    [
     10,
     0,
     -346035397642
    ],
    [
     10,
     1,
     69604143919
    ],
    [
     10,
     2,
     -129461585563
    ],
    [
     10,
     3,
     64045223640
    ],
    [
     10,
     4,
     -10109776049
    ],
    [
     10,
     5,
     21702076458
    ],
    [
     10,
     6,
     10980110482
    ],
    [
     10,
     7,
     8791523435
    ],
    [
     10,
     8,
     38421837507
    ],
    [
     10,
     9,
     1321550551155
    ],
    [
     10,
     10,
     -206902210659
    ],
    [
     10,
     11,
     -161141290279
    ],
    [
     10,
     12,
     33477625581
    ],
    [
     10,
     13,
     -46410144990
    ],
    [
     10,
     14,
     13345451259
    ],
    [
     10,
     15,
     58811066
    ],
    [
     11,
     0,
     462673818902
    ],
    [
     11,
     1,
     -17996065012
    ],
    [
     11,
     2,
     151381573808
    ],
    [
     11,
     3,
     19351340121
    ],
    [
     11,
     4,
     -31979806516
    ],
    [
     11,
     5,
     5822684298
    ],
    [
     11,
     6,
     4526948876
    ],
    [
     11,
     7,
     53675841303
    ],
    [
     11,
     8,
     1084353644276
    ],
    [
     11,
     9,
     -123001761212
    ],
    [
     11,
     10,
     -108537210056
    ],
    [
     11,
     11,
     40546174422
    ],
    [
     11,
     12,
     -36971639675
    ],
    [
     11,
     13,
     14351203582
    ],
    [
     11,
     14,
     2109716286
    ],
    [
     12,
     0,
     1186795373397
    ],
    [
     12,
     1,
     -61772010505
    ],
    [
     12,
     2,
     -1863826013
    ],
    [
     12,
     3,
     -84397510496
    ],
    [
     12,
     4,
     -33615535393
    ],
    [
     12,
     5,
     -12958350643
    ],
    [
     12,
     6,
     7136852879
    ],
    [
     12,
     7,
     835127593512
    ],
    [
     12,
     8,
     -72324751068
    ],
    [
     12,
     9,
     -72421973981
    ],
    [
     12,
     10,
     30592464056
    ],
    [
     12,
     11,
     -30384098283
    ],
    [
     12,
     12,
     9171903924
    ],
    [
     12,
     13,
     -2293296923
    ],
    [
     13,
     0,
     -1019802779870
    ],
    [
     13,
     1,
     -8722176989
    ],
    [
     13,
     2,
     56932284626
    ],
    [
     13,
     3,
     -37661798932
    ],
    [
     13,
     4,
     -26745820444
    ],
    [
     13,
     5,
     -28691702777
    ],
    [
     13,
     6,
     560535964041
    ],
    [
     13,
     7,
     -27040246507
    ],
    [
     13,
     8,
     -46923861860
    ],
    [
     13,
     9,
     23242775109
    ],
    [
     13,
     10,
     -19142945888
    ],
    [
     13,
     11,
     6896654348
    ],
    [
     13,
     12,
     -1030584432
    ],
    [
     14,
     0,
     309688844900
    ],
    [
     14,
     1,
     342885560297
    ],
    [
     14,
     2,
     64715967049
    ],
    [
     14,
     3,
     -44458537431
    ],
    [
     14,
     4,
     -72365713793
    ],
    [
     14,
     5,
     320843889669
    ],
    [
     14,
     6,
     -13832902162
    ],
    [
     14,
     7,
     -18847179142
    ],
    [
     14,
     8,
     11064359082
    ],
    [
     14,
     9,
     -10543817409
    ],
    [
     14,
     10,
     5477956701
    ],
    [
     14,
     11,
     -789969842
    ],
    [
     15,
     0,
     1180297547957
    ],
    [
     15,
     1,
     1256538655
    ],
    [
     15,
     2,
     74581181979
    ],
    [
     15,
     3,
     -98355000029
    ],
    [
     15,
     4,
     125841948644
    ],
    [
     15,
     5,
     -1860618452
    ],
    [
     15,
     6,
     -11665324678
    ],
    [
     15,
     7,
     10082608636
    ],
    [
     15,
     8,
     -6094470547
    ],
    [
     15,
     9,
     3096920853
    ],
    [
     15,
     10,
     87540838
    ]
   ]
  },
  {
   "t": 7,
   "l": 386167788298,
   "a": [
    [
     0,
     7,
     1438197299871
    ],
    [
     0,
     8,
     -11206930923924
    ],
    [
     0,
     9,
     17480187817431
    ],
    [
     0,
     10,
     7598850657778
    ],
    [
     0,
     11,
     -2685638260799
    ],
    [
     0,
     12,
     -24532567607408
    ],
    [
     0,
     13,
     -32910171092235
    ],
    [
     0,
     14,
     -9570929593962
    ],
    [
     0,
     15,
     24028741435224
    ],
    [
     0,
     16,
     35700850644118
    ],
    [
     1,
     6,
     -322148043607
    ],
    [
     1,
     7,
     -972667254606
    ],
    [
     1,
     8,
     2132192481599
    ],
    [
     1,
     9,
     5096283947709
    ],
    [
     1,
     10,
     -1463078509654
    ],
    [
     1,
     11,
     -10170201224165
    ],
    [
     1,
     12,
     -10858739271441
    ],
    [
     1,
     13,
     -5208470692665
    ],
    [
     1,
     14,
     9893522039721
    ],
    [
     1,
     15,
     13578712848467
    ],
    [
     1,
     16,
     3438797364621
    ],
    [
     2,
     5,
     -458125794424
    ],
    [
     2,
     6,
     929865200172
    ],
    [
     2,
     7,
     -821534195411
    ],
    [
     2,
     8,
     1474445870450
    ],
    [
     2,
     9,
     -1319330179185
    ],
    [
     2,
     10,
     -4144974566971
    ],
    [
     2,
     11,
     -3869202885573
    ],
    [
     2,
     12,
     -1411940730963
    ],
    [
     2,
     13,
     6299908698045
    ],
    [
     2,
     14,
     8838401214335
    ],
    [
     2,
     15,
     -2538259223480
    ],
    [
     2,
     16,
     -5161852194769
    ],
    [
     3,
     4,
     -102508796967
    ],
    [
     3,
     5,
     613254483313
    ],
    [
     3,
     6,
     -985135364682
    ],
    [
     3,
     7,
     490854824988
    ],
    [
     3,
     8,
     -679259919822
    ],
    [
     3,
     9,
     -1816568608779
    ],
    [
     3,
     10,
     -1329954473596
    ],
    [
     3,
     11,
     178877140454
    ],
    [
     3,
     12,
     3161949501306
    ],
    [
     3,
     13,
     5193503145915
    ],
    [
     3,
     14,
     -758468902350
    ],
    [
     3,
     15,
     -3032285105533
    ],
    [
     3,
     16,
     -1110838052044
    ],
    [
     4,
     3,
     152656579710
    ],
    [
     4,
     4,
     -37172524551
    ],
    [
     4,
     5,
     -305901890970
    ],
    [
     4,
     6,
     212273146328
    ],
    [
     4,
     7,
     -398590507966
    ],
    [
     4,
     8,
     -551804824464
    ],
    [
     4,
     9,
     24403517460
    ],
    [
     4,
     10,
     306114836555
    ],
    [
     4,
     11,
     1758898606824
    ],
    [
     4,
     12,
     2979754497077
    ],
    [
     4,
     13,
     -59863507834
    ],
    [
     4,
     14,
     -1547305425257
    ],
    [
     4,
     15,
     -947482023144
    ],
    [
     4,
     16,
     -629154012253
    ],
    [
     5,
     2,
     97647185968
    ],
    [
     5,
     3,
     -349054534510
    ],
    [
     5,
     4,
     217770616918
    ],
    [
     5,
     5,
     -51474371537
    ],
    [
     5,
     6,
     -267803800202
    ],
    [
     5,
     7,
     -340559942094
    ],
    [
     5,
     8,
     238419626137
    ],
    [
     5,
     9,
     191509061957
    ],
    [
     5,
     10,
     467337421223
    ],
    [
     5,
     11,
     1298950323652
    ],
    [
     5,
     12,
     -140990767864
    ],
    [
     5,
     13,
     -1131104543060
    ],
    [
     5,
     14,
     -839728766381
    ],
    [
     5,
     15,
     -1001193676519
    ],
    [
     5,
     16,
     -547548588252
    ],
    [
     6,
     1,
     -141707881761
    ],
    [
     6,
     2,
     -61187479837
    ],
    [
     6,
     3,
     359041087244
    ],
    [
     6,
     4,
     -48684139614
    ],
    [
     6,
     5,
     129318764067
    ],
    [
     6,
     6,
     27809187534
    ],
    [
     6,
     7,
     241856318159
    ],
    [
     6,
     8,
     298337031223
    ],
    [
     6,
     9,
     137670899996
    ],
    [
     6,
     10,
     500183846379
    ],
    [
     6,
     11,
     214765034609
    ],
    [
     6,
     12,
     -369285502707
    ],
    [
     6,
     13,
     -532933147347
    ],
    [
     6,
     14,
     -788718601643
    ],
    [
     6,
     15,
     -260143534747
    ],
    [
     6,
     16,
     21145660226
    ],
    [
     7,
     0,
     -135660604581
    ],
    [
     7,
     1,
     451543689472
    ],
    [
     7,
     2,
     -84721789243
    ],
    [
     7,
     3,
     -144544974270
    ],
    [
     7,
     4,
     134058609449
    ],
    [
     7,
     5,
     45037471150
    ],
    [
     7,
     6,
     -71106346063
    ],
    [
     7,
     7,
     25004738742
    ],
    [
     7,
     8,
     -41985408819
    ],
    [
     7,
     9,
     -51663279523
    ],
    [
     7,
     10,
     111613826905
    ],
    [
     7,
     11,
     -129427922908
    ],
    [
     7,
     12,
     -499543129987
    ],
    [
     7,
     13,
     -877197304223
    ],
    [
     7,
     14,
     -344298998942
    ],
    [
     7,
     15,
     60330778293
    ],
    [
     7,
     16,
     -43458979291
    ],
    [
     8,
     0,
     -147293456087
    ],
    [
     8,
     1,
     -478609914238
    ],
    [
     8,
     2,
     -853703519
    ],
    [
     8,
     3,
     134745622914
    ],
    [
     8,
     4,
     206398996398
    ],
    [
     8,
     5,
     -40772009525
    ],
    [
     8,
     6,
     4727201321
    ],
    [
     8,
     7,
     37206350013
    ],
    [
     8,
     8,
     -52706170100
    ],
    [
     8,
     9,
     156541104396
    ],
    [
     8,
     10,
     84423212996
    ],
    [
     8,
     11,
     -286691904051
    ],
    [
     8,
     12,
     -716980074334
    ],
    [
     8,
     13,
     -250139345595
    ],
    [
     8,
     14,
     99407358347
    ],
    [
     8,
     15,
     33374715841
    ],
    [
     8,
     16,
     17035569866
    ],
    [
     9,
     0,
     50800163514
    ],
    [
     9,
     1,
     132522465814
    ],
    [
     9,
     2,
     -128099589894
    ],
    [
     9,
     3,
     52261377288
    ],
    [
     9,
     4,
     -131559743922
    ],
    [
     9,
     5,
     -149304051289
    ],
    [
     9,
     6,
     -53543200533
    ],
    [
     9,
     7,
     -97928925979
    ],
    [
     9,
     8,
     65751888183
    ],
    [
     9,
     9,
     45163805585
    ],
    [
     9,
     10,
     -247857021724
    ],
    [
     9,
     11,
     -643150572983
    ],
    [
     9,
     12,
     -253588457254
    ],
    [
     9,
     13,
     65866825806
    ],
    [
     9,
     14,
     -7952767861
    ],
    [
     9,
     15,
     15906920854
    ],
    [
     9,
     16,
     -14954534097
    ],
    [
     10,
     0,
     1036671311432
    ],
    [
     10,
     1,
     -266830068925
    ],
    [
     10,
     2,
     -42964002580
    ],
    [
     10,
     3,
     93457572032
    ],
    [
     10,
     4,
     -49975844569
    ],
    [
     10,
     5,
     -12267343566
    ],
    [
     10,
     6,
     8118699460
    ],
    [
     10,
     7,
     29298647666
    ],
    [
     10,
     8,
     52006926329
    ],
    [
     10,
     9,
     -172919036292
    ],
    [
     10,
     10,
     -501431148104
    ],
    [
     10,
     11,
     -195230303793
    ],
    [
     10,
     12,
     60376375162
    ],
    [
     10,
     13,
     3601819746
    ],
    [
     10,
     14,
     17734654503
    ],
    [
     10,
     15,
     3108158766
    ],
    [
     11,
     0,
     -624810195246
    ],
    [
     11,
     1,
     -451300139490
    ],
    [
     11,
     2,
     167754658769
    ],
    [
     11,
     3,
     56380506725
    ],
    [
     11,
     4,
     -58152368246
    ],
    [
     11,
     5,
     21700000801
    ],
    [
     11,
     6,
     -44819986684
    ],
    [
     11,
     7,
     -8904716600
    ],
    [
     11,
     8,
     -116015748678
    ],
    [
     11,
     9,
     -370258174309
    ],
    [
     11,
     10,
     -153487046120
    ],
    [
     11,
     11,
     42952302645
    ],
    [
     11,
     12,
     -1644150905
    ],
    [
     11,
     13,
     15016729297
    ],
    [
     11,
     14,
     953135150
    ],
    [
     12,
     0,
     -1634647694300
    ],
    [
     12,
     1,
     -31120177276
    ],
    [
     12,
     2,
     151806580919
    ],
    [
     12,
     3,
     -31491845954
    ],
    [
     12,
     4,
     832673003
    ],
    [
     12,
     5,
     -98695244472
    ],
    [
     12,
     6,
     -58169934956
    ],
    [
     12,
     7,
     -72189172298
    ],
    [
     12,
     8,
     -243085462554
    ],
    [
     12,
     9,
     -103611826718
    ],
    [
     12,
     10,
     30608078034
    ],
    [
     12,
     11,
     -2663732498
    ],
    [
     12,
     12,
     11212715797
    ],
    [
     12,
     13,
     1735083018
    ],
    [
     13,
     0,
     -902416014333
    ],
    [
     13,
     1,
     143603973058
    ],
    [
     13,
     2,
     73234423047
    ],
    [
     13,
     3,
     -60288788719
    ],
    [
     13,
     4,
     -127655282836
    ],
    [
     13,
     5,
     -78955386220
    ],
    [
     13,
     6,
     -41935635503
    ],
    [
     13,
     7,
     -140010415112
    ],
    [
     13,
     8,
     -61292289778
    ],
    [
     13,
     9,
     18698731849
    ],
    [
     13,
     10,
     -3367444817
    ],
    [
     13,
     11,
     6347540910
    ],
    [
     13,
     12,
     1113516841
    ],
    [
     14,
     0,
     12417948579
    ],
    [
     14,
     1,
     464921517327
    ],
    [
     14,
     2,
     -106870033429
    ],
    [
     14,
     3,
     -120736635296
    ],
    [
     14,
     4,
     -77864412806
    ],
    [
     14,
     5,
     -19786821161
    ],
    [
     14,
     6,
     -67464212159
    ],
    [
     14,
     7,
     -28666321555
    ],
    [
     14,
     8,
     10903769095
    ],
    [
     14,
     9,
     -3013586197
    ],
    [
     14,
     10,
     3719092364
    ],
    [
     14,
     11,
     414405347
    ],
    [
     15,
     0,
     1535848347178
    ],
    [
     15,
     1,
     -58265048328
    ],
    [
     15,
     2,
     -51063569971
    ],
    [
     15,
     3,
     -54264774696
    ],
    [
     15,
     4,
     -10726446516
    ],
    [
     15,
     5,
     -22469886964
    ],
    [
     15,
     6,
     -11883343322
    ],
    [
     15,
     7,
     6448595054
    ],
    [
     15,
     8,
     -1733305382
    ],
    [
     15,
     9,
     1397618527
    ],
    [
     15,
     10,
     488334823
    ]
   ]
  },
  {
   "t": 8,
   "l": 193308174789,
   "a": [
    [
     0,
     8,
     142350642922
    ],
    [
     0,
     9,
     -539405826295
    ],
    [
     0,
     10,
     -278816753712
    ],
    [
     0,
     11,
     -39529995587740
    ],
    [
     0,
     12,
     29169997063194
    ],
    [
     0,
     13,
     48842780325386
    ],
    [
     0,
     14,
     12456213125902
    ],
    [
     0,
     15,
     76280879906186
    ],
    [
     0,
     16,
     72756521497829
    ],
    [
     1,
     7,
     -260511938515
    ],
    [
     1,
     8,
     -403827305256
    ],
    [
     1,
     9,
     8837181459134
    ],
    [
     1,
     10,
     -10755128238488
    ],
    [
     1,
     11,
     7023283860079
    ],
    [
     1,
     12,
     7027847820786
    ],
    [
     1,
     13,
     -5362723249658
    ],
    [
     1,
     14,
     14667525294450
    ],
    [
     1,
     15,
     39876414699046
    ],
    [
     1,
     16,
     25924264840870
    ],
    [
     2,
     6,
     -258415424171
    ],
    [
     2,
     7,
     855676007782
    ],
    [
     2,
     8,
     3142125417014
    ],
    [
     2,
     9,
     -3200982357311
    ],
    [
     2,
     10,
     6433491748742
    ],
    [
     2,
     11,
     2175341748150
    ],
    [
     2,
     12,
     -6449643786537
    ],
    [
     2,
     13,
     -2740622028433
    ],
    [
     2,
     14,
     15329371469382
    ],
    [
     2,
     15,
     14915141696677
    ],
    [
     2,
     16,
     6291902573232
    ],
    [
     3,
     5,
     -67312853897
    ],
    [
     3,
     6,
     566713353927
    ],
    [
     3,
     7,
     957561794812
    ],
    [
     3,
     8,
     -1740129394927
    ],
    [
     3,
     9,
     2980507765233
    ],
    [
     3,
     10,
     3979086271590
    ],
    [
     3,
     11,
     -2732418610792
    ],
    [
     3,
     12,
     -3506443567618
    ],
    [
     3,
     13,
     6474173258094
    ],
    [
     3,
     14,
     8647179249084
    ],
    [
     3,
     15,
     -916087314429
    ],
    [
     3,
     16,
     -1360584043486
    ],
    [
     4,
     4,
     6386916627
    ],
    [
     4,
     5,
     217917124790
    ],
    [
     4,
     6,
     366482346957
    ],
    [
     4,
     7,
     -570721052701
    ],
    [
     4,
     8,
     1126571254335
    ],
    [
     4,
     9,
     2005796543214
    ],
    [
     4,
     10,
     -284914939327
    ],
    [
     4,
     11,
     -1408345942478
    ],
    [
     4,
     12,
     2879048021404
    ],
    [
     4,
     13,
     5366260693868
    ],
    [
     4,
     14,
     -3545140048527
    ],
    [
     4,
     15,
     -108734893683
    ],
    [
     4,
     16,
     388877120598
    ],
    [
     5,
     3,
     58006117883
    ],
    [
     5,
     4,
     -190696953279
    ],
    [
     5,
     5,
     -114852647300
    ],
    [
     5,
     6,
     -327251401499
    ],
    [
     5,
     7,
     172238511328
    ],
    [
     5,
     8,
     686469005260
    ],
    [
     5,
     9,
     -20223615196
    ],
    [
     5,
     10,
     -387290505426
    ],
    [
     5,
     11,
     1002469548549
    ],
    [
     5,
     12,
     2167484983727
    ],
    [
     5,
     13,
     -6692235125667
    ],
    [
     5,
     14,
     -202504188136
    ],
    [
     5,
     15,
     -419563733491
    ],
    [
     5,
     16,
     -861031975785
    ],
    [
     6,
     2,
     12054299227
    ],
    [
     6,
     3,
     -181647714917
    ],
    [
     6,
     4,
     -100278531731
    ],
    [
     6,
     5,
     208166325784
    ],
    [
     6,
     6,
     190393461020
    ],
    [
     6,
     7,
     413385138697
    ],
    [
     6,
     8,
     486319047706
    ],
    [
     6,
     9,
     66518378748
    ],
    [
     6,
     10,
     588248011924
    ],
    [
     6,
     11,
     1192852450450
    ],
    [
     6,
     12,
     -7454346418669
    ],
    [
     6,
     13,
     322334737897
    ],
    [
     6,
     14,
     326515572162
    ],
    [
     6,
     15,
     -276632567450
    ],
    [
     6,
     16,
     140394399236
    ],
    [
     7,
     1,
     -30451557538
    ],
    [
     7,
     2,
     29840688450
    ],
    [
     7,
     3,
     -201412757839
    ],
    [
     7,
     4,
     212794525926
    ],
    [
     7,
     5,
     -205805443062
    ],
    [
     7,
     6,
     -73856975217
    ],
    [
     7,
     7,
     137409828981
    ],
    [
     7,
     8,
     42192529344
    ],
    [
     7,
     9,
     -124151382712
    ],
    [
     7,
     10,
     381261498608
    ],
    [
     7,
     11,
     -7942216328172
    ],
    [
     7,
     12,
     495041473776
    ],
    [
     7,
     13,
     231269483560
    ],
    [
     7,
     14,
     -253534941825
    ],
    [
     7,
     15,
     -58921529799
    ],
    [
     7,
     16,
     -79605725515
    ],
    [
     8,
     0,
     -149979268516
    ],
    [
     8,
     1,
     194902140426
    ],
    [
     8,
     2,
     -108903233491
    ],
    [
     8,
     3,
     119908892194
    ],
    [
     8,
     4,
     -231649822948
    ],
    [
     8,
     5,
     -290345131247
    ],
    [
     8,
     6,
     -138707801095
    ],
    [
     8,
     7,
     -20792834575
    ],
    [
     8,
     8,
     -237699668180
    ],
    [
     8,
     9,
     -136257957316
    ],
    [
     8,
     10,
     -7717713641858
    ],
    [
     8,
     11,
     573833830231
    ],
    [
     8,
     12,
     352614524543
    ],
    [
     8,
     13,
     -172630787274
    ],
    [
     8,
     14,
     -84832349148
    ],
    [
     8,
     15,
     -50023580553
    ],
    [
     8,
     16,
     -22868964123
    ],
    [
     9,
     0,
     436145433364
    ],
    [
     9,
     1,
     366484084846
    ],
    [
     9,
     2,
     7505420340
    ],
    [
     9,
     3,
     -122057620589
    ],
    [
     9,
     4,
     -230989268526
    ],
    [
     9,
     5,
     -109970526867
    ],
    [
     9,
     6,
     -4800801054
    ],
    [
     9,
     7,
     -79207646264
    ],
    [
     9,
     8,
     -210723771565
    ],
    [
     9,
     9,
     -7133203811513
    ],
    [
     9,
     10,
     541279316870
    ],
    [
     9,
     11,
     362606750559
    ],
    [
     9,
     12,
     -42163927264
    ],
    [
     9,
     13,
     -74642472289
    ],
    [
     9,
     14,
     -25133533442
    ],
    [
     9,
     15,
     -19398464443
    ],
    [
     9,
     16,
     -2948187754
    ],
    [
     10,
     0,
     1809662611139
    ],
    [
     10,
     1,
     -418111215230
    ],
    [
     10,
     2,
     60739831583
    ],
    [
     10,
     3,
     -100300218691
    ],
    [
     10,
     4,
     -37447715743
    ],
    [
     10,
     5,
     20467713102
    ],
    [
     10,
     6,
     75562637381
    ],
    [
     10,
     7,
     -97432212293
    ],
    [
     10,
     8,
     -6139598065189
    ],
    [
     10,
     9,
     380053256152
    ],
    [
     10,
     10,
     332387585751
    ],
    [
     10,
     11,
     -1522101504
    ],
    [
     10,
     12,
     -52258883859
    ],
    [
     10,
     13,
     -9351241041
    ],
    [
     10,
     14,
     -15208212776
    ],
    [
     10,
     15,
     -3984581580
    ],
    [
     10,
     16,
     -6080150359
    ],
    [
     11,
     0,
     -2237002244041
    ],
    [
     11,
     1,
     768327471922
    ],
    [
     11,
     2,
     287562447955
    ],
    [
     11,
     3,
     109941278857
    ],
    [
     11,
     4,
     21447544496
    ],
    [
     11,
     5,
     93712747413
    ],
    [
     11,
     6,
     12830194900
    ],
    [
     11,
     7,
     -4953527739798
    ],
    [
     11,
     8,
     280644498845
    ],
    [
     11,
     9,
     258554321640
    ],
    [
     11,
     10,
     49295848617
    ],
    [
     11,
     11,
     -38313366568
    ],
    [
     11,
     12,
     10124841129
    ],
    [
     11,
     13,
     -11658941789
    ],
    [
     11,
     14,
     3683255935
    ],
    [
     11,
     15,
     -6598528073
    ],
    [
     12,
     0,
     2268281894743
    ],
    [
     12,
     1,
     1095051361319
    ],
    [
     12,
     2,
     145948460884
    ],
    [
     12,
     3,
     61689393109
    ],
    [
     12,
     4,
     12387707321
    ],
    [
     12,
     5,
     88623790113
    ],
    [
     12,
     6,
     -3699967327426
    ],
    [
     12,
     7,
     164065130133
    ],
    [
     12,
     8,
     195205209427
    ],
    [
     12,
     9,
     43320984404
    ],
    [
     12,
     10,
     -12911442452
    ],
    [
     12,
     11,
     10913717188
    ],
    [
     12,
     12,
     -1757220570
    ],
    [
     12,
     13,
     4035456038
    ],
    [
     12,
     14,
     -2701347038
    ],
    [
     13,
     0,
     1823785130847
    ],
    [
     13,
     1,
     59029289994
    ],
    [
     13,
     2,
     -51982838833
    ],
    [
     13,
     3,
     -144520250187
    ],
    [
     13,
     4,
     77511169314
    ],
    [
     13,
     5,
     -2523333984351
    ],
    [
     13,
     6,
     63849222518
    ],
    [
     13,
     7,
     125602250550
    ],
    [
     13,
     8,
     44409055101
    ],
    [
     13,
     9,
     -17878789655
    ],
    [
     13,
     10,
     14408498846
    ],
    [
     13,
     11,
     -4422063271
    ],
    [
     13,
     12,
     3248932330
    ],
    [
     13,
     13,
     -5428761442
    ],
    [
     14,
     0,
     -1398695565111
    ],
    [
     14,
     1,
     -386057877801
    ],
    [
     14,
     2,
     -267218011100
    ],
    [
     14,
     3,
     76401185398
    ],
    [
     14,
     4,
     -1435596010881
    ],
    [
     14,
     5,
     -7435469345
    ],
    [
     14,
     6,
     68893367160
    ],
    [
     14,
     7,
     30296476287
    ],
    [
     14,
     8,
     -4730014667
    ],
    [
     14,
     9,
     2560477887
    ],
    [
     14,
     10,
     1373052324
    ],
    [
     14,
     11,
     1279355792
    ],
    [
     14,
     12,
     -2954297659
    ],
    [
     15,
     0,
     -805847425741
    ],
    [
     15,
     1,
     -291183921048
    ],
    [
     15,
     2,
     74944363216
    ],
    [
     15,
     3,
     -573467762712
    ],
    [
     15,
     4,
     -17615906538
    ],
    [
     15,
     5,
     11199806802
    ],
    [
     15,
     6,
     20820963810
    ],
    [
     15,
     7,
     -2879437626
    ],
    [
     15,
     8,
     4373568294
    ],
    [
     15,
     9,
     -2429125572
    ],
    [
     15,
     10,
     3117632525
    ],
    [
     15,
     11,
     -2273412328
    ]
   ]
  },
  {
   "t": 8,
   "l": 50169945581,
   "a": [
    [
     0,
     8,
     1184254990325
    ],
    [
     0,
     9,
     3477733672103
    ],
    [
     0,
     10,
     12417101435542
    ],
    [
     0,
     11,
     -16107106740198
    ],
    [
     0,
     12,
     -7024179526164
    ],
    [
     0,
     13,
     34209810836914
    ],
    [
     0,
     14,
     14161922413209
    ],
    [
     0,
     15,
     10493589946255
    ],
    [
     0,
     16,
     -34726902504853
    ],
    [
     1,
     7,
     47098804452
    ],
    [
     1,
     8,
     1969988795209
    ],
    [
     1,
     9,
     6528442308244
    ],
    [
     1,
     10,
     -7819444000988
    ],
    [
     1,
     11,
     2876437257530
    ],
    [
     1,
     12,
     30077368928441
    ],
    [
     1,
     13,
     -8589744527493
    ],
    [
     1,
     14,
     -15149530749327
    ],
    [
     1,
     15,
     6239323495893
    ],
    [
     1,
     16,
     6966638006626
    ],
    [
     2,
     6,
     381964032699
    ],
    [
     2,
     7,
     1522154596029
    ],
    [
     2,
     8,
     539780683530
    ],
    [
     2,
     9,
     -1719809113567
    ],
    [
     2,
     10,
     -1189885886586
    ],
    [
     2,
     11,
     12532424950748
    ],
    [
     2,
     12,
     -4959400072994
    ],
    [
     2,
     13,
     -5862267058669
    ],
    [
     2,
     14,
     6275540498186
    ],
    [
     2,
     15,
     5153125953282
    ],
    [
     2,
     16,
     3863988974903
    ],
    [
     3,
     5,
     4438989861
    ],
    [
     3,
     6,
     653917893864
    ],
    [
     3,
     7,
     -573409385148
    ],
    [
     3,
     8,
     1080947621703
    ],
    [
     3,
     9,
     121715396967
    ],
    [
     3,
     10,
     3236654021874
    ],
    [
     3,
     11,
     -2484224866729
    ],
    [
     3,
     12,
     -2515171960663
    ],
    [
     3,
     13,
     5305707171300
    ],
    [
     3,
     14,
     4956329969934
    ],
    [
     3,
     15,
     3269943053131
    ],
    [
     3,
     16,
     3328656888891
    ],
    [
     4,
     4,
     8577918881
    ],
    [
     4,
     5,
     118973508148
    ],
    [
     4,
     6,
     -603695815820
    ],
    [
     4,
     7,
     1219067852135
    ],
    [
     4,
     8,
     -115390623549
    ],
    [
     4,
     9,
     253784209064
    ],
    [
     4,
     10,
     -559734935554
    ],
    [
     4,
     11,
     -542194429367
    ],
    [
     4,
     12,
     2675704557631
    ],
    [
     4,
     13,
     2375233411390
    ],
    [
     4,
     14,
     1822741404364
    ],
    [
     4,
     15,
     1227085921622
    ],
    [
     4,
     16,
     1494704134630
    ],
    [
     5,
     3,
     -45334542400
    ],
    [
     5,
     4,
     -141197962535
    ],
    [
     5,
     5,
     -110755146476
    ],
    [
     5,
     6,
     474530618863
    ],
    [
     5,
     7,
     -248331804725
    ],
    [
     5,
     8,
     -549953264676
    ],
    [
     5,
     9,
     213621671785
    ],
    [
     5,
     10,
     188958915047
    ],
    [
     5,
     11,
     1669472448624
    ],
    [
     5,
     12,
     1144562916669
    ],
    [
     5,
     13,
     741366511356
    ],
    [
     5,
     14,
     -81417697816
    ],
    [
     5,
     15,
     1506957204137
    ],
    [
     5,
     16,
     -800726245636
    ],
    [
     6,
     2,
     -34492776386
    ],
    [
     6,
     3,
     -219266498032
    ],
    [
     6,
     4,
     307246721850
    ],
    [
     6,
     5,
     -193070232320
    ],
    [
     6,
     6,
     -57007349868
    ],
    [
     6,
     7,
     -394864499447
    ],
    [
     6,
     8,
     183848082406
    ],
    [
     6,
     9,
     294512635186
    ],
    [
     6,
     10,
     776200682281
    ],
    [
     6,
     11,
     515068327081
    ],
    [
     6,
     12,
     383681112479
    ],
    [
     6,
     13,
     -679867495815
    ],
    [
     6,
     14,
     1725448736288
    ],
    [
     6,
     15,
     -1067393420554
    ],
    [
     6,
     16,
     -79562775023
    ],
    [
     7,
     1,
     46425059219
    ],
    [
     7,
     2,
     -39375003944
    ],
    [
     7,
     3,
     190913273638
    ],
    [
     7,
     4,
     -363414613572
    ],
    [
     7,
     5,
     125085445417
    ],
    [
     7,
     6,
     -37622930360
    ],
    [
     7,
     7,
     -887251239
    ],
    [
     7,
     8,
     205961366231
    ],
    [
     7,
     9,
     133127166245
    ],
    [
     7,
     10,
     -38785902420
    ],
    [
     7,
     11,
     -16439371932
    ],
    [
     7,
     12,
     -1166879225172
    ],
    [
     7,
     13,
     1712412426421
    ],
    [
     7,
     14,
     -1116166721665
    ],
    [
     7,
     15,
     -28058310221
    ],
    [
     7,
     16,
     -183141954536
    ],
    [
     8,
     0,
     153115431626
    ],
    [
     8,
     1,
     213233994720
    ],
    [
     8,
     2,
     -209845443294
    ],
    [
     8,
     3,
     -252313263660
    ],
    [
     8,
     4,
     49265339863
    ],
    [
     8,
     5,
     224048778047
    ],
    [
     8,
     6,
     -3364136161
    ],
    [
     8,
     7,
     45466949136
    ],
    [
     8,
     8,
     11607116228
    ],
    [
     8,
     9,
     -214748259062
    ],
    [
     8,
     10,
     -145210455337
    ],
    [
     8,
     11,
     -1299438347536
    ],
    [
     8,
     12,
     1604456561162
    ],
    [
     8,
     13,
     -955671953048
    ],
    [
     8,
     14,
     121983384419
    ],
    [
     8,
     15,
     -139453934913
    ],
    [
     8,
     16,
     1224237184
    ],
    [
     9,
     0,
     978172972240
    ],
    [
     9,
     1,
     -403737694424
    ],
    [
     9,
     2,
     360324965360
    ],
    [
     9,
     3,
     -37114322085
    ],
    [
     9,
     4,
     179592112970
    ],
    [
     9,
     5,
     -62066214746
    ],
    [
     9,
     6,
     -135946655470
    ],
    [
     9,
     7,
     -126356962346
    ],
    [
     9,
     8,
     -187829402799
    ],
    [
     9,
     9,
     -166946307406
    ],
    [
     9,
     10,
     -1275371200640
    ],
    [
     9,
     11,
     1406157984914
    ],
    [
     9,
     12,
     -841729435630
    ],
    [
     9,
     13,
     152100571391
    ],
    [
     9,
     14,
     -142976294966
    ],
    [
     9,
     15,
     1016684943
    ],
    [
     9,
     16,
     -73363067
    ],
    [
     10,
     0,
     639264315338
    ],
    [
     10,
     1,
     742545291272
    ],
    [
     10,
     2,
     -9599802754
    ],
    [
     10,
     3,
     -117351150977
    ],
    [
     10,
     4,
     -17306034980
    ],
    [
     10,
     5,
     -67982321779
    ],
    [
     10,
     6,
     -89326328940
    ],
    [
     10,
     7,
     -37750530135
    ],
    [
     10,
     8,
     -68437660786
    ],
    [
     10,
     9,
     -1142283096272
    ],
    [
     10,
     10,
     1163897500718
    ],
    [
     10,
     11,
     -683905565504
    ],
    [
     10,
     12,
     152086388680
    ],
    [
     10,
     13,
     -125206480654
    ],
    [
     10,
     14,
     577791616
    ],
    [
     10,
     15,
     2124450479
    ],
    [
     10,
     16,
     -4582480839
    ],
    [
     11,
     0,
     -540152310213
    ],
    [
     11,
     1,
     -97782879339
    ],
    [
     11,
     2,
     -467506284083
    ],
    [
     11,
     3,
     46457160457
    ],
    [
     11,
     4,
     -45906568683
    ],
    [
     11,
     5,
     -4143936284
    ],
    [
     11,
     6,
     49956734972
    ],
    [
     11,
     7,
     44116366233
    ],
    [
     11,
     8,
     -933370282507
    ],
    [
     11,
     9,
     912127744898
    ],
    [
     11,
     10,
     -518425261045
    ],
    [
     11,
     11,
     139295000983
    ],
    [
     11,
     12,
     -102341868693
    ],
    [
     11,
     13,
     2141100181
    ],
    [
     11,
     14,
     5296522257
    ],
    [
     11,
     15,
     774343423
    ],
    [
     12,
     0,
     -262305061138
    ],
    [
     12,
     1,
     32093204892
    ],
    [
     12,
     2,
     151953325708
    ],
    [
     12,
     3,
     138663915018
    ],
    [
     12,
     4,
     -3862506384
    ],
    [
     12,
     5,
     149771926567
    ],
    [
     12,
     6,
     91991201859
    ],
    [
     12,
     7,
     -674381184852
    ],
    [
     12,
     8,
     668718233745
    ],
    [
     12,
     9,
     -349404325048
    ],
    [
     12,
     10,
     112756519165
    ],
    [
     12,
     11,
     -69325807615
    ],
    [
     12,
     12,
     3261546289
    ],
    [
     12,
     13,
     4109579557
    ],
    [
     12,
     14,
     -1166295929
    ],
    [
     13,
     0,
     3298468547296
    ],
    [
     13,
     1,
     -190994322784
    ],
    [
     13,
     2,
     147430170840
    ],
    [
     13,
     3,
     3285615263
    ],
    [
     13,
     4,
     116926724051
    ],
    [
     13,
     5,
     154085077073
    ],
    [
     13,
     6,
     -469401040208
    ],
    [
     13,
     7,
     459856929548
    ],
    [
     13,
     8,
     -227378635737
    ],
    [
     13,
     9,
     76269748443
    ],
    [
     13,
     10,
     -50607265692
    ],
    [
     13,
     11,
     2058381581
    ],
    [
     13,
     12,
     1481082846
    ],
    [
     13,
     13,
     -2706205867
    ],
    [
     14,
     0,
     -965637361583
    ],
    [
     14,
     1,
     -56384150086
    ],
    [
     14,
     2,
     -23842089008
    ],
    [
     14,
     3,
     155975621523
    ],
    [
     14,
     4,
     109693329266
    ],
    [
     14,
     5,
     -263692173457
    ],
    [
     14,
     6,
     243195828352
    ],
    [
     14,
     7,
     -111365608435
    ],
    [
     14,
     8,
     41805905517
    ],
    [
     14,
     9,
     -28138508532
    ],
    [
     14,
     10,
     2258107248
    ],
    [
     14,
     11,
     2519314705
    ],
    [
     14,
     12,
     -1890318588
    ],
    [
     15,
     0,
     -572732041684
    ],
    [
     15,
     1,
     58671519143
    ],
    [
     15,
     2,
     21677777609
    ],
    [
     15,
     3,
     138276571106
    ],
    [
     15,
     4,
     -151331886171
    ],
    [
     15,
     5,
     119364359858
    ],
    [
     15,
     6,
     -60911551228
    ],
    [
     15,
     7,
     23989159194
    ],
    [
     15,
     8,
     -14736731252
    ],
    [
     15,
     9,
     -400803784
    ],
    [
     15,
     10,
     1930980169
    ],
    [
     15,
     11,
     -270919486
    ]
   ]
  },
  {
   "t": 8,
   "l": 141693426047,
   "a": [
    [
     0,
     8,
     2315939755885
    ],
    [
     0,
     9,
     -7066458955057
    ],
    [
     0,
     10,
     8848777322852
    ],
    [
     0,
     11,
     16899645828410
    ],
    [
     0,
     12,
     8526094221009
    ],
    [
     0,
     13,
     -31218162894723
    ],
    [
     0,
     14,
     -44013753860136
    ],
    [
     0,
     15,
     -17392865521815
    ],
    [
     0,
     16,
     12618561502145
    ],
    [
     1,
     7,
     390294613073
    ],
    [
     1,
     8,
     -1543526072790
    ],
    [
     1,
     9,
     -662018465714
    ],
    [
     1,
     10,
     10288159551873
    ],
    [
     1,
     11,
     4605577746006
    ],
    [
     1,
     12,
     -14587156570338
    ],
    [
     1,
     13,
     -10433951329076
    ],
    [
     1,
     14,
     -2550802711971
    ],
    [
     1,
     15,
     6838060948129
    ],
    [
     1,
     16,
     4566674169248
    ],
    [
     2,
     6,
     -255187927295
    ],
    [
     2,
     7,
     -76480987343
    ],
    [
     2,
     8,
     62425671783
    ],
    [
     2,
     9,
     3249007231903
    ],
    [
     2,
     10,
     2724786734731
    ],
    [
     2,
     11,
     -5943646523859
    ],
    [
     2,
     12,
     -2760319924992
    ],
    [
     2,
     13,
     237237924753
    ],
    [
     2,
     14,
     5497360296083
    ],
    [
     2,
     15,
     5337011296989
    ],
    [
     2,
     16,
     -5030616329157
    ],
    [
     3,
     5,
     -185375779870
    ],
    [
     3,
     6,
     330565522747
    ],
    [
     3,
     7,
     26855808696
    ],
    [
     3,
     8,
     890679619672
    ],
    [
     3,
     9,
     871398617783
    ],
    [
     3,
     10,
     -1620135573945
    ],
    [
     3,
     11,
     -1409314310464
    ],
    [
     3,
     12,
     122920201953
    ],
    [
     3,
     13,
     3055416915921
    ],
    [
     3,
     14,
     3236657264726
    ],
    [
     3,
     15,
     -2604430723470
    ],
    [
     3,
     16,
     459901047475
    ],
    [
     4,
     4,
     14515067505
    ],
    [
     4,
     5,
     129348607337
    ],
    [
     4,
     6,
     -34067576391
    ],
    [
     4,
     7,
     -34958499781
    ],
    [
     4,
     8,
     208475283739
    ],
    [
     4,
     9,
     -109523744558
    ],
    [
     4,
     10,
     -442300444947
    ],
    [
     4,
     11,
     -591745240157
    ],
    [
     4,
     12,
     1439183162812
    ],
    [
     4,
     13,
     1568489626503
    ],
    [
     4,
     14,
     -1907238984311
    ],
    [
     4,
     15,
     -370686207981
    ],
    [
     4,
     16,
     -565801165982
    ],
    [
     5,
     3,
     96236539713
    ],
    [
     5,
     4,
     -76669078249
    ],
    [
     5,
     5,
     13434097614
    ],
    [
     5,
     6,
     -69806130498
    ],
    [
     5,
     7,
     107220897100
    ],
    [
     5,
     8,
     323124492818
    ],
    [
     5,
     9,
     56630202075
    ],
    [
     5,
     10,
     -485918689971
    ],
    [
     5,
     11,
     518317701322
    ],
    [
     5,
     12,
     962054904896
    ],
    [
     5,
     13,
     -903222244847
    ],
    [
     5,
     14,
     -51986628737
    ],
    [
     5,
     15,
     107077075485
    ],
    [
     5,
     16,
     456089178778
    ],
    [
     6,
     2,
     22390227413
    ],
    [
     6,
     3,
     -108953022464
    ],
    [
     6,
     4,
     3520309150
    ],
    [
     6,
     5,
     -13973356564
    ],
    [
     6,
     6,
     -53285818525
    ],
    [
     6,
     7,
     213449450804
    ],
    [
     6,
     8,
     87704394998
    ],
    [
     6,
     9,
     -262946147342
    ],
    [
     6,
     10,
     26326873766
    ],
    [
     6,
     11,
     335244379197
    ],
    [
     6,
     12,
     -448997179889
    ],
    [
     6,
     13,
     -203854645452
    ],
    [
     6,
     14,
     -32789902720
    ],
    [
     6,
     15,
     446909296803
    ],
    [
     6,
     16,
     204710803510
    ],
    [
     7,
     1,
     -134916206670
    ],
    [
     7,
     2,
     19549194924
    ],
    [
     7,
     3,
     -8126262420
    ],
    [
     7,
     4,
     16606275775
    ],
    [
     7,
     5,
     -20131976251
    ],
    [
     7,
     6,
     7067814929
    ],
    [
     7,
     7,
     101063667041
    ],
    [
     7,
     8,
     -124917907282
    ],
    [
     7,
     9,
     -5813072764
    ],
    [
     7,
     10,
     103333525300
    ],
    [
     7,
     11,
     -143897456873
    ],
    [
     7,
     12,
     -195950476749
    ],
    [
     7,
     13,
     1652704985
    ],
    [
     7,
     14,
     406420940071
    ],
    [
     7,
     15,
     271685410601
    ],
    [
     7,
     16,
     139242642220
    ],
    [
     8,
     0,
     48386316435
    ],
    [
     8,
     1,
     234302270198
    ],
    [
     8,
     2,
     6429028685
    ],
    [
     8,
     3,
     -40736568702
    ],
    [
     8,
     4,
     -31601537974
    ],
    [
     8,
     5,
     -141542551953
    ],
    [
     8,
     6,
     -64259513775
    ],
    [
     8,
     7,
     -39774484728
    ],
    [
     8,
     8,
     -115204547295
    ],
    [
     8,
     9,
     -25963964222
    ],
    [
     8,
     10,
     -56225746362
    ],
    [
     8,
     11,
     -303758793031
    ],
    [
     8,
     12,
     -91968349266
    ],
    [
     8,
     13,
     265319406615
    ],
    [
     8,
     14,
     176233544557
    ],
    [
     8,
     15,
     61024236807
    ],
    [
     8,
     16,
     4683974874
    ],
    [
     9,
     0,
     -336128089280
    ],
    [
     9,
     1,
     -11224100669
    ],
    [
     9,
     2,
     -121828372972
    ],
    [
     9,
     3,
     -12179826286
    ],
    [
     9,
     4,
     -50095487645
    ],
    [
     9,
     5,
     -12693602877
    ],
    [
     9,
     6,
     125805608129
    ],
    [
     9,
     7,
     21165158583
    ],
    [
     9,
     8,
     4532861615
    ],
    [
     9,
     9,
     83761084064
    ],
    [
     9,
     10,
     -252115803193
    ],
    [
     9,
     11,
     -52263834377
    ],
    [
     9,
     12,
     238060960276
    ],
    [
     9,
     13,
     186233477320
    ],
    [
     9,
     14,
     91240981519
    ],
    [
     9,
     15,
     25659272845
    ],
    [
     9,
     16,
     31695802758
    ],
    [
     10,
     0,
     33612606455
    ],
    [
     10,
     1,
     42594413566
    ],
    [
     10,
     2,
     -75440874599
    ],
    [
     10,
     3,
     26620048043
    ],
    [
     10,
     4,
     -50442759665
    ],
    [
     10,
     5,
     44294936437
    ],
    [
     10,
     6,
     -1213016843
    ],
    [
     10,
     7,
     -49600113104
    ],
    [
     10,
     8,
     23488332527
    ],
    [
     10,
     9,
     -239554839478
    ],
    [
     10,
     10,
     -82708805024
    ],
    [
     10,
     11,
     153654954190
    ],
    [
     10,
     12,
     124991124470
    ],
    [
     10,
     13,
     51676485765
    ],
    [
     10,
     14,
     8083261507
    ],
    [
     10,
     15,
     6567288839
    ],
    [
     10,
     16,
     9079676476
    ],
    [
     11,
     0,
     1692484451074
    ],
    [
     11,
     1,
     199256513708
    ],
    [
     11,
     2,
     237480620148
    ],
    [
     11,
     3,
     79905357764
    ],
    [
     11,
     4,
     56593516149
    ],
    [
     11,
     5,
     31312842000
    ],
    [
     11,
     6,
     -9466266948
    ],
    [
     11,
     7,
     -12327558871
    ],
    [
     11,
     8,
     -205498195752
    ],
    [
     11,
     9,
     -64479171476
    ],
    [
     11,
     10,
     105435435207
    ],
    [
     11,
     11,
     98758448205
    ],
    [
     11,
     12,
     41146590661
    ],
    [
     11,
     13,
     5669233676
    ],
    [
     11,
     14,
     6426009906
    ],
    [
     11,
     15,
     -554035174
    ],
    [
     12,
     0,
     983780276581
    ],
    [
     12,
     1,
     20652699987
    ],
    [
     12,
     2,
     74258195970
    ],
    [
     12,
     3,
     -49164857506
    ],
    [
     12,
     4,
     11084747917
    ],
    [
     12,
     5,
     4894098207
    ],
    [
     12,
     6,
     -39031372357
    ],
    [
     12,
     7,
     -164112143987
    ],
    [
     12,
     8,
     -59828250984
    ],
    [
     12,
     9,
     64383994325
    ],
    [
     12,
     10,
     60950821360
    ],
    [
     12,
     11,
     25859884847
    ],
    [
     12,
     12,
     -248219164
    ],
    [
     12,
     13,
     767268270
    ],
    [
     12,
     14,
     2532726301
    ],
    [
     13,
     0,
     -1579070842321
    ],
    [
     13,
     1,
     -101177048155
    ],
    [
     13,
     2,
     -148980582571
    ],
    [
     13,
     3,
     -35477507605
    ],
    [
     13,
     4,
     11006116253
    ],
    [
     13,
     5,
     -57217550291
    ],
    [
     13,
     6,
     -114362503430
    ],
    [
     13,
     7,
     -50290716802
    ],
    [
     13,
     8,
     32346388125
    ],
    [
     13,
     9,
     39179352064
    ],
    [
     13,
     10,
     16163703537
    ],
    [
     13,
     11,
     9757751
    ],
    [
     13,
     12,
     -501260602
    ],
    [
     13,
     13,
     -27891381
    ],
    [
     14,
     0,
     -847006147239
    ],
    [
     14,
     1,
     -298644227935
    ],
    [
     14,
     2,
     -127945980994
    ],
    [
     14,
     3,
     -11953396018
    ],
    [
     14,
     4,
     -47134398404
    ],
    [
     14,
     5,
     -60259164522
    ],
    [
     14,
     6,
     -28680733336
    ],
    [
     14,
     7,
     10649927631
    ],
    [
     14,
     8,
     17395430688
    ],
    [
     14,
     9,
     8978823551
    ],
    [
     14,
     10,
     -1205946284
    ],
    [
     14,
     11,
     -852853395
    ],
    [
     14,
     12,
     30952324
    ],
    [
     15,
     0,
     -360893136751
    ],
    [
     15,
     1,
     -167558998807
    ],
    [
     15,
     2,
     -34125135306
    ],
    [
     15,
     3,
     -37154902409
    ],
    [
     15,
     4,
     -19417268017
    ],
    [
     15,
     5,
     -10333560319
    ],
    [
     15,
     6,
     3599748296
    ],
    [
     15,
     7,
     5201874865
    ],
    [
     15,
     8,
     3909750319
    ],
    [
     15,
     9,
     486852901
    ],
    [
     15,
     10,
     -510824502
    ],
    [
     15,
     11,
     -59302173
    ]
   ]
  },
  {
   "t": 9,
   "l": 61144058591,
   "a": [
    [
     0,
     9,
     -1063922410447
    ],
    [
     0,
     10,
     -2670554752383
    ],
    [
     0,
     11,
     18165761839739
    ],
    [
     0,
     12,
     -17667878524936
    ],
    [
     0,
     13,
     13888332609034
    ],
    [
     0,
     14,
     17428922831287
    ],
    [
     0,
     15,
     -43282328959954
    ],
    [
     0,
     16,
     -44025466954166
    ],
    [
     1,
     8,
     -353630457047
    ],
    [
     1,
     9,
     -1668783775700
    ],
    [
     1,
     10,
     4990854213413
    ],
    [
     1,
     11,
     -19922746818863
    ],
    [
     1,
     12,
     14505918170926
    ],
    [
     1,
     13,
     19540024872036
    ],
    [
     1,
     14,
     -10975371584920
    ],
    [
     1,
     15,
     -7223331846096
    ],
    [
     1,
     16,
     -7721842125873
    ],
    [
     2,
     7,
     -82098603618
    ],
    [
     2,
     8,
     -362609553075
    ],
    [
     2,
     9,
     2207312577466
    ],
    [
     2,
     10,
     -7677128708790
    ],
    [
     2,
     11,
     1692655282864
    ],
    [
     2,
     12,
     11988781247640
    ],
    [
     2,
     13,
     1205851185768
    ],
    [
     2,
     14,
     -1354357585964
    ],
    [
     2,
     15,
     2604105533171
    ],
    [
     2,
     16,
     9290661500163
    ],
    [
     3,
     6,
     9467468484
    ],
    [
     3,
     7,
     -29185976657
    ],
    [
     3,
     8,
     599265705067
    ],
    [
     3,
     9,
     -2185852569597
    ],
    [
     3,
     10,
     -340758492501
    ],
    [
     3,
     11,
     4133525754283
    ],
    [
     3,
     12,
     2843010668236
    ],
    [
     3,
     13,
     787101735228
    ],
    [
     3,
     14,
     2361785265470
    ],
    [
     3,
     15,
     6515848647624
    ],
    [
     3,
     16,
     4990389879173
    ],
    [
     4,
     5,
     7534625720
    ],
    [
     4,
     6,
     58173439357
    ],
    [
     4,
     7,
     168312812581
    ],
    [
     4,
     8,
     105918833501
    ],
    [
     4,
     9,
     -678977089720
    ],
    [
     4,
     10,
     1447974458455
    ],
    [
     4,
     11,
     460542346633
    ],
    [
     4,
     12,
     876378277036
    ],
    [
     4,
     13,
     1266634132210
    ],
    [
     4,
     14,
     3303987608826
    ],
    [
     4,
     15,
     3703526737904
    ],
    [
     4,
     16,
     1099485657250
    ],
    [
     5,
     4,
     2987820492
    ],
    [
     5,
     5,
     138515014
    ],
    [
     5,
     6,
     -75596767939
    ],
    [
     5,
     7,
     389534877083
    ],
    [
     5,
     8,
     -519249028917
    ],
    [
     5,
     9,
     367663043492
    ],
    [
     5,
     10,
     596316663882
    ],
    [
     5,
     11,
     193745134486
    ],
    [
     5,
     12,
     1434805149
    ],
    [
     5,
     13,
     -581859056745
    ],
    [
     5,
     14,
     1953871619548
    ],
    [
     5,
     15,
     281441989849
    ],
    [
     5,
     16,
     -330547636614
    ],
    [
     6,
     3,
     -8127098493
    ],
    [
     6,
     4,
     -11500833771
    ],
    [
     6,
     5,
     -2747335484
    ],
    [
     6,
     6,
     175263837142
    ],
    [
     6,
     7,
     -226112465330
    ],
    [
     6,
     8,
     -118403628286
    ],
    [
     6,
     9,
     446871848376
    ],
    [
     6,
     10,
     433856460909
    ],
    [
     6,
     11,
     -293051369667
    ],
    [
     6,
     12,
     -2251715248794
    ],
    [
     6,
     13,
     965041344008
    ],
    [
     6,
     14,
     343909456618
    ],
    [
     6,
     15,
     -280487766086
    ],
    [
     6,
     16,
     -137364004381
    ],
    [
     7,
     2,
     6383616700
    ],
    [
     7,
     3,
     -16248508253
    ],
    [
     7,
     4,
     -24001689304
    ],
    [
     7,
     5,
     -130502975423
    ],
    [
     7,
     6,
     8672184196
    ],
    [
     7,
     7,
     -134351424092
    ],
    [
     7,
     8,
     136150323162
    ],
    [
     7,
     9,
     173819623655
    ],
    [
     7,
     10,
     -477610946160
    ],
    [
     7,
     11,
     -3252856833123
    ],
    [
     7,
     12,
     186962338812
    ],
    [
     7,
     13,
     47133405855
    ],
    [
     7,
     14,
     -329685870127
    ],
    [
     7,
     15,
     -212201808978
    ],
    [
     7,
     16,
     -167677163760
    ],
    [
     8,
     1,
     23084411399
    ],
    [
     8,
     2,
     61239844697
    ],
    [
     8,
     3,
     -24427256451
    ],
    [
     8,
     4,
     -152739244790
    ],
    [
     8,
     5,
     189844042274
    ],
    [
     8,
     6,
     25473370462
    ],
    [
     8,
     7,
     1710729979
    ],
    [
     8,
     8,
     52613301923
    ],
    [
     8,
     9,
     -435350574648
    ],
    [
     8,
     10,
     -3436142905603
    ],
    [
     8,
     11,
     -257777939879
    ],
    [
     8,
     12,
     -54966808888
    ],
    [
     8,
     13,
     -327885543549
    ],
    [
     8,
     14,
     -172099461039
    ],
    [
     8,
     15,
     -107928174664
    ],
    [
     8,
     16,
     -7007914665
    ],
    [
     9,
     0,
     -104020068471
    ],
    [
     9,
     1,
     -34558057442
    ],
    [
     9,
     2,
     -98490669293
    ],
    [
     9,
     3,
     59558105290
    ],
    [
     9,
     4,
     128732658355
    ],
    [
     9,
     5,
     65522775384
    ],
    [
     9,
     6,
     -81452744639
    ],
    [
     9,
     7,
     -46170254187
    ],
    [
     9,
     8,
     -254623901465
    ],
    [
     9,
     9,
     -3153899722314
    ],
    [
     9,
     10,
     -381093974874
    ],
    [
     9,
     11,
     -157100586320
    ],
    [
     9,
     12,
     -280367703920
    ],
    [
     9,
     13,
     -163440445311
    ],
    [
     9,
     14,
     -85000436445
    ],
    [
     9,
     15,
     1114444181
    ],
    [
     9,
     16,
     13834022672
    ],
    [
     10,
     0,
     -187151091857
    ],
    [
     10,
     1,
     141358844905
    ],
    [
     10,
     2,
     347489912522
    ],
    [
     10,
     3,
     -14200144692
    ],
    [
     10,
     4,
     -58752493037
    ],
    [
     10,
     5,
     -135625193450
    ],
    [
     10,
     6,
     -87202789553
    ],
    [
     10,
     7,
     -52625823606
    ],
    [
     10,
     8,
     -2581473252997
    ],
    [
     10,
     9,
     -389823631599
    ],
    [
     10,
     10,
     -151520227197
    ],
    [
     10,
     11,
     -270606179073
    ],
    [
     10,
     12,
     -142491396182
    ],
    [
     10,
     13,
     -100902086805
    ],
    [
     10,
     14,
     -21429221831
    ],
    [
     10,
     15,
     4313004222
    ],
    [
     10,
     16,
     2213511909
    ],
    [
     11,
     0,
     1041225594279
    ],
    [
     11,
     1,
     -47463584838
    ],
    [
     11,
     2,
     -205088827933
    ],
    [
     11,
     3,
     -125588087641
    ],
    [
     11,
     4,
     -25295164997
    ],
    [
     11,
     5,
     -32744985864
    ],
    [
     11,
     6,
     177633683388
    ],
    [
     11,
     7,
     -1902512575988
    ],
    [
     11,
     8,
     -301164791929
    ],
    [
     11,
     9,
     -129225673500
    ],
    [
     11,
     10,
     -176377769474
    ],
    [
     11,
     11,
     -118408346141
    ],
    [
     11,
     12,
     -60783164039
    ],
    [
     11,
     13,
     -13551052220
    ],
    [
     11,
     14,
     13497900687
    ],
    [
     11,
     15,
     1562256476
    ],
    [
     11,
     16,
     8083555585
    ],
    [
     12,
     0,
     -2721656856935
    ],
    [
     12,
     1,
     -424095002993
    ],
    [
     12,
     2,
     -47293292181
    ],
    [
     12,
     3,
     24933297043
    ],
    [
     12,
     4,
     -4411772116
    ],
    [
     12,
     5,
     253784282102
    ],
    [
     12,
     6,
     -1263650371692
    ],
    [
     12,
     7,
     -206940673035
    ],
    [
     12,
     8,
     -104664793383
    ],
    [
     12,
     9,
     -121798320328
    ],
    [
     12,
     10,
     -68193156215
    ],
    [
     12,
     11,
     -58845718480
    ],
    [
     12,
     12,
     -16211312310
    ],
    [
     12,
     13,
     1238649693
    ],
    [
     12,
     14,
     -4474808427
    ],
    [
     12,
     15,
     -4806524055
    ],
    [
     13,
     0,
     215867422643
    ],
    [
     13,
     1,
     548194546949
    ],
    [
     13,
     2,
     205826741797
    ],
    [
     13,
     3,
     77603382770
    ],
    [
     13,
     4,
     376513372122
    ],
    [
     13,
     5,
     -682231731487
    ],
    [
     13,
     6,
     -85919544523
    ],
    [
     13,
     7,
     -60443111858
    ],
    [
     13,
     8,
     -59452824579
    ],
    [
     13,
     9,
     -39694166058
    ],
    [
     13,
     10,
     -19992231039
    ],
    [
     13,
     11,
     -5078945954
    ],
    [
     13,
     12,
     11042098230
    ],
    [
     13,
     13,
     169050900
    ],
    [
     13,
     14,
     1224809755
    ],
    [
     14,
     0,
     2436671231557
    ],
    [
     14,
     1,
     458449501202
    ],
    [
     14,
     2,
     43787304998
    ],
    [
     14,
     3,
     285082214357
    ],
    [
     14,
     4,
     -272857345216
    ],
    [
     14,
     5,
     -26352317097
    ],
    [
     14,
     6,
     -37732069594
    ],
    [
     14,
     7,
     -22694185415
    ],
    [
     14,
     8,
     -11682356979
    ],
    [
     14,
     9,
     -18143123988
    ],
    [
     14,
     10,
     -3254793224
    ],
    [
     14,
     11,
     3645763876
    ],
    [
     14,
     12,
     -378252763
    ],
    [
     14,
     13,
     -137546011
    ],
    [
     15,
     0,
     743680191769
    ],
    [
     15,
     1,
     3246357359
    ],
    [
     15,
     2,
     156523923722
    ],
    [
     15,
     3,
     -75495876482
    ],
    [
     15,
     4,
     16584895519
    ],
    [
     15,
     5,
     -24081513563
    ],
    [
     15,
     6,
     -9644078159
    ],
    [
     15,
     7,
     -1403471990
    ],
    [
     15,
     8,
     -1821830870
    ],
    [
     15,
     9,
     -3956472103
    ],
    [
     15,
     10,
     2832193537
    ],
    [
     15,
     11,
     -895030831
    ],
    [
     15,
     12,
     -754279278
    ]
   ]
  },
  {
   "t": 9,
   "l": 32239297217,
   "a": [
    [
     0,
     9,
     -294815381999
    ],
    [
     0,
     10,
     10318815465049
    ],
    [
     0,
     11,
     -22674400777450
    ],
    [
     0,
     12,
     -55509378564143
    ],
    [
     0,
     13,
     -9295384381607
    ],
    [
     0,
     14,
     47168354995220
    ],
    [
     0,
     15,
     47969885927970
    ],
    [
     0,
     16,
     160547395952952
    ],
    [
     1,
     8,
     -686505713583
    ],
    [
     1,
     9,
     2054222301481
    ],
    [
     1,
     10,
     366119273060
    ],
    [
     1,
     11,
     -3201623385775
    ],
    [
     1,
     12,
     -19657442267699
    ],
    [
     1,
     13,
     2737352800258
    ],
    [
     1,
     14,
     6640576808202
    ],
    [
     1,
     15,
     47228836978180
    ],
    [
     1,
     16,
     21654178803369
    ],
    [
     2,
     7,
     -301060661079
    ],
    [
     2,
     8,
     1083980895678
    ],
    [
     2,
     9,
     -508636575642
    ],
    [
     2,
     10,
     -1121828653086
    ],
    [
     2,
     11,
     -767575419668
    ],
    [
     2,
     12,
     -1066173890033
    ],
    [
     2,
     13,
     -4237135044660
    ],
    [
     2,
     14,
     13590304019551
    ],
    [
     2,
     15,
     -4084469165912
    ],
    [
     2,
     16,
     -21652785457705
    ],
    [
     3,
     6,
     -65235268720
    ],
    [
     3,
     7,
     203096351618
    ],
    [
     3,
     8,
     142996975417
    ],
    [
     3,
     9,
     -1123383060103
    ],
    [
     3,
     10,
     -150222938931
    ],
    [
     3,
     11,
     3265332797849
    ],
    [
     3,
     12,
     -3613453199843
    ],
    [
     3,
     13,
     3390941152869
    ],
    [
     3,
     14,
     -7271320263232
    ],
    [
     3,
     15,
     -16652199193481
    ],
    [
     3,
     16,
     -2099231674288
    ],
    [
     4,
     5,
     -1797804595
    ],
    [
     4,
     6,
     -106029810756
    ],
    [
     4,
     7,
     226165116849
    ],
    [
     4,
     8,
     -779205290324
    ],
    [
     4,
     9,
     -125501550145
    ],
    [
     4,
     10,
     1742631302820
    ],
    [
     4,
     11,
     -144321628946
    ],
    [
     4,
     12,
     2361819548602
    ],
    [
     4,
     13,
     -5230029778019
    ],
    [
     4,
     14,
     -12090634824268
    ],
    [
     4,
     15,
     -2133774106481
    ],
    [
     4,
     16,
     -2274119222280
    ],
    [
     5,
     4,
     10103701059
    ],
    [
     5,
     5,
     -14371489291
    ],
    [
     5,
     6,
     219508413235
    ],
    [
     5,
     7,
     -258827763475
    ],
    [
     5,
     8,
     22295429490
    ],
    [
     5,
     9,
     688982677298
    ],
    [
     5,
     10,
     -270651641347
    ],
    [
     5,
     11,
     2301677837187
    ],
    [
     5,
     12,
     -1492884243691
    ],
    [
     5,
     13,
     -6549018677043
    ],
    [
     5,
     14,
     -722861006301
    ],
    [
     5,
     15,
     649176727052
    ],
    [
     5,
     16,
     691256971341
    ],
    [
     6,
     3,
     23801329416
    ],
    [
     6,
     4,
     10064164936
    ],
    [
     6,
     5,
     -86488439902
    ],
    [
     6,
     6,
     -196525543583
    ],
    [
     6,
     7,
     -77717834967
    ],
    [
     6,
     8,
     124144967455
    ],
    [
     6,
     9,
     -254076297432
    ],
    [
     6,
     10,
     743224190081
    ],
    [
     6,
     11,
     43732013548
    ],
    [
     6,
     12,
     -3873683876954
    ],
    [
     6,
     13,
     -539979820933
    ],
    [
     6,
     14,
     235410039812
    ],
    [
     6,
     15,
     206047070062
    ],
    [
     6,
     16,
     -853974426168
    ],
    [
     7,
     2,
     23535234418
    ],
    [
     7,
     3,
     17981178953
    ],
    [
     7,
     4,
     -97837551849
    ],
    [
     7,
     5,
     230577042246
    ],
    [
     7,
     6,
     118732841626
    ],
    [
     7,
     7,
     156677933618
    ],
    [
     7,
     8,
     76544967720
    ],
    [
     7,
     9,
     395689346700
    ],
    [
     7,
     10,
     736662428805
    ],
    [
     7,
     11,
     -1367693384370
    ],
    [
     7,
     12,
     376044900885
    ],
    [
     7,
     13,
     1251269182464
    ],
    [
     7,
     14,
     663454651749
    ],
    [
     7,
     15,
     -294630181916
    ],
    [
     7,
     16,
     121064689643
    ],
    [
     8,
     1,
     -33676766733
    ],
    [
     8,
     2,
     -88846518520
    ],
    [
     8,
     3,
     -59641818772
    ],
    [
     8,
     4,
     162162691995
    ],
    [
     8,
     5,
     -67455870181
    ],
    [
     8,
     6,
     -91918135438
    ],
    [
     8,
     7,
     -29487522008
    ],
    [
     8,
     8,
     12283755676
    ],
    [
     8,
     9,
     753411933751
    ],
    [
     8,
     10,
     -515826376887
    ],
    [
     8,
     11,
     689043798543
    ],
    [
     8,
     12,
     1322320384040
    ],
    [
     8,
     13,
     728028792990
    ],
    [
     8,
     14,
     -377364248079
    ],
    [
     8,
     15,
     -49203887824
    ],
    [
     8,
     16,
     -95027252133
    ],
    [
     9,
     0,
     -187668029680
    ],
    [
     9,
     1,
     -833428704
    ],
    [
     9,
     2,
     140509410781
    ],
    [
     9,
     3,
     43471959189
    ],
    [
     9,
     4,
     -9032482664
    ],
    [
     9,
     5,
     -165871499396
    ],
    [
     9,
     6,
     14791558074
    ],
    [
     9,
     7,
     -139919248711
    ],
    [
     9,
     8,
     567444991024
    ],
    [
     9,
     9,
     -122991722223
    ],
    [
     9,
     10,
     632151923707
    ],
    [
     9,
     11,
     1428351300187
    ],
    [
     9,
     12,
     700639943854
    ],
    [
     9,
     13,
     -176556505156
    ],
    [
     9,
     14,
     -45801804306
    ],
    [
     9,
     15,
     -42019533489
    ],
    [
     9,
     16,
     -8004278427
    ],
    [
     10,
     0,
     631821578472
    ],
    [
     10,
     1,
     70755725913
    ],
    [
     10,
     2,
     -125023125026
    ],
    [
     10,
     3,
     57043509684
    ],
    [
     10,
     4,
     -84565049264
    ],
    [
     10,
     5,
     43007596163
    ],
    [
     10,
     6,
     -139287333680
    ],
    [
     10,
     7,
     162988555564
    ],
    [
     10,
     8,
     -68854521133
    ],
    [
     10,
     9,
     547670242102
    ],
    [
     10,
     10,
     1188450327474
    ],
    [
     10,
     11,
     680300228823
    ],
    [
     10,
     12,
     -115110666740
    ],
    [
     10,
     13,
     -12980371327
    ],
    [
     10,
     14,
     -40528349859
    ],
    [
     10,
     15,
     -2607546205
    ],
    [
     10,
     16,
     4565612109
    ],
    [
     11,
     0,
     -22519082315
    ],
    [
     11,
     1,
     -389669124976
    ],
    [
     11,
     2,
     -13009032096
    ],
    [
     11,
     3,
     -13636924636
    ],
    [
     11,
     4,
     32025191447
    ],
    [
     11,
     5,
     -49959416944
    ],
    [
     11,
     6,
     -223695281872
    ],
    [
     11,
     7,
     -201556319534
    ],
    [
     11,
     8,
     394823478146
    ],
    [
     11,
     9,
     922965417162
    ],
    [
     11,
     10,
     495878271627
    ],
    [
     11,
     11,
     -42062752504
    ],
    [
     11,
     12,
     -27995749927
    ],
    [
     11,
     13,
     -6650051358
    ],
    [
     11,
     14,
     -7388764659
    ],
    [
     11,
     15,
     4014935296
    ],
    [
     11,
     16,
     2230130846
    ],
    [
     12,
     0,
     -985451215317
    ],
    [
     12,
     1,
     -8253744833
    ],
    [
     12,
     2,
     156359054251
    ],
    [
     12,
     3,
     -9673974458
    ],
    [
     12,
     4,
     -20595065171
    ],
    [
     12,
     5,
     -569737888104
    ],
    [
     12,
     6,
     -369626756220
    ],
    [
     12,
     7,
     232690478771
    ],
    [
     12,
     8,
     667705241214
    ],
    [
     12,
     9,
     375773201866
    ],
    [
     12,
     10,
     -43737651933
    ],
    [
     12,
     11,
     -6517462864
    ],
    [
     12,
     12,
     -15010001072
    ],
    [
     12,
     13,
     1203764038
    ],
    [
     12,
     14,
     3434405280
    ],
    [
     12,
     15,
     -1544964723
    ],
    [
     13,
     0,
     -559080920896
    ],
    [
     13,
     1,
     733609363188
    ],
    [
     13,
     2,
     -72451644489
    ],
    [
     13,
     3,
     83618412114
    ],
    [
     13,
     4,
     -775791515070
    ],
    [
     13,
     5,
     -420872039864
    ],
    [
     13,
     6,
     98533622384
    ],
    [
     13,
     7,
     415266903227
    ],
    [
     13,
     8,
     257383919657
    ],
    [
     13,
     9,
     -7660930236
    ],
    [
     13,
     10,
     -13608974807
    ],
    [
     13,
     11,
     2706121445
    ],
    [
     13,
     12,
     -2334830617
    ],
    [
     13,
     13,
     4778922008
    ],
    [
     13,
     14,
     -395985817
    ],
    [
     14,
     0,
     1289996096760
    ],
    [
     14,
     1,
     -112815265512
    ],
    [
     14,
     2,
     73449609635
    ],
    [
     14,
     3,
     -750304996842
    ],
    [
     14,
     4,
     -415945451613
    ],
    [
     14,
     5,
     21039888638
    ],
    [
     14,
     6,
     215071942477
    ],
    [
     14,
     7,
     149920762579
    ],
    [
     14,
     8,
     -1919573978
    ],
    [
     14,
     9,
     -4921113716
    ],
    [
     14,
     10,
     -6812907283
    ],
    [
     14,
     11,
     2388249426
    ],
    [
     14,
     12,
     1827391295
    ],
    [
     14,
     13,
     -974960863
    ],
    [
     15,
     0,
     -1246596239883
    ],
    [
     15,
     1,
     -51277440402
    ],
    [
     15,
     2,
     -460291788416
    ],
    [
     15,
     3,
     -225963690749
    ],
    [
     15,
     4,
     -12808807376
    ],
    [
     15,
     5,
     68581292903
    ],
    [
     15,
     6,
     62330758997
    ],
    [
     15,
     7,
     1588345756
    ],
    [
     15,
     8,
     -4453775537
    ],
    [
     15,
     9,
     -1208329956
    ],
    [
     15,
     10,
     -1441466032
    ],
    [
     15,
     11,
     3705146026
    ],
    [
     15,
     12,
     -1328251249
    ]
   ]
  },
  {
   "t": 10,
   "l": 206498393798,
   "a": [
    [
     0,
     10,
     -1180038837816
    ],
    [
     0,
     11,
     -16198134746772
    ],
    [
     0,
     12,
     -3279084538716
    ],
    [
     0,
     13,
     95489413983609
    ],
    [
     0,
     14,
     59849651053247
    ],
    [
     0,
     15,
     5779563425004
    ],
    [
     0,
     16,
     -11277484858218
    ],
    [
     1,
     9,
     -200076653042
    ],
    [
     1,
     10,
     -555011615446
    ],
    [
     1,
     11,
     -5123950821740
    ],
    [
     1,
     12,
     13798259068795
    ],
    [
     1,
     13,
     32860767332982
    ],
    [
     1,
     14,
     19609711666601
    ],
    [
     1,
     15,
     -5769982485700
    ],
    [
     1,
     16,
     -600024085932
    ],
    [
     2,
     8,
     -11377705616
    ],
    [
     2,
     9,
     -525713400952
    ],
    [
     2,
     10,
     -2277751935061
    ],
    [
     2,
     11,
     7154544656533
    ],
    [
     2,
     12,
     1597001033501
    ],
    [
     2,
     13,
     10699875340667
    ],
    [
     2,
     14,
     8209767893405
    ],
    [
     2,
     15,
     13241744814306
    ],
    [
     2,
     16,
     8135274310112
    ],
    [
     3,
     7,
     -38922177758
    ],
    [
     3,
     8,
     -42050415435
    ],
    [
     3,
     9,
     -969208162746
    ],
    [
     3,
     10,
     3479234671682
    ],
    [
     3,
     11,
     1605957690594
    ],
    [
     3,
     12,
     -262547788746
    ],
    [
     3,
     13,
     3352290785321
    ],
    [
     3,
     14,
     15088861340298
    ],
    [
     3,
     15,
     8427260657725
    ],
    [
     3,
     16,
     1990568413205
    ],
    [
     4,
     6,
     -19767680592
    ],
    [
     4,
     7,
     168806012933
    ],
    [
     4,
     8,
     -473868317834
    ],
    [
     4,
     9,
     1621031929297
    ],
    [
     4,
     10,
     1101001962128
    ],
    [
     4,
     11,
     -754939422157
    ],
    [
     4,
     12,
     28394842266
    ],
    [
     4,
     13,
     8454050324048
    ],
    [
     4,
     14,
     824431904449
    ],
    [
     4,
     15,
     3300813804152
    ],
    [
     4,
     16,
     -1019103561625
    ],
    [
     5,
     5,
     9133207309
    ],
    [
     5,
     6,
     76984007783
    ],
    [
     5,
     7,
     -56615008624
    ],
    [
     5,
     8,
     704885480886
    ],
    [
     5,
     9,
     386075088362
    ],
    [
     5,
     10,
     -795549217825
    ],
    [
     5,
     11,
     -435129409415
    ],
    [
     5,
     12,
     3043739324263
    ],
    [
     5,
     13,
     -6157022677802
    ],
    [
     5,
     14,
     1108003613708
    ],
    [
     5,
     15,
     1389003313039
    ],
    [
     5,
     16,
     1427265666253
    ],
    [
     6,
     4,
     3121621340
    ],
    [
     6,
     5,
     -29231705442
    ],
    [
     6,
     6,
     -24683569492
    ],
    [
     6,
     7,
     124114738314
    ],
    [
     6,
     8,
     -13958901522
    ],
    [
     6,
     9,
     -591200236201
    ],
    [
     6,
     10,
     -226713167090
    ],
    [
     6,
     11,
     660348376200
    ],
    [
     6,
     12,
     -11372991130364
    ],
    [
     6,
     13,
     -974697559045
    ],
    [
     6,
     14,
     33373898765
    ],
    [
     6,
     15,
     917840413356
    ],
    [
     6,
     16,
     -641973244767
    ],
    [
     7,
     3,
     7153792519
    ],
    [
     7,
     4,
     -44928655904
    ],
    [
     7,
     5,
     61182702674
    ],
    [
     7,
     6,
     19694495389
    ],
    [
     7,
     7,
     57757681694
    ],
    [
     7,
     8,
     -130410876949
    ],
    [
     7,
     9,
     -141575732703
    ],
    [
     7,
     10,
     -236741497648
    ],
    [
     7,
     11,
     -12786117939002
    ],
    [
     7,
     12,
     -2146004433314
    ],
    [
     7,
     13,
     225468034939
    ],
    [
     7,
     14,
     782185791919
    ],
    [
     7,
     15,
     253969420711
    ],
    [
     7,
     16,
     719669201574
    ],
    [
     8,
     2,
     -9792551973
    ],
    [
     8,
     3,
     -39912642725
    ],
    [
     8,
     4,
     31479287170
    ],
    [
     8,
     5,
     -261719853810
    ],
    [
     8,
     6,
     -102985990696
    ],
    [
     8,
     7,
     -109415059387
    ],
    [
     8,
     8,
     -211640656175
    ],
    [
     8,
     9,
     -959170811770
    ],
    [
     8,
     10,
     -13055853563534
    ],
    [
     8,
     11,
     -2750333231913
    ],
    [
     8,
     12,
     -695522432378
    ],
    [
     8,
     13,
     103898475876
    ],
    [
     8,
     14,
     -435460760357
    ],
    [
     8,
     15,
     314076237828
    ],
    [
     8,
     16,
     -126929843169
    ],
    [
     9,
     1,
     16440608117
    ],
    [
     9,
     2,
     99979702076
    ],
    [
     9,
     3,
     129470479425
    ],
    [
     9,
     4,
     -124786338356
    ],
    [
     9,
     5,
     59116354074
    ],
    [
     9,
     6,
     173276409507
    ],
    [
     9,
     7,
     47152495882
    ],
    [
     9,
     8,
     -695635213277
    ],
    [
     9,
     9,
     -11965860835597
    ],
    [
     9,
     10,
     -2624636521049
    ],
    [
     9,
     11,
     -619585699875
    ],
    [
     9,
     12,
     -190324399406
    ],
    [
     9,
     13,
     -344835883809
    ],
    [
     9,
     14,
     217581394575
    ],
    [
     9,
     15,
     917839768
    ],
    [
     9,
     16,
     16733555503
    ],
    [
     10,
     0,
     -83826646596
    ],
    [
     10,
     1,
     5062286351
    ],
    [
     10,
     2,
     -106417517967
    ],
    [
     10,
     3,
     -132355633765
    ],
    [
     10,
     4,
     -103937139293
    ],
    [
     10,
     5,
     165152392188
    ],
    [
     10,
     6,
     82531515894
    ],
    [
     10,
     7,
     -315783180944
    ],
    [
     10,
     8,
     -10223500952720
    ],
    [
     10,
     9,
     -2396819827860
    ],
    [
     10,
     10,
     -644741895353
    ],
    [
     10,
     11,
     -258516819942
    ],
    [
     10,
     12,
     -461626292772
    ],
    [
     10,
     13,
     132692930503
    ],
    [
     10,
     14,
     -66940140607
    ],
    [
     10,
     15,
     18332352593
    ],
    [
     10,
     16,
     -19561347903
    ],
    [
     11,
     0,
     -124163044809
    ],
    [
     11,
     1,
     -193317010585
    ],
    [
     11,
     2,
     158109266070
    ],
    [
     11,
     3,
     -82943339919
    ],
    [
     11,
     4,
     62431447692
    ],
    [
     11,
     5,
     102055650869
    ],
    [
     11,
     6,
     219880986283
    ],
    [
     11,
     7,
     -7993703764395
    ],
    [
     11,
     8,
     -1934794950604
    ],
    [
     11,
     9,
     -527448423522
    ],
    [
     11,
     10,
     -223251150357
    ],
    [
     11,
     11,
     -333385962480
    ],
    [
     11,
     12,
     34454021227
    ],
    [
     11,
     13,
     -26625087114
    ],
    [
     11,
     14,
     -10529669595
    ],
    [
     11,
     15,
     -4050797465
    ],
    [
     11,
     16,
     -1404850531
    ],
    [
     12,
     0,
     -915777624418
    ],
    [
     12,
     1,
     928274798925
    ],
    [
     12,
     2,
     146329005591
    ],
    [
     12,
     3,
     -91456811639
    ],
    [
     12,
     4,
     44301564109
    ],
    [
     12,
     5,
     670463692271
    ],
    [
     12,
     6,
     -5711118374735
    ],
    [
     12,
     7,
     -1403979980544
    ],
    [
     12,
     8,
     -398266303754
    ],
    [
     12,
     9,
     -158888464487
    ],
    [
     12,
     10,
     -232044401301
    ],
    [
     12,
     11,
     48102172249
    ],
    [
     12,
     12,
     -47103049137
    ],
    [
     12,
     13,
     5390974542
    ],
    [
     12,
     14,
     -20659883135
    ],
    [
     12,
     15,
     297540375
    ],
    [
     12,
     16,
     1875699118
    ],
    [
     13,
     0,
     2418136008708
    ],
    [
     13,
     1,
     421296986970
    ],
    [
     13,
     2,
     -322829559600
    ],
    [
     13,
     3,
     -100444419950
    ],
    [
     13,
     4,
     961599376965
    ],
    [
     13,
     5,
     -3532916094026
    ],
    [
     13,
     6,
     -888963690414
    ],
    [
     13,
     7,
     -266238137197
    ],
    [
     13,
     8,
     -110742160674
    ],
    [
     13,
     9,
     -164811604813
    ],
    [
     13,
     10,
     29009622322
    ],
    [
     13,
     11,
     -17019195583
    ],
    [
     13,
     12,
     -9734612734
    ],
    [
     13,
     13,
     -6722149535
    ],
    [
     13,
     14,
     -4360582807
    ],
    [
     13,
     15,
     835588653
    ],
    [
     14,
     0,
     780759005142
    ],
    [
     14,
     1,
     -483690236390
    ],
    [
     14,
     2,
     -284949420798
    ],
    [
     14,
     3,
     955830238829
    ],
    [
     14,
     4,
     -1791935580892
    ],
    [
     14,
     5,
     -455396769079
    ],
    [
     14,
     6,
     -152603191447
    ],
    [
     14,
     7,
     -41819180640
    ],
    [
     14,
     8,
     -91818771094
    ],
    [
     14,
     9,
     6766639281
    ],
    [
     14,
     10,
     -8203802679
    ],
    [
     14,
     11,
     1400159147
    ],
    [
     14,
     12,
     -14296520546
    ],
    [
     14,
     13,
     678608837
    ],
    [
     14,
     14,
     -550705282
    ],
    [
     15,
     0,
     196187642811
    ],
    [
     15,
     1,
     -685008629685
    ],
    [
     15,
     2,
     644115964606
    ],
    [
     15,
     3,
     -575565260336
    ],
    [
     15,
     4,
     -130600607239
    ],
    [
     15,
     5,
     -64688852090
    ],
    [
     15,
     6,
     -7905705188
    ],
    [
     15,
     7,
     -35451635014
    ],
    [
     15,
     8,
     5396169885
    ],
    [
     15,
     9,
     -8085677954
    ],
    [
     15,
     10,
     3352051973
    ],
    [
     15,
     11,
     -3915924834
    ],
    [
     15,
     12,
     -3388582865
    ],
    [
     15,
     13,
     1036886756
    ]
   ]
  },
  {
   "t": 10,
   "l": 157290527815,
   "a": [
    [
     0,
     10,
     1500745915601
    ],
    [
     0,
     11,
     -6725945193593
    ],
    [
     0,
     12,
     9119517486922
    ],
    [
     0,
     13,
     -31613892084031
    ],
    [
     0,
     14,
     44620376988596
    ],
    [
     0,
     15,
     -22017582764716
    ],
    [
     0,
     16,
     -50690643813137
    ],
    [
     1,
     9,
     610679017787
    ],
    [
     1,
     10,
     -1862988798252
    ],
    [
     1,
     11,
     4234724168804
    ],
    [
     1,
     12,
     -9835543686172
    ],
    [
     1,
     13,
     14116127246347
    ],
    [
     1,
     14,
     -10827401437242
    ],
    [
     1,
     15,
     -28164590541365
    ],
    [
     1,
     16,
     -10649978692197
    ],
    [
     2,
     8,
     -63711314409
    ],
    [
     2,
     9,
     122961448675
    ],
    [
     2,
     10,
     1606778908361
    ],
    [
     2,
     11,
     -4554789391133
    ],
    [
     2,
     12,
     6740862489735
    ],
    [
     2,
     13,
     -8235772118342
    ],
    [
     2,
     14,
     -10715525107213
    ],
    [
     2,
     15,
     -4233245340147
    ],
    [
     2,
     16,
     -8900599582531
    ],
    [
     3,
     7,
     -144877866087
    ],
    [
     3,
     8,
     522253343589
    ],
    [
     3,
     9,
     299505638696
    ],
    [
     3,
     10,
     -1555563376383
    ],
    [
     3,
     11,
     2935531432566
    ],
    [
     3,
     12,
     -3611428335207
    ],
    [
     3,
     13,
     -6106213341358
    ],
    [
     3,
     14,
     -2305296375680
    ],
    [
     3,
     15,
     -9623399553812
    ],
    [
     3,
     16,
     1710032986791
    ],
    [
     4,
     6,
     -75069354656
    ],
    [
     4,
     7,
     402901270240
    ],
    [
     4,
     8,
     -100862093972
    ],
    [
     4,
     9,
     -131897198154
    ],
    [
     4,
     10,
     774712520135
    ],
    [
     4,
     11,
     -1646014183020
    ],
    [
     4,
     12,
     -3222183526748
    ],
    [
     4,
     13,
     -1573638735413
    ],
    [
     4,
     14,
     -5523927734554
    ],
    [
     4,
     15,
     232927040021
    ],
    [
     4,
     16,
     362091678182
    ],
    [
     5,
     5,
     -5770458954
    ],
    [
     5,
     6,
     134195756382
    ],
    [
     5,
     7,
     -126115626864
    ],
    [
     5,
     8,
     364747417739
    ],
    [
     5,
     9,
     -134129356228
    ],
    [
     5,
     10,
     -780297486709
    ],
    [
     5,
     11,
     -1590175860680
    ],
    [
     5,
     12,
     -764527034455
    ],
    [
     5,
     13,
     -3146146031811
    ],
    [
     5,
     14,
     -27824698312
    ],
    [
     5,
     15,
     -124513224077
    ],
    [
     5,
     16,
     439411133929
    ],
    [
     6,
     4,
     35077345066
    ],
    [
     6,
     5,
     -52493740015
    ],
    [
     6,
     6,
     -4917959267
    ],
    [
     6,
     7,
     243591540370
    ],
    [
     6,
     8,
     -216948110229
    ],
    [
     6,
     9,
     -465708382342
    ],
    [
     6,
     10,
     -504317834823
    ],
    [
     6,
     11,
     -147677539477
    ],
    [
     6,
     12,
     -1410474262912
    ],
    [
     6,
     13,
     170138942604
    ],
    [
     6,
     14,
     94897722312
    ],
    [
     6,
     15,
     235456947965
    ],
    [
     6,
     16,
     196677722964
    ],
    [
     7,
     3,
     35244129788
    ],
    [
     7,
     4,
     -131429224709
    ],
    [
     7,
     5,
     29129177165
    ],
    [
     7,
     6,
     -1076837032
    ],
    [
     7,
     7,
     -106724862939
    ],
    [
     7,
     8,
     -168295059834
    ],
    [
     7,
     9,
     -56692190135
    ],
    [
     7,
     10,
     119452369165
    ],
    [
     7,
     11,
     -513050200729
    ],
    [
     7,
     12,
     4541668249
    ],
    [
     7,
     13,
     -253250689818
    ],
    [
     7,
     14,
     250865246657
    ],
    [
     7,
     15,
     135495037407
    ],
    [
     7,
     16,
     -165909145804
    ],
    [
     8,
     2,
     -20776949813
    ],
    [
     8,
     3,
     -81490042765
    ],
    [
     8,
     4,
     23260773930
    ],
    [
     8,
     5,
     -143339127985
    ],
    [
     8,
     6,
     25404760763
    ],
    [
     8,
     7,
     17073000543
    ],
    [
     8,
     8,
     98835484239
    ],
    [
     8,
     9,
     112710839275
    ],
    [
     8,
     10,
     -68643623474
    ],
    [
     8,
     11,
     33553649869
    ],
    [
     8,
     12,
     -232181318564
    ],
    [
     8,
     13,
     191714402742
    ],
    [
     8,
     14,
     278264301381
    ],
    [
     8,
     15,
     -142246465473
    ],
    [
     8,
     16,
     -52746523254
    ],
    [
     9,
     1,
     -67314391072
    ],
    [
     9,
     2,
     92343638673
    ],
    [
     9,
     3,
     22798516308
    ],
    [
     9,
     4,
     -80044756259
    ],
    [
     9,
     5,
     113576957866
    ],
    [
     9,
     6,
     116915005674
    ],
    [
     9,
     7,
     111123164959
    ],
    [
     9,
     8,
     141708962362
    ],
    [
     9,
     9,
     140333203872
    ],
    [
     9,
     10,
     134327633355
    ],
    [
     9,
     11,
     -169080123489
    ],
    [
     9,
     12,
     204812095659
    ],
    [
     9,
     13,
     317362268236
    ],
    [
     9,
     14,
     -111155258791
    ],
    [
     9,
     15,
     -30074623978
    ],
    [
     9,
     16,
     9599826629
    ],
    [
     10,
     0,
     6653581370
    ],
    [
     10,
     1,
     268380100656
    ],
    [
     10,
     2,
     -99101168171
    ],
    [
     10,
     3,
     34884089928
    ],
    [
     10,
     4,
     31044673969
    ],
    [
     10,
     5,
     95949495931
    ],
    [
     10,
     6,
     -15419266991
    ],
    [
     10,
     7,
     -10081382818
    ],
    [
     10,
     8,
     59156606869
    ],
    [
     10,
     9,
     87632422371
    ],
    [
     10,
     10,
     -157876857185
    ],
    [
     10,
     11,
     97765123404
    ],
    [
     10,
     12,
     262040042996
    ],
    [
     10,
     13,
     -100264678307
    ],
    [
     10,
     14,
     -50945233125
    ],
    [
     10,
     15,
     -23330877385
    ],
    [
     10,
     16,
     -14516999027
    ],
    [
     11,
     0,
     69546602231
    ],
    [
     11,
     1,
     -23117648440
    ],
    [
     11,
     2,
     270850870675
    ],
    [
     11,
     3,
     -96938100802
    ],
    [
     11,
     4,
     95354009410
    ],
    [
     11,
     5,
     -6134507065
    ],
    [
     11,
     6,
     -8268181661
    ],
    [
     11,
     7,
     12057519443
    ],
    [
     11,
     8,
     164036800254
    ],
    [
     11,
     9,
     -83039715244
    ],
    [
     11,
     10,
     101953899853
    ],
    [
     11,
     11,
     233113030902
    ],
    [
     11,
     12,
     -52504165387
    ],
    [
     11,
     13,
     4772813618
    ],
    [
     11,
     14,
     10166183458
    ],
    [
     11,
     15,
     20035280701
    ],
    [
     11,
     16,
     21219526705
    ],
    [
     12,
     0,
     493413398760
    ],
    [
     12,
     1,
     -29622913093
    ],
    [
     12,
     2,
     -201437002088
    ],
    [
     12,
     3,
     -38824514389
    ],
    [
     12,
     4,
     -3778162154
    ],
    [
     12,
     5,
     -101288397132
    ],
    [
     12,
     6,
     -129595793750
    ],
    [
     12,
     7,
     111453973810
    ],
    [
     12,
     8,
     -69651316387
    ],
    [
     12,
     9,
     43925083979
    ],
    [
     12,
     10,
     156683270948
    ],
    [
     12,
     11,
     -48863241067
    ],
    [
     12,
     12,
     -7509778832
    ],
    [
     12,
     13,
     67288428
    ],
    [
     12,
     14,
     -925869371
    ],
    [
     12,
     15,
     1347387777
    ],
    [
     12,
     16,
     3472424339
    ],
    [
     13,
     0,
     -1237510471907
    ],
    [
     13,
     1,
     228163991724
    ],
    [
     13,
     2,
     -207571626002
    ],
    [
     13,
     3,
     70169270363
    ],
    [
     13,
     4,
     -128997179617
    ],
    [
     13,
     5,
     -177778652288
    ],
    [
     13,
     6,
     103195395572
    ],
    [
     13,
     7,
     -21411357991
    ],
    [
     13,
     8,
     33725290676
    ],
    [
     13,
     9,
     103385718926
    ],
    [
     13,
     10,
     -34131926809
    ],
    [
     13,
     11,
     -4854413998
    ],
    [
     13,
     12,
     -1290893297
    ],
    [
     13,
     13,
     2415145856
    ],
    [
     13,
     14,
     489897693
    ],
    [
     13,
     15,
     -2830357774
    ],
    [
     14,
     0,
     1631563126512
    ],
    [
     14,
     1,
     -640568608776
    ],
    [
     14,
     2,
     92688290593
    ],
    [
     14,
     3,
     -99246808548
    ],
    [
     14,
     4,
     -158048138204
    ],
    [
     14,
     5,
     99815632077
    ],
    [
     14,
     6,
     4135809239
    ],
    [
     14,
     7,
     19694611006
    ],
    [
     14,
     8,
     62118568423
    ],
    [
     14,
     9,
     -18042631936
    ],
    [
     14,
     10,
     -3818832035
    ],
    [
     14,
     11,
     1741554182
    ],
    [
     14,
     12,
     613389218
    ],
    [
     14,
     13,
     1544593028
    ],
    [
     14,
     14,
     2306601207
    ],
    [
     15,
     0,
     -1993849418704
    ],
    [
     15,
     1,
     -1934538739
    ],
    [
     15,
     2,
     -22923820488
    ],
    [
     15,
     3,
     -75223995524
    ],
    [
     15,
     4,
     58071022249
    ],
    [
     15,
     5,
     20647265453
    ],
    [
     15,
     6,
     -2003844753
    ],
    [
     15,
     7,
     21946077701
    ],
    [
     15,
     8,
     -8531979849
    ],
    [
     15,
     9,
     -3944155935
    ],
    [
     15,
     10,
     -1639931929
    ],
    [
     15,
     11,
     2183701210
    ],
    [
     15,
     12,
     -587917533
    ],
    [
     15,
     13,
     -1624830749
    ]
   ]
  },
  {
   "t": 11,
   "l": 93209951615,
   "a": [
    [
     0,
     11,
     -1468153529668
    ],
    [
     0,
     12,
     -23120330551034
    ],
    [
     0,
     13,
     -6415489074171
    ],
    [
     0,
     14,
     68044262830202
    ],
    [
     0,
     15,
     96808820460415
    ],
    [
     0,
     16,
     14975054154868
    ],
    [
     1,
     10,
     -541911285300
    ],
    [
     1,
     11,
     -1087203211109
    ],
    [
     1,
     12,
     -2785155367510
    ],
    [
     1,
     13,
     -2227546776269
    ],
    [
     1,
     14,
     39025992376149
    ],
    [
     1,
     15,
     21584256415917
    ],
    [
     1,
     16,
     1695835818769
    ],
    [
     2,
     9,
     -48434692011
    ],
    [
     2,
     10,
     -623087707920
    ],
    [
     2,
     11,
     -528896585832
    ],
    [
     2,
     12,
     -1853731932868
    ],
    [
     2,
     13,
     1487283909973
    ],
    [
     2,
     14,
     9790550822622
    ],
    [
     2,
     15,
     16074606704757
    ],
    [
     2,
     16,
     9147322121876
    ],
    [
     3,
     8,
     -51688095320
    ],
    [
     3,
     9,
     -313591452402
    ],
    [
     3,
     10,
     -445495366163
    ],
    [
     3,
     11,
     -844966230889
    ],
    [
     3,
     12,
     1088491873812
    ],
    [
     3,
     13,
     538272535048
    ],
    [
     3,
     14,
     6296093137626
    ],
    [
     3,
     15,
     1347146057538
    ],
    [
     3,
     16,
     9127440162660
    ],
    [
     4,
     7,
     -19140510995
    ],
    [
     4,
     8,
     64305767484
    ],
    [
     4,
     9,
     -452346685432
    ],
    [
     4,
     10,
     -209574678690
    ],
    [
     4,
     11,
     833970143731
    ],
    [
     4,
     12,
     -331673435696
    ],
    [
     4,
     13,
     22201668829
    ],
    [
     4,
     14,
     -9047152846619
    ],
    [
     4,
     15,
     6696687378493
    ],
    [
     4,
     16,
     6042615715548
    ],
    [
     5,
     6,
     8823207057
    ],
    [
     5,
     7,
     89525743553
    ],
    [
     5,
     8,
     -277646143629
    ],
    [
     5,
     9,
     -7165186050
    ],
    [
     5,
     10,
     482108080324
    ],
    [
     5,
     11,
     33220680010
    ],
    [
     5,
     12,
     -1275484918697
    ],
    [
     5,
     13,
     -17831874306112
    ],
    [
     5,
     14,
     3412869750569
    ],
    [
     5,
     15,
     4412383134833
    ],
    [
     5,
     16,
     2728811610604
    ],
    [
     6,
     5,
     1734213708
    ],
    [
     6,
     6,
     15757697542
    ],
    [
     6,
     7,
     -54226726846
    ],
    [
     6,
     8,
     128091413758
    ],
    [
     6,
     9,
     177978157794
    ],
    [
     6,
     10,
     -202380881878
    ],
    [
     6,
     11,
     -1587151025002
    ],
    [
     6,
     12,
     -20913637913219
    ],
    [
     6,
     13,
     -158638488934
    ],
    [
     6,
     14,
     3656833878601
    ],
    [
     6,
     15,
     3021781459662
    ],
    [
     6,
     16,
     1905575461024
    ],
    [
     7,
     4,
     -2685663766
    ],
    [
     7,
     5,
     -23282497012
    ],
    [
     7,
     6,
     -12616427711
    ],
    [
     7,
     7,
     11308419205
    ],
    [
     7,
     8,
     -11740400557
    ],
    [
     7,
     9,
     -61854180933
    ],
    [
     7,
     10,
     -1568301543865
    ],
    [
     7,
     11,
     -21757866313553
    ],
    [
     7,
     12,
     -1565785045762
    ],
    [
     7,
     13,
     1662864982096
    ],
    [
     7,
     14,
     2384519323961
    ],
    [
     7,
     15,
     593547156043
    ],
    [
     7,
     16,
     -3056631714
    ],
    [
     8,
     3,
     8142035894
    ],
    [
     8,
     4,
     -25181329648
    ],
    [
     8,
     5,
     93473116919
    ],
    [
     8,
     6,
     35241893913
    ],
    [
     8,
     7,
     59884885117
    ],
    [
     8,
     8,
     70961056485
    ],
    [
     8,
     9,
     -1077530554848
    ],
    [
     8,
     10,
     -21021280030331
    ],
    [
     8,
     11,
     -1965221892852
    ],
    [
     8,
     12,
     1349325946518
    ],
    [
     8,
     13,
     2039934609269
    ],
    [
     8,
     14,
     956388342101
    ],
    [
     8,
     15,
     421025814731
    ],
    [
     8,
     16,
     644228969078
    ],
    [
     9,
     2,
     -3256078900
    ],
    [
     9,
     3,
     -11142576276
    ],
    [
     9,
     4,
     47576347127
    ],
    [
     9,
     5,
     -107165999215
    ],
    [
     9,
     6,
     -97908692869
    ],
    [
     9,
     7,
     -72305254051
    ],
    [
     9,
     8,
     -738097316932
    ],
    [
     9,
     9,
     -19172981894594
    ],
    [
     9,
     10,
     -2405299333606
    ],
    [
     9,
     11,
     675266767526
    ],
    [
     9,
     12,
     1429628879576
    ],
    [
     9,
     13,
     128478822577
    ],
    [
     9,
     14,
     77347686464
    ],
    [
     9,
     15,
     58680081022
    ],
    [
     9,
     16,
     -15187448581
    ],
    [
     10,
     1,
     4517386917
    ],
    [
     10,
     2,
     72465442480
    ],
    [
     10,
     3,
     44267236864
    ],
    [
     10,
     4,
     32201651432
    ],
    [
     10,
     5,
     6531473135
    ],
    [
     10,
     6,
     50275958409
    ],
    [
     10,
     7,
     -61224063004
    ],
    [
     10,
     8,
     -16210038750116
    ],
    [
     10,
     9,
     -2154042979229
    ],
    [
     10,
     10,
     421585633848
    ],
    [
     10,
     11,
     1207322128809
    ],
    [
     10,
     12,
     138707665792
    ],
    [
     10,
     13,
     17620322646
    ],
    [
     10,
     14,
     111361068080
    ],
    [
     10,
     15,
     15615123298
    ],
    [
     10,
     16,
     52823334223
    ],
    [
     11,
     0,
     -86940102177
    ],
    [
     11,
     1,
     6683794004
    ],
    [
     11,
     2,
     -139579707233
    ],
    [
     11,
     3,
     36525538438
    ],
    [
     11,
     4,
     -53650775649
    ],
    [
     11,
     5,
     29617794345
    ],
    [
     11,
     6,
     406450377955
    ],
    [
     11,
     7,
     -12925794191155
    ],
    [
     11,
     8,
     -1818604242545
    ],
    [
     11,
     9,
     146322595260
    ],
    [
     11,
     10,
     811259953791
    ],
    [
     11,
     11,
     38368199669
    ],
    [
     11,
     12,
     8309763769
    ],
    [
     11,
     13,
     -55613447061
    ],
    [
     11,
     14,
     37127293742
    ],
    [
     11,
     15,
     2961201925
    ],
    [
     11,
     16,
     1263563397
    ],
    [
     12,
     0,
     -292934836526
    ],
    [
     12,
     1,
     -161961694221
    ],
    [
     12,
     2,
     17165144977
    ],
    [
     12,
     3,
     -33490390999
    ],
    [
     12,
     4,
     -14780676768
    ],
    [
     12,
     5,
     811165136017
    ],
    [
     12,
     6,
     -9444021987416
    ],
    [
     12,
     7,
     -1352445950567
    ],
    [
     12,
     8,
     57647293454
    ],
    [
     12,
     9,
     515985316231
    ],
    [
     12,
     10,
     -23845925135
    ],
    [
     12,
     11,
     7775949095
    ],
    [
     12,
     12,
     -30024027550
    ],
    [
     12,
     13,
     -6356545009
    ],
    [
     12,
     14,
     20697139993
    ],
    [
     12,
     15,
     -2017116568
    ],
    [
     12,
     16,
     218026081
    ],
    [
     13,
     0,
     -446473908694
    ],
    [
     13,
     1,
     10183512857
    ],
    [
     13,
     2,
     142779289500
    ],
    [
     13,
     3,
     -20911665198
    ],
    [
     13,
     4,
     1027174090381
    ],
    [
     13,
     5,
     -6161445578641
    ],
    [
     13,
     6,
     -873854924693
    ],
    [
     13,
     7,
     -6698639334
    ],
    [
     13,
     8,
     328895192463
    ],
    [
     13,
     9,
     -10316388725
    ],
    [
     13,
     10,
     10227590408
    ],
    [
     13,
     11,
     -10673559428
    ],
    [
     13,
     12,
     22894971469
    ],
    [
     13,
     13,
     -2567917436
    ],
    [
     13,
     14,
     1052566658
    ],
    [
     13,
     15,
     -205178625
    ],
    [
     13,
     16,
     1726114162
    ],
    [
     14,
     0,
     -469239972999
    ],
    [
     14,
     1,
     337995172344
    ],
    [
     14,
     2,
     -37305277418
    ],
    [
     14,
     3,
     951457387527
    ],
    [
     14,
     4,
     -3338379577561
    ],
    [
     14,
     5,
     -465689405497
    ],
    [
     14,
     6,
     -15668780730
    ],
    [
     14,
     7,
     134949213543
    ],
    [
     14,
     8,
     -12508527408
    ],
    [
     14,
     9,
     -8353994948
    ],
    [
     14,
     10,
     -18543575352
    ],
    [
     14,
     11,
     17969094645
    ],
    [
     14,
     12,
     10202122352
    ],
    [
     14,
     13,
     -7107134566
    ],
    [
     14,
     14,
     2877688225
    ],
    [
     14,
     15,
     186554204
    ],
    [
     15,
     0,
     639101924804
    ],
    [
     15,
     1,
     -37139432865
    ],
    [
     15,
     2,
     667908061397
    ],
    [
     15,
     3,
     -1249482589737
    ],
    [
     15,
     4,
     -200173102960
    ],
    [
     15,
     5,
     -7505531276
    ],
    [
     15,
     6,
     54872518908
    ],
    [
     15,
     7,
     -8754195862
    ],
    [
     15,
     8,
     -1503790767
    ],
    [
     15,
     9,
     -21729413429
    ],
    [
     15,
     10,
     1680307293
    ],
    [
     15,
     11,
     4903704905
    ],
    [
     15,
     12,
     -3582195391
    ],
    [
     15,
     13,
     -4409691550
    ],
    [
     15,
     14,
     3079881119
    ]
   ]
  },
  {
   "t": 12,
   "l": 135570076226,
   "a": [
    [
     0,
     12,
     4252016479838
    ],
    [
     0,
     13,
     -23045033551060
    ],
    [
     0,
     14,
     6124095977265
    ],
    [
     0,
     15,
     26022850153200
    ],
    [
     0,
     16,
     73506659592461
    ],
    [
     1,
     11,
     1659460600671
    ],
    [
     1,
     12,
     -6546057795061
    ],
    [
     1,
     13,
     4947625403278
    ],
    [
     1,
     14,
     2417780682685
    ],
    [
     1,
     15,
     20628504118021
    ],
    [
     1,
     16,
     11652174478056
    ],
    [
     2,
     10,
     634887005807
    ],
    [
     2,
     11,
     -2511227488322
    ],
    [
     2,
     12,
     2979966759436
    ],
    [
     2,
     13,
     2683845880583
    ],
    [
     2,
     14,
     -431664987271
    ],
    [
     2,
     15,
     -2423208552188
    ],
    [
     2,
     16,
     11223913281527
    ],
    [
     3,
     9,
     111581480479
    ],
    [
     3,
     10,
     -754153005926
    ],
    [
     3,
     11,
     1483368001301
    ],
    [
     3,
     12,
     517654062630
    ],
    [
     3,
     13,
     446330543761
    ],
    [
     3,
     14,
     -5581125516932
    ],
    [
     3,
     15,
     3495670665638
    ],
    [
     3,
     16,
     10915510868108
    ],
    [
     4,
     8,
     -76592398195
    ],
    [
     4,
     9,
     64928089269
    ],
    [
     4,
     10,
     434690300102
    ],
    [
     4,
     11,
     622767245981
    ],
    [
     4,
     12,
     899247271740
    ],
    [
     4,
     13,
     -2946412698675
    ],
    [
     4,
     14,
     -3977667243558
    ],
    [
     4,
     15,
     6872692418116
    ],
    [
     4,
     16,
     5361471909740
    ],
    [
     5,
     7,
     -67801265873
    ],
    [
     5,
     8,
     260835720117
    ],
    [
     5,
     9,
     -67062641122
    ],
    [
     5,
     10,
     637751441791
    ],
    [
     5,
     11,
     862142648869
    ],
    [
     5,
     12,
     -1557718442516
    ],
    [
     5,
     13,
     -6275203619292
    ],
    [
     5,
     14,
     3155731311115
    ],
    [
     5,
     15,
     5027464674154
    ],
    [
     5,
     16,
     1274328132561
    ],
    [
     6,
     6,
     -18302034857
    ],
    [
     6,
     7,
     147445958702
    ],
    [
     6,
     8,
     -150572454681
    ],
    [
     6,
     9,
     528122969617
    ],
    [
     6,
     10,
     673974194021
    ],
    [
     6,
     11,
     -828994020897
    ],
    [
     6,
     12,
     -7572376319212
    ],
    [
     6,
     13,
     1901451069976
    ],
    [
     6,
     14,
     3482678393178
    ],
    [
     6,
     15,
     502861409381
    ],
    [
     6,
     16,
     186551381628
    ],
    [
     7,
     5,
     22187079949
    ],
    [
     7,
     6,
     -8560625917
    ],
    [
     7,
     7,
     -49784652562
    ],
    [
     7,
     8,
     291458766854
    ],
    [
     7,
     9,
     375176535001
    ],
    [
     7,
     10,
     -309960477200
    ],
    [
     7,
     11,
     -8011853577248
    ],
    [
     7,
     12,
     902241710319
    ],
    [
     7,
     13,
     3026795862351
    ],
    [
     7,
     14,
     -285305698366
    ],
    [
     7,
     15,
     431128405021
    ],
    [
     7,
     16,
     356298074295
    ],
    [
     8,
     4,
     28853765627
    ],
    [
     8,
     5,
     -86767102444
    ],
    [
     8,
     6,
     26908432800
    ],
    [
     8,
     7,
     8000472111
    ],
    [
     8,
     8,
     106226898483
    ],
    [
     8,
     9,
     20695655855
    ],
    [
     8,
     10,
     -7640638550020
    ],
    [
     8,
     11,
     279498849167
    ],
    [
     8,
     12,
     2529503049112
    ],
    [
     8,
     13,
     -458011834374
    ],
    [
     8,
     14,
     -139974788711
    ],
    [
     8,
     15,
     177757483911
    ],
    [
     8,
     16,
     -237090420303
    ],
    [
     9,
     3,
     2335538752
    ],
    [
     9,
     4,
     -66789195352
    ],
    [
     9,
     5,
     63194490002
    ],
    [
     9,
     6,
     -124038760359
    ],
    [
     9,
     7,
     -46902887168
    ],
    [
     9,
     8,
     196794994529
    ],
    [
     9,
     9,
     -6759721720076
    ],
    [
     9,
     10,
     -42967364727
    ],
    [
     9,
     11,
     2034884361339
    ],
    [
     9,
     12,
     -399254706689
    ],
    [
     9,
     13,
     -34826451748
    ],
    [
     9,
     14,
     72037626548
    ],
    [
     9,
     15,
     117908379931
    ],
    [
     9,
     16,
     152229875017
    ],
    [
     10,
     2,
     -48478294652
    ],
    [
     10,
     3,
     23714229566
    ],
    [
     10,
     4,
     -2679878182
    ],
    [
     10,
     5,
     -196333684513
    ],
    [
     10,
     6,
     -178503267716
    ],
    [
     10,
     7,
     103605906300
    ],
    [
     10,
     8,
     -5697256710890
    ],
    [
     10,
     9,
     -276393500289
    ],
    [
     10,
     10,
     1455971945981
    ],
    [
     10,
     11,
     -466860742636
    ],
    [
     10,
     12,
     -114023065698
    ],
    [
     10,
     13,
     -56847424413
    ],
    [
     10,
     14,
     -95329062216
    ],
    [
     10,
     15,
     30604075822
    ],
    [
     10,
     16,
     -56865973196
    ],
    [
     11,
     1,
     -27080604897
    ],
    [
     11,
     2,
     156803841128
    ],
    [
     11,
     3,
     -40705067367
    ],
    [
     11,
     4,
     -58234499181
    ],
    [
     11,
     5,
     -92421289028
    ],
    [
     11,
     6,
     94093392250
    ],
    [
     11,
     7,
     -4322971020513
    ],
    [
     11,
     8,
     -214170988330
    ],
    [
     11,
     9,
     1134667076402
    ],
    [
     11,
     10,
     -352416952385
    ],
    [
     11,
     11,
     -40282898889
    ],
    [
     11,
     12,
     21870806588
    ],
    [
     11,
     13,
     16145333172
    ],
    [
     11,
     14,
     62302537871
    ],
    [
     11,
     15,
     64530847407
    ],
    [
     11,
     16,
     41417734493
    ],
    [
     12,
     0,
     188582005077
    ],
    [
     12,
     1,
     62499781531
    ],
    [
     12,
     2,
     -92984735931
    ],
    [
     12,
     3,
     112139594423
    ],
    [
     12,
     4,
     -37560966149
    ],
    [
     12,
     5,
     -114140548399
    ],
    [
     12,
     6,
     -3133498950915
    ],
    [
     12,
     7,
     -238830443625
    ],
    [
     12,
     8,
     685637977651
    ],
    [
     12,
     9,
     -324957843501
    ],
    [
     12,
     10,
     -101593548285
    ],
    [
     12,
     11,
     -40865913579
    ],
    [
     12,
     12,
     -22235926596
    ],
    [
     12,
     13,
     -7620174433
    ],
    [
     12,
     14,
     -17925890018
    ],
    [
     12,
     15,
     -4045496539
    ],
    [
     12,
     16,
     -16042275724
    ],
    [
     13,
     0,
     -656683903349
    ],
    [
     13,
     1,
     127054285646
    ],
    [
     13,
     2,
     300520774092
    ],
    [
     13,
     3,
     136766788720
    ],
    [
     13,
     4,
     -230438525816
    ],
    [
     13,
     5,
     -1903929993583
    ],
    [
     13,
     6,
     -96310023349
    ],
    [
     13,
     7,
     473812001505
    ],
    [
     13,
     8,
     -208859066455
    ],
    [
     13,
     9,
     -56897067937
    ],
    [
     13,
     10,
     -18013392020
    ],
    [
     13,
     11,
     9492136996
    ],
    [
     13,
     12,
     38173282700
    ],
    [
     13,
     13,
     32010104395
    ],
    [
     13,
     14,
     23712878638
    ],
    [
     13,
     15,
     17867864651
    ],
    [
     13,
     16,
     11799554743
    ],
    [
     14,
     0,
     629318913327
    ],
    [
     14,
     1,
     393045539358
    ],
    [
     14,
     2,
     271264269739
    ],
    [
     14,
     3,
     -345603521794
    ],
    [
     14,
     4,
     -1018300594303
    ],
    [
     14,
     5,
     -96657371996
    ],
    [
     14,
     6,
     200188254421
    ],
    [
     14,
     7,
     -152139109099
    ],
    [
     14,
     8,
     -65294111841
    ],
    [
     14,
     9,
     -21234104422
    ],
    [
     14,
     10,
     -15714155502
    ],
    [
     14,
     11,
     -5153947078
    ],
    [
     14,
     12,
     303271458
    ],
    [
     14,
     13,
     -1762812931
    ],
    [
     14,
     14,
     -12758149774
    ],
    [
     14,
     15,
     -2303239547
    ],
    [
     14,
     16,
     -1853678469
    ],
    [
     15,
     0,
     607182394147
    ],
    [
     15,
     1,
     263407185406
    ],
    [
     15,
     2,
     -251046650862
    ],
    [
     15,
     3,
     -324827236377
    ],
    [
     15,
     4,
     5506999013
    ],
    [
     15,
     5,
     97086943053
    ],
    [
     15,
     6,
     -68210088722
    ],
    [
     15,
     7,
     -43681423055
    ],
    [
     15,
     8,
     -14561933240
    ],
    [
     15,
     9,
     -1395665154
    ],
    [
     15,
     10,
     3259333747
    ],
    [
     15,
     11,
     4060717589
    ],
    [
     15,
     12,
     7920988822
    ],
    [
     15,
     13,
     -661004870
    ],
    [
     15,
     14,
     -3090650657
    ],
    [
     15,
     15,
     -1502816886
    ]
   ]
  },
  {
   "t": 13,
   "l": 9485106237,
   "a": [
    [
     0,
     13,
     748177693323
    ],
    [
     0,
     14,
     5846919412305
    ],
    [
     0,
     15,
     -720310622215
    ],
    [
     0,
     16,
     -30066085056931
    ],
    [
     1,
     12,
     582835610377
    ],
    [
     1,
     13,
     -989756226771
    ],
    [
     1,
     14,
     441304781289
    ],
    [
     1,
     15,
     -3134251301303
    ],
    [
     1,
     16,
     -6192919579010
    ],
    [
     2,
     11,
     170738430353
    ],
    [
     2,
     12,
     -668659513174
    ],
    [
     2,
     13,
     45522775562
    ],
    [
     2,
     14,
     -1283729411331
    ],
    [
     2,
     15,
     8883706019874
    ],
    [
     2,
     16,
     3324399126193
    ],
    [
     3,
     10,
     33820665336
    ],
    [
     3,
     11,
     -210113105940
    ],
    [
     3,
     12,
     -32163208728
    ],
    [
     3,
     13,
     -339057441123
    ],
    [
     3,
     14,
     5911665310732
    ],
    [
     3,
     15,
     5326054256494
    ],
    [
     3,
     16,
     -2483371982421
    ],
    [
     4,
     9,
     -1733289208
    ],
    [
     4,
     10,
     -89499795643
    ],
    [
     4,
     11,
     166469919855
    ],
    [
     4,
     12,
     -333886425614
    ],
    [
     4,
     13,
     3050167684604
    ],
    [
     4,
     14,
     2547972071606
    ],
    [
     4,
     15,
     -185638822611
    ],
    [
     4,
     16,
     -669887909962
    ],
    [
     5,
     8,
     -12301629189
    ],
    [
     5,
     9,
     -43529368052
    ],
    [
     5,
     10,
     115065690524
    ],
    [
     5,
     11,
     -150676009643
    ],
    [
     5,
     12,
     1369164605556
    ],
    [
     5,
     13,
     559336721126
    ],
    [
     5,
     14,
     -439049501588
    ],
    [
     5,
     15,
     164468903303
    ],
    [
     5,
     16,
     -108621430714
    ],
    [
     6,
     7,
     -9929370908
    ],
    [
     6,
     8,
     -10619632325
    ],
    [
     6,
     9,
     69333670002
    ],
    [
     6,
     10,
     -22610811883
    ],
    [
     6,
     11,
     385996600032
    ],
    [
     6,
     12,
     -678992637244
    ],
    [
     6,
     13,
     -641518412464
    ],
    [
     6,
     14,
     13778956842
    ],
    [
     6,
     15,
     881927459227
    ],
    [
     6,
     16,
     -130213655056
    ],
    [
     7,
     6,
     -924330876
    ],
    [
     7,
     7,
     1127342463
    ],
    [
     7,
     8,
     25959422751
    ],
    [
     7,
     9,
     -2316364884
    ],
    [
     7,
     10,
     -52617449078
    ],
    [
     7,
     11,
     -1294176766140
    ],
    [
     7,
     12,
     -652497352305
    ],
    [
     7,
     13,
     9804187230
    ],
    [
     7,
     14,
     731164198693
    ],
    [
     7,
     15,
     294688399971
    ],
    [
     7,
     16,
     -134436009185
    ],
    [
     8,
     5,
     6175457039
    ],
    [
     8,
     6,
     3052914920
    ],
    [
     8,
     7,
     -2147251138
    ],
    [
     8,
     8,
     8086694881
    ],
    [
     8,
     9,
     -222692205947
    ],
    [
     8,
     10,
     -1507783028663
    ],
    [
     8,
     11,
     -684926464739
    ],
    [
     8,
     12,
     -51136296919
    ],
    [
     8,
     13,
     707851149211
    ],
    [
     8,
     14,
     65411867029
    ],
    [
     8,
     15,
     17325700766
    ],
    [
     8,
     16,
     -194590645577
    ],
    [
     9,
     4,
     4893221121
    ],
    [
     9,
     5,
     4395943797
    ],
    [
     9,
     6,
     -9817768824
    ],
    [
     9,
     7,
     18702376553
    ],
    [
     9,
     8,
     -200477175941
    ],
    [
     9,
     9,
     -1455408366708
    ],
    [
     9,
     10,
     -635080707540
    ],
    [
     9,
     11,
     -44461224331
    ],
    [
     9,
     12,
     628753204535
    ],
    [
     9,
     13,
     49877416245
    ],
    [
     9,
     14,
     22481864628
    ],
    [
     9,
     15,
     142099446561
    ],
    [
     9,
     16,
     109807030865
    ],
    [
     10,
     3,
     -3463740865
    ],
    [
     10,
     4,
     6554730841
    ],
    [
     10,
     5,
     -24939675568
    ],
    [
     10,
     6,
     -12749276489
    ],
    [
     10,
     7,
     -117032576153
    ],
    [
     10,
     8,
     -1258761392284
    ],
    [
     10,
     9,
     -567978821970
    ],
    [
     10,
     10,
     -87474518090
    ],
    [
     10,
     11,
     481874003107
    ],
    [
     10,
     12,
     -61865465688
    ],
    [
     10,
     13,
     -124785793249
    ],
    [
     10,
     14,
     -58337775245
    ],
    [
     10,
     15,
     -12223662635
    ],
    [
     10,
     16,
     -127490582715
    ],
    [
     11,
     2,
     -7895520012
    ],
    [
     11,
     3,
     4517842390
    ],
    [
     11,
     4,
     -9646403690
    ],
    [
     11,
     5,
     -111583006
    ],
    [
     11,
     6,
     55900266380
    ],
    [
     11,
     7,
     -933943736477
    ],
    [
     11,
     8,
     -439657313753
    ],
    [
     11,
     9,
     -43842363791
    ],
    [
     11,
     10,
     390452311505
    ],
    [
     11,
     11,
     -21406903376
    ],
    [
     11,
     12,
     -51602517893
    ],
    [
     11,
     13,
     12041402614
    ],
    [
     11,
     14,
     27847630349
    ],
    [
     11,
     15,
     19963711439
    ],
    [
     11,
     16,
     3191757840
    ],
    [
     12,
     1,
     -4526304680
    ],
    [
     12,
     2,
     -8077472953
    ],
    [
     12,
     3,
     11211282273
    ],
    [
     12,
     4,
     1351974526
    ],
    [
     12,
     5,
     185904126262
    ],
    [
     12,
     6,
     -649585923210
    ],
    [
     12,
     7,
     -340297842585
    ],
    [
     12,
     8,
     -52544960339
    ],
    [
     12,
     9,
     265229494537
    ],
    [
     12,
     10,
     -21375880332
    ],
    [
     12,
     11,
     -51466239138
    ],
    [
     12,
     12,
     2669388024
    ],
    [
     12,
     13,
     -13748341145
    ],
    [
     12,
     14,
     -20361232132
    ],
    [
     12,
     15,
     10082635171
    ],
    [
     12,
     16,
     -14186959488
    ],
    [
     13,
     0,
     44451765549
    ],
    [
     13,
     1,
     -46611362471
    ],
    [
     13,
     2,
     38507685049
    ],
    [
     13,
     3,
     2116312172
    ],
    [
     13,
     4,
     263897134910
    ],
    [
     13,
     5,
     -388876795984
    ],
    [
     13,
     6,
     -242746685455
    ],
    [
     13,
     7,
     -36020813406
    ],
    [
     13,
     8,
     162391193522
    ],
    [
     13,
     9,
     -19432127785
    ],
    [
     13,
     10,
     -40317155077
    ],
    [
     13,
     11,
     2290927223
    ],
    [
     13,
     12,
     -5306752094
    ],
    [
     13,
     13,
     -18559321802
    ],
    [
     13,
     14,
     -6492538912
    ],
    [
     13,
     15,
     8386585342
    ],
    [
     13,
     16,
     -5846230333
    ],
    [
     14,
     0,
     -118292879412
    ],
    [
     14,
     1,
     71552333752
    ],
    [
     14,
     2,
     30358614738
    ],
    [
     14,
     3,
     244292190027
    ],
    [
     14,
     4,
     -189603544139
    ],
    [
     14,
     5,
     -141651166003
    ],
    [
     14,
     6,
     -15931224253
    ],
    [
     14,
     7,
     93127376392
    ],
    [
     14,
     8,
     820503385
    ],
    [
     14,
     9,
     -15419043607
    ],
    [
     14,
     10,
     1162192626
    ],
    [
     14,
     11,
     -930985686
    ],
    [
     14,
     12,
     -6539942621
    ],
    [
     14,
     13,
     -2087930312
    ],
    [
     14,
     14,
     1576336813
    ],
    [
     14,
     15,
     11749629687
    ],
    [
     14,
     16,
     276268868
    ],
    [
     15,
     0,
     77922877464
    ],
    [
     15,
     1,
     -21735323214
    ],
    [
     15,
     2,
     111193393356
    ],
    [
     15,
     3,
     -97972684715
    ],
    [
     15,
     4,
     -85839043150
    ],
    [
     15,
     5,
     -22276917619
    ],
    [
     15,
     6,
     23997066778
    ],
    [
     15,
     7,
     -13377835088
    ],
    [
     15,
     8,
     -15193967441
    ],
    [
     15,
     9,
     -8263618279
    ],
    [
     15,
     10,
     -8723460420
    ],
    [
     15,
     11,
     -8060744069
    ],
    [
     15,
     12,
     -7183192774
    ],
    [
     15,
     13,
     -4915042999
    ],
    [
     15,
     14,
     1933225041
    ],
    [
     15,
     15,
     6700288199
    ],
    [
     15,
     16,
     -2595076044
    ]
   ]
  },
  {
   "t": 14,
   "l": 43947939595,
   "a": [
    [
     0,
     14,
     -458657685903
    ],
    [
     0,
     15,
     27217846324513
    ],
    [
     0,
     16,
     -18836964896201
    ],
    [
     1,
     13,
     1304919573578
    ],
    [
     1,
     14,
     2994002155014
    ],
    [
     1,
     15,
     -23329285538108
    ],
    [
     1,
     16,
     43176058396817
    ],
    [
     2,
     12,
     390850565759
    ],
    [
     2,
     13,
     994577213956
    ],
    [
     2,
     14,
     -17142864606925
    ],
    [
     2,
     15,
     26673178139872
    ],
    [
     2,
     16,
     34615672054271
    ],
    [
     3,
     11,
     30603265713
    ],
    [
     3,
     12,
     781306563941
    ],
    [
     3,
     13,
     -10220696121510
    ],
    [
     3,
     14,
     18267526059250
    ],
    [
     3,
     15,
     22645309223133
    ],
    [
     3,
     16,
     14411627104446
    ],
    [
     4,
     10,
     -34267807167
    ],
    [
     4,
     11,
     277924899679
    ],
    [
     4,
     12,
     -4863376986387
    ],
    [
     4,
     13,
     10494384693973
    ],
    [
     4,
     14,
     9922513220380
    ],
    [
     4,
     15,
     8850888043490
    ],
    [
     4,
     16,
     5740720383644
    ],
    [
     5,
     9,
     -42187853974
    ],
    [
     5,
     10,
     -3788980446
    ],
    [
     5,
     11,
     -2032819144218
    ],
    [
     5,
     12,
     5291238082102
    ],
    [
     5,
     13,
     1608756833043
    ],
    [
     5,
     14,
     4937403782315
    ],
    [
     5,
     15,
     4582360027228
    ],
    [
     5,
     16,
     3402499991970
    ],
    [
     6,
     8,
     -36240977037
    ],
    [
     6,
     9,
     -92369368217
    ],
    [
     6,
     10,
     -568473013276
    ],
    [
     6,
     11,
     2191932050953
    ],
    [
     6,
     12,
     -3531701527030
    ],
    [
     6,
     13,
     2742659676787
    ],
    [
     6,
     14,
     3159460260718
    ],
    [
     6,
     15,
     2228437870847
    ],
    [
     6,
     16,
     2142810567062
    ],
    [
     7,
     7,
     -14381681625
    ],
    [
     7,
     8,
     -62359787686
    ],
    [
     7,
     9,
     101700430468
    ],
    [
     7,
     10,
     357347102848
    ],
    [
     7,
     11,
     -6092150254090
    ],
    [
     7,
     12,
     1147918888465
    ],
    [
     7,
     13,
     2282468697001
    ],
    [
     7,
     14,
     1803303677107
    ],
    [
     7,
     15,
     1795846894173
    ],
    [
     7,
     16,
     1606014833157
    ],
    [
     8,
     6,
     7938896677
    ],
    [
     8,
     7,
     -8269557916
    ],
    [
     8,
     8,
     224685327691
    ],
    [
     8,
     9,
     -430393008345
    ],
    [
     8,
     10,
     -6992233252531
    ],
    [
     8,
     11,
     371250076790
    ],
    [
     8,
     12,
     1689730324845
    ],
    [
     8,
     13,
     1299944015046
    ],
    [
     8,
     14,
     1623373591994
    ],
    [
     8,
     15,
     1238287973800
    ],
    [
     8,
     16,
     833471262581
    ],
    [
     9,
     5,
     17558096420
    ],
    [
     9,
     6,
     25866514011
    ],
    [
     9,
     7,
     110246725178
    ],
    [
     9,
     8,
     -550970064803
    ],
    [
     9,
     9,
     -6737379496514
    ],
    [
     9,
     10,
     -62974989736
    ],
    [
     9,
     11,
     1158319279145
    ],
    [
     9,
     12,
     958255567167
    ],
    [
     9,
     13,
     1366205161163
    ],
    [
     9,
     14,
     948581976466
    ],
    [
     9,
     15,
     365377279339
    ],
    [
     9,
     16,
     220398463660
    ],
    [
     10,
     4,
     10179722751
    ],
    [
     10,
     5,
     33403861448
    ],
    [
     10,
     6,
     -22121599796
    ],
    [
     10,
     7,
     -291289578451
    ],
    [
     10,
     8,
     -5751301281003
    ],
    [
     10,
     9,
     -218597390515
    ],
    [
     10,
     10,
     857084910611
    ],
    [
     10,
     11,
     687532108159
    ],
    [
     10,
     12,
     1153718323922
    ],
    [
     10,
     13,
     942899117810
    ],
    [
     10,
     14,
     425994374996
    ],
    [
     10,
     15,
     409554013323
    ],
    [
     10,
     16,
     494867213086
    ],
    [
     11,
     3,
     -8603782418
    ],
    [
     11,
     4,
     3694845348
    ],
    [
     11,
     5,
     -115993810562
    ],
    [
     11,
     6,
     21068335756
    ],
    [
     11,
     7,
     -4479862456271
    ],
    [
     11,
     8,
     -252041177054
    ],
    [
     11,
     9,
     541369636313
    ],
    [
     11,
     10,
     442701915454
    ],
    [
     11,
     11,
     810274965912
    ],
    [
     11,
     12,
     583972114279
    ],
    [
     11,
     13,
     131436176415
    ],
    [
     11,
     14,
     6245423014
    ],
    [
     11,
     15,
     4473329834
    ],
    [
     11,
     16,
     -49476027928
    ],
    [
     12,
     2,
     -26546770103
    ],
    [
     12,
     3,
     -37575442961
    ],
    [
     12,
     4,
     -29599258467
    ],
    [
     12,
     5,
     379740338641
    ],
    [
     12,
     6,
     -3005876221407
    ],
    [
     12,
     7,
     -107245803123
    ],
    [
     12,
     8,
     449215039864
    ],
    [
     12,
     9,
     370547722463
    ],
    [
     12,
     10,
     637346435403
    ],
    [
     12,
     11,
     516396395398
    ],
    [
     12,
     12,
     210219270012
    ],
    [
     12,
     13,
     162660401439
    ],
    [
     12,
     14,
     103930230244
    ],
    [
     12,
     15,
     80935282547
    ],
    [
     12,
     16,
     108814204826
    ],
    [
     13,
     1,
     -23624430438
    ],
    [
     13,
     2,
     -46848013008
    ],
    [
     13,
     3,
     158821713157
    ],
    [
     13,
     4,
     555553304156
    ],
    [
     13,
     5,
     -1724716736571
    ],
    [
     13,
     6,
     -6486097917
    ],
    [
     13,
     7,
     296830889884
    ],
    [
     13,
     8,
     226945920868
    ],
    [
     13,
     9,
     405160250368
    ],
    [
     13,
     10,
     340281876780
    ],
    [
     13,
     11,
     121132980659
    ],
    [
     13,
     12,
     105728833439
    ],
    [
     13,
     13,
     44570358639
    ],
    [
     13,
     14,
     8633418394
    ],
    [
     13,
     15,
     24561416616
    ],
    [
     13,
     16,
     27513228981
    ],
    [
     14,
     0,
     45793818825
    ],
    [
     14,
     1,
     25533805451
    ],
    [
     14,
     2,
     359956429521
    ],
    [
     14,
     3,
     535621893592
    ],
    [
     14,
     4,
     -774392182457
    ],
    [
     14,
     5,
     63388035833
    ],
    [
     14,
     6,
     168704709909
    ],
    [
     14,
     7,
     150826285594
    ],
    [
     14,
     8,
     218923510602
    ],
    [
     14,
     9,
     185636937620
    ],
    [
     14,
     10,
     65935669602
    ],
    [
     14,
     11,
     56063740450
    ],
    [
     14,
     12,
     29091140175
    ],
    [
     14,
     13,
     2907740484
    ],
    [
     14,
     14,
     -1326339097
    ],
    [
     14,
     15,
     7366163462
    ],
    [
     14,
     16,
     15926992298
    ],
    [
     15,
     0,
     311527338775
    ],
    [
     15,
     1,
     449654800513
    ],
    [
     15,
     2,
     377485340646
    ],
    [
     15,
     3,
     -157093332957
    ],
    [
     15,
     4,
     124229724187
    ],
    [
     15,
     5,
     117759485149
    ],
    [
     15,
     6,
     86078881266
    ],
    [
     15,
     7,
     120749661959
    ],
    [
     15,
     8,
     109077999552
    ],
    [
     15,
     9,
     54922019039
    ],
    [
     15,
     10,
     48341571165
    ],
    [
     15,
     11,
     32097632115
    ],
    [
     15,
     12,
     28302416364
    ],
    [
     15,
     13,
     15276637616
    ],
    [
     15,
     14,
     -575300728
    ],
    [
     15,
     15,
     14958400670
    ],
    [
     15,
     16,
     10253012326
    ]
   ]
  },
  {
   "t": 14,
   "l": 30542704426,
   "a": [
    [
     0,
     14,
     -225627325954
    ],
    [
     0,
     15,
     23803957082
    ],
    [
     0,
     16,
     -2111772026090
    ],
    [
     1,
     13,
     -203329868124
    ],
    [
     1,
     14,
     584032773877
    ],
    [
     1,
     15,
     427424605915
    ],
    [
     1,
     16,
     -3385500167174
    ],
    [
     2,
     12,
     -100030854751
    ],
    [
     2,
     13,
     344782633283
    ],
    [
     2,
     14,
     434663521023
    ],
    [
     2,
     15,
     -3095597539320
    ],
    [
     2,
     16,
     -2201493426998
    ],
    [
     3,
     11,
     -47556890754
    ],
    [
     3,
     12,
     127506931389
    ],
    [
     3,
     13,
     242521807647
    ],
    [
     3,
     14,
     -1933237035533
    ],
    [
     3,
     15,
     -1487143510767
    ],
    [
     3,
     16,
     -569265809684
    ],
    [
     4,
     10,
     -16735259061
    ],
    [
     4,
     11,
     40898090895
    ],
    [
     4,
     12,
     107765296299
    ],
    [
     4,
     13,
     -1085471990450
    ],
    [
     4,
     14,
     -923643336332
    ],
    [
     4,
     15,
     -264122539092
    ],
    [
     4,
     16,
     -530174684689
    ],
    [
     5,
     9,
     -3584823533
    ],
    [
     5,
     10,
     1923077951
    ],
    [
     5,
     11,
     59597543692
    ],
    [
     5,
     12,
     -582610670216
    ],
    [
     5,
     13,
     -538757187443
    ],
    [
     5,
     14,
     -130196553961
    ],
    [
     5,
     15,
     -373019072951
    ],
    [
     5,
     16,
     -462157508387
    ],
    [
     6,
     8,
     1200932167
    ],
    [
     6,
     9,
     -7965215815
    ],
    [
     6,
     10,
     34518450783
    ],
    [
     6,
     11,
     -272767699316
    ],
    [
     6,
     12,
     -294627471173
    ],
    [
     6,
     13,
     -23104059468
    ],
    [
     6,
     14,
     -266558802486
    ],
    [
     6,
     15,
     -489627216746
    ],
    [
     6,
     16,
     -108672574816
    ],
    [
     7,
     7,
     1630997898
    ],
    [
     7,
     8,
     -8064165543
    ],
    [
     7,
     9,
     9626873493
    ],
    [
     7,
     10,
     -82057718313
    ],
    [
     7,
     11,
     -153731620732
    ],
    [
     7,
     12,
     36223114518
    ],
    [
     7,
     13,
     -146520896810
    ],
    [
     7,
     14,
     -474078541706
    ],
    [
     7,
     15,
     -146857684739
    ],
    [
     7,
     16,
     -87396321425
    ],
    [
     8,
     6,
     267155063
    ],
    [
     8,
     7,
     -1358245096
    ],
    [
     8,
     8,
     -1002945680
    ],
    [
     8,
     9,
     15679041045
    ],
    [
     8,
     10,
     -76357675908
    ],
    [
     8,
     11,
     40140753390
    ],
    [
     8,
     12,
     -77984059371
    ],
    [
     8,
     13,
     -429173636728
    ],
    [
     8,
     14,
     -165583387417
    ],
    [
     8,
     15,
     -37399810780
    ],
    [
     8,
     16,
     -27026680364
    ],
    [
     9,
     5,
     -845366834
    ],
    [
     9,
     6,
     3567669572
    ],
    [
     9,
     7,
     -5147862653
    ],
    [
     9,
     8,
     46541375404
    ],
    [
     9,
     9,
     -35430282670
    ],
    [
     9,
     10,
     31895446871
    ],
    [
     9,
     11,
     -42699476671
    ],
    [
     9,
     12,
     -360797444714
    ],
    [
     9,
     13,
     -159150906341
    ],
    [
     9,
     14,
     -25706643776
    ],
    [
     9,
     15,
     10508905921
    ],
    [
     9,
     16,
     -17526050749
    ],
    [
     10,
     4,
     -230155133
    ],
    [
     10,
     5,
     3403897128
    ],
    [
     10,
     6,
     -4977155872
    ],
    [
     10,
     7,
     34498160772
    ],
    [
     10,
     8,
     -22017208934
    ],
    [
     10,
     9,
     13040402568
    ],
    [
     10,
     10,
     -27550054547
    ],
    [
     10,
     11,
     -287986511540
    ],
    [
     10,
     12,
     -140644308252
    ],
    [
     10,
     13,
     -27349072203
    ],
    [
     10,
     14,
     4266342145
    ],
    [
     10,
     15,
     -18567175160
    ],
    [
     10,
     16,
     -38944079154
    ],
    [
     11,
     3,
     1355637029
    ],
    [
     11,
     4,
     -445653117
    ],
    [
     11,
     5,
     -549951742
    ],
    [
     11,
     6,
     9638733924
    ],
    [
     11,
     7,
     -16844718383
    ],
    [
     11,
     8,
     -2395496213
    ],
    [
     11,
     9,
     -18501435273
    ],
    [
     11,
     10,
     -214038533712
    ],
    [
     11,
     11,
     -108141134900
    ],
    [
     11,
     12,
     -8970164158
    ],
    [
     11,
     13,
     16367814807
    ],
    [
     11,
     14,
     -6004421987
    ],
    [
     11,
     15,
     -5345138172
    ],
    [
     11,
     16,
     4484877402
    ],
    [
     12,
     2,
     1728489317
    ],
    [
     12,
     3,
     -4300164043
    ],
    [
     12,
     4,
     1605406598
    ],
    [
     12,
     5,
     -21162989470
    ],
    [
     12,
     6,
     -22274140815
    ],
    [
     12,
     7,
     -20459332581
    ],
    [
     12,
     8,
     -24626674860
    ],
    [
     12,
     9,
     -153507782761
    ],
    [
     12,
     10,
     -84614621488
    ],
    [
     12,
     11,
     -11847020980
    ],
    [
     12,
     12,
     7408053109
    ],
    [
     12,
     13,
     -9055310136
    ],
    [
     12,
     14,
     -4991301450
    ],
    [
     12,
     15,
     -7445926678
    ],
    [
     12,
     16,
     -10198615086
    ],
    [
     13,
     1,
     -3082692624
    ],
    [
     13,
     2,
     -3172825711
    ],
    [
     13,
     3,
     5194691035
    ],
    [
     13,
     4,
     -46102977499
    ],
    [
     13,
     5,
     -28997442820
    ],
    [
     13,
     6,
     -32825489726
    ],
    [
     13,
     7,
     -25754055163
    ],
    [
     13,
     8,
     -94037045937
    ],
    [
     13,
     9,
     -54502678262
    ],
    [
     13,
     10,
     -10308475619
    ],
    [
     13,
     11,
     4616464502
    ],
    [
     13,
     12,
     -15080151527
    ],
    [
     13,
     13,
     -13704208506
    ],
    [
     13,
     14,
     -8544056005
    ],
    [
     13,
     15,
     -7095597713
    ],
    [
     13,
     16,
     -9643886475
    ],
    [
     14,
     0,
     -41079762396
    ],
    [
     14,
     1,
     -1276255428
    ],
    [
     14,
     2,
     -15651743674
    ],
    [
     14,
     3,
     -68399310431
    ],
    [
     14,
     4,
     -35951203729
    ],
    [
     14,
     5,
     -39689521636
    ],
    [
     14,
     6,
     -27346142203
    ],
    [
     14,
     7,
     -58163680444
    ],
    [
     14,
     8,
     -38356429126
    ],
    [
     14,
     9,
     -12469322301
    ],
    [
     14,
     10,
     -2331102163
    ],
    [
     14,
     11,
     -8836700706
    ],
    [
     14,
     12,
     -5413298261
    ],
    [
     14,
     13,
     -6450630238
    ],
    [
     14,
     14,
     -1634259624
    ],
    [
     14,
     15,
     1105773817
    ],
    [
     14,
     16,
     1311242096
    ],
    [
     15,
     0,
     73849226443
    ],
    [
     15,
     1,
     -2147393271
    ],
    [
     15,
     2,
     -34925933751
    ],
    [
     15,
     3,
     -12514051518
    ],
    [
     15,
     4,
     -21271202637
    ],
    [
     15,
     5,
     -19342609387
    ],
    [
     15,
     6,
     -23759911823
    ],
    [
     15,
     7,
     -17362995536
    ],
    [
     15,
     8,
     -8847491905
    ],
    [
     15,
     9,
     -2844906940
    ],
    [
     15,
     10,
     -6832308875
    ],
    [
     15,
     11,
     -7675576266
    ],
    [
     15,
     12,
     -9527155469
    ],
    [
     15,
     13,
     -6434097855
    ],
    [
     15,
     14,
     -3876164930
    ],
    [
     15,
     15,
     -4913760898
    ],
    [
     15,
     16,
     -8558227168
    ]
   ]
  },
  {
   "t": 15,
   "l": 67989760,
   "a": [
    [
     0,
     15,
     2592780889
    ],
    [
     0,
     16,
     12844734229
    ],
    [
     1,
     14,
     -991349065
    ],
    [
     1,
     15,
     16039564683
    ],
    [
     1,
     16,
     -1357545286
    ],
    [
     2,
     13,
     -1379546384
    ],
    [
     2,
     14,
     14098210641
    ],
    [
     2,
     15,
     -7523243043
    ],
    [
     2,
     16,
     -5325747499
    ],
    [
     3,
     12,
     -1207373045
    ],
    [
     3,
     13,
     10834279898
    ],
    [
     3,
     14,
     -6433210237
    ],
    [
     3,
     15,
     -31055334276
    ],
    [
     3,
     16,
     9487225237
    ],
    [
     4,
     11,
     -970849031
    ],
    [
     4,
     12,
     7905536138
    ],
    [
     4,
     13,
     -5216764424
    ],
    [
     4,
     14,
     -46867361702
    ],
    [
     4,
     15,
     17723273924
    ],
    [
     4,
     16,
     5087982812
    ],
    [
     5,
     10,
     -690057428
    ],
    [
     5,
     11,
     5316161406
    ],
    [
     5,
     12,
     -3968780490
    ],
    [
     5,
     13,
     -55140462302
    ],
    [
     5,
     14,
     23645801161
    ],
    [
     5,
     15,
     8053433558
    ],
    [
     5,
     16,
     -401359005
    ],
    [
     6,
     9,
     -415186554
    ],
    [
     6,
     10,
     3166377517
    ],
    [
     6,
     11,
     -2868360955
    ],
    [
     6,
     12,
     -57150226039
    ],
    [
     6,
     13,
     26198323934
    ],
    [
     6,
     14,
     10037067286
    ],
    [
     6,
     15,
     -2352891055
    ],
    [
     6,
     16,
     -1277040436
    ],
    [
     7,
     8,
     -177251781
    ],
    [
     7,
     9,
     1478213919
    ],
    [
     7,
     10,
     -1895049233
    ],
    [
     7,
     11,
     -54482454377
    ],
    [
     7,
     12,
     25739438556
    ],
    [
     7,
     13,
     10266256481
    ],
    [
     7,
     14,
     -3208613157
    ],
    [
     7,
     15,
     -2200261879
    ],
    [
     7,
     16,
     -120152193
    ],
    [
     8,
     7,
     -2490363
    ],
    [
     8,
     8,
     292661242
    ],
    [
     8,
     9,
     -1011785877
    ],
    [
     8,
     10,
     -48744066910
    ],
    [
     8,
     11,
     23293868012
    ],
    [
     8,
     12,
     9428309267
    ],
    [
     8,
     13,
     -3365369026
    ],
    [
     8,
     14,
     -2488058500
    ],
    [
     8,
     15,
     -123468465
    ],
    [
     8,
     16,
     -114579138
    ],
    [
     9,
     6,
     99196355
    ],
    [
     9,
     7,
     -376326768
    ],
    [
     9,
     8,
     -280539083
    ],
    [
     9,
     9,
     -41214292172
    ],
    [
     9,
     10,
     19705283821
    ],
    [
     9,
     11,
     7963851195
    ],
    [
     9,
     12,
     -3104509266
    ],
    [
     9,
     13,
     -2450325743
    ],
    [
     9,
     14,
     11460823
    ],
    [
     9,
     15,
     15380056
    ],
    [
     9,
     16,
     -9277123
    ],
    [
     10,
     5,
     122990550
    ],
    [
     10,
     6,
     -584137055
    ],
    [
     10,
     7,
     221302769
    ],
    [
     10,
     8,
     -32895180851
    ],
    [
     10,
     9,
     15662644016
    ],
    [
     10,
     10,
     6265742680
    ],
    [
     10,
     11,
     -2603085337
    ],
    [
     10,
     12,
     -2191939937
    ],
    [
     10,
     13,
     17846006
    ],
    [
     10,
     14,
     142272590
    ],
    [
     10,
     15,
     -21397106
    ],
    [
     10,
     16,
     -143827347
    ],
    [
     11,
     4,
     70067489
    ],
    [
     11,
     5,
     -427199500
    ],
    [
     11,
     6,
     478616045
    ],
    [
     11,
     7,
     -24554972068
    ],
    [
     11,
     8,
     11620869874
    ],
    [
     11,
     9,
     4511431749
    ],
    [
     11,
     10,
     -2051333893
    ],
    [
     11,
     11,
     -1765553859
    ],
    [
     11,
     12,
     -82008320
    ],
    [
     11,
     13,
     171680075
    ],
    [
     11,
     14,
     -78755328
    ],
    [
     11,
     15,
     -213112162
    ],
    [
     11,
     16,
     -88156037
    ],
    [
     12,
     3,
     -55710117
    ],
    [
     12,
     4,
     -36033295
    ],
    [
     12,
     5,
     524774059
    ],
    [
     12,
     6,
     -16785145406
    ],
    [
     12,
     7,
     7909191932
    ],
    [
     12,
     8,
     2944478623
    ],
    [
     12,
     9,
     -1517453749
    ],
    [
     12,
     10,
     -1272262392
    ],
    [
     12,
     11,
     -83390709
    ],
    [
     12,
     12,
     150543744
    ],
    [
     12,
     13,
     47094812
    ],
    [
     12,
     14,
     -133410707
    ],
    [
     12,
     15,
     -30652344
    ],
    [
     12,
     16,
     40295993
    ],
    [
     13,
     2,
     -245707641
    ],
    [
     13,
     3,
     426355715
    ],
    [
     13,
     4,
     409720311
    ],
    [
     13,
     5,
     -10144555421
    ],
    [
     13,
     6,
     4706418667
    ],
    [
     13,
     7,
     1626671756
    ],
    [
     13,
     8,
     -1062765556
    ],
    [
     13,
     9,
     -795311359
    ],
    [
     13,
     10,
     -29230207
    ],
    [
     13,
     11,
     103451250
    ],
    [
     13,
     12,
     62208052
    ],
    [
     13,
     13,
     -114772022
    ],
    [
     13,
     14,
     -63766693
    ],
    [
     13,
     15,
     20178607
    ],
    [
     13,
     16,
     2811310
    ],
    [
     14,
     1,
     -467479576
    ],
    [
     14,
     2,
     768718100
    ],
    [
     14,
     3,
     239289539
    ],
    [
     14,
     4,
     -5006956458
    ],
    [
     14,
     5,
     2263943410
    ],
    [
     14,
     6,
     715513368
    ],
    [
     14,
     7,
     -570699161
    ],
    [
     14,
     8,
     -374506945
    ],
    [
     14,
     9,
     42920515
    ],
    [
     14,
     10,
     77519383
    ],
    [
     14,
     11,
     41603678
    ],
    [
     14,
     12,
     -72269771
    ],
    [
     14,
     13,
     -57519548
    ],
    [
     14,
     14,
     7464234
    ],
    [
     14,
     15,
     22491318
    ],
    [
     14,
     16,
     3293783
    ],
    [
     15,
     0,
     -689839238
    ],
    [
     15,
     1,
     703426607
    ],
    [
     15,
     2,
     38131217
    ],
    [
     15,
     3,
     -1668891696
    ],
    [
     15,
     4,
     662447420
    ],
    [
     15,
     5,
     153469128
    ],
    [
     15,
     6,
     -234510142
    ],
    [
     15,
     7,
     -145957748
    ],
    [
     15,
     8,
     22926116
    ],
    [
     15,
     9,
     -1103774
    ],
    [
     15,
     10,
     -19181337
    ],
    [
     15,
     11,
     -62656342
    ],
    [
     15,
     12,
     -57037644
    ],
    [
     15,
     13,
     -1186249
    ],
    [
     15,
     14,
     15172425
    ],
    [
     15,
     15,
     7737367
    ],
    [
     15,
     16,
     10824283
    ]
   ]
  },
  {
   "t": 15,
   "l": 128349129,
   "a": [
    [
     0,
     15,
     4101463494
    ],
    [
     0,
     16,
     -22629996166
    ],
    [
     1,
     14,
     2664165152
    ],
    [
     1,
     15,
     -20798102524
    ],
    [
     1,
     16,
     -681387019
    ],
    [
     2,
     13,
     2059844588
    ],
    [
     2,
     14,
     -16620411383
    ],
    [
     2,
     15,
     3535467967
    ],
    [
     2,
     16,
     -17233020109
    ],
    [
     3,
     12,
     1552730430
    ],
    [
     3,
     13,
     -13232312869
    ],
    [
     3,
     14,
     7374858412
    ],
    [
     3,
     15,
     -18585203500
    ],
    [
     3,
     16,
     -17306928020
    ],
    [
     4,
     11,
     1159137741
    ],
    [
     4,
     12,
     -9879082711
    ],
    [
     4,
     13,
     8680068261
    ],
    [
     4,
     14,
     -15457046702
    ],
    [
     4,
     15,
     -36083985335
    ],
    [
     4,
     16,
     3414334926
    ],
    [
     5,
     10,
     794661698
    ],
    [
     5,
     11,
     -6770721019
    ],
    [
     5,
     12,
     8360463943
    ],
    [
     5,
     13,
     -13391272635
    ],
    [
     5,
     14,
     -45626441394
    ],
    [
     5,
     15,
     3701162480
    ],
    [
     5,
     16,
     102969114
    ],
    [
     6,
     9,
     467430808
    ],
    [
     6,
     10,
     -4078257847
    ],
    [
     6,
     11,
     7047383837
    ],
    [
     6,
     12,
     -11701971878
    ],
    [
     6,
     13,
     -48430700213
    ],
    [
     6,
     14,
     3962719086
    ],
    [
     6,
     15,
     727157905
    ],
    [
     6,
     16,
     -707266986
    ],
    [
     7,
     8,
     199658358
    ],
    [
     7,
     9,
     -1933943011
    ],
    [
     7,
     10,
     5178484437
    ],
    [
     7,
     11,
     -10247962037
    ],
    [
     7,
     12,
     -46559487381
    ],
    [
     7,
     13,
     3826134745
    ],
    [
     7,
     14,
     909044806
    ],
    [
     7,
     15,
     -1073377154
    ],
    [
     7,
     16,
     -234976063
    ],
    [
     8,
     7,
     2291135
    ],
    [
     8,
     8,
     -413834795
    ],
    [
     8,
     9,
     3122469752
    ],
    [
     8,
     10,
     -8837370512
    ],
    [
     8,
     11,
     -41552752270
    ],
    [
     8,
     12,
     3386673806
    ],
    [
     8,
     13,
     1035796668
    ],
    [
     8,
     14,
     -1233538597
    ],
    [
     8,
     15,
     -499776607
    ],
    [
     8,
     16,
     -253161644
    ],
    [
     9,
     6,
     -112357903
    ],
    [
     9,
     7,
     475241082
    ],
    [
     9,
     8,
     1203851226
    ],
    [
     9,
     9,
     -7373110751
    ],
    [
     9,
     10,
     -34822337109
    ],
    [
     9,
     11,
     2779839710
    ],
    [
     9,
     12,
     915350267
    ],
    [
     9,
     13,
     -1201844487
    ],
    [
     9,
     14,
     -712265832
    ],
    [
     9,
     15,
     -449368156
    ],
    [
     9,
     16,
     -27301876
    ],
    [
     10,
     5,
     -138870638
    ],
    [
     10,
     6,
     772102948
    ],
    [
     10,
     7,
     -345207900
    ],
    [
     10,
     8,
     -5914193231
    ],
    [
     10,
     9,
     -27437783357
    ],
    [
     10,
     10,
     2132569034
    ],
    [
     10,
     11,
     689014584
    ],
    [
     10,
     12,
     -1046405099
    ],
    [
     10,
     13,
     -791191732
    ],
    [
     10,
     14,
     -444962322
    ],
    [
     10,
     15,
     -24147400
    ],
    [
     10,
     16,
     111999320
    ],
    [
     11,
     4,
     -80388816
    ],
    [
     11,
     5,
     574236170
    ],
    [
     11,
     6,
     -1364191016
    ],
    [
     11,
     7,
     -4552582335
    ],
    [
     11,
     8,
     -20153801034
    ],
    [
     11,
     9,
     1503435153
    ],
    [
     11,
     10,
     490582868
    ],
    [
     11,
     11,
     -878534547
    ],
    [
     11,
     12,
     -640649940
    ],
    [
     11,
     13,
     -384760307
    ],
    [
     11,
     14,
     26149527
    ],
    [
     11,
     15,
     72159670
    ],
    [
     11,
     16,
     -31772741
    ],
    [
     12,
     3,
     61550626
    ],
    [
     12,
     4,
     48709288
    ],
    [
     12,
     5,
     -1815577092
    ],
    [
     12,
     6,
     -3366363115
    ],
    [
     12,
     7,
     -13555566656
    ],
    [
     12,
     8,
     932034802
    ],
    [
     12,
     9,
     330955387
    ],
    [
     12,
     10,
     -683175648
    ],
    [
     12,
     11,
     -485347150
    ],
    [
     12,
     12,
     -359186209
    ],
    [
     12,
     13,
     -61814628
    ],
    [
     12,
     14,
     -689717
    ],
    [
     12,
     15,
     -42123172
    ],
    [
     12,
     16,
     -89669783
    ],
    [
     13,
     2,
     273207564
    ],
    [
     13,
     3,
     -579564305
    ],
    [
     13,
     4,
     -1733460320
    ],
    [
     13,
     5,
     -2324630854
    ],
    [
     13,
     6,
     -8024102036
    ],
    [
     13,
     7,
     497115148
    ],
    [
     13,
     8,
     229469876
    ],
    [
     13,
     9,
     -488904108
    ],
    [
     13,
     10,
     -332408973
    ],
    [
     13,
     11,
     -241263833
    ],
    [
     13,
     12,
     -39041995
    ],
    [
     13,
     13,
     58986031
    ],
    [
     13,
     14,
     11302031
    ],
    [
     13,
     15,
     -45231117
    ],
    [
     13,
     16,
     17137938
    ],
    [
     14,
     1,
     551526580
    ],
    [
     14,
     2,
     -1029228705
    ],
    [
     14,
     3,
     -1249778175
    ],
    [
     14,
     4,
     -1410934449
    ],
    [
     14,
     5,
     -3864367354
    ],
    [
     14,
     6,
     204966679
    ],
    [
     14,
     7,
     127095749
    ],
    [
     14,
     8,
     -306799499
    ],
    [
     14,
     9,
     -207505491
    ],
    [
     14,
     10,
     -125597646
    ],
    [
     14,
     11,
     -16221056
    ],
    [
     14,
     12,
     24989296
    ],
    [
     14,
     13,
     16348617
    ],
    [
     14,
     14,
     -27352499
    ],
    [
     14,
     15,
     -25892820
    ],
    [
     14,
     16,
     10530888
    ],
    [
     15,
     0,
     860495759
    ],
    [
     15,
     1,
     -1021976625
    ],
    [
     15,
     2,
     -658174739
    ],
    [
     15,
     3,
     -695823642
    ],
    [
     15,
     4,
     -1295886702
    ],
    [
     15,
     5,
     -20682512
    ],
    [
     15,
     6,
     -21156346
    ],
    [
     15,
     7,
     -187313252
    ],
    [
     15,
     8,
     -127943436
    ],
    [
     15,
     9,
     -64709547
    ],
    [
     15,
     10,
     -30988671
    ],
    [
     15,
     11,
     -12887118
    ],
    [
     15,
     12,
     4584032
    ],
    [
     15,
     13,
     -32210686
    ],
    [
     15,
     14,
     -7916631
    ],
    [
     15,
     15,
     8342763
    ],
    [
     15,
     16,
     36387151
    ]
   ]
  },
  {
   "t": 15,
   "l": 78348498,
   "a": [
    [
     0,
     15,
     1478413627
    ],
    [
     0,
     16,
     7872458099
    ],
    [
     1,
     14,
     1792765932
    ],
    [
     1,
     15,
     10396179419
    ],
    [
     1,
     16,
     -46721676360
    ],
    [
     2,
     13,
     1021227208
    ],
    [
     2,
     14,
     5599567630
    ],
    [
     2,
     15,
     -30488339353
    ],
    [
     2,
     16,
     2757837014
    ],
    [
     3,
     12,
     620789395
    ],
    [
     3,
     13,
     2777556179
    ],
    [
     3,
     14,
     -18557606918
    ],
    [
     3,
     15,
     1717492830
    ],
    [
     3,
     16,
     -880409118
    ],
    [
     4,
     11,
     371363589
    ],
    [
     4,
     12,
     1024642245
    ],
    [
     4,
     13,
     -10657200002
    ],
    [
     4,
     14,
     1079158589
    ],
    [
     4,
     15,
     -18415726
    ],
    [
     4,
     16,
     -19752082073
    ],
    [
     5,
     10,
     210094802
    ],
    [
     5,
     11,
     134143278
    ],
    [
     5,
     12,
     -5562874669
    ],
    [
     5,
     13,
     751409090
    ],
    [
     5,
     14,
     788606487
    ],
    [
     5,
     15,
     -32531912374
    ],
    [
     5,
     16,
     990249138
    ],
    [
     6,
     9,
     105605978
    ],
    [
     6,
     10,
     -219742557
    ],
    [
     6,
     11,
     -2388911849
    ],
    [
     6,
     12,
     375273710
    ],
    [
     6,
     13,
     930860290
    ],
    [
     6,
     14,
     -39233230413
    ],
    [
     6,
     15,
     1239891398
    ],
    [
     6,
     16,
     -5044749
    ],
    [
     7,
     8,
     37647536
    ],
    [
     7,
     9,
     -258626039
    ],
    [
     7,
     10,
     -581323694
    ],
    [
     7,
     11,
     -40111056
    ],
    [
     7,
     12,
     694048415
    ],
    [
     7,
     13,
     -39952709614
    ],
    [
     7,
     14,
     1073651956
    ],
    [
     7,
     15,
     509950302
    ],
    [
     7,
     16,
     -331768108
    ],
    [
     8,
     7,
     -1941688
    ],
    [
     8,
     8,
     -142943335
    ],
    [
     8,
     9,
     270227053
    ],
    [
     8,
     10,
     -462270488
    ],
    [
     8,
     11,
     420088193
    ],
    [
     8,
     12,
     -37015843581
    ],
    [
     8,
     13,
     990395277
    ],
    [
     8,
     14,
     472713318
    ],
    [
     8,
     15,
     -575123719
    ],
    [
     8,
     16,
     -270150856
    ],
    [
     9,
     6,
     -23502836
    ],
    [
     9,
     7,
     1123693
    ],
    [
     9,
     8,
     488101503
    ],
    [
     9,
     9,
     -851482607
    ],
    [
     9,
     10,
     149296891
    ],
    [
     9,
     11,
     -31784792856
    ],
    [
     9,
     12,
     813216041
    ],
    [
     9,
     13,
     338314983
    ],
    [
     9,
     14,
     -699669104
    ],
    [
     9,
     15,
     -290005100
    ],
    [
     9,
     16,
     -97069708
    ],
    [
     10,
     5,
     -29652504
    ],
    [
     10,
     6,
     100489234
    ],
    [
     10,
     7,
     337695615
    ],
    [
     10,
     8,
     -1132557593
    ],
    [
     10,
     9,
     -94030771
    ],
    [
     10,
     10,
     -25394630535
    ],
    [
     10,
     11,
     574097243
    ],
    [
     10,
     12,
     244903371
    ],
    [
     10,
     13,
     -654946711
    ],
    [
     10,
     14,
     -324942580
    ],
    [
     10,
     15,
     -197252181
    ],
    [
     10,
     16,
     -103063759
    ],
    [
     11,
     4,
     -19411753
    ],
    [
     11,
     5,
     111114487
    ],
    [
     11,
     6,
     21825171
    ],
    [
     11,
     7,
     -1240418565
    ],
    [
     11,
     8,
     -277358715
    ],
    [
     11,
     9,
     -18711027077
    ],
    [
     11,
     10,
     351746108
    ],
    [
     11,
     11,
     191188364
    ],
    [
     11,
     12,
     -538690288
    ],
    [
     11,
     13,
     -322020391
    ],
    [
     11,
     14,
     -120498076
    ],
    [
     11,
     15,
     -18132019
    ],
    [
     11,
     16,
     50722287
    ],
    [
     12,
     3,
     6884163
    ],
    [
     12,
     4,
     23335669
    ],
    [
     12,
     5,
     -299663862
    ],
    [
     12,
     6,
     -1186325443
    ],
    [
     12,
     7,
     -411622292
    ],
    [
     12,
     8,
     -12543592139
    ],
    [
     12,
     9,
     149618130
    ],
    [
     12,
     10,
     96755993
    ],
    [
     12,
     11,
     -428877489
    ],
    [
     12,
     12,
     -285947894
    ],
    [
     12,
     13,
     -144021508
    ],
    [
     12,
     14,
     -87404483
    ],
    [
     12,
     15,
     -74456859
    ],
    [
     12,
     16,
     -45396662
    ],
    [
     13,
     2,
     60393731
    ],
    [
     13,
     3,
     -135025335
    ],
    [
     13,
     4,
     -494555246
    ],
    [
     13,
     5,
     -962113265
    ],
    [
     13,
     6,
     -412843933
    ],
    [
     13,
     7,
     -7357691381
    ],
    [
     13,
     8,
     45707927
    ],
    [
     13,
     9,
     67133978
    ],
    [
     13,
     10,
     -272876866
    ],
    [
     13,
     11,
     -175232744
    ],
    [
     13,
     12,
     -97791200
    ],
    [
     13,
     13,
     -38600496
    ],
    [
     13,
     14,
     -3623020
    ],
    [
     13,
     15,
     71976
    ],
    [
     13,
     16,
     30453172
    ],
    [
     14,
     1,
     151566363
    ],
    [
     14,
     2,
     -279270362
    ],
    [
     14,
     3,
     -494965958
    ],
    [
     14,
     4,
     -640287690
    ],
    [
     14,
     5,
     -331001773
    ],
    [
     14,
     6,
     -3535087112
    ],
    [
     14,
     7,
     -33955830
    ],
    [
     14,
     8,
     33544931
    ],
    [
     14,
     9,
     -158041288
    ],
    [
     14,
     10,
     -109695654
    ],
    [
     14,
     11,
     -61646391
    ],
    [
     14,
     12,
     -31833569
    ],
    [
     14,
     13,
     -4983519
    ],
    [
     14,
     14,
     -19204855
    ],
    [
     14,
     15,
     -13775566
    ],
    [
     14,
     16,
     -12631618
    ],
    [
     15,
     0,
     334704169
    ],
    [
     15,
     1,
     -316949686
    ],
    [
     15,
     2,
     -330477971
    ],
    [
     15,
     3,
     -331260588
    ],
    [
     15,
     4,
     -221384843
    ],
    [
     15,
     5,
     -1169634590
    ],
    [
     15,
     6,
     -72480899
    ],
    [
     15,
     7,
     -22045715
    ],
    [
     15,
     8,
     -91747553
    ],
    [
     15,
     9,
     -72733439
    ],
    [
     15,
     10,
     -48997199
    ],
    [
     15,
     11,
     -26426795
    ],
    [
     15,
     12,
     -18905274
    ],
    [
     15,
     13,
     -13177465
    ],
    [
     15,
     14,
     -25804506
    ],
    [
     15,
     15,
     -16964068
    ],
    [
     15,
     16,
     -4599367
    ]
   ]
  },
  {
   "t": 15,
   "l": 10025534,
   "a": [
    [
     0,
     15,
     -195732089
    ],
    [
     0,
     16,
     -44950032036
    ],
    [
     1,
     14,
     1867601176
    ],
    [
     1,
     15,
     -38937400730
    ],
    [
     1,
     16,
     19721535067
    ],
    [
     2,
     13,
     1886528299
    ],
    [
     2,
     14,
     -31142534745
    ],
    [
     2,
     15,
     27001659235
    ],
    [
     2,
     16,
     -6549016074
    ],
    [
     3,
     12,
     1545032918
    ],
    [
     3,
     13,
     -22762364682
    ],
    [
     3,
     14,
     25182518107
    ],
    [
     3,
     15,
     -5721924832
    ],
    [
     3,
     16,
     3379654031
    ],
    [
     4,
     11,
     1216060093
    ],
    [
     4,
     12,
     -15690708142
    ],
    [
     4,
     13,
     21985766581
    ],
    [
     4,
     14,
     -4366232147
    ],
    [
     4,
     15,
     6156049163
    ],
    [
     4,
     16,
     323430026
    ],
    [
     5,
     10,
     867214664
    ],
    [
     5,
     11,
     -10021810773
    ],
    [
     5,
     12,
     17897974962
    ],
    [
     5,
     13,
     -2932148432
    ],
    [
     5,
     14,
     6171426597
    ],
    [
     5,
     15,
     628563694
    ],
    [
     5,
     16,
     2831223530
    ],
    [
     6,
     9,
     520140879
    ],
    [
     6,
     10,
     -5649394768
    ],
    [
     6,
     11,
     13462275923
    ],
    [
     6,
     12,
     -1883900948
    ],
    [
     6,
     13,
     5806793765
    ],
    [
     6,
     14,
     632887379
    ],
    [
     6,
     15,
     4035998726
    ],
    [
     6,
     16,
     -1169333923
    ],
    [
     7,
     8,
     224402139
    ],
    [
     7,
     9,
     -2476160971
    ],
    [
     7,
     10,
     9059391809
    ],
    [
     7,
     11,
     -1194145048
    ],
    [
     7,
     12,
     5367826862
    ],
    [
     7,
     13,
     362957130
    ],
    [
     7,
     14,
     4732517435
    ],
    [
     7,
     15,
     -1351261119
    ],
    [
     7,
     16,
     -135860756
    ],
    [
     8,
     7,
     4104171
    ],
    [
     8,
     8,
     -405099004
    ],
    [
     8,
     9,
     5020089317
    ],
    [
     8,
     10,
     -705346282
    ],
    [
     8,
     11,
     4795376475
    ],
    [
     8,
     12,
     166929069
    ],
    [
     8,
     13,
     4968747506
    ],
    [
     8,
     14,
     -1450358910
    ],
    [
     8,
     15,
     -241507307
    ],
    [
     8,
     16,
     25790435
    ],
    [
     9,
     6,
     -125052706
    ],
    [
     9,
     7,
     687992213
    ],
    [
     9,
     8,
     1666887718
    ],
    [
     9,
     9,
     -264722228
    ],
    [
     9,
     10,
     4042100276
    ],
    [
     9,
     11,
     111527908
    ],
    [
     9,
     12,
     4500713653
    ],
    [
     9,
     13,
     -1370464432
    ],
    [
     9,
     14,
     -427998443
    ],
    [
     9,
     15,
     38136889
    ],
    [
     9,
     16,
     112844744
    ],
    [
     10,
     5,
     -155558289
    ],
    [
     10,
     6,
     983859202
    ],
    [
     10,
     7,
     -799077829
    ],
    [
     10,
     8,
     96773315
    ],
    [
     10,
     9,
     3156706142
    ],
    [
     10,
     10,
     108344387
    ],
    [
     10,
     11,
     3689413129
    ],
    [
     10,
     12,
     -1155069678
    ],
    [
     10,
     13,
     -492744513
    ],
    [
     10,
     14,
     110525566
    ],
    [
     10,
     15,
     180623013
    ],
    [
     10,
     16,
     249244031
    ],
    [
     11,
     4,
     -88202212
    ],
    [
     11,
     5,
     690648612
    ],
    [
     11,
     6,
     -2285797195
    ],
    [
     11,
     7,
     311322611
    ],
    [
     11,
     8,
     2265220924
    ],
    [
     11,
     9,
     129038662
    ],
    [
     11,
     10,
     2796875895
    ],
    [
     11,
     11,
     -929681585
    ],
    [
     11,
     12,
     -350572118
    ],
    [
     11,
     13,
     165093098
    ],
    [
     11,
     14,
     228065485
    ],
    [
     11,
     15,
     185209706
    ],
    [
     11,
     16,
     -4594803
    ],
    [
     12,
     3,
     70525267
    ],
    [
     12,
     4,
     49581164
    ],
    [
     12,
     5,
     -2831026261
    ],
    [
     12,
     6,
     344990029
    ],
    [
     12,
     7,
     1489566311
    ],
    [
     12,
     8,
     126660103
    ],
    [
     12,
     9,
     1940444671
    ],
    [
     12,
     10,
     -676322729
    ],
    [
     12,
     11,
     -239631516
    ],
    [
     12,
     12,
     125011317
    ],
    [
     12,
     13,
     110119881
    ],
    [
     12,
     14,
     65607352
    ],
    [
     12,
     15,
     33162068
    ],
    [
     12,
     16,
     -67193500
    ],
    [
     13,
     2,
     308641404
    ],
    [
     13,
     3,
     -666967251
    ],
    [
     13,
     4,
     -2577516891
    ],
    [
     13,
     5,
     264300665
    ],
    [
     13,
     6,
     919951418
    ],
    [
     13,
     7,
     105091631
    ],
    [
     13,
     8,
     1213060621
    ],
    [
     13,
     9,
     -464903203
    ],
    [
     13,
     10,
     -163958622
    ],
    [
     13,
     11,
     78065529
    ],
    [
     13,
     12,
     81643624
    ],
    [
     13,
     13,
     54973069
    ],
    [
     13,
     14,
     -11653722
    ],
    [
     13,
     15,
     -49200083
    ],
    [
     13,
     16,
     -19866923
    ],
    [
     14,
     1,
     593743345
    ],
    [
     14,
     2,
     -1151240760
    ],
    [
     14,
     3,
     -1780936311
    ],
    [
     14,
     4,
     123217003
    ],
    [
     14,
     5,
     501180596
    ],
    [
     14,
     6,
     56214937
    ],
    [
     14,
     7,
     602622978
    ],
    [
     14,
     8,
     -264501667
    ],
    [
     14,
     9,
     -112047410
    ],
    [
     14,
     10,
     62305441
    ],
    [
     14,
     11,
     39919775
    ],
    [
     14,
     12,
     6332682
    ],
    [
     14,
     13,
     -4138574
    ],
    [
     14,
     14,
     -34807505
    ],
    [
     14,
     15,
     -12926889
    ],
    [
     14,
     16,
     -9986456
    ],
    [
     15,
     0,
     853525684
    ],
    [
     15,
     1,
     -1084775630
    ],
    [
     15,
     2,
     -821324985
    ],
    [
     15,
     3,
     23429158
    ],
    [
     15,
     4,
     203182712
    ],
    [
     15,
     5,
     15178674
    ],
    [
     15,
     6,
     189905806
    ],
    [
     15,
     7,
     -112039165
    ],
    [
     15,
     8,
     -50428655
    ],
    [
     15,
     9,
     51108277
    ],
    [
     15,
     10,
     20279121
    ],
    [
     15,
     11,
     15060935
    ],
    [
     15,
     12,
     20315290
    ],
    [
     15,
     13,
     -18507285
    ],
    [
     15,
     14,
     324019
    ],
    [
     15,
     15,
     24054879
    ],
    [
     15,
     16,
     40295826
    ]
   ]
  },
  {
   "t": 15,
   "l": 162058330,
   "a": [
    [
     0,
     15,
     4516759343
    ],
    [
     0,
     16,
     15496607801
    ],
    [
     1,
     14,
     1922221622
    ],
    [
     1,
     15,
     16444237972
    ],
    [
     1,
     16,
     -75747703421
    ],
    [
     2,
     13,
     821458448
    ],
    [
     2,
     14,
     11256486666
    ],
    [
     2,
     15,
     -49351180407
    ],
    [
     2,
     16,
     4184020450
    ],
    [
     3,
     12,
     309580734
    ],
    [
     3,
     13,
     6785901175
    ],
    [
     3,
     14,
     -29100995670
    ],
    [
     3,
     15,
     5797601072
    ],
    [
     3,
     16,
     -3168548702
    ],
    [
     4,
     11,
     55560367
    ],
    [
     4,
     12,
     3613265130
    ],
    [
     4,
     13,
     -15005920930
    ],
    [
     4,
     14,
     5437872596
    ],
    [
     4,
     15,
     -1704339228
    ],
    [
     4,
     16,
     1116888082
    ],
    [
     5,
     10,
     -40662297
    ],
    [
     5,
     11,
     1692323373
    ],
    [
     5,
     12,
     -6090674771
    ],
    [
     5,
     13,
     4338559467
    ],
    [
     5,
     14,
     -1167925433
    ],
    [
     5,
     15,
     1754116247
    ],
    [
     5,
     16,
     -10160927616
    ],
    [
     6,
     9,
     -54107974
    ],
    [
     6,
     10,
     607067477
    ],
    [
     6,
     11,
     -1067924561
    ],
    [
     6,
     12,
     3200643870
    ],
    [
     6,
     13,
     -637150069
    ],
    [
     6,
     14,
     1705202470
    ],
    [
     6,
     15,
     -16499303939
    ],
    [
     6,
     16,
     784248873
    ],
    [
     7,
     8,
     -33806958
    ],
    [
     7,
     9,
     66471654
    ],
    [
     7,
     10,
     1295938879
    ],
    [
     7,
     11,
     2191188360
    ],
    [
     7,
     12,
     -288051558
    ],
    [
     7,
     13,
     1703780048
    ],
    [
     7,
     14,
     -19864807470
    ],
    [
     7,
     15,
     678439279
    ],
    [
     7,
     16,
     117306301
    ],
    [
     8,
     7,
     -3264229
    ],
    [
     8,
     8,
     -115485278
    ],
    [
     8,
     9,
     1882384195
    ],
    [
     8,
     10,
     1367339861
    ],
    [
     8,
     11,
     -50479278
    ],
    [
     8,
     12,
     1431827397
    ],
    [
     8,
     13,
     -20021699803
    ],
    [
     8,
     14,
     174628315
    ],
    [
     8,
     15,
     378454812
    ],
    [
     8,
     16,
     -10646537
    ],
    [
     9,
     6,
     15547365
    ],
    [
     9,
     7,
     -102360159
    ],
    [
     9,
     8,
     1390305855
    ],
    [
     9,
     9,
     679249654
    ],
    [
     9,
     10,
     108178767
    ],
    [
     9,
     11,
     1021793221
    ],
    [
     9,
     12,
     -18202346399
    ],
    [
     9,
     13,
     -92831093
    ],
    [
     9,
     14,
     598799529
    ],
    [
     9,
     15,
     -99547638
    ],
    [
     9,
     16,
     -100069960
    ],
    [
     10,
     5,
     17402297
    ],
    [
     10,
     6,
     -26733905
    ],
    [
     10,
     7,
     419395286
    ],
    [
     10,
     8,
     142510019
    ],
    [
     10,
     9,
     220975381
    ],
    [
     10,
     10,
     560300035
    ],
    [
     10,
     11,
     -15231610915
    ],
    [
     10,
     12,
     -191881959
    ],
    [
     10,
     13,
     489902369
    ],
    [
     10,
     14,
     -58989390
    ],
    [
     10,
     15,
     -163721359
    ],
    [
     10,
     16,
     -149237061
    ],
    [
     11,
     4,
     6982167
    ],
    [
     11,
     5,
     28534293
    ],
    [
     11,
     6,
     -588508105
    ],
    [
     11,
     7,
     -205998383
    ],
    [
     11,
     8,
     281527633
    ],
    [
     11,
     9,
     146420893
    ],
    [
     11,
     10,
     -11677504555
    ],
    [
     11,
     11,
     -203104403
    ],
    [
     11,
     12,
     422292857
    ],
    [
     11,
     13,
     43510426
    ],
    [
     11,
     14,
     -72850888
    ],
    [
     11,
     15,
     -139823867
    ],
    [
     11,
     16,
     61057041
    ],
    [
     12,
     3,
     -17798835
    ],
    [
     12,
     4,
     14820640
    ],
    [
     12,
     5,
     -1318405783
    ],
    [
     12,
     6,
     -356740838
    ],
    [
     12,
     7,
     256483154
    ],
    [
     12,
     8,
     -202104234
    ],
    [
     12,
     9,
     -8135907408
    ],
    [
     12,
     10,
     -197334748
    ],
    [
     12,
     11,
     307767019
    ],
    [
     12,
     12,
     48981046
    ],
    [
     12,
     13,
     -59494929
    ],
    [
     12,
     14,
     -159394566
    ],
    [
     12,
     15,
     -102360244
    ],
    [
     12,
     16,
     -21536127
    ],
    [
     13,
     2,
     -34787011
    ],
    [
     13,
     3,
     -54895672
    ],
    [
     13,
     4,
     -1596864646
    ],
    [
     13,
     5,
     -338613155
    ],
    [
     13,
     6,
     180954184
    ],
    [
     13,
     7,
     -342237750
    ],
    [
     13,
     8,
     -4944013825
    ],
    [
     13,
     9,
     -97009671
    ],
    [
     13,
     10,
     232377444
    ],
    [
     13,
     11,
     46019390
    ],
    [
     13,
     12,
     -16936978
    ],
    [
     13,
     13,
     -107446668
    ],
    [
     13,
     14,
     -50944992
    ],
    [
     13,
     15,
     18958856
    ],
    [
     13,
     16,
     49485524
    ],
    [
     14,
     1,
     -8495091
    ],
    [
     14,
     2,
     -156093814
    ],
    [
     14,
     3,
     -1386823509
    ],
    [
     14,
     4,
     -196335035
    ],
    [
     14,
     5,
     73346668
    ],
    [
     14,
     6,
     -346858415
    ],
    [
     14,
     7,
     -2500129987
    ],
    [
     14,
     8,
     -48561883
    ],
    [
     14,
     9,
     132988003
    ],
    [
     14,
     10,
     26071730
    ],
    [
     14,
     11,
     12959707
    ],
    [
     14,
     12,
     -85667124
    ],
    [
     14,
     13,
     -73368166
    ],
    [
     14,
     14,
     -35133892
    ],
    [
     14,
     15,
     -13660387
    ],
    [
     14,
     16,
     -2604001
    ],
    [
     15,
     0,
     122791741
    ],
    [
     15,
     1,
     -236009397
    ],
    [
     15,
     2,
     -772948185
    ],
    [
     15,
     3,
     -133695233
    ],
    [
     15,
     4,
     -87799781
    ],
    [
     15,
     5,
     -289616033
    ],
    [
     15,
     6,
     -906528527
    ],
    [
     15,
     7,
     -53327301
    ],
    [
     15,
     8,
     14375180
    ],
    [
     15,
     9,
     -43824320
    ],
    [
     15,
     10,
     -47799284
    ],
    [
     15,
     11,
     -79440156
    ],
    [
     15,
     12,
     -73984845
    ],
    [
     15,
     13,
     -27736321
    ],
    [
     15,
     14,
     -11978801
    ],
    [
     15,
     15,
     -17270346
    ],
    [
     15,
     16,
     -14496254
    ]
   ]
  },
  {
   "t": 15,
   "l": 72913730,
   "a": [
    [
     0,
     15,
     -9738211976
    ],
    [
     0,
     16,
     101536610515
    ],
    [
     1,
     14,
     -3977210523
    ],
    [
     1,
     15,
     71767755142
    ],
    [
     1,
     16,
     -104185109499
    ],
    [
     2,
     13,
     -2445083098
    ],
    [
     2,
     14,
     47623090145
    ],
    [
     2,
     15,
     -71745645871
    ],
    [
     2,
     16,
     -9145739150
    ],
    [
     3,
     12,
     -1642998072
    ],
    [
     3,
     13,
     30292078493
    ],
    [
     3,
     14,
     -43718382503
    ],
    [
     3,
     15,
     -5144627992
    ],
    [
     3,
     16,
     3023964764
    ],
    [
     4,
     11,
     -992119247
    ],
    [
     4,
     12,
     17743251048
    ],
    [
     4,
     13,
     -23011806367
    ],
    [
     4,
     14,
     -3202561133
    ],
    [
     4,
     15,
     1582493420
    ],
    [
     4,
     16,
     1623089133
    ],
    [
     5,
     10,
     -533655779
    ],
    [
     5,
     11,
     9318872644
    ],
    [
     5,
     12,
     -9741688143
    ],
    [
     5,
     13,
     -2210292426
    ],
    [
     5,
     14,
     888200606
    ],
    [
     5,
     15,
     1426084602
    ],
    [
     5,
     16,
     5275406505
    ],
    [
     6,
     9,
     -251303392
    ],
    [
     6,
     10,
     4059359223
    ],
    [
     6,
     11,
     -2104924244
    ],
    [
     6,
     12,
     -1488233351
    ],
    [
     6,
     13,
     502772975
    ],
    [
     6,
     14,
     1244593343
    ],
    [
     6,
     15,
     7199478191
    ],
    [
     6,
     16,
     -381963818
    ],
    [
     7,
     8,
     -82910233
    ],
    [
     7,
     9,
     1127046816
    ],
    [
     7,
     10,
     1545059838
    ],
    [
     7,
     11,
     -868517926
    ],
    [
     7,
     12,
     224197452
    ],
    [
     7,
     13,
     1229844002
    ],
    [
     7,
     14,
     7400283270
    ],
    [
     7,
     15,
     -1397372637
    ],
    [
     7,
     16,
     90934735
    ],
    [
     8,
     7,
     7485451
    ],
    [
     8,
     8,
     -220746764
    ],
    [
     8,
     9,
     2480211541
    ],
    [
     8,
     10,
     -389882317
    ],
    [
     8,
     11,
     610407
    ],
    [
     8,
     12,
     1142051373
    ],
    [
     8,
     13,
     7168288622
    ],
    [
     8,
     14,
     -1914056771
    ],
    [
     8,
     15,
     -260008138
    ],
    [
     8,
     16,
     -1500975
    ],
    [
     9,
     6,
     52952383
    ],
    [
     9,
     7,
     -588065870
    ],
    [
     9,
     8,
     1867831865
    ],
    [
     9,
     9,
     -16429995
    ],
    [
     9,
     10,
     -142141770
    ],
    [
     9,
     11,
     895105866
    ],
    [
     9,
     12,
     6332907468
    ],
    [
     9,
     13,
     -2211603485
    ],
    [
     9,
     14,
     -509857015
    ],
    [
     9,
     15,
     20300484
    ],
    [
     9,
     16,
     183745002
    ],
    [
     10,
     5,
     68592609
    ],
    [
     10,
     6,
     -450848089
    ],
    [
     10,
     7,
     560854278
    ],
    [
     10,
     8,
     201599208
    ],
    [
     10,
     9,
     -193519203
    ],
    [
     10,
     10,
     569851069
    ],
    [
     10,
     11,
     5195103116
    ],
    [
     10,
     12,
     -2003093496
    ],
    [
     10,
     13,
     -653865147
    ],
    [
     10,
     14,
     18456615
    ],
    [
     10,
     15,
     25620545
    ],
    [
     10,
     16,
     51513012
    ],
    [
     11,
     4,
     50998110
    ],
    [
     11,
     5,
     -166268657
    ],
    [
     11,
     6,
     -780221391
    ],
    [
     11,
     7,
     291142672
    ],
    [
     11,
     8,
     -154319254
    ],
    [
     11,
     9,
     305042337
    ],
    [
     11,
     10,
     3907817711
    ],
    [
     11,
     11,
     -1655906416
    ],
    [
     11,
     12,
     -588783052
    ],
    [
     11,
     13,
     9838565
    ],
    [
     11,
     14,
     92955680
    ],
    [
     11,
     15,
     8933350
    ],
    [
     11,
     16,
     10790751
    ],
    [
     12,
     3,
     -12227803
    ],
    [
     12,
     4,
     28628414
    ],
    [
     12,
     5,
     -1720800889
    ],
    [
     12,
     6,
     274979247
    ],
    [
     12,
     7,
     -136064878
    ],
    [
     12,
     8,
     33578529
    ],
    [
     12,
     9,
     2538021321
    ],
    [
     12,
     10,
     -1245467872
    ],
    [
     12,
     11,
     -559760522
    ],
    [
     12,
     12,
     -70749398
    ],
    [
     12,
     13,
     -6229462
    ],
    [
     12,
     14,
     -136431877
    ],
    [
     12,
     15,
     -64333723
    ],
    [
     12,
     16,
     -9862170
    ],
    [
     13,
     2,
     -146553065
    ],
    [
     13,
     3,
     57474019
    ],
    [
     13,
     4,
     -1982312272
    ],
    [
     13,
     5,
     270129304
    ],
    [
     13,
     6,
     -87485777
    ],
    [
     13,
     7,
     -69717566
    ],
    [
     13,
     8,
     1477448251
    ],
    [
     13,
     9,
     -766962094
    ],
    [
     13,
     10,
     -327995247
    ],
    [
     13,
     11,
     24078254
    ],
    [
     13,
     12,
     123287497
    ],
    [
     13,
     13,
     24494386
    ],
    [
     13,
     14,
     17773086
    ],
    [
     13,
     15,
     49675559
    ],
    [
     13,
     16,
     35435903
    ],
    [
     14,
     1,
     -390569520
    ],
    [
     14,
     2,
     -70580505
    ],
    [
     14,
     3,
     -1620635012
    ],
    [
     14,
     4,
     169889530
    ],
    [
     14,
     5,
     -143525186
    ],
    [
     14,
     6,
     -162468801
    ],
    [
     14,
     7,
     634834438
    ],
    [
     14,
     8,
     -389483382
    ],
    [
     14,
     9,
     -164114869
    ],
    [
     14,
     10,
     -15349450
    ],
    [
     14,
     11,
     44639107
    ],
    [
     14,
     12,
     -45564440
    ],
    [
     14,
     13,
     -70140340
    ],
    [
     14,
     14,
     -55091864
    ],
    [
     14,
     15,
     -16962382
    ],
    [
     14,
     16,
     -31623837
    ],
    [
     15,
     0,
     -848651258
    ],
    [
     15,
     1,
     -238107933
    ],
    [
     15,
     2,
     -860770683
    ],
    [
     15,
     3,
     -39300815
    ],
    [
     15,
     4,
     -191234968
    ],
    [
     15,
     5,
     -119680023
    ],
    [
     15,
     6,
     197350805
    ],
    [
     15,
     7,
     -148793541
    ],
    [
     15,
     8,
     -95057439
    ],
    [
     15,
     9,
     -45526770
    ],
    [
     15,
     10,
     -14208157
    ],
    [
     15,
     11,
     -4838044
    ],
    [
     15,
     12,
     695666
    ],
    [
     15,
     13,
     7901025
    ],
    [
     15,
     14,
     26328732
    ],
    [
     15,
     15,
     35283922
    ],
    [
     15,
     16,
     37274648
    ]
   ]
  },
  {
   "t": 15,
   "l": 41694165,
   "a": [
    [
     0,
     15,
     -225997765
    ],
    [
     0,
     16,
     9270419663
    ],
    [
     1,
     14,
     657881128
    ],
    [
     1,
     15,
     1683239747
    ],
    [
     1,
     16,
     -70854981302
    ],
    [
     2,
     13,
     602044027
    ],
    [
     2,
     14,
     -771431538
    ],
    [
     2,
     15,
     -52373124703
    ],
    [
     2,
     16,
     23810807952
    ],
    [
     3,
     12,
     518813928
    ],
    [
     3,
     13,
     -1739107291
    ],
    [
     3,
     14,
     -33323285612
    ],
    [
     3,
     15,
     19217698285
    ],
    [
     3,
     16,
     -5088202185
    ],
    [
     4,
     11,
     418800781
    ],
    [
     4,
     12,
     -1976332805
    ],
    [
     4,
     13,
     -20119582902
    ],
    [
     4,
     14,
     17047023551
    ],
    [
     4,
     15,
     -4250267833
    ],
    [
     4,
     16,
     1872617528
    ],
    [
     5,
     10,
     304634604
    ],
    [
     5,
     11,
     -1717175744
    ],
    [
     5,
     12,
     -11239916656
    ],
    [
     5,
     13,
     14409432573
    ],
    [
     5,
     14,
     -2704303430
    ],
    [
     5,
     15,
     1725362905
    ],
    [
     5,
     16,
     2875652752
    ],
    [
     6,
     9,
     186082761
    ],
    [
     6,
     10,
     -1225841959
    ],
    [
     6,
     11,
     -5500802239
    ],
    [
     6,
     12,
     11314097967
    ],
    [
     6,
     13,
     -1662580612
    ],
    [
     6,
     14,
     1751188797
    ],
    [
     6,
     15,
     2877628457
    ],
    [
     6,
     16,
     1039399445
    ],
    [
     7,
     8,
     81488660
    ],
    [
     7,
     9,
     -676151906
    ],
    [
     7,
     10,
     -2034496668
    ],
    [
     7,
     11,
     8049991593
    ],
    [
     7,
     12,
     -1013871231
    ],
    [
     7,
     13,
     1719735061
    ],
    [
     7,
     14,
     2910718108
    ],
    [
     7,
     15,
     584872805
    ],
    [
     7,
     16,
     309364811
    ],
    [
     8,
     7,
     1713037
    ],
    [
     8,
     8,
     -200590720
    ],
    [
     8,
     9,
     -196744963
    ],
    [
     8,
     10,
     4866820566
    ],
    [
     8,
     11,
     -490557384
    ],
    [
     8,
     12,
     1509962287
    ],
    [
     8,
     13,
     2854835736
    ],
    [
     8,
     14,
     420389223
    ],
    [
     8,
     15,
     124033918
    ],
    [
     8,
     16,
     -299365255
    ],
    [
     9,
     6,
     -45245354
    ],
    [
     9,
     7,
     128109807
    ],
    [
     9,
     8,
     537334525
    ],
    [
     9,
     9,
     2058665190
    ],
    [
     9,
     10,
     -74634392
    ],
    [
     9,
     11,
     1206520336
    ],
    [
     9,
     12,
     2450172689
    ],
    [
     9,
     13,
     317705338
    ],
    [
     9,
     14,
     14595765
    ],
    [
     9,
     15,
     -293769159
    ],
    [
     9,
     16,
     -63355691
    ],
    [
     10,
     5,
     -56125499
    ],
    [
     10,
     6,
     268875419
    ],
    [
     10,
     7,
     587462193
    ],
    [
     10,
     8,
     -134164342
    ],
    [
     10,
     9,
     224728294
    ],
    [
     10,
     10,
     866200556
    ],
    [
     10,
     11,
     1929717539
    ],
    [
     10,
     12,
     219211403
    ],
    [
     10,
     13,
     -23757825
    ],
    [
     10,
     14,
     -247063826
    ],
    [
     10,
     15,
     -137273940
    ],
    [
     10,
     16,
     -12015011
    ],
    [
     11,
     4,
     -30587018
    ],
    [
     11,
     5,
     223212592
    ],
    [
     11,
     6,
     293897573
    ],
    [
     11,
     7,
     -1572686567
    ],
    [
     11,
     8,
     392397744
    ],
    [
     11,
     9,
     587152737
    ],
    [
     11,
     10,
     1408087605
    ],
    [
     11,
     11,
     148999623
    ],
    [
     11,
     12,
     -12022872
    ],
    [
     11,
     13,
     -195600519
    ],
    [
     11,
     14,
     -103424446
    ],
    [
     11,
     15,
     11620660
    ],
    [
     11,
     16,
     32030745
    ],
    [
     12,
     3,
     27416449
    ],
    [
     12,
     4,
     24097425
    ],
    [
     12,
     5,
     -78911202
    ],
    [
     12,
     6,
     -2231955908
    ],
    [
     12,
     7,
     411903831
    ],
    [
     12,
     8,
     330726750
    ],
    [
     12,
     9,
     893717357
    ],
    [
     12,
     10,
     76709530
    ],
    [
     12,
     11,
     -17757483
    ],
    [
     12,
     12,
     -199572363
    ],
    [
     12,
     13,
     -95169685
    ],
    [
     12,
     14,
     -49669614
    ],
    [
     12,
     15,
     -60938427
    ],
    [
     12,
     16,
     -70322736
    ],
    [
     13,
     2,
     107018784
    ],
    [
     13,
     3,
     -237733906
    ],
    [
     13,
     4,
     -335459900
    ],
    [
     13,
     5,
     -2177705390
    ],
    [
     13,
     6,
     339016447
    ],
    [
     13,
     7,
     165269890
    ],
    [
     13,
     8,
     524555267
    ],
    [
     13,
     9,
     58887928
    ],
    [
     13,
     10,
     4320647
    ],
    [
     13,
     11,
     -123241186
    ],
    [
     13,
     12,
     -96939374
    ],
    [
     13,
     13,
     -24617644
    ],
    [
     13,
     14,
     -32297114
    ],
    [
     13,
     15,
     -4987408
    ],
    [
     13,
     16,
     28904314
    ],
    [
     14,
     1,
     205475933
    ],
    [
     14,
     2,
     -448065987
    ],
    [
     14,
     3,
     -404158066
    ],
    [
     14,
     4,
     -1585713870
    ],
    [
     14,
     5,
     221409126
    ],
    [
     14,
     6,
     67635690
    ],
    [
     14,
     7,
     244238610
    ],
    [
     14,
     8,
     14906081
    ],
    [
     14,
     9,
     -8627298
    ],
    [
     14,
     10,
     -75472080
    ],
    [
     14,
     11,
     -66175707
    ],
    [
     14,
     12,
     11061170
    ],
    [
     14,
     13,
     -636962
    ],
    [
     14,
     14,
     -6171795
    ],
    [
     14,
     15,
     867395
    ],
    [
     14,
     16,
     12630957
    ],
    [
     15,
     0,
     313224820
    ],
    [
     15,
     1,
     -445207621
    ],
    [
     15,
     2,
     -254149487
    ],
    [
     15,
     3,
     -770189384
    ],
    [
     15,
     4,
     57442178
    ],
    [
     15,
     5,
     -12992330
    ],
    [
     15,
     6,
     51169791
    ],
    [
     15,
     7,
     -13637541
    ],
    [
     15,
     8,
     -18724023
    ],
    [
     15,
     9,
     -44143735
    ],
    [
     15,
     10,
     -29000927
    ],
    [
     15,
     11,
     -13624519
    ],
    [
     15,
     12,
     -15030309
    ],
    [
     15,
     13,
     -15009108
    ],
    [
     15,
     14,
     -2783016
    ],
    [
     15,
     15,
     -8787904
    ],
    [
     15,
     16,
     -6025797
    ]
   ]
  },
  {
   "t": 15,
   "l": 168752172,
   "a": [
    [
     0,
     15,
     171013313
    ],
    [
     0,
     16,
     -47292280421
    ],
    [
     1,
     14,
     -1212388884
    ],
    [
     1,
     15,
     -26675112478
    ],
    [
     1,
     16,
     -5212237411
    ],
    [
     2,
     13,
     -1685291147
    ],
    [
     2,
     14,
     -17275692997
    ],
    [
     2,
     15,
     -1815350920
    ],
    [
     2,
     16,
     -11301972411
    ],
    [
     3,
     12,
     -1729886607
    ],
    [
     3,
     13,
     -10393540692
    ],
    [
     3,
     14,
     -2615957786
    ],
    [
     3,
     15,
     -6222568378
    ],
    [
     3,
     16,
     6148526223
    ],
    [
     4,
     11,
     -1438347626
    ],
    [
     4,
     12,
     -5796708884
    ],
    [
     4,
     13,
     -2124352501
    ],
    [
     4,
     14,
     -3006374096
    ],
    [
     4,
     15,
     5304876087
    ],
    [
     4,
     16,
     -438455591
    ],
    [
     5,
     10,
     -1030268264
    ],
    [
     5,
     11,
     -2871943345
    ],
    [
     5,
     12,
     -1502824808
    ],
    [
     5,
     13,
     -1287745393
    ],
    [
     5,
     14,
     3080111515
    ],
    [
     5,
     15,
     -62771971
    ],
    [
     5,
     16,
     -132752565
    ],
    [
     6,
     9,
     -629743914
    ],
    [
     6,
     10,
     -1124778118
    ],
    [
     6,
     11,
     -918104306
    ],
    [
     6,
     12,
     -384514369
    ],
    [
     6,
     13,
     1646658033
    ],
    [
     6,
     14,
     349215734
    ],
    [
     6,
     15,
     127659728
    ],
    [
     6,
     16,
     -5368224847
    ],
    [
     7,
     8,
     -272448684
    ],
    [
     7,
     9,
     -226443674
    ],
    [
     7,
     10,
     -457326921
    ],
    [
     7,
     11,
     33049749
    ],
    [
     7,
     12,
     787181877
    ],
    [
     7,
     13,
     419540860
    ],
    [
     7,
     14,
     30439675
    ],
    [
     7,
     15,
     -8111731661
    ],
    [
     7,
     16,
     -322860225
    ],
    [
     8,
     7,
     -5459680
    ],
    [
     8,
     8,
     126251360
    ],
    [
     8,
     9,
     -157967156
    ],
    [
     8,
     10,
     147682817
    ],
    [
     8,
     11,
     313050368
    ],
    [
     8,
     12,
     373950649
    ],
    [
     8,
     13,
     133619429
    ],
    [
     8,
     14,
     -9391699332
    ],
    [
     8,
     15,
     -389986333
    ],
    [
     8,
     16,
     21976300
    ],
    [
     9,
     6,
     151323010
    ],
    [
     9,
     7,
     172632605
    ],
    [
     9,
     8,
     21936334
    ],
    [
     9,
     9,
     193568909
    ],
    [
     9,
     10,
     57600791
    ],
    [
     9,
     11,
     257285154
    ],
    [
     9,
     12,
     72532822
    ],
    [
     9,
     13,
     -9341900577
    ],
    [
     9,
     14,
     -462955827
    ],
    [
     9,
     15,
     6494363
    ],
    [
     9,
     16,
     27295744
    ],
    [
     10,
     5,
     189493953
    ],
    [
     10,
     6,
     92293218
    ],
    [
     10,
     7,
     89411172
    ],
    [
     10,
     8,
     176420320
    ],
    [
     10,
     9,
     -90271498
    ],
    [
     10,
     10,
     97345520
    ],
    [
     10,
     11,
     -3961398
    ],
    [
     10,
     12,
     -8209304047
    ],
    [
     10,
     13,
     -604682125
    ],
    [
     10,
     14,
     65652471
    ],
    [
     10,
     15,
     -95884242
    ],
    [
     10,
     16,
     88203319
    ],
    [
     11,
     4,
     103885294
    ],
    [
     11,
     5,
     6036349
    ],
    [
     11,
     6,
     103887562
    ],
    [
     11,
     7,
     89965843
    ],
    [
     11,
     8,
     -146628370
    ],
    [
     11,
     9,
     -84305147
    ],
    [
     11,
     10,
     -36387936
    ],
    [
     11,
     11,
     -6631411441
    ],
    [
     11,
     12,
     -446778218
    ],
    [
     11,
     13,
     88990236
    ],
    [
     11,
     14,
     24729546
    ],
    [
     11,
     15,
     -11618282
    ],
    [
     11,
     16,
     -25943212
    ],
    [
     12,
     3,
     -90345125
    ],
    [
     12,
     4,
     -15332155
    ],
    [
     12,
     5,
     60453159
    ],
    [
     12,
     6,
     -56464727
    ],
    [
     12,
     7,
     -137032532
    ],
    [
     12,
     8,
     -237256502
    ],
    [
     12,
     9,
     -72140531
    ],
    [
     12,
     10,
     -4802468969
    ],
    [
     12,
     11,
     -372979448
    ],
    [
     12,
     12,
     37458249
    ],
    [
     12,
     13,
     -59593104
    ],
    [
     12,
     14,
     -157756332
    ],
    [
     12,
     15,
     -40736521
    ],
    [
     12,
     16,
     -28053072
    ],
    [
     13,
     2,
     -367702910
    ],
    [
     13,
     3,
     40450861
    ],
    [
     13,
     4,
     -5761243
    ],
    [
     13,
     5,
     -147676281
    ],
    [
     13,
     6,
     -63912859
    ],
    [
     13,
     7,
     -286570991
    ],
    [
     13,
     8,
     -76822837
    ],
    [
     13,
     9,
     -3051152765
    ],
    [
     13,
     10,
     -275635148
    ],
    [
     13,
     11,
     53121305
    ],
    [
     13,
     12,
     4707309
    ],
    [
     13,
     13,
     -55643197
    ],
    [
     13,
     14,
     -17845346
    ],
    [
     13,
     15,
     31767688
    ],
    [
     13,
     16,
     39180415
    ],
    [
     14,
     1,
     -689955648
    ],
    [
     14,
     2,
     141679110
    ],
    [
     14,
     3,
     -63829921
    ],
    [
     14,
     4,
     -194479778
    ],
    [
     14,
     5,
     -36339546
    ],
    [
     14,
     6,
     -267817188
    ],
    [
     14,
     7,
     -87201563
    ],
    [
     14,
     8,
     -1565227476
    ],
    [
     14,
     9,
     -147795135
    ],
    [
     14,
     10,
     26753006
    ],
    [
     14,
     11,
     12880316
    ],
    [
     14,
     12,
     -79674612
    ],
    [
     14,
     13,
     -40995485
    ],
    [
     14,
     14,
     -36062322
    ],
    [
     14,
     15,
     918880
    ],
    [
     14,
     16,
     -29282417
    ],
    [
     15,
     0,
     -1040371092
    ],
    [
     15,
     1,
     98857249
    ],
    [
     15,
     2,
     -197022974
    ],
    [
     15,
     3,
     -243318508
    ],
    [
     15,
     4,
     -103685722
    ],
    [
     15,
     5,
     -216601389
    ],
    [
     15,
     6,
     -112374098
    ],
    [
     15,
     7,
     -620524213
    ],
    [
     15,
     8,
     -122740237
    ],
    [
     15,
     9,
     -44185310
    ],
    [
     15,
     10,
     -35866933
    ],
    [
     15,
     11,
     -41205649
    ],
    [
     15,
     12,
     -25952547
    ],
    [
     15,
     13,
     -21538171
    ],
    [
     15,
     14,
     9569011
    ],
    [
     15,
     15,
     37825207
    ],
    [
     15,
     16,
     54783169
    ]
   ]
  },
  {
   "t": 15,
   "l": 557598,
   "a": [
    [
     0,
     15,
     6132539971
    ],
    [
     0,
     16,
     2451837864
    ],
    [
     1,
     14,
     1253339614
    ],
    [
     1,
     15,
     7691699417
    ],
    [
     1,
     16,
     92907521538
    ],
    [
     2,
     13,
     394946504
    ],
    [
     2,
     14,
     7058472686
    ],
    [
     2,
     15,
     66182976098
    ],
    [
     2,
     16,
     17474464904
    ],
    [
     3,
     12,
     170489829
    ],
    [
     3,
     13,
     5459921949
    ],
    [
     3,
     14,
     43744815349
    ],
    [
     3,
     15,
     13824772649
    ],
    [
     3,
     16,
     172667538
    ],
    [
     4,
     11,
     26648695
    ],
    [
     4,
     12,
     4136495863
    ],
    [
     4,
     13,
     26729254359
    ],
    [
     4,
     14,
     11502001506
    ],
    [
     4,
     15,
     -150958419
    ],
    [
     4,
     16,
     -1319843182
    ],
    [
     5,
     10,
     -36460519
    ],
    [
     5,
     11,
     2867976317
    ],
    [
     5,
     12,
     15008972589
    ],
    [
     5,
     13,
     9321782326
    ],
    [
     5,
     14,
     -572105442
    ],
    [
     5,
     15,
     -1087123871
    ],
    [
     5,
     16,
     -1248338698
    ],
    [
     6,
     9,
     -44057203
    ],
    [
     6,
     10,
     1747583319
    ],
    [
     6,
     11,
     7342048870
    ],
    [
     6,
     12,
     7002976021
    ],
    [
     6,
     13,
     -601066957
    ],
    [
     6,
     14,
     -663986905
    ],
    [
     6,
     15,
     -1242364958
    ],
    [
     6,
     16,
     -1550810219
    ],
    [
     7,
     8,
     -24673554
    ],
    [
     7,
     9,
     835241987
    ],
    [
     7,
     10,
     2693143487
    ],
    [
     7,
     11,
     4800090721
    ],
    [
     7,
     12,
     -552198188
    ],
    [
     7,
     13,
     -571238571
    ],
    [
     7,
     14,
     -621433126
    ],
    [
     7,
     15,
     -2078791991
    ],
    [
     7,
     16,
     -427761488
    ],
    [
     8,
     7,
     -2475412
    ],
    [
     8,
     8,
     177569838
    ],
    [
     8,
     9,
     263542461
    ],
    [
     8,
     10,
     2809780359
    ],
    [
     8,
     11,
     -415880586
    ],
    [
     8,
     12,
     -409100569
    ],
    [
     8,
     13,
     -449414573
    ],
    [
     8,
     14,
     -2107928776
    ],
    [
     8,
     15,
     -398488186
    ],
    [
     8,
     16,
     -499401220
    ],
    [
     9,
     6,
     11766711
    ],
    [
     9,
     7,
     -204714166
    ],
    [
     9,
     8,
     -677015807
    ],
    [
     9,
     9,
     1158202214
    ],
    [
     9,
     10,
     -262114967
    ],
    [
     9,
     11,
     -314924494
    ],
    [
     9,
     12,
     -344058089
    ],
    [
     9,
     13,
     -1897098557
    ],
    [
     9,
     14,
     -356953310
    ],
    [
     9,
     15,
     -265122833
    ],
    [
     9,
     16,
     -189211450
    ],
    [
     10,
     5,
     14358582
    ],
    [
     10,
     6,
     -328684582
    ],
    [
     10,
     7,
     -737847623
    ],
    [
     10,
     8,
     -76689902
    ],
    [
     10,
     9,
     -129232275
    ],
    [
     10,
     10,
     -202633507
    ],
    [
     10,
     11,
     -231262516
    ],
    [
     10,
     12,
     -1653968907
    ],
    [
     10,
     13,
     -201343716
    ],
    [
     10,
     14,
     -171071223
    ],
    [
     10,
     15,
     -72609783
    ],
    [
     10,
     16,
     14139128
    ],
    [
     11,
     4,
     4568933
    ],
    [
     11,
     5,
     -248011595
    ],
    [
     11,
     6,
     -378928709
    ],
    [
     11,
     7,
     -871961006
    ],
    [
     11,
     8,
     -20953066
    ],
    [
     11,
     9,
     -144096422
    ],
    [
     11,
     10,
     -160174073
    ],
    [
     11,
     11,
     -1314550481
    ],
    [
     11,
     12,
     -189938464
    ],
    [
     11,
     13,
     -160544187
    ],
    [
     11,
     14,
     -122371512
    ],
    [
     11,
     15,
     -80825714
    ],
    [
     11,
     16,
     -117399805
    ],
    [
     12,
     3,
     -12102977
    ],
    [
     12,
     4,
     -20528951
    ],
    [
     12,
     5,
     64375657
    ],
    [
     12,
     6,
     -1214200991
    ],
    [
     12,
     7,
     81345466
    ],
    [
     12,
     8,
     -50941993
    ],
    [
     12,
     9,
     -66891541
    ],
    [
     12,
     10,
     -918860088
    ],
    [
     12,
     11,
     -116484807
    ],
    [
     12,
     12,
     -80642934
    ],
    [
     12,
     13,
     -58747069
    ],
    [
     12,
     14,
     30718864
    ],
    [
     12,
     15,
     14224656
    ],
    [
     12,
     16,
     34527965
    ],
    [
     13,
     2,
     -26127850
    ],
    [
     13,
     3,
     245502086
    ],
    [
     13,
     4,
     340639060
    ],
    [
     13,
     5,
     -1203413021
    ],
    [
     13,
     6,
     92567270
    ],
    [
     13,
     7,
     -48176824
    ],
    [
     13,
     8,
     -83072980
    ],
    [
     13,
     9,
     -615478885
    ],
    [
     13,
     10,
     -106415219
    ],
    [
     13,
     11,
     -100081966
    ],
    [
     13,
     12,
     -76523181
    ],
    [
     13,
     13,
     -19547717
    ],
    [
     13,
     14,
     -25815302
    ],
    [
     13,
     15,
     -16821710
    ],
    [
     13,
     16,
     -21347494
    ],
    [
     14,
     1,
     -14666548
    ],
    [
     14,
     2,
     456467321
    ],
    [
     14,
     3,
     411439512
    ],
    [
     14,
     4,
     -893998777
    ],
    [
     14,
     5,
     95624164
    ],
    [
     14,
     6,
     -4228150
    ],
    [
     14,
     7,
     -17407974
    ],
    [
     14,
     8,
     -305212435
    ],
    [
     14,
     9,
     -42433708
    ],
    [
     14,
     10,
     -40712843
    ],
    [
     14,
     11,
     -45243443
    ],
    [
     14,
     12,
     905834
    ],
    [
     14,
     13,
     3149664
    ],
    [
     14,
     14,
     15014935
    ],
    [
     14,
     15,
     6500612
    ],
    [
     14,
     16,
     -1545225
    ],
    [
     15,
     0,
     65931954
    ],
    [
     15,
     1,
     435056043
    ],
    [
     15,
     2,
     196626375
    ],
    [
     15,
     3,
     -432290286
    ],
    [
     15,
     4,
     75388045
    ],
    [
     15,
     5,
     -2535827
    ],
    [
     15,
     6,
     -25270227
    ],
    [
     15,
     7,
     -134183797
    ],
    [
     15,
     8,
     -25642808
    ],
    [
     15,
     9,
     -21161973
    ],
    [
     15,
     10,
     -25886114
    ],
    [
     15,
     11,
     -1677479
    ],
    [
     15,
     12,
     -9964651
    ],
    [
     15,
     13,
     -1473885
    ],
    [
     15,
     14,
     -5884389
    ],
    [
     15,
     15,
     9456941
    ],
    [
     15,
     16,
     5056595
    ]
   ]
  },
  {
   "t": 15,
   "l": 39463624,
   "a": [
    [
     0,
     15,
     8493644613
    ],
    [
     0,
     16,
     9179885159
    ],
    [
     1,
     14,
     5776522798
    ],
    [
     1,
     15,
     8669002297
    ],
    [
     1,
     16,
     -7260909638
    ],
    [
     2,
     13,
     4247879231
    ],
    [
     2,
     14,
     5706263514
    ],
    [
     2,
     15,
     -2516254149
    ],
    [
     2,
     16,
     -6770899907
    ],
    [
     3,
     12,
     2997501445
    ],
    [
     3,
     13,
     3741643591
    ],
    [
     3,
     14,
     -2354972093
    ],
    [
     3,
     15,
     -5704905479
    ],
    [
     3,
     16,
     2869683763
    ],
    [
     4,
     11,
     2040665344
    ],
    [
     4,
     12,
     2319168341
    ],
    [
     4,
     13,
     -2204255587
    ],
    [
     4,
     14,
     -3944989263
    ],
    [
     4,
     15,
     2826196851
    ],
    [
     4,
     16,
     -986240987
    ],
    [
     5,
     10,
     1293217267
    ],
    [
     5,
     11,
     1277876205
    ],
    [
     5,
     12,
     -1741041938
    ],
    [
     5,
     13,
     -2543214754
    ],
    [
     5,
     14,
     1423114921
    ],
    [
     5,
     15,
     -336998035
    ],
    [
     5,
     16,
     -345979261
    ],
    [
     6,
     9,
     709613414
    ],
    [
     6,
     10,
     597774596
    ],
    [
     6,
     11,
     -1141320365
    ],
    [
     6,
     12,
     -1648333872
    ],
    [
     6,
     13,
     441768516
    ],
    [
     6,
     14,
     72314375
    ],
    [
     6,
     15,
     -403935524
    ],
    [
     6,
     16,
     -3524783938
    ],
    [
     7,
     8,
     283659508
    ],
    [
     7,
     9,
     198155614
    ],
    [
     7,
     10,
     -649151879
    ],
    [
     7,
     11,
     -1039935780
    ],
    [
     7,
     12,
     -36453585
    ],
    [
     7,
     13,
     274781733
    ],
    [
     7,
     14,
     -389931441
    ],
    [
     7,
     15,
     -5830806475
    ],
    [
     7,
     16,
     432155207
    ],
    [
     8,
     7,
     -3567099
    ],
    [
     8,
     8,
     -2912839
    ],
    [
     8,
     9,
     -309027489
    ],
    [
     8,
     10,
     -598076920
    ],
    [
     8,
     11,
     -156848252
    ],
    [
     8,
     12,
     300422176
    ],
    [
     8,
     13,
     -346562407
    ],
    [
     8,
     14,
     -6832521344
    ],
    [
     8,
     15,
     604923600
    ],
    [
     8,
     16,
     237556615
    ],
    [
     9,
     6,
     -164394959
    ],
    [
     9,
     7,
     -80219091
    ],
    [
     9,
     8,
     -76887754
    ],
    [
     9,
     9,
     -212804166
    ],
    [
     9,
     10,
     -109909254
    ],
    [
     9,
     11,
     241972255
    ],
    [
     9,
     12,
     -283228993
    ],
    [
     9,
     13,
     -6797351894
    ],
    [
     9,
     14,
     566161298
    ],
    [
     9,
     15,
     300742902
    ],
    [
     9,
     16,
     -84922328
    ],
    [
     10,
     5,
     -205384012
    ],
    [
     10,
     6,
     -82792147
    ],
    [
     10,
     7,
     68678857
    ],
    [
     10,
     8,
     79286760
    ],
    [
     10,
     9,
     -16221984
    ],
    [
     10,
     10,
     162637401
    ],
    [
     10,
     11,
     -256743600
    ],
    [
     10,
     12,
     -6037003746
    ],
    [
     10,
     13,
     418717220
    ],
    [
     10,
     14,
     343347272
    ],
    [
     10,
     15,
     -65393513
    ],
    [
     10,
     16,
     35986583
    ],
    [
     11,
     4,
     -129077320
    ],
    [
     11,
     5,
     -44146334
    ],
    [
     11,
     6,
     153683874
    ],
    [
     11,
     7,
     247099181
    ],
    [
     11,
     8,
     68324508
    ],
    [
     11,
     9,
     46332298
    ],
    [
     11,
     10,
     -222880293
    ],
    [
     11,
     11,
     -4847484878
    ],
    [
     11,
     12,
     390936113
    ],
    [
     11,
     13,
     338132642
    ],
    [
     11,
     14,
     1443066
    ],
    [
     11,
     15,
     35439215
    ],
    [
     11,
     16,
     -17491608
    ],
    [
     12,
     3,
     74972141
    ],
    [
     12,
     4,
     3996447
    ],
    [
     12,
     5,
     179313764
    ],
    [
     12,
     6,
     279406902
    ],
    [
     12,
     7,
     143226605
    ],
    [
     12,
     8,
     -43406053
    ],
    [
     12,
     9,
     -127186409
    ],
    [
     12,
     10,
     -3483758981
    ],
    [
     12,
     11,
     312339777
    ],
    [
     12,
     12,
     275498866
    ],
    [
     12,
     13,
     -8903734
    ],
    [
     12,
     14,
     3246847
    ],
    [
     12,
     15,
     -1544382
    ],
    [
     12,
     16,
     -5623680
    ],
    [
     13,
     2,
     419287122
    ],
    [
     13,
     3,
     32952338
    ],
    [
     13,
     4,
     152411657
    ],
    [
     13,
     5,
     221898521
    ],
    [
     13,
     6,
     197976096
    ],
    [
     13,
     7,
     -98251308
    ],
    [
     13,
     8,
     -58410109
    ],
    [
     13,
     9,
     -2211376291
    ],
    [
     13,
     10,
     202620653
    ],
    [
     13,
     11,
     187871602
    ],
    [
     13,
     12,
     -24414960
    ],
    [
     13,
     13,
     -13180107
    ],
    [
     13,
     14,
     -18483283
    ],
    [
     13,
     15,
     -8765030
    ],
    [
     13,
     16,
     3203263
    ],
    [
     14,
     1,
     915309956
    ],
    [
     14,
     2,
     34611025
    ],
    [
     14,
     3,
     83775337
    ],
    [
     14,
     4,
     131110553
    ],
    [
     14,
     5,
     190812734
    ],
    [
     14,
     6,
     -110798128
    ],
    [
     14,
     7,
     -32667829
    ],
    [
     14,
     8,
     -1137917252
    ],
    [
     14,
     9,
     90274334
    ],
    [
     14,
     10,
     109851571
    ],
    [
     14,
     11,
     -18845404
    ],
    [
     14,
     12,
     -1440315
    ],
    [
     14,
     13,
     -9368845
    ],
    [
     14,
     14,
     2105829
    ],
    [
     14,
     15,
     4561801
    ],
    [
     14,
     16,
     -366025
    ],
    [
     15,
     0,
     1573683440
    ],
    [
     15,
     1,
     -11009279
    ],
    [
     15,
     2,
     -2251445
    ],
    [
     15,
     3,
     50987592
    ],
    [
     15,
     4,
     84414987
    ],
    [
     15,
     5,
     -89238761
    ],
    [
     15,
     6,
     -37908270
    ],
    [
     15,
     7,
     -414898877
    ],
    [
     15,
     8,
     18904561
    ],
    [
     15,
     9,
     52951683
    ],
    [
     15,
     10,
     -9441215
    ],
    [
     15,
     11,
     925125
    ],
    [
     15,
     12,
     -11159546
    ],
    [
     15,
     13,
     -8384851
    ],
    [
     15,
     14,
     -6918928
    ],
    [
     15,
     15,
     11755695
    ],
    [
     15,
     16,
     14413019
    ]
   ]
  },
  {
   "t": 15,
   "l": 120517719,
   "a": [
    [
     0,
     15,
     7545244559
    ],
    [
     0,
     16,
     -85719080209
    ],
    [
     1,
     14,
     4745708470
    ],
    [
     1,
     15,
     -53648236328
    ],
    [
     1,
     16,
     -17443683642
    ],
    [
     2,
     13,
     2653317342
    ],
    [
     2,
     14,
     -30995272009
    ],
    [
     2,
     15,
     -14626313347
    ],
    [
     2,
     16,
     -14060159165
    ],
    [
     3,
     12,
     1362938877
    ],
    [
     3,
     13,
     -16460250916
    ],
    [
     3,
     14,
     -8768839361
    ],
    [
     3,
     15,
     -10170633035
    ],
    [
     3,
     16,
     8264781692
    ],
    [
     4,
     11,
     625278578
    ],
    [
     4,
     12,
     -7379277944
    ],
    [
     4,
     13,
     -4675423970
    ],
    [
     4,
     14,
     -5819110236
    ],
    [
     4,
     15,
     5878461159
    ],
    [
     4,
     16,
     1266335800
    ],
    [
     5,
     10,
     226672522
    ],
    [
     5,
     11,
     -2187111247
    ],
    [
     5,
     12,
     -2182372254
    ],
    [
     5,
     13,
     -3090751147
    ],
    [
     5,
     14,
     4771370489
    ],
    [
     5,
     15,
     930533364
    ],
    [
     5,
     16,
     401238261
    ],
    [
     6,
     9,
     46430755
    ],
    [
     6,
     10,
     261307042
    ],
    [
     6,
     11,
     -754877945
    ],
    [
     6,
     12,
     -1351673496
    ],
    [
     6,
     13,
     3914845311
    ],
    [
     6,
     14,
     641081945
    ],
    [
     6,
     15,
     502044504
    ],
    [
     6,
     16,
     486985742
    ],
    [
     7,
     8,
     -9650652
    ],
    [
     7,
     9,
     933520254
    ],
    [
     7,
     10,
     -8183127
    ],
    [
     7,
     11,
     -323705494
    ],
    [
     7,
     12,
     2935520620
    ],
    [
     7,
     13,
     403166914
    ],
    [
     7,
     14,
     570522394
    ],
    [
     7,
     15,
     780735319
    ],
    [
     7,
     16,
     -448603891
    ],
    [
     8,
     7,
     -11708489
    ],
    [
     8,
     8,
     658176687
    ],
    [
     8,
     9,
     302219214
    ],
    [
     8,
     10,
     176291320
    ],
    [
     8,
     11,
     1897315913
    ],
    [
     8,
     12,
     237582528
    ],
    [
     8,
     13,
     555002922
    ],
    [
     8,
     14,
     977671734
    ],
    [
     8,
     15,
     -808062843
    ],
    [
     8,
     16,
     4140220
    ],
    [
     9,
     6,
     -3013086
    ],
    [
     9,
     7,
     81281044
    ],
    [
     9,
     8,
     321342481
    ],
    [
     9,
     9,
     297722138
    ],
    [
     9,
     10,
     936933815
    ],
    [
     9,
     11,
     119291350
    ],
    [
     9,
     12,
     478007082
    ],
    [
     9,
     13,
     1020475806
    ],
    [
     9,
     14,
     -973050333
    ],
    [
     9,
     15,
     -145196297
    ],
    [
     9,
     16,
     -28994414
    ],
    [
     10,
     5,
     -4998519
    ],
    [
     10,
     6,
     -366246581
    ],
    [
     10,
     7,
     160964203
    ],
    [
     10,
     8,
     202980321
    ],
    [
     10,
     9,
     152773089
    ],
    [
     10,
     10,
     54921276
    ],
    [
     10,
     11,
     379468633
    ],
    [
     10,
     12,
     911275001
    ],
    [
     10,
     13,
     -995394899
    ],
    [
     10,
     14,
     -316459501
    ],
    [
     10,
     15,
     -152131406
    ],
    [
     10,
     16,
     -131817154
    ],
    [
     11,
     4,
     -19637726
    ],
    [
     11,
     5,
     -440410450
    ],
    [
     11,
     6,
     -58402438
    ],
    [
     11,
     7,
     32496124
    ],
    [
     11,
     8,
     -399828268
    ],
    [
     11,
     9,
     23008592
    ],
    [
     11,
     10,
     244922141
    ],
    [
     11,
     11,
     683827351
    ],
    [
     11,
     12,
     -853163516
    ],
    [
     11,
     13,
     -319455160
    ],
    [
     11,
     14,
     -117456317
    ],
    [
     11,
     15,
     -42755162
    ],
    [
     11,
     16,
     35400853
    ],
    [
     12,
     3,
     -23443997
    ],
    [
     12,
     4,
     -84407646
    ],
    [
     12,
     5,
     -260638116
    ],
    [
     12,
     6,
     -151359225
    ],
    [
     12,
     7,
     -724951347
    ],
    [
     12,
     8,
     -12695868
    ],
    [
     12,
     9,
     121200718
    ],
    [
     12,
     10,
     456045078
    ],
    [
     12,
     11,
     -673397977
    ],
    [
     12,
     12,
     -282729387
    ],
    [
     12,
     13,
     -132904964
    ],
    [
     12,
     14,
     -68357627
    ],
    [
     12,
     15,
     -64977566
    ],
    [
     12,
     16,
     -43322668
    ],
    [
     13,
     2,
     25671168
    ],
    [
     13,
     3,
     566861999
    ],
    [
     13,
     4,
     -377107743
    ],
    [
     13,
     5,
     -266205466
    ],
    [
     13,
     6,
     -767731942
    ],
    [
     13,
     7,
     12046286
    ],
    [
     13,
     8,
     64947767
    ],
    [
     13,
     9,
     267761251
    ],
    [
     13,
     10,
     -467927595
    ],
    [
     13,
     11,
     -185584974
    ],
    [
     13,
     12,
     -74604946
    ],
    [
     13,
     13,
     -15914086
    ],
    [
     13,
     14,
     -1005881
    ],
    [
     13,
     15,
     8581665
    ],
    [
     13,
     16,
     43172093
    ],
    [
     14,
     1,
     204563841
    ],
    [
     14,
     2,
     1174695716
    ],
    [
     14,
     3,
     -377970237
    ],
    [
     14,
     4,
     -277674487
    ],
    [
     14,
     5,
     -573380680
    ],
    [
     14,
     6,
     13351334
    ],
    [
     14,
     7,
     -1877602
    ],
    [
     14,
     8,
     95888861
    ],
    [
     14,
     9,
     -282632973
    ],
    [
     14,
     10,
     -110307286
    ],
    [
     14,
     11,
     -39884239
    ],
    [
     14,
     12,
     -4003687
    ],
    [
     14,
     13,
     8850635
    ],
    [
     14,
     14,
     -9711744
    ],
    [
     14,
     15,
     -4596884
    ],
    [
     14,
     16,
     -9053179
    ],
    [
     15,
     0,
     611190694
    ],
    [
     15,
     1,
     1197316489
    ],
    [
     15,
     2,
     -280841087
    ],
    [
     15,
     3,
     -237422056
    ],
    [
     15,
     4,
     -342429630
    ],
    [
     15,
     5,
     -64190189
    ],
    [
     15,
     6,
     -67120444
    ],
    [
     15,
     7,
     -31239062
    ],
    [
     15,
     8,
     -153232516
    ],
    [
     15,
     9,
     -80261471
    ],
    [
     15,
     10,
     -42986640
    ],
    [
     15,
     11,
     -22659244
    ],
    [
     15,
     12,
     -21265374
    ],
    [
     15,
     13,
     -23373961
    ],
    [
     15,
     14,
     -11564133
    ],
    [
     15,
     15,
     -6814760
    ],
    [
     15,
     16,
     5310380
    ]
   ]
  },
  {
   "t": 15,
   "l": 133710329,
   "a": [
    [
     0,
     15,
     5407145233
    ],
    [
     0,
     16,
     30575456305
    ],
    [
     1,
     14,
     2834046927
    ],
    [
     1,
     15,
     19947951572
    ],
    [
     1,
     16,
     16849130932
    ],
    [
     2,
     13,
     1386838214
    ],
    [
     2,
     14,
     12489639142
    ],
    [
     2,
     15,
     7457233003
    ],
    [
     2,
     16,
     -34645645241
    ],
    [
     3,
     12,
     613795916
    ],
    [
     3,
     13,
     6678690841
    ],
    [
     3,
     14,
     4378162457
    ],
    [
     3,
     15,
     -24869151147
    ],
    [
     3,
     16,
     22543333403
    ],
    [
     4,
     11,
     237612616
    ],
    [
     4,
     12,
     2991479891
    ],
    [
     4,
     13,
     2490530252
    ],
    [
     4,
     14,
     -14748862266
    ],
    [
     4,
     15,
     17119571503
    ],
    [
     4,
     16,
     1662839140
    ],
    [
     5,
     10,
     52047121
    ],
    [
     5,
     11,
     915894649
    ],
    [
     5,
     12,
     1132156638
    ],
    [
     5,
     13,
     -8004885315
    ],
    [
     5,
     14,
     12621955514
    ],
    [
     5,
     15,
     721202869
    ],
    [
     5,
     16,
     -1043207375
    ],
    [
     6,
     9,
     -14331143
    ],
    [
     6,
     10,
     -51202194
    ],
    [
     6,
     11,
     285468602
    ],
    [
     6,
     12,
     -3654512160
    ],
    [
     6,
     13,
     9157802983
    ],
    [
     6,
     14,
     730145433
    ],
    [
     6,
     15,
     -775366627
    ],
    [
     6,
     16,
     -563804744
    ],
    [
     7,
     8,
     -19867841
    ],
    [
     7,
     9,
     -339039097
    ],
    [
     7,
     10,
     -126045113
    ],
    [
     7,
     11,
     -1129238208
    ],
    [
     7,
     12,
     6235718013
    ],
    [
     7,
     13,
     495066325
    ],
    [
     7,
     14,
     -600028161
    ],
    [
     7,
     15,
     -228610367
    ],
    [
     7,
     16,
     -1013168778
    ],
    [
     8,
     7,
     -6112874
    ],
    [
     8,
     8,
     -260393650
    ],
    [
     8,
     9,
     -223715902
    ],
    [
     8,
     10,
     107978763
    ],
    [
     8,
     11,
     3805173059
    ],
    [
     8,
     12,
     302815685
    ],
    [
     8,
     13,
     -301246877
    ],
    [
     8,
     14,
     -21837879
    ],
    [
     8,
     15,
     -1755151672
    ],
    [
     8,
     16,
     -321351371
    ],
    [
     9,
     6,
     6704811
    ],
    [
     9,
     7,
     -41475274
    ],
    [
     9,
     8,
     -152025640
    ],
    [
     9,
     9,
     533676986
    ],
    [
     9,
     10,
     1811058898
    ],
    [
     9,
     11,
     192641725
    ],
    [
     9,
     12,
     -248673299
    ],
    [
     9,
     13,
     85451765
    ],
    [
     9,
     14,
     -2115497134
    ],
    [
     9,
     15,
     -544303353
    ],
    [
     9,
     16,
     -12372800
    ],
    [
     10,
     5,
     9081082
    ],
    [
     10,
     6,
     139028825
    ],
    [
     10,
     7,
     -31954820
    ],
    [
     10,
     8,
     464554825
    ],
    [
     10,
     9,
     269447179
    ],
    [
     10,
     10,
     124229795
    ],
    [
     10,
     11,
     -226928701
    ],
    [
     10,
     12,
     167542904
    ],
    [
     10,
     13,
     -2064956578
    ],
    [
     10,
     14,
     -677845175
    ],
    [
     10,
     15,
     -111344884
    ],
    [
     10,
     16,
     3965635
    ],
    [
     11,
     4,
     -4214282
    ],
    [
     11,
     5,
     169221573
    ],
    [
     11,
     6,
     81220663
    ],
    [
     11,
     7,
     145145897
    ],
    [
     11,
     8,
     -744355592
    ],
    [
     11,
     9,
     86455179
    ],
    [
     11,
     10,
     -178275009
    ],
    [
     11,
     11,
     101861866
    ],
    [
     11,
     12,
     -1748494032
    ],
    [
     11,
     13,
     -689796778
    ],
    [
     11,
     14,
     -147695174
    ],
    [
     11,
     15,
     -24244205
    ],
    [
     11,
     16,
     -12124766
    ],
    [
     12,
     3,
     -16920134
    ],
    [
     12,
     4,
     32090163
    ],
    [
     12,
     5,
     128704765
    ],
    [
     12,
     6,
     -249470046
    ],
    [
     12,
     7,
     -1261557350
    ],
    [
     12,
     8,
     63464451
    ],
    [
     12,
     9,
     -156785847
    ],
    [
     12,
     10,
     23355877
    ],
    [
     12,
     11,
     -1389842868
    ],
    [
     12,
     12,
     -630789159
    ],
    [
     12,
     13,
     -205330953
    ],
    [
     12,
     14,
     -59321375
    ],
    [
     12,
     15,
     -47835392
    ],
    [
     12,
     16,
     -39367425
    ],
    [
     13,
     2,
     -10409982
    ],
    [
     13,
     3,
     -215062694
    ],
    [
     13,
     4,
     115101833
    ],
    [
     13,
     5,
     -507649342
    ],
    [
     13,
     6,
     -1281946917
    ],
    [
     13,
     7,
     77969654
    ],
    [
     13,
     8,
     -106033175
    ],
    [
     13,
     9,
     -45371789
    ],
    [
     13,
     10,
     -959286572
    ],
    [
     13,
     11,
     -424811915
    ],
    [
     13,
     12,
     -111650264
    ],
    [
     13,
     13,
     49364256
    ],
    [
     13,
     14,
     28028293
    ],
    [
     13,
     15,
     3744707
    ],
    [
     13,
     16,
     41023577
    ],
    [
     14,
     1,
     68727762
    ],
    [
     14,
     2,
     -448812947
    ],
    [
     14,
     3,
     56541340
    ],
    [
     14,
     4,
     -570845918
    ],
    [
     14,
     5,
     -954521399
    ],
    [
     14,
     6,
     52022191
    ],
    [
     14,
     7,
     -87036934
    ],
    [
     14,
     8,
     -91041268
    ],
    [
     14,
     9,
     -551984979
    ],
    [
     14,
     10,
     -249895360
    ],
    [
     14,
     11,
     -80222410
    ],
    [
     14,
     12,
     8365572
    ],
    [
     14,
     13,
     27720412
    ],
    [
     14,
     14,
     -26905417
    ],
    [
     14,
     15,
     -13373323
    ],
    [
     14,
     16,
     -16041176
    ],
    [
     15,
     0,
     250225241
    ],
    [
     15,
     1,
     -541082620
    ],
    [
     15,
     2,
     -118986689
    ],
    [
     15,
     3,
     -490865234
    ],
    [
     15,
     4,
     -537075226
    ],
    [
     15,
     5,
     -48399519
    ],
    [
     15,
     6,
     -107524816
    ],
    [
     15,
     7,
     -131358939
    ],
    [
     15,
     8,
     -284255149
    ],
    [
     15,
     9,
     -140943894
    ],
    [
     15,
     10,
     -59815470
    ],
    [
     15,
     11,
     1773625
    ],
    [
     15,
     12,
     27304349
    ],
    [
     15,
     13,
     -16505792
    ],
    [
     15,
     14,
     5168056
    ],
    [
     15,
     15,
     18451091
    ],
    [
     15,
     16,
     41688392
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 33,
   "num": 143,
   "den": 5000000000000
  },
  {
   "D": 35,
   "num": 428747,
   "den": 10000000000000
  },
  {
   "D": 37,
   "num": 141,
   "den": 62500000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 86993232483693021219265759,
   "den": 400000000000000000000000000
  },
  "eta": {
   "num": 19562534907964317017912101,
   "den": 25000000000000000000000000
  },
  "tail": {
   "num": 217,
   "den": 268435456
  },
  "allowance": {
   "num": 73570421,
   "den": 5000000000000
  },
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "+++++++++++0000",
   "31": "+++++++++++++000",
   "32": "++++++++++++0000",
   "33": "++++++++++++++000",
   "34": "+++++++++++++0000",
   "35": "+++++++++++++++000",
   "36": "+++++++++++++00000",
   "37": "++++++++++++++++000",
   "38": "++++++++++++0000000",
   "39": "++++++++++++00000000",
   "40": "++++++++++0000000000",
   "41": "++++++++++00000000000",
   "42": "++++++++0000000000000",
   "43": "++++++++00000000000000",
   "44": "++++++0000000000000000",
   "45": "++++++00000000000000000",
   "46": "++++0000000000000000000",
   "47": "++++00000000000000000000",
   "48": "++0000000000000000000000",
   "49": "++00000000000000000000000"
  }
 },
 "source": "earlier research run (tau = 0.01, tau_3 = tau_4 = 5e-8, P = 10^13)"
}

==> anc/other_certificates/cert_16_17_17_16.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (16,17,17,16)",
 "ansatz": {
  "PMAX": 16,
  "JMAX": 17,
  "IMAX": 17,
  "TMAX": 16
 },
 "P": 10000000000000,
 "rows": [
  {
   "t": 0,
   "l": 6072845972846,
   "a": [
    [
     0,
     2,
     1277020801818
    ],
    [
     0,
     3,
     -732945553806
    ],
    [
     0,
     4,
     -490957609298
    ],
    [
     0,
     5,
     -356973913313
    ],
    [
     0,
     6,
     -1271185712232
    ],
    [
     0,
     7,
     -2003339870962
    ],
    [
     0,
     8,
     -1414070327459
    ],
    [
     0,
     9,
     -879502653554
    ],
    [
     0,
     10,
     -703913445707
    ],
    [
     0,
     11,
     -714857736308
    ],
    [
     0,
     12,
     -623578028037
    ],
    [
     0,
     13,
     -360741767265
    ],
    [
     0,
     14,
     -210442574178
    ],
    [
     0,
     15,
     -85207507756
    ],
    [
     0,
     16,
     -68259359297
    ],
    [
     0,
     17,
     -26203170314
    ],
    [
     1,
     1,
     -638510400909
    ],
    [
     1,
     3,
     -523538720989
    ],
    [
     1,
     4,
     -15919005787
    ],
    [
     1,
     5,
     172371278870
    ],
    [
     1,
     6,
     -164711358942
    ],
    [
     1,
     7,
     -163686697631
    ],
    [
     1,
     8,
     -55202041361
    ],
    [
     1,
     9,
     -92629058589
    ],
    [
     1,
     10,
     -118183028264
    ],
    [
     1,
     11,
     -105900449719
    ],
    [
     1,
     12,
     -36825539345
    ],
    [
     1,
     13,
     -18340937184
    ],
    [
     1,
     14,
     7228089531
    ],
    [
     1,
     15,
     891520823
    ],
    [
     1,
     16,
     11614614692
    ],
    [
     2,
     0,
     319255200454
    ],
    [
     2,
     1,
     183236388452
    ],
    [
     2,
     2,
     261769360494
    ],
    [
     2,
     3,
     -148347242939
    ],
    [
     2,
     4,
     9080664919
    ],
    [
     2,
     5,
     25564696113
    ],
    [
     2,
     6,
     -17873979655
    ],
    [
     2,
     7,
     5832054637
    ],
    [
     2,
     8,
     -3640046944
    ],
    [
     2,
     9,
     -28223991161
    ],
    [
     2,
     10,
     -33941309897
    ],
    [
     2,
     11,
     -6155794356
    ],
    [
     2,
     12,
     -5564613916
    ],
    [
     2,
     13,
     7692089578
    ],
    [
     2,
     14,
     3464205746
    ],
    [
     2,
     15,
     8663611762
    ],
    [
     3,
     0,
     -183236388452
    ],
    [
     3,
     1,
     61369701162
    ],
    [
     3,
     2,
     152326994386
    ],
    [
     3,
     3,
     -55521782740
    ],
    [
     3,
     4,
     -7548702845
    ],
    [
     3,
     5,
     -15900964609
    ],
    [
     3,
     6,
     -5751887770
    ],
    [
     3,
     7,
     90223435
    ],
    [
     3,
     8,
     -6276162050
    ],
    [
     3,
     9,
     -11508693605
    ],
    [
     3,
     10,
     -1861339440
    ],
    [
     3,
     11,
     -1866362854
    ],
    [
     3,
     12,
     4380062202
    ],
    [
     3,
     13,
     1621584427
    ],
    [
     3,
     14,
     5531909164
    ],
    [
     4,
     0,
     -222939231990
    ],
    [
     4,
     1,
     -51862751887
    ],
    [
     4,
     2,
     54925765562
    ],
    [
     4,
     3,
     -21742649641
    ],
    [
     4,
     4,
     -6954693836
    ],
    [
     4,
     5,
     -6506742788
    ],
    [
     4,
     6,
     -3203565662
    ],
    [
     4,
     7,
     -1110043026
    ],
    [
     4,
     8,
     -4200567299
    ],
    [
     4,
     9,
     -2099408087
    ],
    [
     4,
     10,
     -1587142498
    ],
    [
     4,
     11,
     1491273682
    ],
    [
     4,
     12,
     630637384
    ],
    [
     4,
     13,
     3237383250
    ],
    [
     5,
     0,
     -49596428472
    ],
    [
     5,
     1,
     -24002259343
    ],
    [
     5,
     2,
     52320465427
    ],
    [
     5,
     3,
     8546510903
    ],
    [
     5,
     4,
     -788620060
    ],
    [
     5,
     5,
     -1679915808
    ],
    [
     5,
     6,
     -764104303
    ],
    [
     5,
     7,
     -758809317
    ],
    [
     5,
     8,
     -1262558668
    ],
    [
     5,
     9,
     -829970956
    ],
    [
     5,
     10,
     265469671
    ],
    [
     5,
     11,
     242755414
    ],
    [
     5,
     12,
     1713041964
    ],
    [
     6,
     0,
     -16130847374
    ],
    [
     6,
     1,
     -18336040335
    ],
    [
     6,
     2,
     26597491038
    ],
    [
     6,
     3,
     5630253631
    ],
    [
     6,
     4,
     912748202
    ],
    [
     6,
     5,
     -83748075
    ],
    [
     6,
     6,
     -214531728
    ],
    [
     6,
     7,
     -708670133
    ],
    [
     6,
     8,
     -625453627
    ],
    [
     6,
     9,
     -335369245
    ],
    [
     6,
     10,
     -70175187
    ],
    [
     6,
     11,
     697525527
    ],
    [
     7,
     0,
     -81979856864
    ],
    [
     7,
     1,
     -32069799122
    ],
    [
     7,
     2,
     7494837741
    ],
    [
     7,
     3,
     2203853933
    ],
    [
     7,
     4,
     587732484
    ],
    [
     7,
     5,
     327447811
    ],
    [
     7,
     6,
     -19097156
    ],
    [
     7,
     7,
     -198086166
    ],
    [
     7,
     8,
     -316959966
    ],
    [
     7,
     9,
     -125660301
    ],
    [
     7,
     10,
     156197253
    ],
    [
     8,
     0,
     -35901346581
    ],
    [
     8,
     1,
     -21003821739
    ],
    [
     8,
     2,
     2914600243
    ],
    [
     8,
     3,
     1276630609
    ],
    [
     8,
     4,
     780913740
    ],
    [
     8,
     5,
     458876870
    ],
    [
     8,
     6,
     117330401
    ],
    [
     8,
     7,
     -91474943
    ],
    [
     8,
     8,
     -72611714
    ],
    [
     8,
     9,
     -57845794
    ],
    [
     9,
     0,
     9344240455
    ],
    [
     9,
     1,
     -11154199599
    ],
    [
     9,
     2,
     1622591118
    ],
    [
     9,
     3,
     895747465
    ],
    [
     9,
     4,
     522854585
    ],
    [
     9,
     5,
     290376944
    ],
    [
     9,
     6,
     134015296
    ],
    [
     9,
     7,
     -3279087
    ],
    [
     9,
     8,
     -99989618
    ],
    [
     10,
     0,
     4736997234
    ],
    [
     10,
     1,
     -6680677759
    ],
    [
     10,
     2,
     330110430
    ],
    [
     10,
     3,
     20150468
    ],
    [
     10,
     4,
     234316223
    ],
    [
     10,
     5,
     164101331
    ],
    [
     10,
     6,
     59908489
    ],
    [
     10,
     7,
     -51144384
    ],
    [
     11,
     0,
     -5736916048
    ],
    [
     11,
     1,
     -5081712065
    ],
    [
     11,
     2,
     -440244913
    ],
    [
     11,
     3,
     -95192810
    ],
    [
     11,
     4,
     17470522
    ],
    [
     11,
     5,
     45987656
    ],
    [
     11,
     6,
     18530477
    ],
    [
     12,
     0,
     -8033315522
    ],
    [
     12,
     1,
     -2190052881
    ],
    [
     12,
     2,
     -300437552
    ],
    [
     12,
     3,
     -229659301
    ],
    [
     12,
     4,
     -7173596
    ],
    [
     12,
     5,
     41844988
    ],
    [
     13,
     0,
     486209684
    ],
    [
     13,
     1,
     -1360558228
    ],
    [
     13,
     2,
     -137217437
    ],
    [
     13,
     3,
     -96386402
    ],
    [
     13,
     4,
     9416735
    ],
    [
     14,
     0,
     303049018
    ],
    [
     14,
     1,
     11804885
    ],
    [
     14,
     2,
     -26614388
    ],
    [
     14,
     3,
     -91467725
    ],
    [
     15,
     0,
     2687374338
    ],
    [
     15,
     1,
     -11555306
    ],
    [
     15,
     2,
     -142882099
    ],
    [
     16,
     0,
     1046993628
    ],
    [
     16,
     1,
     -301106903
    ]
   ]
  },
  {
   "t": 0,
   "l": 886470445150,
   "a": [
    [
     0,
     2,
     -599294011220
    ],
    [
     0,
     3,
     102595010278
    ],
    [
     0,
     4,
     -503516886769
    ],
    [
     0,
     5,
     -210381432649
    ],
    [
     0,
     6,
     -329674466266
    ],
    [
     0,
     7,
     -196136816491
    ],
    [
     0,
     8,
     -248788168520
    ],
    [
     0,
     9,
     -251215331918
    ],
    [
     0,
     10,
     -283091805080
    ],
    [
     0,
     11,
     -241270223624
    ],
    [
     0,
     12,
     -104376597069
    ],
    [
     0,
     13,
     -55312036885
    ],
    [
     0,
     14,
     -61694303521
    ],
    [
     0,
     15,
     -87336475184
    ],
    [
     0,
     16,
     -48373331463
    ],
    [
     0,
     17,
     -60014584226
    ],
    [
     1,
     1,
     299647005610
    ],
    [
     1,
     3,
     58095112381
    ],
    [
     1,
     4,
     174866673209
    ],
    [
     1,
     5,
     -36508429029
    ],
    [
     1,
     6,
     94600996218
    ],
    [
     1,
     7,
     76582196992
    ],
    [
     1,
     8,
     -1830697399
    ],
    [
     1,
     9,
     -5099332008
    ],
    [
     1,
     10,
     -20460148385
    ],
    [
     1,
     11,
     -1074485726
    ],
    [
     1,
     12,
     1512190849
    ],
    [
     1,
     13,
     -5023787797
    ],
    [
     1,
     14,
     -18710236021
    ],
    [
     1,
     15,
     -21656749590
    ],
    [
     1,
     16,
     -32920053319
    ],
    [
     2,
     0,
     -149823502805
    ],
    [
     2,
     1,
     -25648752570
    ],
    [
     2,
     2,
     -29047556190
    ],
    [
     2,
     3,
     -18694986170
    ],
    [
     2,
     4,
     -24974343010
    ],
    [
     2,
     5,
     5958539374
    ],
    [
     2,
     6,
     23692207151
    ],
    [
     2,
     7,
     -8953107505
    ],
    [
     2,
     8,
     -10770639727
    ],
    [
     2,
     9,
     -7777179698
    ],
    [
     2,
     10,
     2719404092
    ],
    [
     2,
     11,
     4266523261
    ],
    [
     2,
     12,
     4084830021
    ],
    [
     2,
     13,
     -2107814293
    ],
    [
     2,
     14,
     -7122509479
    ],
    [
     2,
     15,
     -17166110164
    ],
    [
     3,
     0,
     25648752570
    ],
    [
     3,
     1,
     62939610846
    ],
    [
     3,
     2,
     -25021682132
    ],
    [
     3,
     3,
     -3660602186
    ],
    [
     3,
     4,
     -8898057433
    ],
    [
     3,
     5,
     6869570334
    ],
    [
     3,
     6,
     -7455971782
    ],
    [
     3,
     7,
     -8259124876
    ],
    [
     3,
     8,
     -3953759985
    ],
    [
     3,
     9,
     1723116509
    ],
    [
     3,
     10,
     1752798901
    ],
    [
     3,
     11,
     1591172041
    ],
    [
     3,
     12,
     -429582645
    ],
    [
     3,
     13,
     -3057626577
    ],
    [
     3,
     14,
     -10337851997
    ],
    [
     4,
     0,
     -79885638174
    ],
    [
     4,
     1,
     3801346456
    ],
    [
     4,
     2,
     28785214166
    ],
    [
     4,
     3,
     2768511231
    ],
    [
     4,
     4,
     -1640019913
    ],
    [
     4,
     5,
     222194226
    ],
    [
     4,
     6,
     -4763202259
    ],
    [
     4,
     7,
     -2466213978
    ],
    [
     4,
     8,
     1670801981
    ],
    [
     4,
     9,
     1252300858
    ],
    [
     4,
     10,
     863243522
    ],
    [
     4,
     11,
     139042717
    ],
    [
     4,
     12,
     -1356063187
    ],
    [
     4,
     13,
     -5928125867
    ],
    [
     5,
     0,
     28348156297
    ],
    [
     5,
     1,
     -9882390044
    ],
    [
     5,
     2,
     -1081768262
    ],
    [
     5,
     3,
     -4625315881
    ],
    [
     5,
     4,
     462052109
    ],
    [
     5,
     5,
     467227793
    ],
    [
     5,
     6,
     -466324650
    ],
    [
     5,
     7,
     982119053
    ],
    [
     5,
     8,
     903591989
    ],
    [
     5,
     9,
     321501323
    ],
    [
     5,
     10,
     16968478
    ],
    [
     5,
     11,
     -773469268
    ],
    [
     5,
     12,
     -3202656753
    ],
    [
     6,
     0,
     -33735936975
    ],
    [
     6,
     1,
     -5150648442
    ],
    [
     6,
     2,
     -2720631823
    ],
    [
     6,
     3,
     1723068443
    ],
    [
     6,
     4,
     1726538762
    ],
    [
     6,
     5,
     525309940
    ],
    [
     6,
     6,
     206862879
    ],
    [
     6,
     7,
     400410394
    ],
    [
     6,
     8,
     301052202
    ],
    [
     6,
     9,
     94283158
    ],
    [
     6,
     10,
     -271844221
    ],
    [
     6,
     11,
     -1473516501
    ],
    [
     7,
     0,
     18333860377
    ],
    [
     7,
     1,
     3972490598
    ],
    [
     7,
     2,
     1239899549
    ],
    [
     7,
     3,
     1927204291
    ],
    [
     7,
     4,
     481701688
    ],
    [
     7,
     5,
     -317604733
    ],
    [
     7,
     6,
     -132515009
    ],
    [
     7,
     7,
     32351418
    ],
    [
     7,
     8,
     90640646
    ],
    [
     7,
     9,
     -45944195
    ],
    [
     7,
     10,
     -475736728
    ],
    [
     8,
     0,
     16505111415
    ],
    [
     8,
     1,
     -3166878165
    ],
    [
     8,
     2,
     -796232223
    ],
    [
     8,
     3,
     532401449
    ],
    [
     8,
     4,
     -495827233
    ],
    [
     8,
     5,
     -163006620
    ],
    [
     8,
     6,
     -70650301
    ],
    [
     8,
     7,
     -2502564
    ],
    [
     8,
     8,
     9703463
    ],
    [
     8,
     9,
     -14134176
    ],
    [
     9,
     0,
     -6654873119
    ],
    [
     9,
     1,
     -2213229702
    ],
    [
     9,
     2,
     -526876208
    ],
    [
     9,
     3,
     -160485186
    ],
    [
     9,
     4,
     -313664825
    ],
    [
     9,
     5,
     -51418259
    ],
    [
     9,
     6,
     -29505905
    ],
    [
     9,
     7,
     18173834
    ],
    [
     9,
     8,
     145894898
    ],
    [
     10,
     0,
     -9583026810
    ],
    [
     10,
     1,
     -1822229
    ],
    [
     10,
     2,
     252279623
    ],
    [
     10,
     3,
     -48281027
    ],
    [
     10,
     4,
     -132239941
    ],
    [
     10,
     5,
     -12707096
    ],
    [
     10,
     6,
     19218674
    ],
    [
     10,
     7,
     130546388
    ],
    [
     11,
     0,
     -7799624791
    ],
    [
     11,
     1,
     1872158130
    ],
    [
     11,
     2,
     269401623
    ],
    [
     11,
     3,
     -13271457
    ],
    [
     11,
     4,
     -54650359
    ],
    [
     11,
     5,
     39232873
    ],
    [
     11,
     6,
     42828676
    ],
    [
     12,
     0,
     -959841841
    ],
    [
     12,
     1,
     1311928952
    ],
    [
     12,
     2,
     171050375
    ],
    [
     12,
     3,
     29330385
    ],
    [
     12,
     4,
     14314119
    ],
    [
     12,
     5,
     -25879589
    ],
    [
     13,
     0,
     -238526306
    ],
    [
     13,
     1,
     712048599
    ],
    [
     13,
     2,
     110021097
    ],
    [
     13,
     3,
     18897475
    ],
    [
     13,
     4,
     -45343278
    ],
    [
     14,
     0,
     -327811409
    ],
    [
     14,
     1,
     229482864
    ],
    [
     14,
     2,
     -71294078
    ],
    [
     14,
     3,
     67051567
    ],
    [
     15,
     0,
     -1237200318
    ],
    [
     15,
     1,
     -398523307
    ],
    [
     15,
     2,
     213921186
    ],
    [
     16,
     0,
     -1819000228
    ],
    [
     16,
     1,
     352657515
    ]
   ]
  },
  {
   "t": 1,
   "l": 5037035674366,
   "a": [
    [
     0,
     2,
     -1050544043954
    ],
    [
     0,
     3,
     4935305490812
    ],
    [
     0,
     4,
     -812457012547
    ],
    [
     0,
     5,
     3149172409711
    ],
    [
     0,
     6,
     -1818441966402
    ],
    [
     0,
     7,
     -2056801098640
    ],
    [
     0,
     8,
     -6166653592860
    ],
    [
     0,
     9,
     -7882382223808
    ],
    [
     0,
     10,
     -6820659778722
    ],
    [
     0,
     11,
     -5203076682302
    ],
    [
     0,
     12,
     -3988099038330
    ],
    [
     0,
     13,
     -3379536154119
    ],
    [
     0,
     14,
     -2305424861487
    ],
    [
     0,
     15,
     -1885295267969
    ],
    [
     0,
     16,
     -944261395293
    ],
    [
     0,
     17,
     -478917684396
    ],
    [
     1,
     1,
     525272021977
    ],
    [
     1,
     3,
     1798527849474
    ],
    [
     1,
     4,
     -811677966330
    ],
    [
     1,
     5,
     -152792598099
    ],
    [
     1,
     6,
     160721154391
    ],
    [
     1,
     7,
     -857786127173
    ],
    [
     1,
     8,
     -1521007081387
    ],
    [
     1,
     9,
     -1365332478140
    ],
    [
     1,
     10,
     -1032395054955
    ],
    [
     1,
     11,
     -738355389373
    ],
    [
     1,
     12,
     -713241714400
    ],
    [
     1,
     13,
     -486896669236
    ],
    [
     1,
     14,
     -438495462980
    ],
    [
     1,
     15,
     -216756860775
    ],
    [
     1,
     16,
     -143206499235
    ],
    [
     1,
     17,
     9995501772
    ],
    [
     2,
     0,
     -262636010989
    ],
    [
     2,
     1,
     -1233826372703
    ],
    [
     2,
     2,
     -899263924737
    ],
    [
     2,
     3,
     310875091706
    ],
    [
     2,
     4,
     -557299316895
    ],
    [
     2,
     5,
     -310021849276
    ],
    [
     2,
     6,
     -95085707776
    ],
    [
     2,
     7,
     -217932046324
    ],
    [
     2,
     8,
     -208585961706
    ],
    [
     2,
     9,
     -114623590654
    ],
    [
     2,
     10,
     -62197733791
    ],
    [
     2,
     11,
     -101289975331
    ],
    [
     2,
     12,
     -44614569876
    ],
    [
     2,
     13,
     -81401534417
    ],
    [
     2,
     14,
     -29183929195
    ],
    [
     2,
     15,
     -17268523564
    ],
    [
     2,
     16,
     57822436273
    ],
    [
     3,
     0,
     1233826372703
    ],
    [
     3,
     1,
     101557126568
    ],
    [
     3,
     2,
     -107955600124
    ],
    [
     3,
     3,
     284670986548
    ],
    [
     3,
     4,
     -312594443968
    ],
    [
     3,
     5,
     -129601395189
    ],
    [
     3,
     6,
     -33253687142
    ],
    [
     3,
     7,
     -54799797469
    ],
    [
     3,
     8,
     -28982574229
    ],
    [
     3,
     9,
     -22329861669
    ],
    [
     3,
     10,
     -33813234549
    ],
    [
     3,
     11,
     153122572
    ],
    [
     3,
     12,
     -24474327007
    ],
    [
     3,
     13,
     -3722142790
    ],
    [
     3,
     14,
     -15237825
    ],
    [
     3,
     15,
     42552902300
    ],
    [
     4,
     0,
     297296272516
    ],
    [
     4,
     1,
     -41385729754
    ],
    [
     4,
     2,
     10067082613
    ],
    [
     4,
     3,
     283770548470
    ],
    [
     4,
     4,
     -83020559843
    ],
    [
     4,
     5,
     -31836906913
    ],
    [
     4,
     6,
     -22503123549
    ],
    [
     4,
     7,
     -19569303778
    ],
    [
     4,
     8,
     -21597179792
    ],
    [
     4,
     9,
     -19765694063
    ],
    [
     4,
     10,
     354312049
    ],
    [
     4,
     11,
     -8429773905
    ],
    [
     4,
     12,
     -761680988
    ],
    [
     4,
     13,
     2035982244
    ],
    [
     4,
     14,
     26644043446
    ],
    [
     5,
     0,
     139997186736
    ],
    [
     5,
     1,
     64352971575
    ],
    [
     5,
     2,
     46316421502
    ],
    [
     5,
     3,
     158964831222
    ],
    [
     5,
     4,
     -27703347109
    ],
    [
     5,
     5,
     -14821946806
    ],
    [
     5,
     6,
     -13524933963
    ],
    [
     5,
     7,
     -17239065245
    ],
    [
     5,
     8,
     -12926476611
    ],
    [
     5,
     9,
     -2733130572
    ],
    [
     5,
     10,
     -3994019373
    ],
    [
     5,
     11,
     -1220496479
    ],
    [
     5,
     12,
     1353780543
    ],
    [
     5,
     13,
     14561433919
    ],
    [
     6,
     0,
     -362958063433
    ],
    [
     6,
     1,
     -128954926931
    ],
    [
     6,
     2,
     28661165692
    ],
    [
     6,
     3,
     87590209028
    ],
    [
     6,
     4,
     1175585203
    ],
    [
     6,
     5,
     -2356898157
    ],
    [
     6,
     6,
     -5769852128
    ],
    [
     6,
     7,
     -6668387804
    ],
    [
     6,
     8,
     -2566355528
    ],
    [
     6,
     9,
     -1512529989
    ],
    [
     6,
     10,
     -951855112
    ],
    [
     6,
     11,
     1094487880
    ],
    [
     6,
     12,
     6960378314
    ],
    [
     7,
     0,
     -147573051089
    ],
    [
     7,
     1,
     -83764107968
    ],
    [
     7,
     2,
     16512517884
    ],
    [
     7,
     3,
     52093122645
    ],
    [
     7,
     4,
     7152483067
    ],
    [
     7,
     5,
     4146825817
    ],
    [
     7,
     6,
     -42725917
    ],
    [
     7,
     7,
     -1671345267
    ],
    [
     7,
     8,
     -712169834
    ],
    [
     7,
     9,
     -831895245
    ],
    [
     7,
     10,
     432311825
    ],
    [
     7,
     11,
     2097802281
    ],
    [
     8,
     0,
     -269008034936
    ],
    [
     8,
     1,
     -66578916314
    ],
    [
     8,
     2,
     -4983034898
    ],
    [
     8,
     3,
     24542669584
    ],
    [
     8,
     4,
     8381872757
    ],
    [
     8,
     5,
     3946618919
    ],
    [
     8,
     6,
     425440539
    ],
    [
     8,
     7,
     -247491296
    ],
    [
     8,
     8,
     -514740507
    ],
    [
     8,
     9,
     12216238
    ],
    [
     8,
     10,
     -412492660
    ],
    [
     9,
     0,
     -251376017500
    ],
    [
     9,
     1,
     -61518104353
    ],
    [
     9,
     2,
     -14445261182
    ],
    [
     9,
     3,
     10618181536
    ],
    [
     9,
     4,
     4711382208
    ],
    [
     9,
     5,
     1423570165
    ],
    [
     9,
     6,
     406064375
    ],
    [
     9,
     7,
     4636494
    ],
    [
     9,
     8,
     -150413492
    ],
    [
     9,
     9,
     -1254121962
    ],
    [
     10,
     0,
     -121247764121
    ],
    [
     10,
     1,
     -36946114751
    ],
    [
     10,
     2,
     -15188626376
    ],
    [
     10,
     3,
     4102513712
    ],
    [
     10,
     4,
     917317383
    ],
    [
     10,
     5,
     740109809
    ],
    [
     10,
     6,
     420438412
    ],
    [
     10,
     7,
     -113526976
    ],
    [
     10,
     8,
     -1079619012
    ],
    [
     11,
     0,
     -25149603693
    ],
    [
     11,
     1,
     -26487430805
    ],
    [
     11,
     2,
     -10076653426
    ],
    [
     11,
     3,
     623387594
    ],
    [
     11,
     4,
     304533482
    ],
    [
     11,
     5,
     461554309
    ],
    [
     11,
     6,
     -831058
    ],
    [
     11,
     7,
     -344831648
    ],
    [
     12,
     0,
     6221587404
    ],
    [
     12,
     1,
     -17297564918
    ],
    [
     12,
     2,
     -4003126355
    ],
    [
     12,
     3,
     569085030
    ],
    [
     12,
     4,
     -83588428
    ],
    [
     12,
     5,
     84879842
    ],
    [
     12,
     6,
     426370199
    ],
    [
     13,
     0,
     -7894034475
    ],
    [
     13,
     1,
     -3709395884
    ],
    [
     13,
     2,
     -2082365242
    ],
    [
     13,
     3,
     -99018846
    ],
    [
     13,
     4,
     -56162697
    ],
    [
     13,
     5,
     1047650049
    ],
    [
     14,
     0,
     9453415696
    ],
    [
     14,
     1,
     -4602893664
    ],
    [
     14,
     2,
     -1284421902
    ],
    [
     14,
     3,
     88784360
    ],
    [
     14,
     4,
     1170570124
    ],
    [
     15,
     0,
     -3691737531
    ],
    [
     15,
     1,
     -1012601961
    ],
    [
     15,
     2,
     -318647784
    ],
    [
     15,
     3,
     1164140202
    ],
    [
     16,
     0,
     2488279807
    ],
    [
     16,
     1,
     -496457637
    ],
    [
     16,
     2,
     606687402
    ]
   ]
  },
  {
   "t": 1,
   "l": 3047925545142,
   "a": [
    [
     0,
     2,
     1020710475216
    ],
    [
     0,
     3,
     -2013403863594
    ],
    [
     0,
     4,
     -1363113599519
    ],
    [
     0,
     5,
     4837825225828
    ],
    [
     0,
     6,
     3788795718826
    ],
    [
     0,
     7,
     4671173876999
    ],
    [
     0,
     8,
     3403877167244
    ],
    [
     0,
     9,
     2733776891041
    ],
    [
     0,
     10,
     1747998993309
    ],
    [
     0,
     11,
     846186050371
    ],
    [
     0,
     12,
     522449661354
    ],
    [
     0,
     13,
     371984461204
    ],
    [
     0,
     14,
     -16286338772
    ],
    [
     0,
     15,
     -98737027793
    ],
    [
     0,
     16,
     -85317400600
    ],
    [
     0,
     17,
     160213408860
    ],
    [
     1,
     1,
     -510355237608
    ],
    [
     1,
     3,
     -1316837388157
    ],
    [
     1,
     4,
     -1123083757610
    ],
    [
     1,
     5,
     -1621217840254
    ],
    [
     1,
     6,
     -913329561285
    ],
    [
     1,
     7,
     -957583923813
    ],
    [
     1,
     8,
     -957810780436
    ],
    [
     1,
     9,
     -883144068695
    ],
    [
     1,
     10,
     -544688123230
    ],
    [
     1,
     11,
     -314478807980
    ],
    [
     1,
     12,
     -198274273397
    ],
    [
     1,
     13,
     -227192273369
    ],
    [
     1,
     14,
     -205559533389
    ],
    [
     1,
     15,
     -186849849841
    ],
    [
     1,
     16,
     -93359247913
    ],
    [
     1,
     17,
     -115420913256
    ],
    [
     2,
     0,
     255177618804
    ],
    [
     2,
     1,
     503350965898
    ],
    [
     2,
     2,
     658418694078
    ],
    [
     2,
     3,
     298859564938
    ],
    [
     2,
     4,
     -6937999452
    ],
    [
     2,
     5,
     19926418359
    ],
    [
     2,
     6,
     36629993592
    ],
    [
     2,
     7,
     -118530111644
    ],
    [
     2,
     8,
     -136656458055
    ],
    [
     2,
     9,
     -77398172073
    ],
    [
     2,
     10,
     -2320695998
    ],
    [
     2,
     11,
     18831333256
    ],
    [
     2,
     12,
     -38276363248
    ],
    [
     2,
     13,
     -36621399462
    ],
    [
     2,
     14,
     -45614486425
    ],
    [
     2,
     15,
     -16477213622
    ],
    [
     2,
     16,
     -55367561535
    ],
    [
     3,
     0,
     -503350965898
    ],
    [
     3,
     1,
     170389199940
    ],
    [
     3,
     2,
     -18088625536
    ],
    [
     3,
     3,
     79460683377
    ],
    [
     3,
     4,
     80686957173
    ],
    [
     3,
     5,
     24003970562
    ],
    [
     3,
     6,
     -7174123817
    ],
    [
     3,
     7,
     -13869665084
    ],
    [
     3,
     8,
     -7023717264
    ],
    [
     3,
     9,
     23260984163
    ],
    [
     3,
     10,
     38701028829
    ],
    [
     3,
     11,
     7298485325
    ],
    [
     3,
     12,
     2892270990
    ],
    [
     3,
     13,
     -6870661246
    ],
    [
     3,
     14,
     2283346772
    ],
    [
     3,
     15,
     -28925240983
    ],
    [
     4,
     0,
     -584793146949
    ],
    [
     4,
     1,
     -152934294145
    ],
    [
     4,
     2,
     88664704555
    ],
    [
     4,
     3,
     -55351741338
    ],
    [
     4,
     4,
     22795468339
    ],
    [
     4,
     5,
     -3650227194
    ],
    [
     4,
     6,
     -2393955621
    ],
    [
     4,
     7,
     -1495892097
    ],
    [
     4,
     8,
     7442245771
    ],
    [
     4,
     9,
     17305343396
    ],
    [
     4,
     10,
     3692466974
    ],
    [
     4,
     11,
     2599168337
    ],
    [
     4,
     12,
     -1821277892
    ],
    [
     4,
     13,
     3331437490
    ],
    [
     4,
     14,
     -15858621801
    ],
    [
     5,
     0,
     253764478975
    ],
    [
     5,
     1,
     -23410261649
    ],
    [
     5,
     2,
     36792935317
    ],
    [
     5,
     3,
     -43651940628
    ],
    [
     5,
     4,
     9423290935
    ],
    [
     5,
     5,
     -3362323507
    ],
    [
     5,
     6,
     -985574911
    ],
    [
     5,
     7,
     2424906447
    ],
    [
     5,
     8,
     7543167209
    ],
    [
     5,
     9,
     1919176569
    ],
    [
     5,
     10,
     124842465
    ],
    [
     5,
     11,
     -1833766525
    ],
    [
     5,
     12,
     713633298
    ],
    [
     5,
     13,
     -8613262438
    ],
    [
     6,
     0,
     -209630779149
    ],
    [
     6,
     1,
     -24945985165
    ],
    [
     6,
     2,
     40613842141
    ],
    [
     6,
     3,
     -6658227772
    ],
    [
     6,
     4,
     7602749039
    ],
    [
     6,
     5,
     -1701234381
    ],
    [
     6,
     6,
     -323990998
    ],
    [
     6,
     7,
     1595111088
    ],
    [
     6,
     8,
     808710534
    ],
    [
     6,
     9,
     32659194
    ],
    [
     6,
     10,
     -1154280621
    ],
    [
     6,
     11,
     -199083464
    ],
    [
     6,
     12,
     -3822120959
    ],
    [
     7,
     0,
     10134350005
    ],
    [
     7,
     1,
     -11110100783
    ],
    [
     7,
     2,
     37678840749
    ],
    [
     7,
     3,
     -2748414148
    ],
    [
     7,
     4,
     4076885910
    ],
    [
     7,
     5,
     -1907109454
    ],
    [
     7,
     6,
     -660586214
    ],
    [
     7,
     7,
     15478323
    ],
    [
     7,
     8,
     -49369285
    ],
    [
     7,
     9,
     -545024197
    ],
    [
     7,
     10,
     -526390975
    ],
    [
     7,
     11,
     -1008121381
    ],
    [
     8,
     0,
     -45503052072
    ],
    [
     8,
     1,
     -40505062846
    ],
    [
     8,
     2,
     20600291178
    ],
    [
     8,
     3,
     -1743155218
    ],
    [
     8,
     4,
     745398241
    ],
    [
     8,
     5,
     -2133669595
    ],
    [
     8,
     6,
     -154876720
    ],
    [
     8,
     7,
     -124405752
    ],
    [
     8,
     8,
     -217607767
    ],
    [
     8,
     9,
     -372525556
    ],
    [
     8,
     10,
     382627524
    ],
    [
     9,
     0,
     -75674780200
    ],
    [
     9,
     1,
     -27617412616
    ],
    [
     9,
     2,
     7310711623
    ],
    [
     9,
     3,
     -2851543145
    ],
    [
     9,
     4,
     -1168858899
    ],
    [
     9,
     5,
     -482218992
    ],
    [
     9,
     6,
     92056544
    ],
    [
     9,
     7,
     94344742
    ],
    [
     9,
     8,
     -124851968
    ],
    [
     9,
     9,
     879409676
    ],
    [
     10,
     0,
     -65326285728
    ],
    [
     10,
     1,
     -13095882212
    ],
    [
     10,
     2,
     3537073236
    ],
    [
     10,
     3,
     -2080975280
    ],
    [
     10,
     4,
     89898766
    ],
    [
     10,
     5,
     -32732599
    ],
    [
     10,
     6,
     263961499
    ],
    [
     10,
     7,
     138247608
    ],
    [
     10,
     8,
     738780683
    ],
    [
     11,
     0,
     -22816113867
    ],
    [
     11,
     1,
     80846199
    ],
    [
     11,
     2,
     3716412853
    ],
    [
     11,
     3,
     -571802350
    ],
    [
     11,
     4,
     145699254
    ],
    [
     11,
     5,
     171117026
    ],
    [
     11,
     6,
     209627196
    ],
    [
     11,
     7,
     273081943
    ],
    [
     12,
     0,
     10863803318
    ],
    [
     12,
     1,
     6604739532
    ],
    [
     12,
     2,
     1397857669
    ],
    [
     12,
     3,
     -416823962
    ],
    [
     12,
     4,
     160688654
    ],
    [
     12,
     5,
     68783518
    ],
    [
     12,
     6,
     -309639255
    ],
    [
     13,
     0,
     20337283199
    ],
    [
     13,
     1,
     709082823
    ],
    [
     13,
     2,
     458909177
    ],
    [
     13,
     3,
     -320319921
    ],
    [
     13,
     4,
     -43936334
    ],
    [
     13,
     5,
     -824702378
    ],
    [
     14,
     0,
     -9123165
    ],
    [
     14,
     1,
     335504565
    ],
    [
     14,
     2,
     -315925206
    ],
    [
     14,
     3,
     -326642801
    ],
    [
     14,
     4,
     -1020202025
    ],
    [
     15,
     0,
     -1996241075
    ],
    [
     15,
     1,
     -1072215051
    ],
    [
     15,
     2,
     -114212589
    ],
    [
     15,
     3,
     -1004997413
    ],
    [
     16,
     0,
     -4856930149
    ],
    [
     16,
     1,
     262698928
    ],
    [
     16,
     2,
     -601140410
    ]
   ]
  },
  {
   "t": 1,
   "l": 198299538159,
   "a": [
    [
     0,
     2,
     -329110018249
    ],
    [
     0,
     3,
     470122688502
    ],
    [
     0,
     4,
     1394634375691
    ],
    [
     0,
     5,
     -3184510686766
    ],
    [
     0,
     6,
     2953734378147
    ],
    [
     0,
     7,
     102645057574
    ],
    [
     0,
     8,
     1649162136409
    ],
    [
     0,
     9,
     774454665410
    ],
    [
     0,
     10,
     2001298283193
    ],
    [
     0,
     11,
     1734269037021
    ],
    [
     0,
     12,
     919234799507
    ],
    [
     0,
     13,
     274574271123
    ],
    [
     0,
     14,
     614309348010
    ],
    [
     0,
     15,
     712321488530
    ],
    [
     0,
     16,
     577087891353
    ],
    [
     0,
     17,
     385865898908
    ],
    [
     1,
     1,
     164555009124
    ],
    [
     1,
     3,
     -442777448688
    ],
    [
     1,
     4,
     -562276359053
    ],
    [
     1,
     5,
     -288077234515
    ],
    [
     1,
     6,
     -422535974493
    ],
    [
     1,
     7,
     -64234617924
    ],
    [
     1,
     8,
     -220773276672
    ],
    [
     1,
     9,
     538045669018
    ],
    [
     1,
     10,
     352874954643
    ],
    [
     1,
     11,
     -57384914499
    ],
    [
     1,
     12,
     -166752516249
    ],
    [
     1,
     13,
     -27022498415
    ],
    [
     1,
     14,
     91258700493
    ],
    [
     1,
     15,
     174482235901
    ],
    [
     1,
     16,
     121436127316
    ],
    [
     1,
     17,
     -8887885008
    ],
    [
     2,
     0,
     -82277504562
    ],
    [
     2,
     1,
     -117530672125
    ],
    [
     2,
     2,
     221388724344
    ],
    [
     2,
     3,
     123788358751
    ],
    [
     2,
     4,
     -232265464212
    ],
    [
     2,
     5,
     -58353894486
    ],
    [
     2,
     6,
     -114795616232
    ],
    [
     2,
     7,
     -169864320585
    ],
    [
     2,
     8,
     43788627799
    ],
    [
     2,
     9,
     75371540440
    ],
    [
     2,
     10,
     -85461525609
    ],
    [
     2,
     11,
     -153762048863
    ],
    [
     2,
     12,
     -75226895068
    ],
    [
     2,
     13,
     -12641614789
    ],
    [
     2,
     14,
     33923511052
    ],
    [
     2,
     15,
     42722325230
    ],
    [
     2,
     16,
     -7733423764
    ],
    [
     3,
     0,
     117530672125
    ],
    [
     3,
     1,
     -174329296961
    ],
    [
     3,
     2,
     16780731013
    ],
    [
     3,
     3,
     88936018267
    ],
    [
     3,
     4,
     36514972139
    ],
    [
     3,
     5,
     17470043177
    ],
    [
     3,
     6,
     -40096536834
    ],
    [
     3,
     7,
     -9987043893
    ],
    [
     3,
     8,
     25391594515
    ],
    [
     3,
     9,
     -24679590625
    ],
    [
     3,
     10,
     -66311711514
    ],
    [
     3,
     11,
     -36295048873
    ],
    [
     3,
     12,
     -9888189238
    ],
    [
     3,
     13,
     18304896448
    ],
    [
     3,
     14,
     25547411910
    ],
    [
     3,
     15,
     -3227289654
    ],
    [
     4,
     0,
     150799583270
    ],
    [
     4,
     1,
     260926097298
    ],
    [
     4,
     2,
     76804725072
    ],
    [
     4,
     3,
     -1300456478
    ],
    [
     4,
     4,
     -1051602139
    ],
    [
     4,
     5,
     -3961195929
    ],
    [
     4,
     6,
     -5997088707
    ],
    [
     4,
     7,
     10270602772
    ],
    [
     4,
     8,
     3280622371
    ],
    [
     4,
     9,
     -18024041662
    ],
    [
     4,
     10,
     -17610845739
    ],
    [
     4,
     11,
     -6895389605
    ],
    [
     4,
     12,
     7685113263
    ],
    [
     4,
     13,
     13515082382
    ],
    [
     4,
     14,
     -3171013773
    ],
    [
     5,
     0,
     -573775198050
    ],
    [
     5,
     1,
     -126300091615
    ],
    [
     5,
     2,
     3413900397
    ],
    [
     5,
     3,
     2214107562
    ],
    [
     5,
     4,
     9522907307
    ],
    [
     5,
     5,
     -1210158182
    ],
    [
     5,
     6,
     -380674644
    ],
    [
     5,
     7,
     5453238586
    ],
    [
     5,
     8,
     588394644
    ],
    [
     5,
     9,
     -6085758372
    ],
    [
     5,
     10,
     -3399683063
    ],
    [
     5,
     11,
     2815458032
    ],
    [
     5,
     12,
     7072520460
    ],
    [
     5,
     13,
     -1538124452
    ],
    [
     6,
     0,
     94153764668
    ],
    [
     6,
     1,
     35676022529
    ],
    [
     6,
     2,
     13137144353
    ],
    [
     6,
     3,
     13245816919
    ],
    [
     6,
     4,
     1880844755
    ],
    [
     6,
     5,
     -1033802584
    ],
    [
     6,
     6,
     1710104097
    ],
    [
     6,
     7,
     3731108717
    ],
    [
     6,
     8,
     -334198903
    ],
    [
     6,
     9,
     -1633947355
    ],
    [
     6,
     10,
     286971760
    ],
    [
     6,
     11,
     3007279523
    ],
    [
     6,
     12,
     -808553888
    ],
    [
     7,
     0,
     -133268359442
    ],
    [
     7,
     1,
     -21742824733
    ],
    [
     7,
     2,
     7344282506
    ],
    [
     7,
     3,
     2931414550
    ],
    [
     7,
     4,
     -1997274121
    ],
    [
     7,
     5,
     -807071072
    ],
    [
     7,
     6,
     546558503
    ],
    [
     7,
     7,
     240785805
    ],
    [
     7,
     8,
     -742667148
    ],
    [
     7,
     9,
     -724472854
    ],
    [
     7,
     10,
     550770577
    ],
    [
     7,
     11,
     -518293885
    ],
    [
     8,
     0,
     1336425447
    ],
    [
     8,
     1,
     -16170271442
    ],
    [
     8,
     2,
     -4160177696
    ],
    [
     8,
     3,
     -3119661212
    ],
    [
     8,
     4,
     -3473307801
    ],
    [
     8,
     5,
     -1217830167
    ],
    [
     8,
     6,
     189196708
    ],
    [
     8,
     7,
     23116320
    ],
    [
     8,
     8,
     -479990917
    ],
    [
     8,
     9,
     -257685347
    ],
    [
     8,
     10,
     -238687627
    ],
    [
     9,
     0,
     -85159086284
    ],
    [
     9,
     1,
     -16299278999
    ],
    [
     9,
     2,
     190116827
    ],
    [
     9,
     3,
     903109943
    ],
    [
     9,
     4,
     -640383002
    ],
    [
     9,
     5,
     629257453
    ],
    [
     9,
     6,
     423534204
    ],
    [
     9,
     7,
     44442296
    ],
    [
     9,
     8,
     -451953844
    ],
    [
     9,
     9,
     -129010581
    ],
    [
     10,
     0,
     78051568007
    ],
    [
     10,
     1,
     1331538182
    ],
    [
     10,
     2,
     6482729704
    ],
    [
     10,
     3,
     3102159083
    ],
    [
     10,
     4,
     627848628
    ],
    [
     10,
     5,
     526065276
    ],
    [
     10,
     6,
     297696273
    ],
    [
     10,
     7,
     -203527762
    ],
    [
     10,
     8,
     -64500238
    ],
    [
     11,
     0,
     57694158647
    ],
    [
     11,
     1,
     -7048210202
    ],
    [
     11,
     2,
     3194138308
    ],
    [
     11,
     3,
     1059301762
    ],
    [
     11,
     4,
     216579567
    ],
    [
     11,
     5,
     181564311
    ],
    [
     11,
     6,
     113521312
    ],
    [
     11,
     7,
     31636698
    ],
    [
     12,
     0,
     -10631174593
    ],
    [
     12,
     1,
     -11934235084
    ],
    [
     12,
     2,
     -642777725
    ],
    [
     12,
     3,
     62542462
    ],
    [
     12,
     4,
     -246961815
    ],
    [
     12,
     5,
     182714449
    ],
    [
     12,
     6,
     93464900
    ],
    [
     13,
     0,
     -35608627373
    ],
    [
     13,
     1,
     -8427403908
    ],
    [
     13,
     2,
     -1032939530
    ],
    [
     13,
     3,
     -373310835
    ],
    [
     13,
     4,
     7810278
    ],
    [
     13,
     5,
     141233894
    ],
    [
     14,
     0,
     -15501711892
    ],
    [
     14,
     1,
     -3588186223
    ],
    [
     14,
     2,
     -104146009
    ],
    [
     14,
     3,
     -300804753
    ],
    [
     14,
     4,
     192530143
    ],
    [
     15,
     0,
     -1298135226
    ],
    [
     15,
     1,
     1236329432
    ],
    [
     15,
     2,
     -822314174
    ],
    [
     15,
     3,
     281191011
    ],
    [
     16,
     0,
     8513237169
    ],
    [
     16,
     1,
     -1447214926
    ],
    [
     16,
     2,
     255427949
    ]
   ]
  },
  {
   "t": 2,
   "l": 1333998656981,
   "a": [
    [
     0,
     2,
     1358946333059
    ],
    [
     0,
     3,
     5304365797955
    ],
    [
     0,
     4,
     -525860637268
    ],
    [
     0,
     5,
     -7124262707474
    ],
    [
     0,
     6,
     -2145328372301
    ],
    [
     0,
     7,
     2707566647859
    ],
    [
     0,
     8,
     9087070602760
    ],
    [
     0,
     9,
     17233786442136
    ],
    [
     0,
     10,
     14883417192104
    ],
    [
     0,
     11,
     10489071457405
    ],
    [
     0,
     12,
     9101778694507
    ],
    [
     0,
     13,
     9136976882212
    ],
    [
     0,
     14,
     9298888471140
    ],
    [
     0,
     15,
     8219268418610
    ],
    [
     0,
     16,
     5825957722459
    ],
    [
     0,
     17,
     3346819305855
    ],
    [
     1,
     1,
     -679473166527
    ],
    [
     1,
     2,
     -2
    ],
    [
     1,
     3,
     2137346771994
    ],
    [
     1,
     4,
     1528501907915
    ],
    [
     1,
     5,
     1783834014636
    ],
    [
     1,
     6,
     -993019036651
    ],
    [
     1,
     7,
     -269053539298
    ],
    [
     1,
     8,
     3073738367456
    ],
    [
     1,
     9,
     3883534163902
    ],
    [
     1,
     10,
     1794080059162
    ],
    [
     1,
     11,
     1807164271068
    ],
    [
     1,
     12,
     1448790315658
    ],
    [
     1,
     13,
     1398219562393
    ],
    [
     1,
     14,
     1469474853330
    ],
    [
     1,
     15,
     1044493816002
    ],
    [
     1,
     16,
     369419752050
    ],
    [
     1,
     17,
     -271977590650
    ],
    [
     2,
     0,
     339736583270
    ],
    [
     2,
     1,
     -1326091449485
    ],
    [
     2,
     2,
     -1068673385996
    ],
    [
     2,
     3,
     -294903795988
    ],
    [
     2,
     4,
     -603739805093
    ],
    [
     2,
     5,
     -801264824877
    ],
    [
     2,
     6,
     -690160802533
    ],
    [
     2,
     7,
     81422620858
    ],
    [
     2,
     8,
     76199002170
    ],
    [
     2,
     9,
     -626527131708
    ],
    [
     2,
     10,
     -256413064897
    ],
    [
     2,
     11,
     -126736432003
    ],
    [
     2,
     12,
     -61610022610
    ],
    [
     2,
     13,
     51766641560
    ],
    [
     2,
     14,
     133864502303
    ],
    [
     2,
     15,
     -114486322174
    ],
    [
     2,
     16,
     -382480232859
    ],
    [
     2,
     17,
     -92894351189
    ],
    [
     3,
     0,
     1326091449490
    ],
    [
     3,
     1,
     65732579656
    ],
    [
     3,
     2,
     -87221680993
    ],
    [
     3,
     3,
     211303146874
    ],
    [
     3,
     4,
     -52820530709
    ],
    [
     3,
     5,
     547682799520
    ],
    [
     3,
     6,
     285866762283
    ],
    [
     3,
     7,
     230900150840
    ],
    [
     3,
     8,
     -207504302459
    ],
    [
     3,
     9,
     -121310933420
    ],
    [
     3,
     10,
     -52052550848
    ],
    [
     3,
     11,
     -51064023448
    ],
    [
     3,
     12,
     -16798480841
    ],
    [
     3,
     13,
     32884778347
    ],
    [
     3,
     14,
     -111434604830
    ],
    [
     3,
     15,
     -277856037595
    ],
    [
     3,
     16,
     -26331068673
    ],
    [
     4,
     0,
     435737823514
    ],
    [
     4,
     1,
     297814521221
    ],
    [
     4,
     2,
     -87129118321
    ],
    [
     4,
     3,
     196445654615
    ],
    [
     4,
     4,
     -100458727290
    ],
    [
     4,
     5,
     278761501090
    ],
    [
     4,
     6,
     196725531637
    ],
    [
     4,
     7,
     47544102506
    ],
    [
     4,
     8,
     39918330013
    ],
    [
     4,
     9,
     17502157110
    ],
    [
     4,
     10,
     -2224803205
    ],
    [
     4,
     11,
     2219412910
    ],
    [
     4,
     12,
     26030720526
    ],
    [
     4,
     13,
     -57428327239
    ],
    [
     4,
     14,
     -157210206255
    ],
    [
     4,
     15,
     32303209413
    ],
    [
     5,
     0,
     -412875992207
    ],
    [
     5,
     1,
     -46166932956
    ],
    [
     5,
     2,
     149035589065
    ],
    [
     5,
     3,
     -93258429002
    ],
    [
     5,
     4,
     -207474853498
    ],
    [
     5,
     5,
     62987858884
    ],
    [
     5,
     6,
     48591656952
    ],
    [
     5,
     7,
     57188484642
    ],
    [
     5,
     8,
     44455343826
    ],
    [
     5,
     9,
     10124601026
    ],
    [
     5,
     10,
     6415210502
    ],
    [
     5,
     11,
     12639822257
    ],
    [
     5,
     12,
     -28371402393
    ],
    [
     5,
     13,
     -83182759800
    ],
    [
     5,
     14,
     69129392022
    ],
    [
     6,
     0,
     202035070733
    ],
    [
     6,
     1,
     -156655531403
    ],
    [
     6,
     2,
     23772565227
    ],
    [
     6,
     3,
     -61151754482
    ],
    [
     6,
     4,
     -152079543281
    ],
    [
     6,
     5,
     8981015957
    ],
    [
     6,
     6,
     15166655378
    ],
    [
     6,
     7,
     26108545150
    ],
    [
     6,
     8,
     13423588296
    ],
    [
     6,
     9,
     7255365226
    ],
    [
     6,
     10,
     4706914988
    ],
    [
     6,
     11,
     -11049498036
    ],
    [
     6,
     12,
     -34685518743
    ],
    [
     6,
     13,
     91473458995
    ],
    [
     7,
     0,
     -364758676671
    ],
    [
     7,
     1,
     59206600354
    ],
    [
     7,
     2,
     -66711781703
    ],
    [
     7,
     3,
     -22201313447
    ],
    [
     7,
     4,
     -51575662934
    ],
    [
     7,
     5,
     -12742959603
    ],
    [
     7,
     6,
     -850573855
    ],
    [
     7,
     7,
     5016658521
    ],
    [
     7,
     8,
     3934631203
    ],
    [
     7,
     9,
     1683162678
    ],
    [
     7,
     10,
     -1950025563
    ],
    [
     7,
     11,
     -6624697097
    ],
    [
     7,
     12,
     102406762527
    ],
    [
     8,
     0,
     13901505522
    ],
    [
     8,
     1,
     132334458531
    ],
    [
     8,
     2,
     -19989384292
    ],
    [
     8,
     3,
     26713160623
    ],
    [
     8,
     4,
     -33555449150
    ],
    [
     8,
     5,
     -14407102510
    ],
    [
     8,
     6,
     -2425606188
    ],
    [
     8,
     7,
     972464415
    ],
    [
     8,
     8,
     536197783
    ],
    [
     8,
     9,
     2060892421
    ],
    [
     8,
     10,
     7580132224
    ],
    [
     8,
     11,
     104590067767
    ],
    [
     9,
     0,
     643414363522
    ],
    [
     9,
     1,
     125875995760
    ],
    [
     9,
     2,
     18452160626
    ],
    [
     9,
     3,
     13185481741
    ],
    [
     9,
     4,
     -17283760575
    ],
    [
     9,
     5,
     -5365896371
    ],
    [
     9,
     6,
     -2417287268
    ],
    [
     9,
     7,
     -363507198
    ],
    [
     9,
     8,
     2091628698
    ],
    [
     9,
     9,
     11168832090
    ],
    [
     9,
     10,
     99667787304
    ],
    [
     10,
     0,
     462781151351
    ],
    [
     10,
     1,
     -16304989476
    ],
    [
     10,
     2,
     19059176941
    ],
    [
     10,
     3,
     9502224993
    ],
    [
     10,
     4,
     -5093724583
    ],
    [
     10,
     5,
     -2141043868
    ],
    [
     10,
     6,
     -891799421
    ],
    [
     10,
     7,
     621973121
    ],
    [
     10,
     8,
     8100842025
    ],
    [
     10,
     9,
     89363809353
    ],
    [
     11,
     0,
     -77607971726
    ],
    [
     11,
     1,
     15942362751
    ],
    [
     11,
     2,
     16529687846
    ],
    [
     11,
     3,
     6814504225
    ],
    [
     11,
     4,
     -1846527131
    ],
    [
     11,
     5,
     -516797043
    ],
    [
     11,
     6,
     -905583421
    ],
    [
     11,
     7,
     2022879254
    ],
    [
     11,
     8,
     75521153285
    ],
    [
     12,
     0,
     -13388106904
    ],
    [
     12,
     1,
     20073567622
    ],
    [
     12,
     2,
     4725107973
    ],
    [
     12,
     3,
     4209266262
    ],
    [
     12,
     4,
     -1157036570
    ],
    [
     12,
     5,
     -896902783
    ],
    [
     12,
     6,
     -4581666140
    ],
    [
     12,
     7,
     59987949826
    ],
    [
     13,
     0,
     -2201971469
    ],
    [
     13,
     1,
     4621549448
    ],
    [
     13,
     2,
     170897684
    ],
    [
     13,
     3,
     1237001828
    ],
    [
     13,
     4,
     -364026731
    ],
    [
     13,
     5,
     -9374825430
    ],
    [
     13,
     6,
     44107496711
    ],
    [
     14,
     0,
     -3613532900
    ],
    [
     14,
     1,
     7573063331
    ],
    [
     14,
     2,
     137879519
    ],
    [
     14,
     3,
     2433393350
    ],
    [
     14,
     4,
     -12130662780
    ],
    [
     14,
     5,
     29389275669
    ],
    [
     15,
     0,
     7405664472
    ],
    [
     15,
     1,
     12309725369
    ],
    [
     15,
     2,
     3069429765
    ],
    [
     15,
     3,
     -10824407173
    ],
    [
     15,
     4,
     16403376021
    ],
    [
     16,
     0,
     13299935063
    ],
    [
     16,
     1,
     9422049379
    ],
    [
     16,
     2,
     -8398050409
    ],
    [
     16,
     3,
     6934530473
    ]
   ]
  },
  {
   "t": 2,
   "l": 113331089039,
   "a": [
    [
     0,
     2,
     -4928420562208
    ],
    [
     0,
     3,
     -3302678148351
    ],
    [
     0,
     4,
     2760568539350
    ],
    [
     0,
     5,
     -741575494840
    ],
    [
     0,
     6,
     6654995067757
    ],
    [
     0,
     7,
     3025154273190
    ],
    [
     0,
     8,
     4562022175257
    ],
    [
     0,
     9,
     355191612574
    ],
    [
     0,
     10,
     -1302523437088
    ],
    [
     0,
     11,
     -1820449455012
    ],
    [
     0,
     12,
     -1660179119778
    ],
    [
     0,
     13,
     -1009735199305
    ],
    [
     0,
     14,
     95440647907
    ],
    [
     0,
     15,
     412403259557
    ],
    [
     0,
     16,
     498476040022
    ],
    [
     0,
     17,
     221845692606
    ],
    [
     1,
     1,
     2464210281104
    ],
    [
     1,
     3,
     -1609290218072
    ],
    [
     1,
     4,
     -577760155677
    ],
    [
     1,
     5,
     -2899570253923
    ],
    [
     1,
     6,
     -3501070935236
    ],
    [
     1,
     7,
     -2853650874943
    ],
    [
     1,
     8,
     -4023795315556
    ],
    [
     1,
     9,
     -3821178147712
    ],
    [
     1,
     10,
     -3306442303104
    ],
    [
     1,
     11,
     -2811991730559
    ],
    [
     1,
     12,
     -2200941822596
    ],
    [
     1,
     13,
     -1447653875300
    ],
    [
     1,
     14,
     -1063386114851
    ],
    [
     1,
     15,
     -568119827358
    ],
    [
     1,
     16,
     -358896250758
    ],
    [
     1,
     17,
     -179958996620
    ],
    [
     2,
     0,
     -1232105140552
    ],
    [
     2,
     1,
     825669537088
    ],
    [
     2,
     2,
     804645109036
    ],
    [
     2,
     3,
     472356034301
    ],
    [
     2,
     4,
     1485578287142
    ],
    [
     2,
     5,
     97456455324
    ],
    [
     2,
     6,
     571177641344
    ],
    [
     2,
     7,
     213685994319
    ],
    [
     2,
     8,
     -219402324239
    ],
    [
     2,
     9,
     -326988080065
    ],
    [
     2,
     10,
     -424392925992
    ],
    [
     2,
     11,
     -446337623969
    ],
    [
     2,
     12,
     -253643831661
    ],
    [
     2,
     13,
     -215905776029
    ],
    [
     2,
     14,
     -65797202254
    ],
    [
     2,
     15,
     -31790403201
    ],
    [
     2,
     16,
     9261951582
    ],
    [
     2,
     17,
     63082796659
    ],
    [
     3,
     0,
     -825669537088
    ],
    [
     3,
     1,
     -345071067419
    ],
    [
     3,
     2,
     -327915995382
    ],
    [
     3,
     3,
     -541681989765
    ],
    [
     3,
     4,
     231966061386
    ],
    [
     3,
     5,
     -206635777638
    ],
    [
     3,
     6,
     52167243204
    ],
    [
     3,
     7,
     73305143521
    ],
    [
     3,
     8,
     50283458472
    ],
    [
     3,
     9,
     5746499700
    ],
    [
     3,
     10,
     -60320656759
    ],
    [
     3,
     11,
     -21051988585
    ],
    [
     3,
     12,
     -34290616872
    ],
    [
     3,
     13,
     20426986073
    ],
    [
     3,
     14,
     17578698708
    ],
    [
     3,
     15,
     32003652040
    ],
    [
     3,
     16,
     52891254932
    ],
    [
     4,
     0,
     115284046610
    ],
    [
     4,
     1,
     282526485578
    ],
    [
     4,
     2,
     60785551031
    ],
    [
     4,
     3,
     -224783646571
    ],
    [
     4,
     4,
     53266566031
    ],
    [
     4,
     5,
     -166287558687
    ],
    [
     4,
     6,
     -53306707521
    ],
    [
     4,
     7,
     -2656600924
    ],
    [
     4,
     8,
     1982702641
    ],
    [
     4,
     9,
     -24497713570
    ],
    [
     4,
     10,
     -8843975013
    ],
    [
     4,
     11,
     -11484274176
    ],
    [
     4,
     12,
     15856367081
    ],
    [
     4,
     13,
     15525043489
    ],
    [
     4,
     14,
     23635311984
    ],
    [
     4,
     15,
     33732372415
    ],
    [
     5,
     0,
     -273246985504
    ],
    [
     5,
     1,
     43415346390
    ],
    [
     5,
     2,
     271706906854
    ],
    [
     5,
     3,
     -30904509436
    ],
    [
     5,
     4,
     64320286161
    ],
    [
     5,
     5,
     -76045392502
    ],
    [
     5,
     6,
     -23973546874
    ],
    [
     5,
     7,
     -3691992648
    ],
    [
     5,
     8,
     -14070989932
    ],
    [
     5,
     9,
     -10562875823
    ],
    [
     5,
     10,
     -6227622673
    ],
    [
     5,
     11,
     8635735362
    ],
    [
     5,
     12,
     9289231331
    ],
    [
     5,
     13,
     14788088800
    ],
    [
     5,
     14,
     21247387951
    ],
    [
     6,
     0,
     42968599356
    ],
    [
     6,
     1,
     -34279861412
    ],
    [
     6,
     2,
     113073157481
    ],
    [
     6,
     3,
     34954210474
    ],
    [
     6,
     4,
     62203672622
    ],
    [
     6,
     5,
     -31922370962
    ],
    [
     6,
     6,
     -9174622855
    ],
    [
     6,
     7,
     -6177175555
    ],
    [
     6,
     8,
     -9431340155
    ],
    [
     6,
     9,
     -5282663387
    ],
    [
     6,
     10,
     3004954088
    ],
    [
     6,
     11,
     4924740755
    ],
    [
     6,
     12,
     7706454793
    ],
    [
     6,
     13,
     11523231202
    ],
    [
     7,
     0,
     -535139234597
    ],
    [
     7,
     1,
     -112890900378
    ],
    [
     7,
     2,
     43554079559
    ],
    [
     7,
     3,
     36873922450
    ],
    [
     7,
     4,
     43531037532
    ],
    [
     7,
     5,
     -11788381549
    ],
    [
     7,
     6,
     -2413847404
    ],
    [
     7,
     7,
     -3832511913
    ],
    [
     7,
     8,
     -3915929841
    ],
    [
     7,
     9,
     -665297850
    ],
    [
     7,
     10,
     1596714865
    ],
    [
     7,
     11,
     3391908283
    ],
    [
     7,
     12,
     5543448663
    ],
    [
     8,
     0,
     -84402987850
    ],
    [
     8,
     1,
     -76310283561
    ],
    [
     8,
     2,
     -577411885
    ],
    [
     8,
     3,
     13970348567
    ],
    [
     8,
     4,
     24638332953
    ],
    [
     8,
     5,
     -1041899237
    ],
    [
     8,
     6,
     1015778651
    ],
    [
     8,
     7,
     -232282247
    ],
    [
     8,
     8,
     -1120254012
    ],
    [
     8,
     9,
     -64903095
    ],
    [
     8,
     10,
     632252537
    ],
    [
     8,
     11,
     1968041006
    ],
    [
     9,
     0,
     -255175513335
    ],
    [
     9,
     1,
     -71276696117
    ],
    [
     9,
     2,
     -16255208900
    ],
    [
     9,
     3,
     4162822556
    ],
    [
     9,
     4,
     17513187716
    ],
    [
     9,
     5,
     2025646235
    ],
    [
     9,
     6,
     1217113969
    ],
    [
     9,
     7,
     38839071
    ],
    [
     9,
     8,
     -666990848
    ],
    [
     9,
     9,
     -563695560
    ],
    [
     9,
     10,
     74599830
    ],
    [
     10,
     0,
     -187134951618
    ],
    [
     10,
     1,
     -35671802537
    ],
    [
     10,
     2,
     -13718580884
    ],
    [
     10,
     3,
     917398091
    ],
    [
     10,
     4,
     9509843064
    ],
    [
     10,
     5,
     1074103653
    ],
    [
     10,
     6,
     128783744
    ],
    [
     10,
     7,
     -356863914
    ],
    [
     10,
     8,
     -777891534
    ],
    [
     10,
     9,
     -494835478
    ],
    [
     11,
     0,
     -86351003617
    ],
    [
     11,
     1,
     -19915466878
    ],
    [
     11,
     2,
     -15047687433
    ],
    [
     11,
     3,
     -3431642657
    ],
    [
     11,
     4,
     4396943317
    ],
    [
     11,
     5,
     -241095305
    ],
    [
     11,
     6,
     -151829532
    ],
    [
     11,
     7,
     -401336381
    ],
    [
     11,
     8,
     -312168189
    ],
    [
     12,
     0,
     -45879053868
    ],
    [
     12,
     1,
     -23041729329
    ],
    [
     12,
     2,
     -12575689869
    ],
    [
     12,
     3,
     -2898223893
    ],
    [
     12,
     4,
     1080002685
    ],
    [
     12,
     5,
     89463789
    ],
    [
     12,
     6,
     23128823
    ],
    [
     12,
     7,
     167617846
    ],
    [
     13,
     0,
     -36872878952
    ],
    [
     13,
     1,
     -7917505167
    ],
    [
     13,
     2,
     -6669665424
    ],
    [
     13,
     3,
     -1832797368
    ],
    [
     13,
     4,
     812984933
    ],
    [
     13,
     5,
     358120634
    ],
    [
     13,
     6,
     594760549
    ],
    [
     14,
     0,
     3494034162
    ],
    [
     14,
     1,
     -4659067030
    ],
    [
     14,
     2,
     -983876526
    ],
    [
     14,
     3,
     -885546956
    ],
    [
     14,
     4,
     759165107
    ],
    [
     14,
     5,
     835787087
    ],
    [
     15,
     0,
     -1029695262
    ],
    [
     15,
     1,
     6363751468
    ],
    [
     15,
     2,
     -1646319633
    ],
    [
     15,
     3,
     39012989
    ],
    [
     15,
     4,
     925640599
    ],
    [
     16,
     0,
     18951959619
    ],
    [
     16,
     1,
     -793053160
    ],
    [
     16,
     2,
     -271675564
    ],
    [
     16,
     3,
     320890558
    ]
   ]
  },
  {
   "t": 2,
   "l": 1102548189187,
   "a": [
    [
     0,
     2,
     636802365237
    ],
    [
     0,
     3,
     588711320871
    ],
    [
     0,
     4,
     1326050692402
    ],
    [
     0,
     5,
     -1621704631851
    ],
    [
     0,
     6,
     28329327401
    ],
    [
     0,
     7,
     1407322036439
    ],
    [
     0,
     8,
     989151631293
    ],
    [
     0,
     9,
     240779399771
    ],
    [
     0,
     10,
     -1974733413132
    ],
    [
     0,
     11,
     -1503141546855
    ],
    [
     0,
     12,
     -1813338508590
    ],
    [
     0,
     13,
     -2153071510459
    ],
    [
     0,
     14,
     -2610799550815
    ],
    [
     0,
     15,
     -1920653005412
    ],
    [
     0,
     16,
     -1064465163653
    ],
    [
     0,
     17,
     -654174345291
    ],
    [
     1,
     1,
     -318401182619
    ],
    [
     1,
     3,
     605399647663
    ],
    [
     1,
     4,
     248193854718
    ],
    [
     1,
     5,
     1334340578718
    ],
    [
     1,
     6,
     -638653536671
    ],
    [
     1,
     7,
     694355687168
    ],
    [
     1,
     8,
     684961323623
    ],
    [
     1,
     9,
     -179662785424
    ],
    [
     1,
     10,
     -146215530833
    ],
    [
     1,
     11,
     -5265875946
    ],
    [
     1,
     12,
     -365092011955
    ],
    [
     1,
     13,
     -607481896103
    ],
    [
     1,
     14,
     -375398955614
    ],
    [
     1,
     15,
     -214459126221
    ],
    [
     1,
     16,
     101925840939
    ],
    [
     1,
     17,
     270683475904
    ],
    [
     2,
     0,
     159200591309
    ],
    [
     2,
     1,
     -147177830218
    ],
    [
     2,
     2,
     -302699823832
    ],
    [
     2,
     3,
     -211609870091
    ],
    [
     2,
     4,
     774664184118
    ],
    [
     2,
     5,
     -1155511287842
    ],
    [
     2,
     6,
     -182457855586
    ],
    [
     2,
     7,
     104758612463
    ],
    [
     2,
     8,
     -172175963301
    ],
    [
     2,
     9,
     -183014907758
    ],
    [
     2,
     10,
     7954368330
    ],
    [
     2,
     11,
     -117207904216
    ],
    [
     2,
     12,
     -304785391856
    ],
    [
     2,
     13,
     -258537575626
    ],
    [
     2,
     14,
     -148415530021
    ],
    [
     2,
     15,
     -30209918641
    ],
    [
     2,
     16,
     78588049891
    ],
    [
     2,
     17,
     -91642199282
    ],
    [
     3,
     0,
     147177830218
    ],
    [
     3,
     1,
     -165756336550
    ],
    [
     3,
     2,
     149561406411
    ],
    [
     3,
     3,
     -220431373639
    ],
    [
     3,
     4,
     -126001487400
    ],
    [
     3,
     5,
     -116107321188
    ],
    [
     3,
     6,
     28255373811
    ],
    [
     3,
     7,
     -3709982155
    ],
    [
     3,
     8,
     -66636004475
    ],
    [
     3,
     9,
     36082123116
    ],
    [
     3,
     10,
     14360308283
    ],
    [
     3,
     11,
     -108558952809
    ],
    [
     3,
     12,
     -94065244218
    ],
    [
     3,
     13,
     -55905921046
    ],
    [
     3,
     14,
     9406439758
    ],
    [
     3,
     15,
     80308338075
    ],
    [
     3,
     16,
     -31425265105
    ],
    [
     4,
     0,
     399984416741
    ],
    [
     4,
     1,
     -4448395555
    ],
    [
     4,
     2,
     -417143649970
    ],
    [
     4,
     3,
     314267470443
    ],
    [
     4,
     4,
     50339033085
    ],
    [
     4,
     5,
     -25205205107
    ],
    [
     4,
     6,
     2848748549
    ],
    [
     4,
     7,
     -43670336404
    ],
    [
     4,
     8,
     4055028319
    ],
    [
     4,
     9,
     14568810174
    ],
    [
     4,
     10,
     -34183772612
    ],
    [
     4,
     11,
     -38577031313
    ],
    [
     4,
     12,
     -24879661759
    ],
    [
     4,
     13,
     8637403507
    ],
    [
     4,
     14,
     55161434462
    ],
    [
     4,
     15,
     -16588973557
    ],
    [
     5,
     0,
     -125152499382
    ],
    [
     5,
     1,
     207740606544
    ],
    [
     5,
     2,
     178138780177
    ],
    [
     5,
     3,
     30225041999
    ],
    [
     5,
     4,
     14840878268
    ],
    [
     5,
     5,
     -10596431650
    ],
    [
     5,
     6,
     -16954566518
    ],
    [
     5,
     7,
     -5625948376
    ],
    [
     5,
     8,
     8626797243
    ],
    [
     5,
     9,
     -7672631502
    ],
    [
     5,
     10,
     -15260145309
    ],
    [
     5,
     11,
     -13371449328
    ],
    [
     5,
     12,
     2344664549
    ],
    [
     5,
     13,
     28442269165
    ],
    [
     5,
     14,
     -9092621861
    ],
    [
     6,
     0,
     515266124992
    ],
    [
     6,
     1,
     -216865672534
    ],
    [
     6,
     2,
     -20956571579
    ],
    [
     6,
     3,
     -9202901518
    ],
    [
     6,
     4,
     7764527402
    ],
    [
     6,
     5,
     -673890228
    ],
    [
     6,
     6,
     -7313096544
    ],
    [
     6,
     7,
     3052297608
    ],
    [
     6,
     8,
     2118079171
    ],
    [
     6,
     9,
     -2616905541
    ],
    [
     6,
     10,
     -7672126237
    ],
    [
     6,
     11,
     -1524875467
    ],
    [
     6,
     12,
     11160457857
    ],
    [
     6,
     13,
     -5299370032
    ],
    [
     7,
     0,
     -458328361751
    ],
    [
     7,
     1,
     -15516907293
    ],
    [
     7,
     2,
     -21865749651
    ],
    [
     7,
     3,
     7218503398
    ],
    [
     7,
     4,
     21548875424
    ],
    [
     7,
     5,
     316377061
    ],
    [
     7,
     6,
     -2399629356
    ],
    [
     7,
     7,
     1995775128
    ],
    [
     7,
     8,
     637297499
    ],
    [
     7,
     9,
     -3539699300
    ],
    [
     7,
     10,
     -2365143204
    ],
    [
     7,
     11,
     1682068852
    ],
    [
     7,
     12,
     -2443510376
    ],
    [
     8,
     0,
     12707086373
    ],
    [
     8,
     1,
     19240509316
    ],
    [
     8,
     2,
     -3230742444
    ],
    [
     8,
     3,
     14319262009
    ],
    [
     8,
     4,
     7560540277
    ],
    [
     8,
     5,
     -2280992892
    ],
    [
     8,
     6,
     -439601575
    ],
    [
     8,
     7,
     373324580
    ],
    [
     8,
     8,
     -1004142480
    ],
    [
     8,
     9,
     -2079740351
    ],
    [
     8,
     10,
     -2835798184
    ],
    [
     8,
     11,
     -842729475
    ],
    [
     9,
     0,
     98114017940
    ],
    [
     9,
     1,
     3741236792
    ],
    [
     9,
     2,
     -11639789077
    ],
    [
     9,
     3,
     744261536
    ],
    [
     9,
     4,
     -505927675
    ],
    [
     9,
     5,
     -1163942167
    ],
    [
     9,
     6,
     29081710
    ],
    [
     9,
     7,
     324015227
    ],
    [
     9,
     8,
     -744876211
    ],
    [
     9,
     9,
     -3675617475
    ],
    [
     9,
     10,
     29313628
    ],
    [
     10,
     0,
     -79266957811
    ],
    [
     10,
     1,
     -41505044482
    ],
    [
     10,
     2,
     -10712874173
    ],
    [
     10,
     3,
     963057076
    ],
    [
     10,
     4,
     1779023526
    ],
    [
     10,
     5,
     538959071
    ],
    [
     10,
     6,
     1536217053
    ],
    [
     10,
     7,
     432576408
    ],
    [
     10,
     8,
     -2486904514
    ],
    [
     10,
     9,
     324766279
    ],
    [
     11,
     0,
     -41834414562
    ],
    [
     11,
     1,
     -1201974811
    ],
    [
     11,
     2,
     706127075
    ],
    [
     11,
     3,
     4163909895
    ],
    [
     11,
     4,
     1674787380
    ],
    [
     11,
     5,
     1463243028
    ],
    [
     11,
     6,
     1116738752
    ],
    [
     11,
     7,
     -410418315
    ],
    [
     11,
     8,
     394572408
    ],
    [
     12,
     0,
     38781986080
    ],
    [
     12,
     1,
     2177669992
    ],
    [
     12,
     2,
     -1348072754
    ],
    [
     12,
     3,
     1966273922
    ],
    [
     12,
     4,
     881279336
    ],
    [
     12,
     5,
     826756831
    ],
    [
     12,
     6,
     1664086343
    ],
    [
     12,
     7,
     267510190
    ],
    [
     13,
     0,
     13573657851
    ],
    [
     13,
     1,
     -17762170901
    ],
    [
     13,
     2,
     -3649080716
    ],
    [
     13,
     3,
     -821063902
    ],
    [
     13,
     4,
     -54058416
    ],
    [
     13,
     5,
     2863760064
    ],
    [
     13,
     6,
     153694323
    ],
    [
     14,
     0,
     -39985226819
    ],
    [
     14,
     1,
     -14235753628
    ],
    [
     14,
     2,
     -4643791281
    ],
    [
     14,
     3,
     -1392221188
    ],
    [
     14,
     4,
     3321217358
    ],
    [
     14,
     5,
     -73612436
    ],
    [
     15,
     0,
     -29585306325
    ],
    [
     15,
     1,
     -9484429392
    ],
    [
     15,
     2,
     -3141060256
    ],
    [
     15,
     3,
     2714570925
    ],
    [
     15,
     4,
     -33050333
    ],
    [
     16,
     0,
     -14318892982
    ],
    [
     16,
     1,
     -3325345857
    ],
    [
     16,
     2,
     1316308869
    ],
    [
     16,
     3,
     20164143
    ]
   ]
  },
  {
   "t": 3,
   "l": 150741818416,
   "a": [
    [
     0,
     3,
     1812550800882
    ],
    [
     0,
     4,
     3274239505798
    ],
    [
     0,
     5,
     -1656788409964
    ],
    [
     0,
     6,
     99512908025
    ],
    [
     0,
     7,
     -10070353647613
    ],
    [
     0,
     8,
     341758850111
    ],
    [
     0,
     9,
     -5598479534983
    ],
    [
     0,
     10,
     13290231939533
    ],
    [
     0,
     11,
     20340656866623
    ],
    [
     0,
     12,
     26092938546629
    ],
    [
     0,
     13,
     29545356307852
    ],
    [
     0,
     14,
     33291978688882
    ],
    [
     0,
     15,
     32845563215818
    ],
    [
     0,
     16,
     25242995013786
    ],
    [
     0,
     17,
     17194266720834
    ],
    [
     1,
     2,
     -4
    ],
    [
     1,
     3,
     -1095985875612
    ],
    [
     1,
     4,
     -372006394656
    ],
    [
     1,
     5,
     1925132916125
    ],
    [
     1,
     6,
     4219251454041
    ],
    [
     1,
     7,
     -399870309715
    ],
    [
     1,
     8,
     -6323066320527
    ],
    [
     1,
     9,
     -681154758518
    ],
    [
     1,
     10,
     1172924954488
    ],
    [
     1,
     11,
     1700883405633
    ],
    [
     1,
     12,
     1699179658681
    ],
    [
     1,
     13,
     3392406893761
    ],
    [
     1,
     14,
     4690013015204
    ],
    [
     1,
     15,
     4515596777225
    ],
    [
     1,
     16,
     2472042592509
    ],
    [
     1,
     17,
     -546191645592
    ],
    [
     2,
     1,
     -453137700222
    ],
    [
     2,
     2,
     547992937802
    ],
    [
     2,
     3,
     -12272533617
    ],
    [
     2,
     4,
     -365425782421
    ],
    [
     2,
     5,
     1679115120369
    ],
    [
     2,
     6,
     3057143458094
    ],
    [
     2,
     7,
     1788577093753
    ],
    [
     2,
     8,
     774791481153
    ],
    [
     2,
     9,
     288075306964
    ],
    [
     2,
     10,
     287734536428
    ],
    [
     2,
     11,
     116068974387
    ],
    [
     2,
     12,
     430222500439
    ],
    [
     2,
     13,
     1100128361641
    ],
    [
     2,
     14,
     1116457901611
    ],
    [
     2,
     15,
     490427457694
    ],
    [
     2,
     16,
     -936555724137
    ],
    [
     2,
     17,
     -142582529070
    ],
    [
     3,
     0,
     453137700224
    ],
    [
     3,
     1,
     -409279938220
    ],
    [
     3,
     2,
     105274132281
    ],
    [
     3,
     3,
     1440466256
    ],
    [
     3,
     4,
     -469635403699
    ],
    [
     3,
     5,
     -1002807279151
    ],
    [
     3,
     6,
     1181099177257
    ],
    [
     3,
     7,
     328638943725
    ],
    [
     3,
     8,
     -57926028649
    ],
    [
     3,
     9,
     -154061035732
    ],
    [
     3,
     10,
     -116675419683
    ],
    [
     3,
     11,
     29302286647
    ],
    [
     3,
     12,
     308119721451
    ],
    [
     3,
     13,
     376281963101
    ],
    [
     3,
     14,
     53510442290
    ],
    [
     3,
     15,
     -771400286202
    ],
    [
     3,
     16,
     -81937576045
    ],
    [
     3,
     17,
     -64360149754
    ],
    [
     4,
     0,
     339923438431
    ],
    [
     4,
     1,
     97413008813
    ],
    [
     4,
     2,
     31267022907
    ],
    [
     4,
     3,
     70732479151
    ],
    [
     4,
     4,
     51460097061
    ],
    [
     4,
     5,
     -16935211331
    ],
    [
     4,
     6,
     222903043914
    ],
    [
     4,
     7,
     19174137244
    ],
    [
     4,
     8,
     -39896362982
    ],
    [
     4,
     9,
     -69551615288
    ],
    [
     4,
     10,
     -65911016307
    ],
    [
     4,
     11,
     86092134403
    ],
    [
     4,
     12,
     140694703929
    ],
    [
     4,
     13,
     -18043108058
    ],
    [
     4,
     14,
     -498631630416
    ],
    [
     4,
     15,
     60178775125
    ],
    [
     4,
     16,
     -45216531831
    ],
    [
     5,
     0,
     -323350549572
    ],
    [
     5,
     1,
     -229700309564
    ],
    [
     5,
     2,
     -540272628814
    ],
    [
     5,
     3,
     221679568181
    ],
    [
     5,
     4,
     -100185550779
    ],
    [
     5,
     5,
     -137049475103
    ],
    [
     5,
     6,
     156158196695
    ],
    [
     5,
     7,
     98279607495
    ],
    [
     5,
     8,
     81037711105
    ],
    [
     5,
     9,
     -9541628105
    ],
    [
     5,
     10,
     29569742085
    ],
    [
     5,
     11,
     38641419426
    ],
    [
     5,
     12,
     -12362041728
    ],
    [
     5,
     13,
     -264793047690
    ],
    [
     5,
     14,
     182019412073
    ],
    [
     5,
     15,
     -24474087870
    ],
    [
     6,
     0,
     548317787191
    ],
    [
     6,
     1,
     321728801642
    ],
    [
     6,
     2,
     -372201447641
    ],
    [
     6,
     3,
     -266149544862
    ],
    [
     6,
     4,
     29732680997
    ],
    [
     6,
     5,
     -117071444999
    ],
    [
     6,
     6,
     75614115735
    ],
    [
     6,
     7,
     78790592099
    ],
    [
     6,
     8,
     30119519164
    ],
    [
     6,
     9,
     23935137277
    ],
    [
     6,
     10,
     9006556987
    ],
    [
     6,
     11,
     206557528
    ],
    [
     6,
     12,
     -104285928565
    ],
    [
     6,
     13,
     266502278343
    ],
    [
     6,
     14,
     -779792696
    ],
    [
     7,
     0,
     943528057178
    ],
    [
     7,
     1,
     142205762030
    ],
    [
     7,
     2,
     -127358294165
    ],
    [
     7,
     3,
     -70591464275
    ],
    [
     7,
     4,
     42473350589
    ],
    [
     7,
     5,
     -87825107995
    ],
    [
     7,
     6,
     15719241941
    ],
    [
     7,
     7,
     17836773994
    ],
    [
     7,
     8,
     12626039346
    ],
    [
     7,
     9,
     -1675880222
    ],
    [
     7,
     10,
     5950694550
    ],
    [
     7,
     11,
     -9353786261
    ],
    [
     7,
     12,
     313914960155
    ],
    [
     7,
     13,
     17682682047
    ],
    [
     8,
     0,
     700761557908
    ],
    [
     8,
     1,
     715505062718
    ],
    [
     8,
     2,
     -92126008780
    ],
    [
     8,
     3,
     -44543283279
    ],
    [
     8,
     4,
     11099645473
    ],
    [
     8,
     5,
     -66862490717
    ],
    [
     8,
     6,
     441716482
    ],
    [
     8,
     7,
     2244843633
    ],
    [
     8,
     8,
     -2168893051
    ],
    [
     8,
     9,
     5969524997
    ],
    [
     8,
     10,
     33549003797
    ],
    [
     8,
     11,
     326524199549
    ],
    [
     8,
     12,
     28462117440
    ],
    [
     9,
     0,
     -243334453793
    ],
    [
     9,
     1,
     288021593542
    ],
    [
     9,
     2,
     -13630863983
    ],
    [
     9,
     3,
     -26734545998
    ],
    [
     9,
     4,
     -3439080432
    ],
    [
     9,
     5,
     -25673787259
    ],
    [
     9,
     6,
     -3426704655
    ],
    [
     9,
     7,
     -36145917
    ],
    [
     9,
     8,
     3047035883
    ],
    [
     9,
     9,
     41477136481
    ],
    [
     9,
     10,
     312369551973
    ],
    [
     9,
     11,
     32981916341
    ],
    [
     10,
     0,
     168836397635
    ],
    [
     10,
     1,
     136962577849
    ],
    [
     10,
     2,
     42391103280
    ],
    [
     10,
     3,
     -4316548724
    ],
    [
     10,
     4,
     6624890624
    ],
    [
     10,
     5,
     -15878090628
    ],
    [
     10,
     6,
     1766317175
    ],
    [
     10,
     7,
     -976182154
    ],
    [
     10,
     8,
     28791667587
    ],
    [
     10,
     9,
     279701147769
    ],
    [
     10,
     10,
     33330860503
    ],
    [
     11,
     0,
     -25800949573
    ],
    [
     11,
     1,
     56010969669
    ],
    [
     11,
     2,
     52301469562
    ],
    [
     11,
     3,
     -607573977
    ],
    [
     11,
     4,
     2063654483
    ],
    [
     11,
     5,
     -3543883094
    ],
    [
     11,
     6,
     -2432017462
    ],
    [
     11,
     7,
     5486956117
    ],
    [
     11,
     8,
     235355383560
    ],
    [
     11,
     9,
     29890601510
    ],
    [
     12,
     0,
     -61367124102
    ],
    [
     12,
     1,
     52504183393
    ],
    [
     12,
     2,
     15372700748
    ],
    [
     12,
     3,
     -1946869235
    ],
    [
     12,
     4,
     654523796
    ],
    [
     12,
     5,
     -4739861336
    ],
    [
     12,
     6,
     -17510191842
    ],
    [
     12,
     7,
     184334192384
    ],
    [
     12,
     8,
     25092604651
    ],
    [
     13,
     0,
     -132897793299
    ],
    [
     13,
     1,
     23191480604
    ],
    [
     13,
     2,
     12726150350
    ],
    [
     13,
     3,
     -6476159106
    ],
    [
     13,
     4,
     1956672084
    ],
    [
     13,
     5,
     -36639954003
    ],
    [
     13,
     6,
     133681990603
    ],
    [
     13,
     7,
     18788153346
    ],
    [
     14,
     0,
     -65824732254
    ],
    [
     14,
     1,
     55424442690
    ],
    [
     14,
     2,
     2205295073
    ],
    [
     14,
     3,
     1706920573
    ],
    [
     14,
     4,
     -43178614482
    ],
    [
     14,
     5,
     85519593789
    ],
    [
     14,
     6,
     13456765686
    ],
    [
     15,
     0,
     81036342399
    ],
    [
     15,
     1,
     50653535675
    ],
    [
     15,
     2,
     11897225084
    ],
    [
     15,
     3,
     -42266815580
    ],
    [
     15,
     4,
     46630164884
    ],
    [
     15,
     5,
     7504750363
    ],
    [
     16,
     0,
     68080876880
    ],
    [
     16,
     1,
     28572153493
    ],
    [
     16,
     2,
     -26944992782
    ],
    [
     16,
     3,
     15307680102
    ],
    [
     16,
     4,
     3867889347
    ]
   ]
  },
  {
   "t": 3,
   "l": 314129560276,
   "a": [
    [
     0,
     3,
     468534296915
    ],
    [
     0,
     4,
     993507510044
    ],
    [
     0,
     5,
     2022865248245
    ],
    [
     0,
     6,
     2216817725264
    ],
    [
     0,
     7,
     -3345999452405
    ],
    [
     0,
     8,
     -1231737291715
    ],
    [
     0,
     9,
     -8082667520328
    ],
    [
     0,
     10,
     -73837837054
    ],
    [
     0,
     11,
     -2611656132547
    ],
    [
     0,
     12,
     -7372246553283
    ],
    [
     0,
     13,
     -6989178303824
    ],
    [
     0,
     14,
     -6203980072650
    ],
    [
     0,
     15,
     -6988489209392
    ],
    [
     0,
     16,
     -5521071381872
    ],
    [
     0,
     17,
     -3218413597139
    ],
    [
     1,
     3,
     -597258552695
    ],
    [
     1,
     4,
     544511855181
    ],
    [
     1,
     5,
     -255832442065
    ],
    [
     1,
     6,
     -622909241830
    ],
    [
     1,
     7,
     414636178338
    ],
    [
     1,
     8,
     -903505848026
    ],
    [
     1,
     9,
     2618859349306
    ],
    [
     1,
     10,
     2807082236011
    ],
    [
     1,
     11,
     2001467567638
    ],
    [
     1,
     12,
     1920164491154
    ],
    [
     1,
     13,
     1625108690026
    ],
    [
     1,
     14,
     722181731587
    ],
    [
     1,
     15,
     292744563216
    ],
    [
     1,
     16,
     69861336454
    ],
    [
     1,
     17,
     564223115913
    ],
    [
     2,
     1,
     -117133574229
    ],
    [
     2,
     2,
     298629276348
    ],
    [
     2,
     3,
     318528971537
    ],
    [
     2,
     4,
     643948302959
    ],
    [
     2,
     5,
     -217685302123
    ],
    [
     2,
     6,
     -698850063797
    ],
    [
     2,
     7,
     -913110036747
    ],
    [
     2,
     8,
     286488258707
    ],
    [
     2,
     9,
     721831032308
    ],
    [
     2,
     10,
     508028259039
    ],
    [
     2,
     11,
     766143396013
    ],
    [
     2,
     12,
     743595957206
    ],
    [
     2,
     13,
     470712239615
    ],
    [
     2,
     14,
     337347674642
    ],
    [
     2,
     15,
     82462548770
    ],
    [
     2,
     16,
     334687376707
    ],
    [
     2,
     17,
     35823305052
    ],
    [
     3,
     0,
     117133574229
    ],
    [
     3,
     1,
     -124188438755
    ],
    [
     3,
     2,
     -454656935332
    ],
    [
     3,
     3,
     -296021060379
    ],
    [
     3,
     4,
     87186941557
    ],
    [
     3,
     5,
     -347469246541
    ],
    [
     3,
     6,
     -293740373143
    ],
    [
     3,
     7,
     -246812089958
    ],
    [
     3,
     8,
     -548721028
    ],
    [
     3,
     9,
     -50672636284
    ],
    [
     3,
     10,
     28397534381
    ],
    [
     3,
     11,
     115863682871
    ],
    [
     3,
     12,
     5670766709
    ],
    [
     3,
     13,
     17339949379
    ],
    [
     3,
     14,
     -87144071538
    ],
    [
     3,
     15,
     98505588008
    ],
    [
     3,
     16,
     -71692423667
    ],
    [
     3,
     17,
     -53746638610
    ],
    [
     4,
     0,
     36968019959
    ],
    [
     4,
     1,
     32835407753
    ],
    [
     4,
     2,
     -6950581392
    ],
    [
     4,
     3,
     -68324014364
    ],
    [
     4,
     4,
     103344664283
    ],
    [
     4,
     5,
     31025245879
    ],
    [
     4,
     6,
     -48213778114
    ],
    [
     4,
     7,
     -26935708179
    ],
    [
     4,
     8,
     12828625282
    ],
    [
     4,
     9,
     21300221465
    ],
    [
     4,
     10,
     31696167119
    ],
    [
     4,
     11,
     -42038190064
    ],
    [
     4,
     12,
     -39647880962
    ],
    [
     4,
     13,
     -113115842357
    ],
    [
     4,
     14,
     16357692930
    ],
    [
     4,
     15,
     -80496899670
    ],
    [
     4,
     16,
     -71124482871
    ],
    [
     5,
     0,
     423018110775
    ],
    [
     5,
     1,
     -36834190039
    ],
    [
     5,
     2,
     153642095069
    ],
    [
     5,
     3,
     96248613869
    ],
    [
     5,
     4,
     66128116316
    ],
    [
     5,
     5,
     35917051977
    ],
    [
     5,
     6,
     23738165887
    ],
    [
     5,
     7,
     40408107317
    ],
    [
     5,
     8,
     35801061539
    ],
    [
     5,
     9,
     36871671215
    ],
    [
     5,
     10,
     -5028438690
    ],
    [
     5,
     11,
     -13633212769
    ],
    [
     5,
     12,
     -61591586277
    ],
    [
     5,
     13,
     6437156603
    ],
    [
     5,
     14,
     -45339043673
    ],
    [
     5,
     15,
     -52277144389
    ],
    [
     6,
     0,
     286249173193
    ],
    [
     6,
     1,
     -49521890206
    ],
    [
     6,
     2,
     140786627161
    ],
    [
     6,
     3,
     4606932288
    ],
    [
     6,
     4,
     3445714337
    ],
    [
     6,
     5,
     11118497894
    ],
    [
     6,
     6,
     28901811616
    ],
    [
     6,
     7,
     23146836485
    ],
    [
     6,
     8,
     17740264049
    ],
    [
     6,
     9,
     1509626963
    ],
    [
     6,
     10,
     -1971862422
    ],
    [
     6,
     11,
     -31438513955
    ],
    [
     6,
     12,
     332668314
    ],
    [
     6,
     13,
     -22773006434
    ],
    [
     6,
     14,
     -39063872872
    ],
    [
     7,
     0,
     -287970956638
    ],
    [
     7,
     1,
     -267209877351
    ],
    [
     7,
     2,
     121342662843
    ],
    [
     7,
     3,
     9541414385
    ],
    [
     7,
     4,
     -23910442759
    ],
    [
     7,
     5,
     -15759680079
    ],
    [
     7,
     6,
     4192298178
    ],
    [
     7,
     7,
     5367925580
    ],
    [
     7,
     8,
     312128302
    ],
    [
     7,
     9,
     908397214
    ],
    [
     7,
     10,
     -11849288060
    ],
    [
     7,
     11,
     -3778116467
    ],
    [
     7,
     12,
     -7500790810
    ],
    [
     7,
     13,
     -29113153263
    ],
    [
     8,
     0,
     -149825287035
    ],
    [
     8,
     1,
     -114678112735
    ],
    [
     8,
     2,
     7021528680
    ],
    [
     8,
     3,
     -3124037186
    ],
    [
     8,
     4,
     -34561259654
    ],
    [
     8,
     5,
     -17751605315
    ],
    [
     8,
     6,
     -1877524468
    ],
    [
     8,
     7,
     2031357000
    ],
    [
     8,
     8,
     1063485122
    ],
    [
     8,
     9,
     -2377522498
    ],
    [
     8,
     10,
     -5559501772
    ],
    [
     8,
     11,
     -140396238
    ],
    [
     8,
     12,
     -22128964675
    ],
    [
     9,
     0,
     -577429293877
    ],
    [
     9,
     1,
     -95213656224
    ],
    [
     9,
     2,
     -10516762697
    ],
    [
     9,
     3,
     12081773137
    ],
    [
     9,
     4,
     -16286189092
    ],
    [
     9,
     5,
     -10959539722
    ],
    [
     9,
     6,
     572355700
    ],
    [
     9,
     7,
     782389190
    ],
    [
     9,
     8,
     1602433086
    ],
    [
     9,
     9,
     -5304518218
    ],
    [
     9,
     10,
     3429672057
    ],
    [
     9,
     11,
     -17241575044
    ],
    [
     10,
     0,
     214034122846
    ],
    [
     10,
     1,
     23255009791
    ],
    [
     10,
     2,
     11095933019
    ],
    [
     10,
     3,
     9034342567
    ],
    [
     10,
     4,
     -8739187417
    ],
    [
     10,
     5,
     -3086692445
    ],
    [
     10,
     6,
     -430524889
    ],
    [
     10,
     7,
     2995385723
    ],
    [
     10,
     8,
     -3054054861
    ],
    [
     10,
     9,
     4534691206
    ],
    [
     10,
     10,
     -13545309110
    ],
    [
     11,
     0,
     205783750343
    ],
    [
     11,
     1,
     28863979658
    ],
    [
     11,
     2,
     7744899541
    ],
    [
     11,
     3,
     6468981401
    ],
    [
     11,
     4,
     255617772
    ],
    [
     11,
     5,
     -1456631017
    ],
    [
     11,
     6,
     1891996190
    ],
    [
     11,
     7,
     -193012715
    ],
    [
     11,
     8,
     4090261808
    ],
    [
     11,
     9,
     -10699547818
    ],
    [
     12,
     0,
     57777004964
    ],
    [
     12,
     1,
     29750541746
    ],
    [
     12,
     2,
     7070322606
    ],
    [
     12,
     3,
     4494880494
    ],
    [
     12,
     4,
     1188737048
    ],
    [
     12,
     5,
     482202288
    ],
    [
     12,
     6,
     2327832585
    ],
    [
     12,
     7,
     3108335653
    ],
    [
     12,
     8,
     -8370811091
    ],
    [
     13,
     0,
     99554968174
    ],
    [
     13,
     1,
     29120739345
    ],
    [
     13,
     2,
     -3647093017
    ],
    [
     13,
     3,
     2779873397
    ],
    [
     13,
     4,
     447506740
    ],
    [
     13,
     5,
     4745132652
    ],
    [
     13,
     6,
     1934022357
    ],
    [
     13,
     7,
     -6347229470
    ],
    [
     14,
     0,
     94765657705
    ],
    [
     14,
     1,
     -3966255648
    ],
    [
     14,
     2,
     -3837019011
    ],
    [
     14,
     3,
     -35822068
    ],
    [
     14,
     4,
     6549264901
    ],
    [
     14,
     5,
     1344132689
    ],
    [
     14,
     6,
     -4576596829
    ],
    [
     15,
     0,
     3863773729
    ],
    [
     15,
     1,
     -5284451568
    ],
    [
     15,
     2,
     -5048070702
    ],
    [
     15,
     3,
     6515891915
    ],
    [
     15,
     4,
     1362099268
    ],
    [
     15,
     5,
     -2777976300
    ],
    [
     16,
     0,
     -5012528289
    ],
    [
     16,
     1,
     -3853690808
    ],
    [
     16,
     2,
     2376928327
    ],
    [
     16,
     3,
     1470453815
    ],
    [
     16,
     4,
     -1169447321
    ]
   ]
  },
  {
   "t": 3,
   "l": 384191788440,
   "a": [
    [
     0,
     3,
     5334395141583
    ],
    [
     0,
     4,
     6997288438415
    ],
    [
     0,
     5,
     2925210876466
    ],
    [
     0,
     6,
     4120558303341
    ],
    [
     0,
     7,
     -2301024229977
    ],
    [
     0,
     8,
     668270950783
    ],
    [
     0,
     9,
     -1762788628837
    ],
    [
     0,
     10,
     8645709115967
    ],
    [
     0,
     11,
     7279639427969
    ],
    [
     0,
     12,
     6179862208588
    ],
    [
     0,
     13,
     6969920171324
    ],
    [
     0,
     14,
     7951966496392
    ],
    [
     0,
     15,
     6501767559021
    ],
    [
     0,
     16,
     4529677170563
    ],
    [
     0,
     17,
     3247767814430
    ],
    [
     1,
     3,
     138435248214
    ],
    [
     1,
     4,
     1485672037861
    ],
    [
     1,
     5,
     1077646073538
    ],
    [
     1,
     6,
     818134926658
    ],
    [
     1,
     7,
     -840684866906
    ],
    [
     1,
     8,
     -3328919820280
    ],
    [
     1,
     9,
     307746693440
    ],
    [
     1,
     10,
     -455698185085
    ],
    [
     1,
     11,
     -360183028588
    ],
    [
     1,
     12,
     17589187413
    ],
    [
     1,
     13,
     337593763468
    ],
    [
     1,
     14,
     459887767306
    ],
    [
     1,
     15,
     9422504285
    ],
    [
     1,
     16,
     -466510227652
    ],
    [
     1,
     17,
     -676038023954
    ],
    [
     2,
     1,
     -1333598785396
    ],
    [
     2,
     2,
     -69217624107
    ],
    [
     2,
     3,
     357813401596
    ],
    [
     2,
     4,
     1577624878516
    ],
    [
     2,
     5,
     1567965800987
    ],
    [
     2,
     6,
     2767773256391
    ],
    [
     2,
     7,
     1585197877170
    ],
    [
     2,
     8,
     1693745148953
    ],
    [
     2,
     9,
     1112027253260
    ],
    [
     2,
     10,
     766250807683
    ],
    [
     2,
     11,
     971796695178
    ],
    [
     2,
     12,
     872299588364
    ],
    [
     2,
     13,
     822503602767
    ],
    [
     2,
     14,
     346663363623
    ],
    [
     2,
     15,
     -80353226432
    ],
    [
     2,
     16,
     -417046639785
    ],
    [
     2,
     17,
     -115246940058
    ],
    [
     3,
     0,
     1333598785396
    ],
    [
     3,
     1,
     -874661054802
    ],
    [
     3,
     2,
     -729231411062
    ],
    [
     3,
     3,
     -759524385794
    ],
    [
     3,
     4,
     -447501820893
    ],
    [
     3,
     5,
     -425975128154
    ],
    [
     3,
     6,
     302124716739
    ],
    [
     3,
     7,
     39008909556
    ],
    [
     3,
     8,
     4817029402
    ],
    [
     3,
     9,
     -42646830963
    ],
    [
     3,
     10,
     151172354374
    ],
    [
     3,
     11,
     218601448725
    ],
    [
     3,
     12,
     272036345526
    ],
    [
     3,
     13,
     134048859430
    ],
    [
     3,
     14,
     -73861686705
    ],
    [
     3,
     15,
     -274954379235
    ],
    [
     3,
     16,
     -95060592620
    ],
    [
     3,
     17,
     8889061507
    ],
    [
     4,
     0,
     1346600394256
    ],
    [
     4,
     1,
     -3918978981
    ],
    [
     4,
     2,
     -178637839387
    ],
    [
     4,
     3,
     21473252644
    ],
    [
     4,
     4,
     -16587281777
    ],
    [
     4,
     5,
     -162842554594
    ],
    [
     4,
     6,
     -59906230894
    ],
    [
     4,
     7,
     -118548466311
    ],
    [
     4,
     8,
     -115334066828
    ],
    [
     4,
     9,
     -4181841126
    ],
    [
     4,
     10,
     21121394948
    ],
    [
     4,
     11,
     54101173066
    ],
    [
     4,
     12,
     3199947270
    ],
    [
     4,
     13,
     -86723587996
    ],
    [
     4,
     14,
     -182701905368
    ],
    [
     4,
     15,
     -72474951949
    ],
    [
     4,
     16,
     -7209337399
    ],
    [
     5,
     0,
     829923871390
    ],
    [
     5,
     1,
     -92157380150
    ],
    [
     5,
     2,
     -206810107360
    ],
    [
     5,
     3,
     7827820423
    ],
    [
     5,
     4,
     61370204909
    ],
    [
     5,
     5,
     -77403473926
    ],
    [
     5,
     6,
     38986395105
    ],
    [
     5,
     7,
     -18126432410
    ],
    [
     5,
     8,
     6980971936
    ],
    [
     5,
     9,
     1390061275
    ],
    [
     5,
     10,
     14973874016
    ],
    [
     5,
     11,
     -20078180680
    ],
    [
     5,
     12,
     -60537598269
    ],
    [
     5,
     13,
     -103569333276
    ],
    [
     5,
     14,
     -44371643789
    ],
    [
     5,
     15,
     -5344859359
    ],
    [
     6,
     0,
     1099709316753
    ],
    [
     6,
     1,
     71245443313
    ],
    [
     6,
     2,
     -284290176953
    ],
    [
     6,
     3,
     -68917590140
    ],
    [
     6,
     4,
     92684010806
    ],
    [
     6,
     5,
     -26606165872
    ],
    [
     6,
     6,
     43094531860
    ],
    [
     6,
     7,
     18309196474
    ],
    [
     6,
     8,
     2790486449
    ],
    [
     6,
     9,
     5484173242
    ],
    [
     6,
     10,
     -11550497332
    ],
    [
     6,
     11,
     -32083751319
    ],
    [
     6,
     12,
     -49405256304
    ],
    [
     6,
     13,
     -27417102454
    ],
    [
     6,
     14,
     -4465363627
    ],
    [
     7,
     0,
     620874452220
    ],
    [
     7,
     1,
     228687353736
    ],
    [
     7,
     2,
     -144731263222
    ],
    [
     7,
     3,
     -30326406405
    ],
    [
     7,
     4,
     46747686823
    ],
    [
     7,
     5,
     -19539704020
    ],
    [
     7,
     6,
     17539075432
    ],
    [
     7,
     7,
     3729089891
    ],
    [
     7,
     8,
     -645858840
    ],
    [
     7,
     9,
     -5633627497
    ],
    [
     7,
     10,
     -11665506788
    ],
    [
     7,
     11,
     -14781520699
    ],
    [
     7,
     12,
     -13770665813
    ],
    [
     7,
     13,
     -2417208911
    ],
    [
     8,
     0,
     677544483921
    ],
    [
     8,
     1,
     336893982151
    ],
    [
     8,
     2,
     -124020799418
    ],
    [
     8,
     3,
     -34280119784
    ],
    [
     8,
     4,
     15766606527
    ],
    [
     8,
     5,
     -25241402922
    ],
    [
     8,
     6,
     7658054906
    ],
    [
     8,
     7,
     2306532771
    ],
    [
     8,
     8,
     -1462778805
    ],
    [
     8,
     9,
     -566495086
    ],
    [
     8,
     10,
     3623047622
    ],
    [
     8,
     11,
     -5487737402
    ],
    [
     8,
     12,
     -1027735993
    ],
    [
     9,
     0,
     -53804968855
    ],
    [
     9,
     1,
     148011895621
    ],
    [
     9,
     2,
     -36804912710
    ],
    [
     9,
     3,
     -16001046991
    ],
    [
     9,
     4,
     -961294235
    ],
    [
     9,
     5,
     -12438671792
    ],
    [
     9,
     6,
     2305455348
    ],
    [
     9,
     7,
     1699287422
    ],
    [
     9,
     8,
     2526858704
    ],
    [
     9,
     9,
     9404249662
    ],
    [
     9,
     10,
     -1539449720
    ],
    [
     9,
     11,
     -214256782
    ],
    [
     10,
     0,
     350959401781
    ],
    [
     10,
     1,
     101437656115
    ],
    [
     10,
     2,
     4410895580
    ],
    [
     10,
     3,
     -14160433563
    ],
    [
     10,
     4,
     64275058
    ],
    [
     10,
     5,
     -7958833461
    ],
    [
     10,
     6,
     3178818607
    ],
    [
     10,
     7,
     2954198965
    ],
    [
     10,
     8,
     7587389588
    ],
    [
     10,
     9,
     151527747
    ],
    [
     10,
     10,
     283655705
    ],
    [
     11,
     0,
     -21876978875
    ],
    [
     11,
     1,
     25619887061
    ],
    [
     11,
     2,
     21295799845
    ],
    [
     11,
     3,
     -7484109805
    ],
    [
     11,
     4,
     184783376
    ],
    [
     11,
     5,
     -1012296437
    ],
    [
     11,
     6,
     1823357308
    ],
    [
     11,
     7,
     2660886251
    ],
    [
     11,
     8,
     -324298969
    ],
    [
     11,
     9,
     536199590
    ],
    [
     12,
     0,
     -108113551450
    ],
    [
     12,
     1,
     50277018866
    ],
    [
     12,
     2,
     14681511047
    ],
    [
     12,
     3,
     -3609894346
    ],
    [
     12,
     4,
     2190980326
    ],
    [
     12,
     5,
     -1535423363
    ],
    [
     12,
     6,
     -3096343414
    ],
    [
     12,
     7,
     -923853250
    ],
    [
     12,
     8,
     426326152
    ],
    [
     13,
     0,
     -2818104658
    ],
    [
     13,
     1,
     25868827762
    ],
    [
     13,
     2,
     9792700773
    ],
    [
     13,
     3,
     -3339612532
    ],
    [
     13,
     4,
     172763088
    ],
    [
     13,
     5,
     -8235964994
    ],
    [
     13,
     6,
     -1771881578
    ],
    [
     13,
     7,
     501460147
    ],
    [
     14,
     0,
     22186457317
    ],
    [
     14,
     1,
     24373760677
    ],
    [
     14,
     2,
     -1470460173
    ],
    [
     14,
     3,
     -294439928
    ],
    [
     14,
     4,
     -8746265636
    ],
    [
     14,
     5,
     -2536028875
    ],
    [
     14,
     6,
     306748870
    ],
    [
     15,
     0,
     41595312585
    ],
    [
     15,
     1,
     -5430598625
    ],
    [
     15,
     2,
     4413558549
    ],
    [
     15,
     3,
     -7837356212
    ],
    [
     15,
     4,
     -1654089619
    ],
    [
     15,
     5,
     55922666
    ],
    [
     16,
     0,
     -19968896317
    ],
    [
     16,
     1,
     5216737832
    ],
    [
     16,
     2,
     -3340548525
    ],
    [
     16,
     3,
     -1112979812
    ],
    [
     16,
     4,
     335267394
    ]
   ]
  },
  {
   "t": 3,
   "l": 564265161593,
   "a": [
    [
     0,
     3,
     -515841094576
    ],
    [
     0,
     4,
     3937276317197
    ],
    [
     0,
     5,
     2450980394252
    ],
    [
     0,
     6,
     2819171163265
    ],
    [
     0,
     7,
     -12295272068283
    ],
    [
     0,
     8,
     11998134328666
    ],
    [
     0,
     9,
     -8452300747915
    ],
    [
     0,
     10,
     232246339319
    ],
    [
     0,
     11,
     -1775265086859
    ],
    [
     0,
     12,
     -4391075795316
    ],
    [
     0,
     13,
     -3304111191240
    ],
    [
     0,
     14,
     -162174616072
    ],
    [
     0,
     15,
     -1401133152523
    ],
    [
     0,
     16,
     -2650199384278
    ],
    [
     0,
     17,
     671226714831
    ],
    [
     1,
     3,
     -44613579278
    ],
    [
     1,
     4,
     -726801894859
    ],
    [
     1,
     5,
     925049263186
    ],
    [
     1,
     6,
     -1710302962551
    ],
    [
     1,
     7,
     3915069307564
    ],
    [
     1,
     8,
     -98495603757
    ],
    [
     1,
     9,
     3150636038486
    ],
    [
     1,
     10,
     1991118679985
    ],
    [
     1,
     11,
     1639687731159
    ],
    [
     1,
     12,
     2380289277703
    ],
    [
     1,
     13,
     1798350265500
    ],
    [
     1,
     14,
     849641810526
    ],
    [
     1,
     15,
     243176703617
    ],
    [
     1,
     16,
     579016511334
    ],
    [
     1,
     17,
     464906046329
    ],
    [
     2,
     1,
     128960273644
    ],
    [
     2,
     2,
     22306789639
    ],
    [
     2,
     3,
     159073906177
    ],
    [
     2,
     4,
     605458782276
    ],
    [
     2,
     5,
     306404811206
    ],
    [
     2,
     6,
     -317548492976
    ],
    [
     2,
     7,
     341964156692
    ],
    [
     2,
     8,
     256960493776
    ],
    [
     2,
     9,
     -36434210317
    ],
    [
     2,
     10,
     -137321784005
    ],
    [
     2,
     11,
     569031577577
    ],
    [
     2,
     12,
     493042582908
    ],
    [
     2,
     13,
     314027115158
    ],
    [
     2,
     14,
     102993957818
    ],
    [
     2,
     15,
     567754893854
    ],
    [
     2,
     16,
     397773695041
    ],
    [
     2,
     17,
     187375199174
    ],
    [
     3,
     0,
     -128960273644
    ],
    [
     3,
     1,
     -492159539650
    ],
    [
     3,
     2,
     22626567537
    ],
    [
     3,
     3,
     -320266056312
    ],
    [
     3,
     4,
     257944442408
    ],
    [
     3,
     5,
     -739061752664
    ],
    [
     3,
     6,
     483599933579
    ],
    [
     3,
     7,
     -90315217294
    ],
    [
     3,
     8,
     -219900062189
    ],
    [
     3,
     9,
     -399548528241
    ],
    [
     3,
     10,
     -62786153371
    ],
    [
     3,
     11,
     14036986620
    ],
    [
     3,
     12,
     -52920953902
    ],
    [
     3,
     13,
     -43878121397
    ],
    [
     3,
     14,
     316643399276
    ],
    [
     3,
     15,
     251323133868
    ],
    [
     3,
     16,
     110103364416
    ],
    [
     3,
     17,
     64813982177
    ],
    [
     4,
     0,
     727085914655
    ],
    [
     4,
     1,
     -73649321552
    ],
    [
     4,
     2,
     -89326160137
    ],
    [
     4,
     3,
     -265336280697
    ],
    [
     4,
     4,
     116329899900
    ],
    [
     4,
     5,
     245742253973
    ],
    [
     4,
     6,
     123801535231
    ],
    [
     4,
     7,
     -73610598809
    ],
    [
     4,
     8,
     -137976794822
    ],
    [
     4,
     9,
     -29626271598
    ],
    [
     4,
     10,
     3296349717
    ],
    [
     4,
     11,
     -21462504313
    ],
    [
     4,
     12,
     -68293059467
    ],
    [
     4,
     13,
     137760329824
    ],
    [
     4,
     14,
     119784321420
    ],
    [
     4,
     15,
     67195876014
    ],
    [
     4,
     16,
     43501576976
    ],
    [
     5,
     0,
     79246957138
    ],
    [
     5,
     1,
     -110019930319
    ],
    [
     5,
     2,
     97447427338
    ],
    [
     5,
     3,
     237088057824
    ],
    [
     5,
     4,
     -107754172377
    ],
    [
     5,
     5,
     31663938000
    ],
    [
     5,
     6,
     17529457954
    ],
    [
     5,
     7,
     -21306587115
    ],
    [
     5,
     8,
     23021409840
    ],
    [
     5,
     9,
     31748250480
    ],
    [
     5,
     10,
     37435887060
    ],
    [
     5,
     11,
     -25230054712
    ],
    [
     5,
     12,
     69578160051
    ],
    [
     5,
     13,
     61033644955
    ],
    [
     5,
     14,
     31689602453
    ],
    [
     5,
     15,
     24023163596
    ],
    [
     6,
     0,
     680584137596
    ],
    [
     6,
     1,
     283348585618
    ],
    [
     6,
     2,
     17170284715
    ],
    [
     6,
     3,
     -260507431206
    ],
    [
     6,
     4,
     -63741737745
    ],
    [
     6,
     5,
     8726428004
    ],
    [
     6,
     6,
     25097844049
    ],
    [
     6,
     7,
     16551489272
    ],
    [
     6,
     8,
     19521616210
    ],
    [
     6,
     9,
     32985965867
    ],
    [
     6,
     10,
     -1603338459
    ],
    [
     6,
     11,
     35344403778
    ],
    [
     6,
     12,
     31067339279
    ],
    [
     6,
     13,
     19879896811
    ],
    [
     6,
     14,
     16203484055
    ],
    [
     7,
     0,
     -824683240700
    ],
    [
     7,
     1,
     -510608959629
    ],
    [
     7,
     2,
     55290581796
    ],
    [
     7,
     3,
     -27563133174
    ],
    [
     7,
     4,
     6189366091
    ],
    [
     7,
     5,
     1760728371
    ],
    [
     7,
     6,
     5273751068
    ],
    [
     7,
     7,
     4181032092
    ],
    [
     7,
     8,
     14468814392
    ],
    [
     7,
     9,
     2466507618
    ],
    [
     7,
     10,
     10677010640
    ],
    [
     7,
     11,
     11558931906
    ],
    [
     7,
     12,
     12116783911
    ],
    [
     7,
     13,
     11519572573
    ],
    [
     8,
     0,
     894410117574
    ],
    [
     8,
     1,
     324810109477
    ],
    [
     8,
     2,
     28319465494
    ],
    [
     8,
     3,
     10178013895
    ],
    [
     8,
     4,
     3447749153
    ],
    [
     8,
     5,
     -17630136607
    ],
    [
     8,
     6,
     -963799159
    ],
    [
     8,
     7,
     3725268464
    ],
    [
     8,
     8,
     2459052412
    ],
    [
     8,
     9,
     -43333440
    ],
    [
     8,
     10,
     -817503825
    ],
    [
     8,
     11,
     4415644834
    ],
    [
     8,
     12,
     7403103431
    ],
    [
     9,
     0,
     -53909914625
    ],
    [
     9,
     1,
     -11852777094
    ],
    [
     9,
     2,
     -2289836874
    ],
    [
     9,
     3,
     31095952521
    ],
    [
     9,
     4,
     -3144898606
    ],
    [
     9,
     5,
     -12426485233
    ],
    [
     9,
     6,
     -7206106593
    ],
    [
     9,
     7,
     230226943
    ],
    [
     9,
     8,
     -3976581368
    ],
    [
     9,
     9,
     -5162486906
    ],
    [
     9,
     10,
     217965819
    ],
    [
     9,
     11,
     4007199201
    ],
    [
     10,
     0,
     312888921167
    ],
    [
     10,
     1,
     -31532654992
    ],
    [
     10,
     2,
     -8107241090
    ],
    [
     10,
     3,
     11370038801
    ],
    [
     10,
     4,
     -4751851894
    ],
    [
     10,
     5,
     -14257651297
    ],
    [
     10,
     6,
     -1210066444
    ],
    [
     10,
     7,
     -2726201260
    ],
    [
     10,
     8,
     -3850348385
    ],
    [
     10,
     9,
     -1125920596
    ],
    [
     10,
     10,
     1975172241
    ],
    [
     11,
     0,
     -70289454996
    ],
    [
     11,
     1,
     -86423020869
    ],
    [
     11,
     2,
     -6745138501
    ],
    [
     11,
     3,
     8453687034
    ],
    [
     11,
     4,
     -1831002920
    ],
    [
     11,
     5,
     -1683947323
    ],
    [
     11,
     6,
     -653417049
    ],
    [
     11,
     7,
     -1379756615
    ],
    [
     11,
     8,
     -1084501443
    ],
    [
     11,
     9,
     619262160
    ],
    [
     12,
     0,
     -144802084252
    ],
    [
     12,
     1,
     7297210821
    ],
    [
     12,
     2,
     2074087891
    ],
    [
     12,
     3,
     11012428797
    ],
    [
     12,
     4,
     2889198640
    ],
    [
     12,
     5,
     480332106
    ],
    [
     12,
     6,
     1150431929
    ],
    [
     12,
     7,
     -702160163
    ],
    [
     12,
     8,
     30981202
    ],
    [
     13,
     0,
     78271967520
    ],
    [
     13,
     1,
     19206999756
    ],
    [
     13,
     2,
     12166601435
    ],
    [
     13,
     3,
     2793463429
    ],
    [
     13,
     4,
     1629582856
    ],
    [
     13,
     5,
     3571496425
    ],
    [
     13,
     6,
     -3616557
    ],
    [
     13,
     7,
     -350221532
    ],
    [
     14,
     0,
     68689023598
    ],
    [
     14,
     1,
     16418470198
    ],
    [
     14,
     2,
     -4797806681
    ],
    [
     14,
     3,
     -2436995650
    ],
    [
     14,
     4,
     4801982810
    ],
    [
     14,
     5,
     941991262
    ],
    [
     14,
     6,
     -317823347
    ],
    [
     15,
     0,
     21102253041
    ],
    [
     15,
     1,
     -9485272063
    ],
    [
     15,
     2,
     -6670272236
    ],
    [
     15,
     3,
     2865125547
    ],
    [
     15,
     4,
     1768846365
    ],
    [
     15,
     5,
     17132479
    ],
    [
     16,
     0,
     -23555139988
    ],
    [
     16,
     1,
     -5018333926
    ],
    [
     16,
     2,
     173928477
    ],
    [
     16,
     3,
     1006050196
    ],
    [
     16,
     4,
     332703703
    ]
   ]
  },
  {
   "t": 4,
   "l": 493360201437,
   "a": [
    [
     0,
     4,
     -670709210189
    ],
    [
     0,
     5,
     9228406893737
    ],
    [
     0,
     6,
     -3866833193724
    ],
    [
     0,
     7,
     2377294835477
    ],
    [
     0,
     8,
     -6030593535623
    ],
    [
     0,
     9,
     -23182197570863
    ],
    [
     0,
     10,
     6697372521872
    ],
    [
     0,
     11,
     4435553997301
    ],
    [
     0,
     12,
     21641460049743
    ],
    [
     0,
     13,
     42625014204378
    ],
    [
     0,
     14,
     72587909329627
    ],
    [
     0,
     15,
     84993945325591
    ],
    [
     0,
     16,
     76146941563517
    ],
    [
     0,
     17,
     56369767370762
    ],
    [
     1,
     3,
     135978512657
    ],
    [
     1,
     4,
     -434508629618
    ],
    [
     1,
     5,
     -2591100371564
    ],
    [
     1,
     6,
     5214757868058
    ],
    [
     1,
     7,
     8232926905995
    ],
    [
     1,
     8,
     -3332324835216
    ],
    [
     1,
     9,
     -4764289576287
    ],
    [
     1,
     10,
     -7337423784750
    ],
    [
     1,
     11,
     -7557319256251
    ],
    [
     1,
     12,
     -3231068719173
    ],
    [
     1,
     13,
     2946076001724
    ],
    [
     1,
     14,
     7763969338655
    ],
    [
     1,
     15,
     11152570902781
    ],
    [
     1,
     16,
     7454354434548
    ],
    [
     1,
     17,
     -879525208435
    ],
    [
     2,
     2,
     -67989256323
    ],
    [
     2,
     3,
     -358111754868
    ],
    [
     2,
     4,
     -1171716590249
    ],
    [
     2,
     5,
     -1797305740442
    ],
    [
     2,
     6,
     -1502868462825
    ],
    [
     2,
     7,
     3625988910848
    ],
    [
     2,
     8,
     2291846833716
    ],
    [
     2,
     9,
     -697503244108
    ],
    [
     2,
     10,
     -2136822468473
    ],
    [
     2,
     11,
     -1880369298684
    ],
    [
     2,
     12,
     -991705786639
    ],
    [
     2,
     13,
     -108432201394
    ],
    [
     2,
     14,
     918569409821
    ],
    [
     2,
     15,
     722084856099
    ],
    [
     2,
     16,
     -3808275660118
    ],
    [
     2,
     17,
     -1253529094648
    ],
    [
     3,
     1,
     83838651268
    ],
    [
     3,
     2,
     466738912269
    ],
    [
     3,
     3,
     604154630227
    ],
    [
     3,
     4,
     187019146175
    ],
    [
     3,
     5,
     -859959055475
    ],
    [
     3,
     6,
     1813791374283
    ],
    [
     3,
     7,
     1654246545150
    ],
    [
     3,
     8,
     1108986093991
    ],
    [
     3,
     9,
     318711927682
    ],
    [
     3,
     10,
     63092449224
    ],
    [
     3,
     11,
     521731024203
    ],
    [
     3,
     12,
     492678594595
    ],
    [
     3,
     13,
     855416780479
    ],
    [
     3,
     14,
     337681993491
    ],
    [
     3,
     15,
     -2724652348695
    ],
    [
     3,
     16,
     -351902563129
    ],
    [
     3,
     17,
     -38767465372
    ],
    [
     4,
     0,
     -91763348744
    ],
    [
     4,
     1,
     -755831308291
    ],
    [
     4,
     2,
     296443043792
    ],
    [
     4,
     3,
     33949146713
    ],
    [
     4,
     4,
     -118715625466
    ],
    [
     4,
     5,
     -261816605049
    ],
    [
     4,
     6,
     -1010469924606
    ],
    [
     4,
     7,
     155892126288
    ],
    [
     4,
     8,
     70547878397
    ],
    [
     4,
     9,
     -80407574695
    ],
    [
     4,
     10,
     212426072649
    ],
    [
     4,
     11,
     273176932823
    ],
    [
     4,
     12,
     493830682898
    ],
    [
     4,
     13,
     195169926386
    ],
    [
     4,
     14,
     -1670708213728
    ],
    [
     4,
     15,
     361578831924
    ],
    [
     4,
     16,
     -105914739022
    ],
    [
     4,
     17,
     40635626485
    ],
    [
     5,
     0,
     1017766914966
    ],
    [
     5,
     1,
     143708956193
    ],
    [
     5,
     2,
     224303490771
    ],
    [
     5,
     3,
     585543386672
    ],
    [
     5,
     4,
     -50799863158
    ],
    [
     5,
     5,
     -152596849313
    ],
    [
     5,
     6,
     -585791024450
    ],
    [
     5,
     7,
     -38895573574
    ],
    [
     5,
     8,
     -199372492145
    ],
    [
     5,
     9,
     -52544578187
    ],
    [
     5,
     10,
     11361062795
    ],
    [
     5,
     11,
     130650511387
    ],
    [
     5,
     12,
     112917102960
    ],
    [
     5,
     13,
     -881065372697
    ],
    [
     5,
     14,
     877561058356
    ],
    [
     5,
     15,
     -119869477900
    ],
    [
     5,
     16,
     43643292898
    ],
    [
     6,
     0,
     -1408439966662
    ],
    [
     6,
     1,
     -597705838338
    ],
    [
     6,
     2,
     120246845136
    ],
    [
     6,
     3,
     -447099495298
    ],
    [
     6,
     4,
     374768401756
    ],
    [
     6,
     5,
     200042508456
    ],
    [
     6,
     6,
     -194800127984
    ],
    [
     6,
     7,
     -16039933295
    ],
    [
     6,
     8,
     -11743969378
    ],
    [
     6,
     9,
     -25718110649
    ],
    [
     6,
     10,
     6050079476
    ],
    [
     6,
     11,
     38087393214
    ],
    [
     6,
     12,
     -379364810067
    ],
    [
     6,
     13,
     1206899007130
    ],
    [
     6,
     14,
     -111413710366
    ],
    [
     6,
     15,
     45491202896
    ],
    [
     7,
     0,
     947290342949
    ],
    [
     7,
     1,
     -961530382381
    ],
    [
     7,
     2,
     -141895273271
    ],
    [
     7,
     3,
     -9829472757
    ],
    [
     7,
     4,
     129771014795
    ],
    [
     7,
     5,
     165254306085
    ],
    [
     7,
     6,
     -83399352449
    ],
    [
     7,
     7,
     20048541472
    ],
    [
     7,
     8,
     2718362123
    ],
    [
     7,
     9,
     -17428306586
    ],
    [
     7,
     10,
     19829641997
    ],
    [
     7,
     11,
     -66535083424
    ],
    [
     7,
     12,
     1375955514855
    ],
    [
     7,
     13,
     -98679200728
    ],
    [
     7,
     14,
     52526464748
    ],
    [
     8,
     0,
     1096403142207
    ],
    [
     8,
     1,
     736644957327
    ],
    [
     8,
     2,
     -354165809104
    ],
    [
     8,
     3,
     -65724837853
    ],
    [
     8,
     4,
     15390220063
    ],
    [
     8,
     5,
     138169301376
    ],
    [
     8,
     6,
     -36482055052
    ],
    [
     8,
     7,
     10383859342
    ],
    [
     8,
     8,
     -5294697962
    ],
    [
     8,
     9,
     12378293508
    ],
    [
     8,
     10,
     85861036805
    ],
    [
     8,
     11,
     1414282223733
    ],
    [
     8,
     12,
     -85230742644
    ],
    [
     8,
     13,
     56473365808
    ],
    [
     9,
     0,
     849670871532
    ],
    [
     9,
     1,
     266201931080
    ],
    [
     9,
     2,
     -168696452080
    ],
    [
     9,
     3,
     -63141774565
    ],
    [
     9,
     4,
     14904717674
    ],
    [
     9,
     5,
     47901567378
    ],
    [
     9,
     6,
     -15618550417
    ],
    [
     9,
     7,
     4070751418
    ],
    [
     9,
     8,
     3426514210
    ],
    [
     9,
     9,
     123480721945
    ],
    [
     9,
     10,
     1346518885387
    ],
    [
     9,
     11,
     -74508515381
    ],
    [
     9,
     12,
     52348205366
    ],
    [
     10,
     0,
     532059434434
    ],
    [
     10,
     1,
     334257810610
    ],
    [
     10,
     2,
     5309353972
    ],
    [
     10,
     3,
     -46883817467
    ],
    [
     10,
     4,
     -26407547188
    ],
    [
     10,
     5,
     17711379348
    ],
    [
     10,
     6,
     -4521278735
    ],
    [
     10,
     7,
     -2843100592
    ],
    [
     10,
     8,
     90901973069
    ],
    [
     10,
     9,
     1205449349140
    ],
    [
     10,
     10,
     -64060301636
    ],
    [
     10,
     11,
     46049188043
    ],
    [
     11,
     0,
     -464333190738
    ],
    [
     11,
     1,
     119264322466
    ],
    [
     11,
     2,
     -26503606611
    ],
    [
     11,
     3,
     -27422780646
    ],
    [
     11,
     4,
     -16448611698
    ],
    [
     11,
     5,
     12038565496
    ],
    [
     11,
     6,
     -11333609452
    ],
    [
     11,
     7,
     24180802405
    ],
    [
     11,
     8,
     1015705476181
    ],
    [
     11,
     9,
     -53499956617
    ],
    [
     11,
     10,
     37542948172
    ],
    [
     12,
     0,
     -676512248853
    ],
    [
     12,
     1,
     35526705928
    ],
    [
     12,
     2,
     25448086573
    ],
    [
     12,
     3,
     -8047188295
    ],
    [
     12,
     4,
     -17627762279
    ],
    [
     12,
     5,
     -2249724239
    ],
    [
     12,
     6,
     -52646668315
    ],
    [
     12,
     7,
     802473367703
    ],
    [
     12,
     8,
     -43711794225
    ],
    [
     12,
     9,
     30134875447
    ],
    [
     13,
     0,
     -636229767031
    ],
    [
     13,
     1,
     101304900272
    ],
    [
     13,
     2,
     6341908235
    ],
    [
     13,
     3,
     -9211383723
    ],
    [
     13,
     4,
     -5377042123
    ],
    [
     13,
     5,
     -104925980398
    ],
    [
     13,
     6,
     583326358461
    ],
    [
     13,
     7,
     -33108660436
    ],
    [
     13,
     8,
     21111790696
    ],
    [
     14,
     0,
     -155403712532
    ],
    [
     14,
     1,
     82650976691
    ],
    [
     14,
     2,
     -475646476
    ],
    [
     14,
     3,
     9147650173
    ],
    [
     14,
     4,
     -139615457797
    ],
    [
     14,
     5,
     384549813078
    ],
    [
     14,
     6,
     -24814627433
    ],
    [
     14,
     7,
     14592288426
    ],
    [
     15,
     0,
     16525407530
    ],
    [
     15,
     1,
     140365440800
    ],
    [
     15,
     2,
     19116406013
    ],
    [
     15,
     3,
     -126297511157
    ],
    [
     15,
     4,
     209591273573
    ],
    [
     15,
     5,
     -13777126059
    ],
    [
     15,
     6,
     7267269731
    ],
    [
     16,
     0,
     138330146939
    ],
    [
     16,
     1,
     77826611841
    ],
    [
     16,
     2,
     -98682538228
    ],
    [
     16,
     3,
     83989250277
    ],
    [
     16,
     4,
     -8316952471
    ],
    [
     16,
     5,
     4450168023
    ]
   ]
  },
  {
   "t": 4,
   "l": 246218346669,
   "a": [
    [
     0,
     4,
     -1438592033937
    ],
    [
     0,
     5,
     -3928767238252
    ],
    [
     0,
     6,
     5450369330592
    ],
    [
     0,
     7,
     -6846342313364
    ],
    [
     0,
     8,
     6678430865733
    ],
    [
     0,
     9,
     -8897313239236
    ],
    [
     0,
     10,
     -22262248811717
    ],
    [
     0,
     11,
     -476563408832
    ],
    [
     0,
     12,
     -11483554985487
    ],
    [
     0,
     13,
     -25556082817713
    ],
    [
     0,
     14,
     -32100259637254
    ],
    [
     0,
     15,
     -25518111548211
    ],
    [
     0,
     16,
     -16457774628979
    ],
    [
     0,
     17,
     -11828739642526
    ],
    [
     1,
     3,
     -505090900307
    ],
    [
     1,
     4,
     416736488326
    ],
    [
     1,
     5,
     -860007576862
    ],
    [
     1,
     6,
     -2413145613853
    ],
    [
     1,
     7,
     1178663627943
    ],
    [
     1,
     8,
     1456189463531
    ],
    [
     1,
     9,
     -612349395843
    ],
    [
     1,
     10,
     9065110875892
    ],
    [
     1,
     11,
     7160821668728
    ],
    [
     1,
     12,
     1320687586095
    ],
    [
     1,
     13,
     1398096363347
    ],
    [
     1,
     14,
     4203830791650
    ],
    [
     1,
     15,
     5633160966822
    ],
    [
     1,
     16,
     6741985638094
    ],
    [
     1,
     17,
     8820833102419
    ],
    [
     2,
     2,
     252545450154
    ],
    [
     2,
     3,
     120613639470
    ],
    [
     2,
     4,
     345780643546
    ],
    [
     2,
     5,
     2154121509394
    ],
    [
     2,
     6,
     -1195849478733
    ],
    [
     2,
     7,
     -179896873857
    ],
    [
     2,
     8,
     -1812210192842
    ],
    [
     2,
     9,
     1376014834854
    ],
    [
     2,
     10,
     1181023490035
    ],
    [
     2,
     11,
     -1085696752206
    ],
    [
     2,
     12,
     -376560553806
    ],
    [
     2,
     13,
     870309101905
    ],
    [
     2,
     14,
     1870770594450
    ],
    [
     2,
     15,
     1794768303953
    ],
    [
     2,
     16,
     3321281079518
    ],
    [
     2,
     17,
     -2235098277909
    ],
    [
     3,
     1,
     179824004242
    ],
    [
     3,
     2,
     -224797761552
    ],
    [
     3,
     3,
     -119733865537
    ],
    [
     3,
     4,
     617972647802
    ],
    [
     3,
     5,
     -404887082551
    ],
    [
     3,
     6,
     -270898717708
    ],
    [
     3,
     7,
     136614999997
    ],
    [
     3,
     8,
     -133320068751
    ],
    [
     3,
     9,
     -66530959302
    ],
    [
     3,
     10,
     -1378021926497
    ],
    [
     3,
     11,
     -1280557446494
    ],
    [
     3,
     12,
     -476492549420
    ],
    [
     3,
     13,
     146664048400
    ],
    [
     3,
     14,
     353953644078
    ],
    [
     3,
     15,
     1788346064619
    ],
    [
     3,
     16,
     -1533870269311
    ],
    [
     3,
     17,
     -114435199365
    ],
    [
     4,
     0,
     -396008731440
    ],
    [
     4,
     1,
     305854772126
    ],
    [
     4,
     2,
     27766262753
    ],
    [
     4,
     3,
     -824425467965
    ],
    [
     4,
     4,
     -164209402943
    ],
    [
     4,
     5,
     190210723412
    ],
    [
     4,
     6,
     420357609139
    ],
    [
     4,
     7,
     -24183552045
    ],
    [
     4,
     8,
     41638931885
    ],
    [
     4,
     9,
     -451152863591
    ],
    [
     4,
     10,
     -560392032432
    ],
    [
     4,
     11,
     -323396488681
    ],
    [
     4,
     12,
     -3970982661
    ],
    [
     4,
     13,
     171127257778
    ],
    [
     4,
     14,
     1051888815069
    ],
    [
     4,
     15,
     -971285187263
    ],
    [
     4,
     16,
     10736730578
    ],
    [
     4,
     17,
     -19312206606
    ],
    [
     5,
     0,
     -360865752179
    ],
    [
     5,
     1,
     -103878471286
    ],
    [
     5,
     2,
     -204347189604
    ],
    [
     5,
     3,
     497463824248
    ],
    [
     5,
     4,
     -113218593679
    ],
    [
     5,
     5,
     100461665711
    ],
    [
     5,
     6,
     -24775185908
    ],
    [
     5,
     7,
     28866732802
    ],
    [
     5,
     8,
     -28185423882
    ],
    [
     5,
     9,
     -77150253339
    ],
    [
     5,
     10,
     -106815436230
    ],
    [
     5,
     11,
     -3789386434
    ],
    [
     5,
     12,
     44254246220
    ],
    [
     5,
     13,
     518031511235
    ],
    [
     5,
     14,
     -598552700952
    ],
    [
     5,
     15,
     39153851185
    ],
    [
     5,
     16,
     -42582051171
    ],
    [
     6,
     0,
     258766638921
    ],
    [
     6,
     1,
     699655440363
    ],
    [
     6,
     2,
     9842523658
    ],
    [
     6,
     3,
     70694933456
    ],
    [
     6,
     4,
     -207075726737
    ],
    [
     6,
     5,
     -7297825100
    ],
    [
     6,
     6,
     25388580754
    ],
    [
     6,
     7,
     52598989091
    ],
    [
     6,
     8,
     48407574596
    ],
    [
     6,
     9,
     -4441596637
    ],
    [
     6,
     10,
     -197663427
    ],
    [
     6,
     11,
     19696504894
    ],
    [
     6,
     12,
     227200022798
    ],
    [
     6,
     13,
     -301040792480
    ],
    [
     6,
     14,
     75069338198
    ],
    [
     6,
     15,
     -49933305178
    ],
    [
     7,
     0,
     -217142430271
    ],
    [
     7,
     1,
     -438342634174
    ],
    [
     7,
     2,
     1903368728
    ],
    [
     7,
     3,
     -100880828140
    ],
    [
     7,
     4,
     26889052223
    ],
    [
     7,
     5,
     -39322833303
    ],
    [
     7,
     6,
     24839552415
    ],
    [
     7,
     7,
     36285448972
    ],
    [
     7,
     8,
     13969733397
    ],
    [
     7,
     9,
     6518532015
    ],
    [
     7,
     10,
     2731656434
    ],
    [
     7,
     11,
     57015698802
    ],
    [
     7,
     12,
     -110921110273
    ],
    [
     7,
     13,
     105380601216
    ],
    [
     7,
     14,
     -48608082983
    ],
    [
     8,
     0,
     52624683325
    ],
    [
     8,
     1,
     -45598841612
    ],
    [
     8,
     2,
     194519282130
    ],
    [
     8,
     3,
     4946040027
    ],
    [
     8,
     4,
     10478346534
    ],
    [
     8,
     5,
     -37087085931
    ],
    [
     8,
     6,
     -7077015081
    ],
    [
     8,
     7,
     1688000463
    ],
    [
     8,
     8,
     -1732169625
    ],
    [
     8,
     9,
     -6247175025
    ],
    [
     8,
     10,
     -31472726462
    ],
    [
     8,
     11,
     -4552928493
    ],
    [
     8,
     12,
     115007035861
    ],
    [
     8,
     13,
     -43742442876
    ],
    [
     9,
     0,
     -39256663949
    ],
    [
     9,
     1,
     155977903353
    ],
    [
     9,
     2,
     -69294082004
    ],
    [
     9,
     3,
     -14929437057
    ],
    [
     9,
     4,
     32165459399
    ],
    [
     9,
     5,
     -28657143356
    ],
    [
     9,
     6,
     -2148713353
    ],
    [
     9,
     7,
     -1698108493
    ],
    [
     9,
     8,
     -7956542167
    ],
    [
     9,
     9,
     -58298200842
    ],
    [
     9,
     10,
     38396598935
    ],
    [
     9,
     11,
     113319677802
    ],
    [
     9,
     12,
     -39175020144
    ],
    [
     10,
     0,
     -683407690706
    ],
    [
     10,
     1,
     -35745096097
    ],
    [
     10,
     2,
     -19276338905
    ],
    [
     10,
     3,
     44279821118
    ],
    [
     10,
     4,
     27428766032
    ],
    [
     10,
     5,
     -3003527739
    ],
    [
     10,
     6,
     330994994
    ],
    [
     10,
     7,
     -2385475645
    ],
    [
     10,
     8,
     -45523846364
    ],
    [
     10,
     9,
     46693556747
    ],
    [
     10,
     10,
     102981467398
    ],
    [
     10,
     11,
     -33315851187
    ],
    [
     11,
     0,
     680317754920
    ],
    [
     11,
     1,
     68635270004
    ],
    [
     11,
     2,
     10394529827
    ],
    [
     11,
     3,
     33641737478
    ],
    [
     11,
     4,
     17635116124
    ],
    [
     11,
     5,
     -1562436154
    ],
    [
     11,
     6,
     3788785880
    ],
    [
     11,
     7,
     -13482989624
    ],
    [
     11,
     8,
     34019903407
    ],
    [
     11,
     9,
     88975977899
    ],
    [
     11,
     10,
     -27525738256
    ],
    [
     12,
     0,
     253512976783
    ],
    [
     12,
     1,
     -196989580305
    ],
    [
     12,
     2,
     2544055852
    ],
    [
     12,
     3,
     4653866351
    ],
    [
     12,
     4,
     6028652177
    ],
    [
     12,
     5,
     5519893946
    ],
    [
     12,
     6,
     22604593181
    ],
    [
     12,
     7,
     13531545638
    ],
    [
     12,
     8,
     70974245414
    ],
    [
     12,
     9,
     -21441917085
    ],
    [
     13,
     0,
     -625347351472
    ],
    [
     13,
     1,
     -167833395975
    ],
    [
     13,
     2,
     -15730710939
    ],
    [
     13,
     3,
     -8417499587
    ],
    [
     13,
     4,
     5681899311
    ],
    [
     13,
     5,
     49806507991
    ],
    [
     13,
     6,
     -5174697420
    ],
    [
     13,
     7,
     53200935336
    ],
    [
     13,
     8,
     -16273232487
    ],
    [
     14,
     0,
     -460562908837
    ],
    [
     14,
     1,
     -83962204446
    ],
    [
     14,
     2,
     754952941
    ],
    [
     14,
     3,
     -14321345319
    ],
    [
     14,
     4,
     63215734195
    ],
    [
     14,
     5,
     -16627723652
    ],
    [
     14,
     6,
     35907324176
    ],
    [
     14,
     7,
     -10686516278
    ],
    [
     15,
     0,
     -101735453332
    ],
    [
     15,
     1,
     1442414936
    ],
    [
     15,
     2,
     -21203223942
    ],
    [
     15,
     3,
     50481588140
    ],
    [
     15,
     4,
     -17850609285
    ],
    [
     15,
     5,
     21042629194
    ],
    [
     15,
     6,
     -6259126534
    ],
    [
     16,
     0,
     119501836835
    ],
    [
     16,
     1,
     -45803540645
    ],
    [
     16,
     2,
     36157677430
    ],
    [
     16,
     3,
     -15839274648
    ],
    [
     16,
     4,
     10048453200
    ],
    [
     16,
     5,
     -2526060129
    ]
   ]
  },
  {
   "t": 4,
   "l": 466653829184,
   "a": [
    [
     0,
     4,
     -1289982678697
    ],
    [
     0,
     5,
     -1459080194233
    ],
    [
     0,
     6,
     260564854970
    ],
    [
     0,
     7,
     5052368569404
    ],
    [
     0,
     8,
     -7928741231691
    ],
    [
     0,
     9,
     12476736359580
    ],
    [
     0,
     10,
     -4519498651611
    ],
    [
     0,
     11,
     -3348187634693
    ],
    [
     0,
     12,
     -1914761634446
    ],
    [
     0,
     13,
     -6000468021090
    ],
    [
     0,
     14,
     -10609614885810
    ],
    [
     0,
     15,
     -7851926527928
    ],
    [
     0,
     16,
     -5503518890085
    ],
    [
     0,
     17,
     214991737881
    ],
    [
     1,
     3,
     -431494688190
    ],
    [
     1,
     4,
     240889396573
    ],
    [
     1,
     5,
     -1323957330677
    ],
    [
     1,
     6,
     -2054972977787
    ],
    [
     1,
     7,
     -5587008644231
    ],
    [
     1,
     8,
     1476859268279
    ],
    [
     1,
     9,
     -2811975651463
    ],
    [
     1,
     10,
     401996874394
    ],
    [
     1,
     11,
     526948897323
    ],
    [
     1,
     12,
     837675649459
    ],
    [
     1,
     13,
     780514338383
    ],
    [
     1,
     14,
     541833250350
    ],
    [
     1,
     15,
     1094881474086
    ],
    [
     1,
     16,
     2233691740521
    ],
    [
     1,
     17,
     1745826901019
    ],
    [
     2,
     2,
     215747344095
    ],
    [
     2,
     3,
     -130523314513
    ],
    [
     2,
     4,
     -965059876343
    ],
    [
     2,
     5,
     700151254910
    ],
    [
     2,
     6,
     -699609118056
    ],
    [
     2,
     7,
     1349205565376
    ],
    [
     2,
     8,
     960246237866
    ],
    [
     2,
     9,
     2223436116436
    ],
    [
     2,
     10,
     1970041058770
    ],
    [
     2,
     11,
     1749737516960
    ],
    [
     2,
     12,
     1317550750451
    ],
    [
     2,
     13,
     743297039131
    ],
    [
     2,
     14,
     1110920566902
    ],
    [
     2,
     15,
     2081701055486
    ],
    [
     2,
     16,
     2012795105951
    ],
    [
     2,
     17,
     1028945077856
    ],
    [
     3,
     1,
     161247834837
    ],
    [
     3,
     2,
     70300965369
    ],
    [
     3,
     3,
     451225450084
    ],
    [
     3,
     4,
     -263997258964
    ],
    [
     3,
     5,
     -224286874926
    ],
    [
     3,
     6,
     -791086987866
    ],
    [
     3,
     7,
     -309674516495
    ],
    [
     3,
     8,
     -62933612105
    ],
    [
     3,
     9,
     -130115474097
    ],
    [
     3,
     10,
     -175894180794
    ],
    [
     3,
     11,
     -162066536139
    ],
    [
     3,
     12,
     -406072740308
    ],
    [
     3,
     13,
     -178080448717
    ],
    [
     3,
     14,
     545698380983
    ],
    [
     3,
     15,
     695464715154
    ],
    [
     3,
     16,
     389820719176
    ],
    [
     3,
     17,
     -69891964372
    ],
    [
     4,
     0,
     -349745424303
    ],
    [
     4,
     1,
     25930854883
    ],
    [
     4,
     2,
     212451398465
    ],
    [
     4,
     3,
     106525847295
    ],
    [
     4,
     4,
     -8168226472
    ],
    [
     4,
     5,
     -268463926197
    ],
    [
     4,
     6,
     -103245694804
    ],
    [
     4,
     7,
     44510577089
    ],
    [
     4,
     8,
     -254675139819
    ],
    [
     4,
     9,
     -314751923276
    ],
    [
     4,
     10,
     -272562607058
    ],
    [
     4,
     11,
     -315230603525
    ],
    [
     4,
     12,
     -206598857829
    ],
    [
     4,
     13,
     185149515811
    ],
    [
     4,
     14,
     311561322359
    ],
    [
     4,
     15,
     166800453148
    ],
    [
     4,
     16,
     -109500155057
    ],
    [
     4,
     17,
     -52759227685
    ],
    [
     5,
     0,
     -107107087850
    ],
    [
     5,
     1,
     -47273261826
    ],
    [
     5,
     2,
     -38695622487
    ],
    [
     5,
     3,
     209900602439
    ],
    [
     5,
     4,
     216620661281
    ],
    [
     5,
     5,
     58226480633
    ],
    [
     5,
     6,
     189540399581
    ],
    [
     5,
     7,
     46957476574
    ],
    [
     5,
     8,
     -75637670357
    ],
    [
     5,
     9,
     -55829300482
    ],
    [
     5,
     10,
     -93204819612
    ],
    [
     5,
     11,
     -58266872523
    ],
    [
     5,
     12,
     116561095213
    ],
    [
     5,
     13,
     150411019725
    ],
    [
     5,
     14,
     81640118657
    ],
    [
     5,
     15,
     -95801279918
    ],
    [
     5,
     16,
     -50371428162
    ],
    [
     6,
     0,
     -634022276261
    ],
    [
     6,
     1,
     26580460475
    ],
    [
     6,
     2,
     169249523265
    ],
    [
     6,
     3,
     130026078544
    ],
    [
     6,
     4,
     45311316909
    ],
    [
     6,
     5,
     -49432277975
    ],
    [
     6,
     6,
     73029632742
    ],
    [
     6,
     7,
     42738536414
    ],
    [
     6,
     8,
     43947717239
    ],
    [
     6,
     9,
     33628767544
    ],
    [
     6,
     10,
     31396949016
    ],
    [
     6,
     11,
     79025260956
    ],
    [
     6,
     12,
     79546323607
    ],
    [
     6,
     13,
     47592446331
    ],
    [
     6,
     14,
     -70822386371
    ],
    [
     6,
     15,
     -47273479865
    ],
    [
     7,
     0,
     -52619392576
    ],
    [
     7,
     1,
     -35847119457
    ],
    [
     7,
     2,
     -65653818394
    ],
    [
     7,
     3,
     -63007405133
    ],
    [
     7,
     4,
     -81278862480
    ],
    [
     7,
     5,
     -49323704088
    ],
    [
     7,
     6,
     24777449274
    ],
    [
     7,
     7,
     34551046058
    ],
    [
     7,
     8,
     39245397384
    ],
    [
     7,
     9,
     39220326185
    ],
    [
     7,
     10,
     40815204275
    ],
    [
     7,
     11,
     25841165396
    ],
    [
     7,
     12,
     25374299771
    ],
    [
     7,
     13,
     -42481823160
    ],
    [
     7,
     14,
     -35592765114
    ],
    [
     8,
     0,
     -1396185705316
    ],
    [
     8,
     1,
     -336298389845
    ],
    [
     8,
     2,
     73916137765
    ],
    [
     8,
     3,
     -43367992251
    ],
    [
     8,
     4,
     -1010597472
    ],
    [
     8,
     5,
     -27034557633
    ],
    [
     8,
     6,
     -4745116275
    ],
    [
     8,
     7,
     11251227445
    ],
    [
     8,
     8,
     16119200926
    ],
    [
     8,
     9,
     11287814956
    ],
    [
     8,
     10,
     -5874771332
    ],
    [
     8,
     11,
     7987821807
    ],
    [
     8,
     12,
     -29222819825
    ],
    [
     8,
     13,
     -26325743925
    ],
    [
     9,
     0,
     672690443913
    ],
    [
     9,
     1,
     -49264199690
    ],
    [
     9,
     2,
     68315591844
    ],
    [
     9,
     3,
     11152952224
    ],
    [
     9,
     4,
     12958215382
    ],
    [
     9,
     5,
     -31857052364
    ],
    [
     9,
     6,
     -12585420129
    ],
    [
     9,
     7,
     -821742473
    ],
    [
     9,
     8,
     -4639175117
    ],
    [
     9,
     9,
     -17600357157
    ],
    [
     9,
     10,
     -1960810792
    ],
    [
     9,
     11,
     -20339486140
    ],
    [
     9,
     12,
     -21679960386
    ],
    [
     10,
     0,
     -173732560201
    ],
    [
     10,
     1,
     39192655991
    ],
    [
     10,
     2,
     17370208379
    ],
    [
     10,
     3,
     31567576525
    ],
    [
     10,
     4,
     6519210745
    ],
    [
     10,
     5,
     -24254150497
    ],
    [
     10,
     6,
     -14445441588
    ],
    [
     10,
     7,
     -8904026042
    ],
    [
     10,
     8,
     -15605416577
    ],
    [
     10,
     9,
     -3464869467
    ],
    [
     10,
     10,
     -13682881224
    ],
    [
     10,
     11,
     -15417089912
    ],
    [
     11,
     0,
     445655839803
    ],
    [
     11,
     1,
     -79987188219
    ],
    [
     11,
     2,
     -20677107769
    ],
    [
     11,
     3,
     32853461785
    ],
    [
     11,
     4,
     8323444489
    ],
    [
     11,
     5,
     -16644010025
    ],
    [
     11,
     6,
     -7451198920
    ],
    [
     11,
     7,
     -5759388911
    ],
    [
     11,
     8,
     -2010491156
    ],
    [
     11,
     9,
     -8106554155
    ],
    [
     11,
     10,
     -10720144125
    ],
    [
     12,
     0,
     212472660058
    ],
    [
     12,
     1,
     -111080532147
    ],
    [
     12,
     2,
     -9006734066
    ],
    [
     12,
     3,
     34926673109
    ],
    [
     12,
     4,
     6659675114
    ],
    [
     12,
     5,
     -4121031006
    ],
    [
     12,
     6,
     5863962186
    ],
    [
     12,
     7,
     1144033139
    ],
    [
     12,
     8,
     -5325478008
    ],
    [
     12,
     9,
     -6170206544
    ],
    [
     13,
     0,
     67966056123
    ],
    [
     13,
     1,
     -61074922483
    ],
    [
     13,
     2,
     -6341577877
    ],
    [
     13,
     3,
     26185475933
    ],
    [
     13,
     4,
     5906480929
    ],
    [
     13,
     5,
     15382907408
    ],
    [
     13,
     6,
     4056563502
    ],
    [
     13,
     7,
     -3243715945
    ],
    [
     13,
     8,
     -3575001304
    ],
    [
     14,
     0,
     -12895037589
    ],
    [
     14,
     1,
     -71000666024
    ],
    [
     14,
     2,
     -108572219
    ],
    [
     14,
     3,
     7383139527
    ],
    [
     14,
     4,
     23236781935
    ],
    [
     14,
     5,
     5856290195
    ],
    [
     14,
     6,
     -1870098762
    ],
    [
     14,
     7,
     -1277098739
    ],
    [
     15,
     0,
     -99368993955
    ],
    [
     15,
     1,
     -15377790786
    ],
    [
     15,
     2,
     -10750140821
    ],
    [
     15,
     3,
     22494661692
    ],
    [
     15,
     4,
     7095763319
    ],
    [
     15,
     5,
     -1212252683
    ],
    [
     15,
     6,
     -236778284
    ],
    [
     16,
     0,
     -23978321390
    ],
    [
     16,
     1,
     -16308405474
    ],
    [
     16,
     2,
     7974813373
    ],
    [
     16,
     3,
     5098571050
    ],
    [
     16,
     4,
     -506232501
    ],
    [
     16,
     5,
     137700589
    ]
   ]
  },
  {
   "t": 5,
   "l": 141908325127,
   "a": [
    [
     0,
     5,
     376296311393
    ],
    [
     0,
     6,
     6468459321777
    ],
    [
     0,
     7,
     2262091909656
    ],
    [
     0,
     8,
     13072074950785
    ],
    [
     0,
     9,
     -43008626851298
    ],
    [
     0,
     10,
     5366474623025
    ],
    [
     0,
     11,
     -11031814406538
    ],
    [
     0,
     12,
     -5672021921469
    ],
    [
     0,
     13,
     30463903702979
    ],
    [
     0,
     14,
     83216222110585
    ],
    [
     0,
     15,
     122815746999936
    ],
    [
     0,
     16,
     120156219013478
    ],
    [
     0,
     17,
     104937202190279
    ],
    [
     1,
     4,
     -227316518629
    ],
    [
     1,
     5,
     -1336461241919
    ],
    [
     1,
     6,
     -931394811894
    ],
    [
     1,
     7,
     11205889083702
    ],
    [
     1,
     8,
     -2175684131939
    ],
    [
     1,
     9,
     12231482862872
    ],
    [
     1,
     10,
     1529150071335
    ],
    [
     1,
     11,
     -10663075649444
    ],
    [
     1,
     12,
     -12802693047993
    ],
    [
     1,
     13,
     -4630525562095
    ],
    [
     1,
     14,
     4272489851908
    ],
    [
     1,
     15,
     8911228270316
    ],
    [
     1,
     16,
     9867913223598
    ],
    [
     1,
     17,
     -8133669791554
    ],
    [
     2,
     3,
     58906670546
    ],
    [
     2,
     4,
     227988097491
    ],
    [
     2,
     5,
     360342686206
    ],
    [
     2,
     6,
     -2890414316311
    ],
    [
     2,
     7,
     -58522452133
    ],
    [
     2,
     8,
     7244209865333
    ],
    [
     2,
     9,
     4432709032919
    ],
    [
     2,
     10,
     -1455767641572
    ],
    [
     2,
     11,
     -2640552797903
    ],
    [
     2,
     12,
     -1543509778365
    ],
    [
     2,
     13,
     -1011930497237
    ],
    [
     2,
     14,
     -1135164672776
    ],
    [
     2,
     15,
     -1177257527931
    ],
    [
     2,
     16,
     -10499325192396
    ],
    [
     2,
     17,
     -2227552332673
    ],
    [
     3,
     2,
     -2077540883
    ],
    [
     3,
     3,
     -167444621533
    ],
    [
     3,
     4,
     298563738882
    ],
    [
     3,
     5,
     -978084803927
    ],
    [
     3,
     6,
     -607895672166
    ],
    [
     3,
     7,
     -134662502018
    ],
    [
     3,
     8,
     1411846697978
    ],
    [
     3,
     9,
     340074571594
    ],
    [
     3,
     10,
     -640927973811
    ],
    [
     3,
     11,
     367405848218
    ],
    [
     3,
     12,
     1103978340432
    ],
    [
     3,
     13,
     392336758243
    ],
    [
     3,
     14,
     -580031381748
    ],
    [
     3,
     15,
     -7204218798940
    ],
    [
     3,
     16,
     -699054960030
    ],
    [
     3,
     17,
     -918521880289
    ],
    [
     4,
     1,
     5934815807
    ],
    [
     4,
     2,
     247233514418
    ],
    [
     4,
     3,
     -274801150927
    ],
    [
     4,
     4,
     76181052054
    ],
    [
     4,
     5,
     1013864037976
    ],
    [
     4,
     6,
     -401251997125
    ],
    [
     4,
     7,
     -10413887856
    ],
    [
     4,
     8,
     533639034995
    ],
    [
     4,
     9,
     49924492302
    ],
    [
     4,
     10,
     393853411242
    ],
    [
     4,
     11,
     1037615334642
    ],
    [
     4,
     12,
     920487819283
    ],
    [
     4,
     13,
     368631524641
    ],
    [
     4,
     14,
     -3829636005123
    ],
    [
     4,
     15,
     1193684137265
    ],
    [
     4,
     16,
     -384706466300
    ],
    [
     4,
     17,
     219726663359
    ],
    [
     5,
     0,
     -23999373145
    ],
    [
     5,
     1,
     -268952569785
    ],
    [
     5,
     2,
     -20202473836
    ],
    [
     5,
     3,
     587340714734
    ],
    [
     5,
     4,
     -471552894832
    ],
    [
     5,
     5,
     173005126960
    ],
    [
     5,
     6,
     84646140470
    ],
    [
     5,
     7,
     -66595379422
    ],
    [
     5,
     8,
     -145001292754
    ],
    [
     5,
     9,
     -28732680410
    ],
    [
     5,
     10,
     349712992556
    ],
    [
     5,
     11,
     427683102575
    ],
    [
     5,
     12,
     299996206720
    ],
    [
     5,
     13,
     -1994591920448
    ],
    [
     5,
     14,
     2232073937488
    ],
    [
     5,
     15,
     -291886351283
    ],
    [
     5,
     16,
     44877382298
    ],
    [
     5,
     17,
     52973815912
    ],
    [
     6,
     0,
     234121548676
    ],
    [
     6,
     1,
     146172463089
    ],
    [
     6,
     2,
     116872027952
    ],
    [
     6,
     3,
     -142770987416
    ],
    [
     6,
     4,
     -164652886532
    ],
    [
     6,
     5,
     27995196163
    ],
    [
     6,
     6,
     166446452854
    ],
    [
     6,
     7,
     -200739542392
    ],
    [
     6,
     8,
     -162308196216
    ],
    [
     6,
     9,
     9662699243
    ],
    [
     6,
     10,
     61401310807
    ],
    [
     6,
     11,
     102940645143
    ],
    [
     6,
     12,
     -877677294471
    ],
    [
     6,
     13,
     2802338649390
    ],
    [
     6,
     14,
     -220570141051
    ],
    [
     6,
     15,
     9161865779
    ],
    [
     6,
     16,
     113003127665
    ],
    [
     7,
     0,
     -8669950006
    ],
    [
     7,
     1,
     -1117257753278
    ],
    [
     7,
     2,
     276846439936
    ],
    [
     7,
     3,
     182860146309
    ],
    [
     7,
     4,
     -215951735858
    ],
    [
     7,
     5,
     -83460350388
    ],
    [
     7,
     6,
     90006253156
    ],
    [
     7,
     7,
     -135507533149
    ],
    [
     7,
     8,
     -55788061123
    ],
    [
     7,
     9,
     -32572560961
    ],
    [
     7,
     10,
     18067954508
    ],
    [
     7,
     11,
     -231854416759
    ],
    [
     7,
     12,
     3028734150314
    ],
    [
     7,
     13,
     -191528968624
    ],
    [
     7,
     14,
     -50634476267
    ],
    [
     7,
     15,
     127309886974
    ],
    [
     8,
     0,
     1431023521379
    ],
    [
     8,
     1,
     150629955841
    ],
    [
     8,
     2,
     -454263191476
    ],
    [
     8,
     3,
     73642842338
    ],
    [
     8,
     4,
     -131006689627
    ],
    [
     8,
     5,
     33345869040
    ],
    [
     8,
     6,
     95981955513
    ],
    [
     8,
     7,
     -55306476945
    ],
    [
     8,
     8,
     -37860985096
    ],
    [
     8,
     9,
     -1066049444
    ],
    [
     8,
     10,
     118901932156
    ],
    [
     8,
     11,
     3049294415305
    ],
    [
     8,
     12,
     -156284274812
    ],
    [
     8,
     13,
     -77894237503
    ],
    [
     8,
     14,
     123301396267
    ],
    [
     9,
     0,
     -974155366628
    ],
    [
     9,
     1,
     43628761428
    ],
    [
     9,
     2,
     -231678639721
    ],
    [
     9,
     3,
     57796579697
    ],
    [
     9,
     4,
     47030550329
    ],
    [
     9,
     5,
     51244776210
    ],
    [
     9,
     6,
     55443005599
    ],
    [
     9,
     7,
     -20573424704
    ],
    [
     9,
     8,
     -9294780711
    ],
    [
     9,
     9,
     233493214019
    ],
    [
     9,
     10,
     2890538495661
    ],
    [
     9,
     11,
     -120191564600
    ],
    [
     9,
     12,
     -90754286393
    ],
    [
     9,
     13,
     113223385433
    ],
    [
     10,
     0,
     2873389761511
    ],
    [
     10,
     1,
     447446153670
    ],
    [
     10,
     2,
     22721211420
    ],
    [
     10,
     3,
     14813432303
    ],
    [
     10,
     4,
     16921002004
    ],
    [
     10,
     5,
     -971109526
    ],
    [
     10,
     6,
     43900344153
    ],
    [
     10,
     7,
     -9409397348
    ],
    [
     10,
     8,
     192747166340
    ],
    [
     10,
     9,
     2591536907530
    ],
    [
     10,
     10,
     -85440346924
    ],
    [
     10,
     11,
     -89648907388
    ],
    [
     10,
     12,
     96791660807
    ],
    [
     11,
     0,
     1274187691929
    ],
    [
     11,
     1,
     260096562512
    ],
    [
     11,
     2,
     -98136737180
    ],
    [
     11,
     3,
     -42179373709
    ],
    [
     11,
     4,
     -33981362574
    ],
    [
     11,
     5,
     -3234969068
    ],
    [
     11,
     6,
     17200618508
    ],
    [
     11,
     7,
     62924798094
    ],
    [
     11,
     8,
     2199592427875
    ],
    [
     11,
     9,
     -61154004554
    ],
    [
     11,
     10,
     -80076850117
    ],
    [
     11,
     11,
     78313592824
    ],
    [
     12,
     0,
     -417508317291
    ],
    [
     12,
     1,
     3773944281
    ],
    [
     12,
     2,
     -109576407320
    ],
    [
     12,
     3,
     -31648081422
    ],
    [
     12,
     4,
     -31168481896
    ],
    [
     12,
     5,
     -16912130881
    ],
    [
     12,
     6,
     -74069976695
    ],
    [
     12,
     7,
     1750142100073
    ],
    [
     12,
     8,
     -38023178182
    ],
    [
     12,
     9,
     -66968202658
    ],
    [
     12,
     10,
     60205776479
    ],
    [
     13,
     0,
     -829635041048
    ],
    [
     13,
     1,
     143931291260
    ],
    [
     13,
     2,
     -11815875348
    ],
    [
     13,
     3,
     -20686901601
    ],
    [
     13,
     4,
     -11313611883
    ],
    [
     13,
     5,
     -222841158983
    ],
    [
     13,
     6,
     1297810349854
    ],
    [
     13,
     7,
     -24150353653
    ],
    [
     13,
     8,
     -49615767215
    ],
    [
     13,
     9,
     41398970141
    ],
    [
     14,
     0,
     -127354380223
    ],
    [
     14,
     1,
     348239266285
    ],
    [
     14,
     2,
     -90374553
    ],
    [
     14,
     3,
     3181822572
    ],
    [
     14,
     4,
     -291341208387
    ],
    [
     14,
     5,
     850740038852
    ],
    [
     14,
     6,
     -6965664307
    ],
    [
     14,
     7,
     -35457662633
    ],
    [
     14,
     8,
     27291077419
    ],
    [
     15,
     0,
     406554334008
    ],
    [
     15,
     1,
     294882853767
    ],
    [
     15,
     2,
     22947560428
    ],
    [
     15,
     3,
     -286210402688
    ],
    [
     15,
     4,
     478630836505
    ],
    [
     15,
     5,
     -6495299838
    ],
    [
     15,
     6,
     -18157195918
    ],
    [
     15,
     7,
     13573874164
    ],
    [
     16,
     0,
     229592460500
    ],
    [
     16,
     1,
     179941748386
    ],
    [
     16,
     2,
     -220996735964
    ],
    [
     16,
     3,
     182741363683
    ],
    [
     16,
     4,
     3214145136
    ],
    [
     16,
     5,
     -11096130273
    ],
    [
     16,
     6,
     7350877150
    ]
   ]
  },
  {
   "t": 5,
   "l": 780923794309,
   "a": [
    [
     0,
     5,
     1341896433117
    ],
    [
     0,
     6,
     458200574181
    ],
    [
     0,
     7,
     9631863645763
    ],
    [
     0,
     8,
     -4083849597388
    ],
    [
     0,
     9,
     10210651294105
    ],
    [
     0,
     10,
     -20027757633779
    ],
    [
     0,
     11,
     -188250058494
    ],
    [
     0,
     12,
     248490624283
    ],
    [
     0,
     13,
     -4399844911694
    ],
    [
     0,
     14,
     -24154395079340
    ],
    [
     0,
     15,
     -32134955777525
    ],
    [
     0,
     16,
     -26203193891160
    ],
    [
     0,
     17,
     -5139380305662
    ],
    [
     1,
     4,
     754104356882
    ],
    [
     1,
     5,
     2477047472052
    ],
    [
     1,
     6,
     71804424718
    ],
    [
     1,
     7,
     -6220633578900
    ],
    [
     1,
     8,
     4279151556882
    ],
    [
     1,
     9,
     -7554797922493
    ],
    [
     1,
     10,
     -1134466709184
    ],
    [
     1,
     11,
     623165599077
    ],
    [
     1,
     12,
     1332549944234
    ],
    [
     1,
     13,
     -3255075982507
    ],
    [
     1,
     14,
     -3577582245891
    ],
    [
     1,
     15,
     385731389803
    ],
    [
     1,
     16,
     6031841653851
    ],
    [
     1,
     17,
     4331357158790
    ],
    [
     2,
     3,
     55189956332
    ],
    [
     2,
     4,
     529942586818
    ],
    [
     2,
     5,
     -1075580176206
    ],
    [
     2,
     6,
     1118431167956
    ],
    [
     2,
     7,
     -702480684631
    ],
    [
     2,
     8,
     -242842352658
    ],
    [
     2,
     9,
     2874451213580
    ],
    [
     2,
     10,
     2703782478145
    ],
    [
     2,
     11,
     2317144213293
    ],
    [
     2,
     12,
     862738553522
    ],
    [
     2,
     13,
     4468508022
    ],
    [
     2,
     14,
     2628838289765
    ],
    [
     2,
     15,
     5144977155423
    ],
    [
     2,
     16,
     5136074905832
    ],
    [
     2,
     17,
     2049127766530
    ],
    [
     3,
     2,
     -243716045552
    ],
    [
     3,
     3,
     -263677564505
    ],
    [
     3,
     4,
     -341932087396
    ],
    [
     3,
     5,
     493468724106
    ],
    [
     3,
     6,
     -734597968837
    ],
    [
     3,
     7,
     -178103805208
    ],
    [
     3,
     8,
     2056369895939
    ],
    [
     3,
     9,
     979983084575
    ],
    [
     3,
     10,
     352724582944
    ],
    [
     3,
     11,
     -481056996766
    ],
    [
     3,
     12,
     -1225850143613
    ],
    [
     3,
     13,
     -544093472548
    ],
    [
     3,
     14,
     893305647522
    ],
    [
     3,
     15,
     1504056167491
    ],
    [
     3,
     16,
     34322241630
    ],
    [
     3,
     17,
     -751742898901
    ],
    [
     4,
     1,
     -56273548904
    ],
    [
     4,
     2,
     -311571527362
    ],
    [
     4,
     3,
     571065109203
    ],
    [
     4,
     4,
     332089586470
    ],
    [
     4,
     5,
     11079738360
    ],
    [
     4,
     6,
     840902057549
    ],
    [
     4,
     7,
     796850337592
    ],
    [
     4,
     8,
     611226788856
    ],
    [
     4,
     9,
     106364386957
    ],
    [
     4,
     10,
     -268729989498
    ],
    [
     4,
     11,
     -781497654486
    ],
    [
     4,
     12,
     -663436182823
    ],
    [
     4,
     13,
     -86119442010
    ],
    [
     4,
     14,
     332154817913
    ],
    [
     4,
     15,
     -241832192787
    ],
    [
     4,
     16,
     -504758801747
    ],
    [
     4,
     17,
     -58170720364
    ],
    [
     5,
     0,
     403394665665
    ],
    [
     5,
     1,
     -12701606814
    ],
    [
     5,
     2,
     -95929775753
    ],
    [
     5,
     3,
     -729534990014
    ],
    [
     5,
     4,
     -113666895755
    ],
    [
     5,
     5,
     -142561680388
    ],
    [
     5,
     6,
     149275529652
    ],
    [
     5,
     7,
     -150837922931
    ],
    [
     5,
     8,
     -6069186851
    ],
    [
     5,
     9,
     -57645230361
    ],
    [
     5,
     10,
     -358548035623
    ],
    [
     5,
     11,
     -406565206244
    ],
    [
     5,
     12,
     -228513292214
    ],
    [
     5,
     13,
     7080148796
    ],
    [
     5,
     14,
     -279452576188
    ],
    [
     5,
     15,
     -297452661842
    ],
    [
     5,
     16,
     -21288767791
    ],
    [
     5,
     17,
     -35565710668
    ],
    [
     6,
     0,
     897264999189
    ],
    [
     6,
     1,
     -154479397667
    ],
    [
     6,
     2,
     221662663085
    ],
    [
     6,
     3,
     394582076504
    ],
    [
     6,
     4,
     -200112875741
    ],
    [
     6,
     5,
     -131012201127
    ],
    [
     6,
     6,
     -61361790828
    ],
    [
     6,
     7,
     -122057695323
    ],
    [
     6,
     8,
     79446808797
    ],
    [
     6,
     9,
     -34391063099
    ],
    [
     6,
     10,
     -148640142134
    ],
    [
     6,
     11,
     -165379215617
    ],
    [
     6,
     12,
     -47934463015
    ],
    [
     6,
     13,
     -155887761459
    ],
    [
     6,
     14,
     -103858588371
    ],
    [
     6,
     15,
     -6281858425
    ],
    [
     6,
     16,
     -41331875994
    ],
    [
     7,
     0,
     -83377250095
    ],
    [
     7,
     1,
     500201020695
    ],
    [
     7,
     2,
     -31655735254
    ],
    [
     7,
     3,
     -43982279122
    ],
    [
     7,
     4,
     -212312928961
    ],
    [
     7,
     5,
     46122223174
    ],
    [
     7,
     6,
     3647015205
    ],
    [
     7,
     7,
     7917562713
    ],
    [
     7,
     8,
     54186060361
    ],
    [
     7,
     9,
     -31643948907
    ],
    [
     7,
     10,
     -107707025887
    ],
    [
     7,
     11,
     -76961824464
    ],
    [
     7,
     12,
     -70833698554
    ],
    [
     7,
     13,
     45565255514
    ],
    [
     7,
     14,
     5918843037
    ],
    [
     7,
     15,
     -54973406229
    ],
    [
     8,
     0,
     -846731502070
    ],
    [
     8,
     1,
     -602707763484
    ],
    [
     8,
     2,
     191228038631
    ],
    [
     8,
     3,
     -197002604368
    ],
    [
     8,
     4,
     -17549065919
    ],
    [
     8,
     5,
     65843501132
    ],
    [
     8,
     6,
     -11157792143
    ],
    [
     8,
     7,
     22190251921
    ],
    [
     8,
     8,
     22335812382
    ],
    [
     8,
     9,
     -40156395181
    ],
    [
     8,
     10,
     -65577659337
    ],
    [
     8,
     11,
     -7442083346
    ],
    [
     8,
     12,
     143797195079
    ],
    [
     8,
     13,
     29446071865
    ],
    [
     8,
     14,
     -50163299634
    ],
    [
     9,
     0,
     696826010370
    ],
    [
     9,
     1,
     54896649597
    ],
    [
     9,
     2,
     68834275335
    ],
    [
     9,
     3,
     -80030162919
    ],
    [
     9,
     4,
     -4973290032
    ],
    [
     9,
     5,
     2250820926
    ],
    [
     9,
     6,
     -19737415275
    ],
    [
     9,
     7,
     7211248872
    ],
    [
     9,
     8,
     -828737639
    ],
    [
     9,
     9,
     -47754331786
    ],
    [
     9,
     10,
     18563533641
    ],
    [
     9,
     11,
     181564081368
    ],
    [
     9,
     12,
     38571317947
    ],
    [
     9,
     13,
     -43711300674
    ],
    [
     10,
     0,
     -399347191271
    ],
    [
     10,
     1,
     575347016469
    ],
    [
     10,
     2,
     -63184968575
    ],
    [
     10,
     3,
     -32649093816
    ],
    [
     10,
     4,
     -17553829578
    ],
    [
     10,
     5,
     7610566565
    ],
    [
     10,
     6,
     24502417
    ],
    [
     10,
     7,
     16070599472
    ],
    [
     10,
     8,
     -22814111499
    ],
    [
     10,
     9,
     28202078306
    ],
    [
     10,
     10,
     184615142562
    ],
    [
     10,
     11,
     38002177759
    ],
    [
     10,
     12,
     -36659980499
    ],
    [
     11,
     0,
     1468884120588
    ],
    [
     11,
     1,
     328673144241
    ],
    [
     11,
     2,
     -43482761675
    ],
    [
     11,
     3,
     11531985342
    ],
    [
     11,
     4,
     11054895579
    ],
    [
     11,
     5,
     20157581277
    ],
    [
     11,
     6,
     22238425647
    ],
    [
     11,
     7,
     2558410464
    ],
    [
     11,
     8,
     28091536482
    ],
    [
     11,
     9,
     165857402974
    ],
    [
     11,
     10,
     34899902894
    ],
    [
     11,
     11,
     -30291689022
    ],
    [
     12,
     0,
     711032264803
    ],
    [
     12,
     1,
     95528448515
    ],
    [
     12,
     2,
     39648279417
    ],
    [
     12,
     3,
     35408973069
    ],
    [
     12,
     4,
     19148725164
    ],
    [
     12,
     5,
     26406342712
    ],
    [
     12,
     6,
     25246637877
    ],
    [
     12,
     7,
     19473352664
    ],
    [
     12,
     8,
     133999277031
    ],
    [
     12,
     9,
     28622864388
    ],
    [
     12,
     10,
     -22423657307
    ],
    [
     13,
     0,
     198353017776
    ],
    [
     13,
     1,
     -4383945459
    ],
    [
     13,
     2,
     -3306052324
    ],
    [
     13,
     3,
     1793889171
    ],
    [
     13,
     4,
     -894116381
    ],
    [
     13,
     5,
     48025295334
    ],
    [
     13,
     6,
     10975675733
    ],
    [
     13,
     7,
     96395663071
    ],
    [
     13,
     8,
     22059381513
    ],
    [
     13,
     9,
     -16375816165
    ],
    [
     14,
     0,
     -497848884127
    ],
    [
     14,
     1,
     -225597072517
    ],
    [
     14,
     2,
     -58814154871
    ],
    [
     14,
     3,
     -39989164091
    ],
    [
     14,
     4,
     47591610373
    ],
    [
     14,
     5,
     7555720539
    ],
    [
     14,
     6,
     61553356097
    ],
    [
     14,
     7,
     14738987489
    ],
    [
     14,
     8,
     -10003844863
    ],
    [
     15,
     0,
     -777648213673
    ],
    [
     15,
     1,
     -193785319738
    ],
    [
     15,
     2,
     -62560111975
    ],
    [
     15,
     3,
     35291001696
    ],
    [
     15,
     4,
     -1326588412
    ],
    [
     15,
     5,
     34400525366
    ],
    [
     15,
     6,
     8364058921
    ],
    [
     15,
     7,
     -5860031557
    ],
    [
     16,
     0,
     -461487746554
    ],
    [
     16,
     1,
     -70565520733
    ],
    [
     16,
     2,
     21147660488
    ],
    [
     16,
     3,
     -5688900168
    ],
    [
     16,
     4,
     11035136942
    ],
    [
     16,
     5,
     5061797502
    ],
    [
     16,
     6,
     -2456282873
    ]
   ]
  },
  {
   "t": 6,
   "l": 647533169756,
   "a": [
    [
     0,
     6,
     3342544676792
    ],
    [
     0,
     7,
     3036070739296
    ],
    [
     0,
     8,
     22358436415677
    ],
    [
     0,
     9,
     7256731163996
    ],
    [
     0,
     10,
     -23028158794182
    ],
    [
     0,
     11,
     -64928299024210
    ],
    [
     0,
     12,
     -63035515179053
    ],
    [
     0,
     13,
     -36458045100077
    ],
    [
     0,
     14,
     28931371097256
    ],
    [
     0,
     15,
     111232397604807
    ],
    [
     0,
     16,
     186072405790325
    ],
    [
     0,
     17,
     186816643052162
    ],
    [
     1,
     5,
     1025608763117
    ],
    [
     1,
     6,
     -184745949939
    ],
    [
     1,
     7,
     2670167169974
    ],
    [
     1,
     8,
     11666371436646
    ],
    [
     1,
     9,
     14342808543924
    ],
    [
     1,
     10,
     -2417921530157
    ],
    [
     1,
     11,
     1623692940385
    ],
    [
     1,
     12,
     -3058185080610
    ],
    [
     1,
     13,
     -10735651963517
    ],
    [
     1,
     14,
     -6381870241675
    ],
    [
     1,
     15,
     13778983704918
    ],
    [
     1,
     16,
     23356382980632
    ],
    [
     1,
     17,
     -12553902794414
    ],
    [
     2,
     4,
     303888819239
    ],
    [
     2,
     5,
     1598153070599
    ],
    [
     2,
     6,
     500448584670
    ],
    [
     2,
     7,
     716805623959
    ],
    [
     2,
     8,
     -1154889998786
    ],
    [
     2,
     9,
     1809837559310
    ],
    [
     2,
     10,
     3407071391182
    ],
    [
     2,
     11,
     3109061871333
    ],
    [
     2,
     12,
     -2020084042059
    ],
    [
     2,
     13,
     -3965763441185
    ],
    [
     2,
     14,
     -525636034937
    ],
    [
     2,
     15,
     1084099049969
    ],
    [
     2,
     16,
     -19703692209772
    ],
    [
     2,
     17,
     -6177967475255
    ],
    [
     3,
     3,
     -66773070747
    ],
    [
     3,
     4,
     195535279428
    ],
    [
     3,
     5,
     -159377569151
    ],
    [
     3,
     6,
     2429730625042
    ],
    [
     3,
     7,
     -457704115046
    ],
    [
     3,
     8,
     -154589581641
    ],
    [
     3,
     9,
     3442151139295
    ],
    [
     3,
     10,
     2890742177963
    ],
    [
     3,
     11,
     830307673555
    ],
    [
     3,
     12,
     1312805241783
    ],
    [
     3,
     13,
     3077390116132
    ],
    [
     3,
     14,
     2567877154305
    ],
    [
     3,
     15,
     -12226575502150
    ],
    [
     3,
     16,
     -219120087310
    ],
    [
     3,
     17,
     -978505946750
    ],
    [
     4,
     2,
     -255958103695
    ],
    [
     4,
     3,
     -493455717155
    ],
    [
     4,
     4,
     -125577393910
    ],
    [
     4,
     5,
     151945799654
    ],
    [
     4,
     6,
     84581781945
    ],
    [
     4,
     7,
     -177412654264
    ],
    [
     4,
     8,
     -174703606739
    ],
    [
     4,
     9,
     446812751998
    ],
    [
     4,
     10,
     -129064907253
    ],
    [
     4,
     11,
     816451718812
    ],
    [
     4,
     12,
     1779686026210
    ],
    [
     4,
     13,
     2158365578051
    ],
    [
     4,
     14,
     -6883058698862
    ],
    [
     4,
     15,
     4268982985485
    ],
    [
     4,
     16,
     -868741836792
    ],
    [
     4,
     17,
     -29118212716
    ],
    [
     5,
     1,
     2009652436
    ],
    [
     5,
     2,
     -93921398263
    ],
    [
     5,
     3,
     255623783926
    ],
    [
     5,
     4,
     -14287512388
    ],
    [
     5,
     5,
     202473023331
    ],
    [
     5,
     6,
     1037754625162
    ],
    [
     5,
     7,
     552839790055
    ],
    [
     5,
     8,
     -246869753766
    ],
    [
     5,
     9,
     -245027992048
    ],
    [
     5,
     10,
     467086921584
    ],
    [
     5,
     11,
     691759776703
    ],
    [
     5,
     12,
     1284386240217
    ],
    [
     5,
     13,
     -3549866081787
    ],
    [
     5,
     14,
     7548867898638
    ],
    [
     5,
     15,
     -646994238178
    ],
    [
     5,
     16,
     206310500843
    ],
    [
     5,
     17,
     -106666679215
    ],
    [
     6,
     0,
     591321936720
    ],
    [
     6,
     1,
     132317692175
    ],
    [
     6,
     2,
     -365726920379
    ],
    [
     6,
     3,
     -1043601441579
    ],
    [
     6,
     4,
     -166838517386
    ],
    [
     6,
     5,
     -345158736460
    ],
    [
     6,
     6,
     242519636256
    ],
    [
     6,
     7,
     115616607660
    ],
    [
     6,
     8,
     -391669162556
    ],
    [
     6,
     9,
     171787009147
    ],
    [
     6,
     10,
     45215019453
    ],
    [
     6,
     11,
     607678662244
    ],
    [
     6,
     12,
     -1561957984490
    ],
    [
     6,
     13,
     9239412101618
    ],
    [
     6,
     14,
     -606703707795
    ],
    [
     6,
     15,
     234057118341
    ],
    [
     6,
     16,
     -152898099930
    ],
    [
     6,
     17,
     7380136238
    ],
    [
     7,
     0,
     708810090116
    ],
    [
     7,
     1,
     40914684166
    ],
    [
     7,
     2,
     209957427950
    ],
    [
     7,
     3,
     -41106950948
    ],
    [
     7,
     4,
     -368578977960
    ],
    [
     7,
     5,
     -319238616240
    ],
    [
     7,
     6,
     36532796058
    ],
    [
     7,
     7,
     94609419865
    ],
    [
     7,
     8,
     3926795020
    ],
    [
     7,
     9,
     -89887398007
    ],
    [
     7,
     10,
     238403320331
    ],
    [
     7,
     11,
     -304035410135
    ],
    [
     7,
     12,
     10035394208849
    ],
    [
     7,
     13,
     -522410431421
    ],
    [
     7,
     14,
     227343360485
    ],
    [
     7,
     15,
     -154727243882
    ],
    [
     7,
     16,
     57389300203
    ],
    [
     8,
     0,
     962205716686
    ],
    [
     8,
     1,
     577504217376
    ],
    [
     8,
     2,
     263565646827
    ],
    [
     8,
     3,
     143811957514
    ],
    [
     8,
     4,
     -226160172246
    ],
    [
     8,
     5,
     -116430346983
    ],
    [
     8,
     6,
     25153994329
    ],
    [
     8,
     7,
     78314570091
    ],
    [
     8,
     8,
     -97649761142
    ],
    [
     8,
     9,
     66526301976
    ],
    [
     8,
     10,
     344352924940
    ],
    [
     8,
     11,
     10052419948535
    ],
    [
     8,
     12,
     -443963770712
    ],
    [
     8,
     13,
     204308442472
    ],
    [
     8,
     14,
     -163638747714
    ],
    [
     8,
     15,
     74822178083
    ],
    [
     9,
     0,
     2168714679837
    ],
    [
     9,
     1,
     -525507271953
    ],
    [
     9,
     2,
     155174931266
    ],
    [
     9,
     3,
     113405792887
    ],
    [
     9,
     4,
     15751319260
    ],
    [
     9,
     5,
     39141548411
    ],
    [
     9,
     6,
     -71354274177
    ],
    [
     9,
     7,
     42947931154
    ],
    [
     9,
     8,
     -29017644402
    ],
    [
     9,
     9,
     528054380523
    ],
    [
     9,
     10,
     9480979113108
    ],
    [
     9,
     11,
     -347305605029
    ],
    [
     9,
     12,
     185381823056
    ],
    [
     9,
     13,
     -148533866413
    ],
    [
     9,
     14,
     77813537733
    ],
    [
     10,
     0,
     971234679440
    ],
    [
     10,
     1,
     12375301977
    ],
    [
     10,
     2,
     -71285509073
    ],
    [
     10,
     3,
     40582918898
    ],
    [
     10,
     4,
     66104674889
    ],
    [
     10,
     5,
     -67958224755
    ],
    [
     10,
     6,
     20776742026
    ],
    [
     10,
     7,
     -24159915024
    ],
    [
     10,
     8,
     400251339456
    ],
    [
     10,
     9,
     8458923633050
    ],
    [
     10,
     10,
     -267794646183
    ],
    [
     10,
     11,
     162367779815
    ],
    [
     10,
     12,
     -128282514912
    ],
    [
     10,
     13,
     75554480556
    ],
    [
     11,
     0,
     346329097147
    ],
    [
     11,
     1,
     468577985979
    ],
    [
     11,
     2,
     -198356669751
    ],
    [
     11,
     3,
     17589849661
    ],
    [
     11,
     4,
     -37350486258
    ],
    [
     11,
     5,
     15780851320
    ],
    [
     11,
     6,
     -69397030860
    ],
    [
     11,
     7,
     136855874528
    ],
    [
     11,
     8,
     7130411142738
    ],
    [
     11,
     9,
     -197387205356
    ],
    [
     11,
     10,
     130802589660
    ],
    [
     11,
     11,
     -105269923083
    ],
    [
     11,
     12,
     64945092414
    ],
    [
     12,
     0,
     1867032101212
    ],
    [
     12,
     1,
     363890628099
    ],
    [
     12,
     2,
     -217692663969
    ],
    [
     12,
     3,
     45445886872
    ],
    [
     12,
     4,
     -41582292422
    ],
    [
     12,
     5,
     -35571462095
    ],
    [
     12,
     6,
     -218129600596
    ],
    [
     12,
     7,
     5665730381253
    ],
    [
     12,
     8,
     -140801413882
    ],
    [
     12,
     9,
     107870227128
    ],
    [
     12,
     10,
     -83299976681
    ],
    [
     12,
     11,
     54039770651
    ],
    [
     13,
     0,
     1206603717220
    ],
    [
     13,
     1,
     -50289414056
    ],
    [
     13,
     2,
     48276026586
    ],
    [
     13,
     3,
     -54219373345
    ],
    [
     13,
     4,
     -11994788452
    ],
    [
     13,
     5,
     -480827359384
    ],
    [
     13,
     6,
     4144507543471
    ],
    [
     13,
     7,
     -85537395041
    ],
    [
     13,
     8,
     76029311897
    ],
    [
     13,
     9,
     -57604649842
    ],
    [
     13,
     10,
     36756977465
    ],
    [
     14,
     0,
     -204645242041
    ],
    [
     14,
     1,
     482660502268
    ],
    [
     14,
     2,
     -40993345381
    ],
    [
     14,
     3,
     53816283037
    ],
    [
     14,
     4,
     -656564138309
    ],
    [
     14,
     5,
     2733627608518
    ],
    [
     14,
     6,
     -57820563467
    ],
    [
     14,
     7,
     56495882828
    ],
    [
     14,
     8,
     -40664406211
    ],
    [
     14,
     9,
     26606784584
    ],
    [
     15,
     0,
     -49531639842
    ],
    [
     15,
     1,
     599397468338
    ],
    [
     15,
     2,
     73468249539
    ],
    [
     15,
     3,
     -636021868967
    ],
    [
     15,
     4,
     1507280920141
    ],
    [
     15,
     5,
     -26707948728
    ],
    [
     15,
     6,
     27628213191
    ],
    [
     15,
     7,
     -20461608735
    ],
    [
     15,
     8,
     12265163468
    ],
    [
     16,
     0,
     449472036648
    ],
    [
     16,
     1,
     453115298099
    ],
    [
     16,
     2,
     -527353256253
    ],
    [
     16,
     3,
     584242577065
    ],
    [
     16,
     4,
     -15813492735
    ],
    [
     16,
     5,
     17128331000
    ],
    [
     16,
     6,
     -12217109543
    ],
    [
     16,
     7,
     7947277504
    ]
   ]
  },
  {
   "t": 6,
   "l": 29167370467,
   "a": [
    [
     0,
     6,
     -489865200884
    ],
    [
     0,
     7,
     4455697982298
    ],
    [
     0,
     8,
     495291065817
    ],
    [
     0,
     9,
     6921919135010
    ],
    [
     0,
     10,
     19518105814724
    ],
    [
     0,
     11,
     31307141879796
    ],
    [
     0,
     12,
     23880582098306
    ],
    [
     0,
     13,
     -16642823105611
    ],
    [
     0,
     14,
     -52177574629104
    ],
    [
     0,
     15,
     -87166814252969
    ],
    [
     0,
     16,
     -84189310114122
    ],
    [
     0,
     17,
     -73577279142220
    ],
    [
     1,
     5,
     310314827047
    ],
    [
     1,
     6,
     3093498100590
    ],
    [
     1,
     7,
     -1264015299172
    ],
    [
     1,
     8,
     -11961239111699
    ],
    [
     1,
     9,
     417012097687
    ],
    [
     1,
     10,
     6915380599949
    ],
    [
     1,
     11,
     2161488668413
    ],
    [
     1,
     12,
     -8243058804002
    ],
    [
     1,
     13,
     291669888097
    ],
    [
     1,
     14,
     1001096412463
    ],
    [
     1,
     15,
     1260592378752
    ],
    [
     1,
     16,
     4984930121378
    ],
    [
     1,
     17,
     19412423764431
    ],
    [
     2,
     4,
     -2990099429
    ],
    [
     2,
     5,
     -703974399737
    ],
    [
     2,
     6,
     553549028160
    ],
    [
     2,
     7,
     -1800115615080
    ],
    [
     2,
     8,
     2228253448166
    ],
    [
     2,
     9,
     4018889929996
    ],
    [
     2,
     10,
     2200089651364
    ],
    [
     2,
     11,
     -5747547916075
    ],
    [
     2,
     12,
     -1020751852588
    ],
    [
     2,
     13,
     1695243601295
    ],
    [
     2,
     14,
     1342610809095
    ],
    [
     2,
     15,
     1811482567308
    ],
    [
     2,
     16,
     9109959203284
    ],
    [
     2,
     17,
     -24117020903
    ],
    [
     3,
     3,
     -9103384087
    ],
    [
     3,
     4,
     -114234080678
    ],
    [
     3,
     5,
     274738744682
    ],
    [
     3,
     6,
     -1885187100059
    ],
    [
     3,
     7,
     1531587527280
    ],
    [
     3,
     8,
     825648426139
    ],
    [
     3,
     9,
     2042677381006
    ],
    [
     3,
     10,
     -823025266349
    ],
    [
     3,
     11,
     -807063758227
    ],
    [
     3,
     12,
     -552673047441
    ],
    [
     3,
     13,
     -1177079533119
    ],
    [
     3,
     14,
     -1176887028140
    ],
    [
     3,
     15,
     3874263621292
    ],
    [
     3,
     16,
     -1909478188003
    ],
    [
     3,
     17,
     -306365906685
    ],
    [
     4,
     2,
     -22891702679
    ],
    [
     4,
     3,
     154965412192
    ],
    [
     4,
     4,
     -100409683589
    ],
    [
     4,
     5,
     -598314117857
    ],
    [
     4,
     6,
     -87771362578
    ],
    [
     4,
     7,
     26368022302
    ],
    [
     4,
     8,
     615859083860
    ],
    [
     4,
     9,
     796803786422
    ],
    [
     4,
     10,
     -257099481646
    ],
    [
     4,
     11,
     -431763433854
    ],
    [
     4,
     12,
     -770436086982
    ],
    [
     4,
     13,
     -1400516208011
    ],
    [
     4,
     14,
     1563332259746
    ],
    [
     4,
     15,
     -2009277202822
    ],
    [
     4,
     16,
     -631077508120
    ],
    [
     4,
     17,
     -855472545781
    ],
    [
     5,
     1,
     2060245275
    ],
    [
     5,
     2,
     20063865214
    ],
    [
     5,
     3,
     -26578804306
    ],
    [
     5,
     4,
     532466280243
    ],
    [
     5,
     5,
     220850901716
    ],
    [
     5,
     6,
     -476040031530
    ],
    [
     5,
     7,
     315230586123
    ],
    [
     5,
     8,
     477277176174
    ],
    [
     5,
     9,
     143006453381
    ],
    [
     5,
     10,
     -68401701085
    ],
    [
     5,
     11,
     20282630385
    ],
    [
     5,
     12,
     -493400463199
    ],
    [
     5,
     13,
     978013184583
    ],
    [
     5,
     14,
     -1229798661553
    ],
    [
     5,
     15,
     -100127920424
    ],
    [
     5,
     16,
     -975109651874
    ],
    [
     5,
     17,
     -51200890049
    ],
    [
     6,
     0,
     54694941343
    ],
    [
     6,
     1,
     -345401864748
    ],
    [
     6,
     2,
     -159435804318
    ],
    [
     6,
     3,
     581481230026
    ],
    [
     6,
     4,
     -288585246946
    ],
    [
     6,
     5,
     107499391758
    ],
    [
     6,
     6,
     -162944189708
    ],
    [
     6,
     7,
     187017375098
    ],
    [
     6,
     8,
     -104723174432
    ],
    [
     6,
     9,
     -41535607616
    ],
    [
     6,
     10,
     149653212700
    ],
    [
     6,
     11,
     -119295693308
    ],
    [
     6,
     12,
     554111117588
    ],
    [
     6,
     13,
     -550139819124
    ],
    [
     6,
     14,
     425995511197
    ],
    [
     6,
     15,
     -776749124970
    ],
    [
     6,
     16,
     25894901251
    ],
    [
     6,
     17,
     -8339809622
    ],
    [
     7,
     0,
     764306311978
    ],
    [
     7,
     1,
     306981061591
    ],
    [
     7,
     2,
     46371998905
    ],
    [
     7,
     3,
     -147583934905
    ],
    [
     7,
     4,
     144353105470
    ],
    [
     7,
     5,
     -47406036902
    ],
    [
     7,
     6,
     -104358779026
    ],
    [
     7,
     7,
     -198687841853
    ],
    [
     7,
     8,
     -216328577654
    ],
    [
     7,
     9,
     38704562012
    ],
    [
     7,
     10,
     -57911515965
    ],
    [
     7,
     11,
     154276304852
    ],
    [
     7,
     12,
     -194263533030
    ],
    [
     7,
     13,
     677187634676
    ],
    [
     7,
     14,
     -639325225850
    ],
    [
     7,
     15,
     86902236045
    ],
    [
     7,
     16,
     -44719269786
    ],
    [
     8,
     0,
     -132433897839
    ],
    [
     8,
     1,
     -558329597322
    ],
    [
     8,
     2,
     5316036584
    ],
    [
     8,
     3,
     -43828084551
    ],
    [
     8,
     4,
     -27989733794
    ],
    [
     8,
     5,
     -56926394914
    ],
    [
     8,
     6,
     89109806721
    ],
    [
     8,
     7,
     -80092008976
    ],
    [
     8,
     8,
     -25652175270
    ],
    [
     8,
     9,
     -16258730740
    ],
    [
     8,
     10,
     -38390056897
    ],
    [
     8,
     11,
     -5854176077
    ],
    [
     8,
     12,
     804846179430
    ],
    [
     8,
     13,
     -512485967167
    ],
    [
     8,
     14,
     115075117788
    ],
    [
     8,
     15,
     -42383445501
    ],
    [
     9,
     0,
     -2460144310551
    ],
    [
     9,
     1,
     251190437763
    ],
    [
     9,
     2,
     -190539056010
    ],
    [
     9,
     3,
     -162653883279
    ],
    [
     9,
     4,
     -127942876402
    ],
    [
     9,
     5,
     85249197915
    ],
    [
     9,
     6,
     126696712481
    ],
    [
     9,
     7,
     -31501179695
    ],
    [
     9,
     8,
     271876196
    ],
    [
     9,
     9,
     -88035186535
    ],
    [
     9,
     10,
     95920391832
    ],
    [
     9,
     11,
     841177063802
    ],
    [
     9,
     12,
     -409194889217
    ],
    [
     9,
     13,
     122555671536
    ],
    [
     9,
     14,
     -45718048810
    ],
    [
     10,
     0,
     1379727820811
    ],
    [
     10,
     1,
     -114299995610
    ],
    [
     10,
     2,
     59191907128
    ],
    [
     10,
     3,
     -29131623621
    ],
    [
     10,
     4,
     27967353055
    ],
    [
     10,
     5,
     89117629545
    ],
    [
     10,
     6,
     45342109713
    ],
    [
     10,
     7,
     14121317985
    ],
    [
     10,
     8,
     -71717955254
    ],
    [
     10,
     9,
     126671879034
    ],
    [
     10,
     10,
     807023950270
    ],
    [
     10,
     11,
     -301346296533
    ],
    [
     10,
     12,
     117157058801
    ],
    [
     10,
     13,
     -37272069870
    ],
    [
     11,
     0,
     1938198981864
    ],
    [
     11,
     1,
     367360702965
    ],
    [
     11,
     2,
     287768330504
    ],
    [
     11,
     3,
     -83045361513
    ],
    [
     11,
     4,
     -2654409426
    ],
    [
     11,
     5,
     -24777080176
    ],
    [
     11,
     6,
     42268426810
    ],
    [
     11,
     7,
     -22669763303
    ],
    [
     11,
     8,
     101724256526
    ],
    [
     11,
     9,
     715246300555
    ],
    [
     11,
     10,
     -222201448281
    ],
    [
     11,
     11,
     104214622109
    ],
    [
     11,
     12,
     -34189848530
    ],
    [
     12,
     0,
     1504568335813
    ],
    [
     12,
     1,
     199073784676
    ],
    [
     12,
     2,
     -4890823971
    ],
    [
     12,
     3,
     -98506054931
    ],
    [
     12,
     4,
     -19649604585
    ],
    [
     12,
     5,
     -18771753479
    ],
    [
     12,
     6,
     49146208016
    ],
    [
     12,
     7,
     51235554014
    ],
    [
     12,
     8,
     586656363320
    ],
    [
     12,
     9,
     -155293826112
    ],
    [
     12,
     10,
     81383164568
    ],
    [
     12,
     11,
     -25920707531
    ],
    [
     13,
     0,
     -601330372596
    ],
    [
     13,
     1,
     -101030611480
    ],
    [
     13,
     2,
     -29829154676
    ],
    [
     13,
     3,
     6785658568
    ],
    [
     13,
     4,
     -17755457112
    ],
    [
     13,
     5,
     47867430383
    ],
    [
     13,
     6,
     11358457173
    ],
    [
     13,
     7,
     441880225089
    ],
    [
     13,
     8,
     -105095754186
    ],
    [
     13,
     9,
     61181083768
    ],
    [
     13,
     10,
     -19345929591
    ],
    [
     14,
     0,
     -250541297902
    ],
    [
     14,
     1,
     -131980483267
    ],
    [
     14,
     2,
     109382535218
    ],
    [
     14,
     3,
     -6723467957
    ],
    [
     14,
     4,
     64799542766
    ],
    [
     14,
     5,
     -52901754106
    ],
    [
     14,
     6,
     307011120073
    ],
    [
     14,
     7,
     -63346813134
    ],
    [
     14,
     8,
     39094200243
    ],
    [
     14,
     9,
     -12075750112
    ],
    [
     15,
     0,
     -269262120517
    ],
    [
     15,
     1,
     -135932279377
    ],
    [
     15,
     2,
     100191313466
    ],
    [
     15,
     3,
     51076364599
    ],
    [
     15,
     4,
     -66854981469
    ],
    [
     15,
     5,
     167308013747
    ],
    [
     15,
     6,
     -29410108545
    ],
    [
     15,
     7,
     22619286602
    ],
    [
     15,
     8,
     -7309407041
    ],
    [
     16,
     0,
     -284957072904
    ],
    [
     16,
     1,
     2248276680
    ],
    [
     16,
     2,
     110300151628
    ],
    [
     16,
     3,
     -68025857837
    ],
    [
     16,
     4,
     72843052196
    ],
    [
     16,
     5,
     -17924927500
    ],
    [
     16,
     6,
     11473220144
    ],
    [
     16,
     7,
     -3393910932
    ]
   ]
  },
  {
   "t": 7,
   "l": 200345012003,
   "a": [
    [
     0,
     7,
     2895959780687
    ],
    [
     0,
     8,
     -4993511774017
    ],
    [
     0,
     9,
     10902866062602
    ],
    [
     0,
     10,
     16386789628345
    ],
    [
     0,
     11,
     -29640835301279
    ],
    [
     0,
     12,
     -75793187565680
    ],
    [
     0,
     13,
     -108609588116875
    ],
    [
     0,
     14,
     -60680441212411
    ],
    [
     0,
     15,
     -1339966337253
    ],
    [
     0,
     16,
     62810441654879
    ],
    [
     0,
     17,
     82176979027105
    ],
    [
     1,
     6,
     1247511004437
    ],
    [
     1,
     7,
     -2283393768844
    ],
    [
     1,
     8,
     -2907385089458
    ],
    [
     1,
     9,
     5457806291155
    ],
    [
     1,
     10,
     3702880437702
    ],
    [
     1,
     11,
     -7951756952164
    ],
    [
     1,
     12,
     -13559209293447
    ],
    [
     1,
     13,
     -6617868420107
    ],
    [
     1,
     14,
     -11080480993865
    ],
    [
     1,
     15,
     -6088864119476
    ],
    [
     1,
     16,
     5349905433843
    ],
    [
     1,
     17,
     -2708404900812
    ],
    [
     2,
     5,
     406920443671
    ],
    [
     2,
     6,
     53080331722
    ],
    [
     2,
     7,
     110799527642
    ],
    [
     2,
     8,
     -70399973630
    ],
    [
     2,
     9,
     -1948873797608
    ],
    [
     2,
     10,
     -407059136901
    ],
    [
     2,
     11,
     -3714683026804
    ],
    [
     2,
     12,
     1156435074623
    ],
    [
     2,
     13,
     -1626629598717
    ],
    [
     2,
     14,
     -4859406860911
    ],
    [
     2,
     15,
     -5817960898747
    ],
    [
     2,
     16,
     -14602675525757
    ],
    [
     2,
     17,
     -5173400363921
    ],
    [
     3,
     4,
     57264960161
    ],
    [
     3,
     5,
     128912727587
    ],
    [
     3,
     6,
     -212432145203
    ],
    [
     3,
     7,
     45322725427
    ],
    [
     3,
     8,
     -984507358949
    ],
    [
     3,
     9,
     -1549686031944
    ],
    [
     3,
     10,
     -2035057496667
    ],
    [
     3,
     11,
     16115578601
    ],
    [
     3,
     12,
     473456653986
    ],
    [
     3,
     13,
     -780242918904
    ],
    [
     3,
     14,
     -2225134120515
    ],
    [
     3,
     15,
     -10008764098144
    ],
    [
     3,
     16,
     308137008474
    ],
    [
     3,
     17,
     -900825645086
    ],
    [
     4,
     3,
     -115016183994
    ],
    [
     4,
     4,
     -5706977076
    ],
    [
     4,
     5,
     97896487284
    ],
    [
     4,
     6,
     165388087494
    ],
    [
     4,
     7,
     1147135262733
    ],
    [
     4,
     8,
     820624612615
    ],
    [
     4,
     9,
     -1314929409898
    ],
    [
     4,
     10,
     -847497879278
    ],
    [
     4,
     11,
     963991324786
    ],
    [
     4,
     12,
     769495342806
    ],
    [
     4,
     13,
     166834332457
    ],
    [
     4,
     14,
     -4422416744862
    ],
    [
     4,
     15,
     7468030016648
    ],
    [
     4,
     16,
     -239834320551
    ],
    [
     4,
     17,
     811021154709
    ],
    [
     5,
     2,
     -137294731857
    ],
    [
     5,
     3,
     -54192854612
    ],
    [
     5,
     4,
     -102962488628
    ],
    [
     5,
     5,
     -201544928535
    ],
    [
     5,
     6,
     -115756941032
    ],
    [
     5,
     7,
     447532826894
    ],
    [
     5,
     8,
     -585421578205
    ],
    [
     5,
     9,
     -1542614031545
    ],
    [
     5,
     10,
     71833207900
    ],
    [
     5,
     11,
     121142830223
    ],
    [
     5,
     12,
     -147943499074
    ],
    [
     5,
     13,
     -2635822704205
    ],
    [
     5,
     14,
     11188375953791
    ],
    [
     5,
     15,
     -879949461816
    ],
    [
     5,
     16,
     268531316047
    ],
    [
     5,
     17,
     -41461588212
    ],
    [
     6,
     1,
     39386884322
    ],
    [
     6,
     2,
     43377121334
    ],
    [
     6,
     3,
     155921055873
    ],
    [
     6,
     4,
     184301487114
    ],
    [
     6,
     5,
     119210407720
    ],
    [
     6,
     6,
     229360965580
    ],
    [
     6,
     7,
     165646196512
    ],
    [
     6,
     8,
     -540008686311
    ],
    [
     6,
     9,
     -3704050898
    ],
    [
     6,
     10,
     115356667825
    ],
    [
     6,
     11,
     69165723326
    ],
    [
     6,
     12,
     -1079663841038
    ],
    [
     6,
     13,
     13561017006468
    ],
    [
     6,
     14,
     -954499621502
    ],
    [
     6,
     15,
     195675040679
    ],
    [
     6,
     16,
     97760556559
    ],
    [
     6,
     17,
     13426937841
    ],
    [
     7,
     0,
     534759208717
    ],
    [
     7,
     1,
     129588031630
    ],
    [
     7,
     2,
     -102586936767
    ],
    [
     7,
     3,
     -172144204478
    ],
    [
     7,
     4,
     -231964637325
    ],
    [
     7,
     5,
     -200556693215
    ],
    [
     7,
     6,
     75515480671
    ],
    [
     7,
     7,
     -51503806760
    ],
    [
     7,
     8,
     141247888297
    ],
    [
     7,
     9,
     -15457053018
    ],
    [
     7,
     10,
     58763611129
    ],
    [
     7,
     11,
     -179972681181
    ],
    [
     7,
     12,
     14573576978497
    ],
    [
     7,
     13,
     -1097654033384
    ],
    [
     7,
     14,
     -19133321748
    ],
    [
     7,
     15,
     60960638588
    ],
    [
     7,
     16,
     -78465523503
    ],
    [
     7,
     17,
     15895499901
    ],
    [
     8,
     0,
     -504275871405
    ],
    [
     8,
     1,
     73744352779
    ],
    [
     8,
     2,
     90212376176
    ],
    [
     8,
     3,
     -137684161222
    ],
    [
     8,
     4,
     -291917076178
    ],
    [
     8,
     5,
     -36528841946
    ],
    [
     8,
     6,
     132403002250
    ],
    [
     8,
     7,
     70377545807
    ],
    [
     8,
     8,
     128360475903
    ],
    [
     8,
     9,
     76507167468
    ],
    [
     8,
     10,
     307309408193
    ],
    [
     8,
     11,
     14565057285727
    ],
    [
     8,
     12,
     -1026618146767
    ],
    [
     8,
     13,
     -92856618258
    ],
    [
     8,
     14,
     67184185022
    ],
    [
     8,
     15,
     -107487071182
    ],
    [
     8,
     16,
     43684819272
    ],
    [
     9,
     0,
     -291803143778
    ],
    [
     9,
     1,
     -119440284935
    ],
    [
     9,
     2,
     377028364586
    ],
    [
     9,
     3,
     38312031871
    ],
    [
     9,
     4,
     95525403029
    ],
    [
     9,
     5,
     174660436898
    ],
    [
     9,
     6,
     -96636575141
    ],
    [
     9,
     7,
     -17088530222
    ],
    [
     9,
     8,
     75893969960
    ],
    [
     9,
     9,
     431225296352
    ],
    [
     9,
     10,
     13696565095455
    ],
    [
     9,
     11,
     -914817643552
    ],
    [
     9,
     12,
     -141321256518
    ],
    [
     9,
     13,
     53372622339
    ],
    [
     9,
     14,
     -120759190464
    ],
    [
     9,
     15,
     53178502568
    ],
    [
     10,
     0,
     637289328532
    ],
    [
     10,
     1,
     -51638354823
    ],
    [
     10,
     2,
     380937551617
    ],
    [
     10,
     3,
     169071175808
    ],
    [
     10,
     4,
     257573665632
    ],
    [
     10,
     5,
     -67145600127
    ],
    [
     10,
     6,
     -57833365619
    ],
    [
     10,
     7,
     -23677658515
    ],
    [
     10,
     8,
     358761301971
    ],
    [
     10,
     9,
     12215201764931
    ],
    [
     10,
     10,
     -758287929826
    ],
    [
     10,
     11,
     -148410274527
    ],
    [
     10,
     12,
     49787889316
    ],
    [
     10,
     13,
     -115579057003
    ],
    [
     10,
     14,
     55674979804
    ],
    [
     11,
     0,
     -300467069672
    ],
    [
     11,
     1,
     42600945054
    ],
    [
     11,
     2,
     -70508871133
    ],
    [
     11,
     3,
     -40027220779
    ],
    [
     11,
     4,
     12016820781
    ],
    [
     11,
     5,
     -44229113655
    ],
    [
     11,
     6,
     -57237317133
    ],
    [
     11,
     7,
     97867992602
    ],
    [
     11,
     8,
     10346734613899
    ],
    [
     11,
     9,
     -593800231011
    ],
    [
     11,
     10,
     -132298765521
    ],
    [
     11,
     11,
     33809684035
    ],
    [
     11,
     12,
     -100288040445
    ],
    [
     11,
     13,
     47670861621
    ],
    [
     12,
     0,
     -509742903657
    ],
    [
     12,
     1,
     -739322312169
    ],
    [
     12,
     2,
     -500529465615
    ],
    [
     12,
     3,
     51849050805
    ],
    [
     12,
     4,
     18103342792
    ],
    [
     12,
     5,
     -48298773010
    ],
    [
     12,
     6,
     -174439810282
    ],
    [
     12,
     7,
     8208361290802
    ],
    [
     12,
     8,
     -418939954808
    ],
    [
     12,
     9,
     -107625509739
    ],
    [
     12,
     10,
     30218564686
    ],
    [
     12,
     11,
     -83986922532
    ],
    [
     12,
     12,
     42998373828
    ],
    [
     13,
     0,
     -1363327873728
    ],
    [
     13,
     1,
     -765435596636
    ],
    [
     13,
     2,
     -2756428780
    ],
    [
     13,
     3,
     54509662204
    ],
    [
     13,
     4,
     12144388453
    ],
    [
     13,
     5,
     -423069115982
    ],
    [
     13,
     6,
     6059187685355
    ],
    [
     13,
     7,
     -285884325003
    ],
    [
     13,
     8,
     -72771476886
    ],
    [
     13,
     9,
     18401505447
    ],
    [
     13,
     10,
     -56745291655
    ],
    [
     13,
     11,
     29619771197
    ],
    [
     14,
     0,
     -125628180119
    ],
    [
     14,
     1,
     241369819321
    ],
    [
     14,
     2,
     -7020330010
    ],
    [
     14,
     3,
     69902013254
    ],
    [
     14,
     4,
     -579434650804
    ],
    [
     14,
     5,
     4016059583012
    ],
    [
     14,
     6,
     -156408099820
    ],
    [
     14,
     7,
     -50676010439
    ],
    [
     14,
     8,
     16348602229
    ],
    [
     14,
     9,
     -40546765583
    ],
    [
     14,
     10,
     23260821114
    ],
    [
     15,
     0,
     219316626771
    ],
    [
     15,
     1,
     221357463490
    ],
    [
     15,
     2,
     96049095362
    ],
    [
     15,
     3,
     -617644997457
    ],
    [
     15,
     4,
     2252463828700
    ],
    [
     15,
     5,
     -72294728426
    ],
    [
     15,
     6,
     -20283657615
    ],
    [
     15,
     7,
     4700450244
    ],
    [
     15,
     8,
     -19058334207
    ],
    [
     15,
     9,
     10236170680
    ],
    [
     16,
     0,
     -153445587575
    ],
    [
     16,
     1,
     503046884958
    ],
    [
     16,
     2,
     -542705408752
    ],
    [
     16,
     3,
     875005765412
    ],
    [
     16,
     4,
     -14583096579
    ],
    [
     16,
     5,
     -10273312991
    ],
    [
     16,
     6,
     5809799506
    ],
    [
     16,
     7,
     -11344006777
    ],
    [
     16,
     8,
     7610047837
    ]
   ]
  },
  {
   "t": 7,
   "l": 32064837998,
   "a": [
    [
     0,
     7,
     629609878372
    ],
    [
     0,
     8,
     190732730177
    ],
    [
     0,
     9,
     1473399073344
    ],
    [
     0,
     10,
     -12097409633726
    ],
    [
     0,
     11,
     -10111634443737
    ],
    [
     0,
     12,
     -19670854348337
    ],
    [
     0,
     13,
     -28810636035861
    ],
    [
     0,
     14,
     -4940102960306
    ],
    [
     0,
     15,
     21994367243515
    ],
    [
     0,
     16,
     37928108815518
    ],
    [
     0,
     17,
     41619262229726
    ],
    [
     1,
     6,
     -190583194605
    ],
    [
     1,
     7,
     -1549552867296
    ],
    [
     1,
     8,
     1578787096537
    ],
    [
     1,
     9,
     1234157216140
    ],
    [
     1,
     10,
     1918279009382
    ],
    [
     1,
     11,
     4042668612549
    ],
    [
     1,
     12,
     -326932803709
    ],
    [
     1,
     13,
     287451906562
    ],
    [
     1,
     14,
     -999661266854
    ],
    [
     1,
     15,
     -2867130289637
    ],
    [
     1,
     16,
     -1087531503973
    ],
    [
     1,
     17,
     -3522568689622
    ],
    [
     2,
     5,
     68010358108
    ],
    [
     2,
     6,
     14757512537
    ],
    [
     2,
     7,
     220052712080
    ],
    [
     2,
     8,
     -451004451232
    ],
    [
     2,
     9,
     117653344075
    ],
    [
     2,
     10,
     418655065363
    ],
    [
     2,
     11,
     -614055605013
    ],
    [
     2,
     12,
     189930349164
    ],
    [
     2,
     13,
     1187343717025
    ],
    [
     2,
     14,
     -995061646110
    ],
    [
     2,
     15,
     -2038058971321
    ],
    [
     2,
     16,
     -4520692106001
    ],
    [
     2,
     17,
     -5070330338627
    ],
    [
     3,
     4,
     22174635193
    ],
    [
     3,
     5,
     -137101867795
    ],
    [
     3,
     6,
     283704060326
    ],
    [
     3,
     7,
     471269144352
    ],
    [
     3,
     8,
     -771714400212
    ],
    [
     3,
     9,
     -193919865613
    ],
    [
     3,
     10,
     -803338523453
    ],
    [
     3,
     11,
     -749913810094
    ],
    [
     3,
     12,
     303175513342
    ],
    [
     3,
     13,
     281866500463
    ],
    [
     3,
     14,
     632262497791
    ],
    [
     3,
     15,
     -1227701208170
    ],
    [
     3,
     16,
     -1262915943908
    ],
    [
     3,
     17,
     2687179435413
    ],
    [
     4,
     3,
     -30081866272
    ],
    [
     4,
     4,
     15500582291
    ],
    [
     4,
     5,
     38280957842
    ],
    [
     4,
     6,
     328119679612
    ],
    [
     4,
     7,
     -117509617022
    ],
    [
     4,
     8,
     -219769061407
    ],
    [
     4,
     9,
     -181238418251
    ],
    [
     4,
     10,
     -744383754216
    ],
    [
     4,
     11,
     -274111718181
    ],
    [
     4,
     12,
     -162683256318
    ],
    [
     4,
     13,
     267133483094
    ],
    [
     4,
     14,
     -622028510225
    ],
    [
     4,
     15,
     -802094037400
    ],
    [
     4,
     16,
     1061906588000
    ],
    [
     4,
     17,
     347617929809
    ],
    [
     5,
     2,
     4808050364
    ],
    [
     5,
     3,
     66569445037
    ],
    [
     5,
     4,
     -23925223732
    ],
    [
     5,
     5,
     44320135774
    ],
    [
     5,
     6,
     -64748195095
    ],
    [
     5,
     7,
     16022378522
    ],
    [
     5,
     8,
     182936906091
    ],
    [
     5,
     9,
     -207300797701
    ],
    [
     5,
     10,
     -352605077046
    ],
    [
     5,
     11,
     -390077006604
    ],
    [
     5,
     12,
     2044493801
    ],
    [
     5,
     13,
     -584085564790
    ],
    [
     5,
     14,
     -500202138594
    ],
    [
     5,
     15,
     333536198138
    ],
    [
     5,
     16,
     460246523234
    ],
    [
     5,
     17,
     206897669089
    ],
    [
     6,
     1,
     5083243359
    ],
    [
     6,
     2,
     10014070859
    ],
    [
     6,
     3,
     -124492205973
    ],
    [
     6,
     4,
     -170215651114
    ],
    [
     6,
     5,
     5224855214
    ],
    [
     6,
     6,
     -105439869441
    ],
    [
     6,
     7,
     55540475249
    ],
    [
     6,
     8,
     -84766425481
    ],
    [
     6,
     9,
     -180642304210
    ],
    [
     6,
     10,
     -323976936051
    ],
    [
     6,
     11,
     -43487286593
    ],
    [
     6,
     12,
     -417050639597
    ],
    [
     6,
     13,
     -429706236288
    ],
    [
     6,
     14,
     -396839115118
    ],
    [
     6,
     15,
     426580961368
    ],
    [
     6,
     16,
     176777547795
    ],
    [
     6,
     17,
     -4636201678
    ],
    [
     7,
     0,
     11361946515
    ],
    [
     7,
     1,
     5864081631
    ],
    [
     7,
     2,
     35592823858
    ],
    [
     7,
     3,
     -114667917235
    ],
    [
     7,
     4,
     73574953123
    ],
    [
     7,
     5,
     64161283703
    ],
    [
     7,
     6,
     -11691256476
    ],
    [
     7,
     7,
     -32088208503
    ],
    [
     7,
     8,
     -65637021561
    ],
    [
     7,
     9,
     -163551786421
    ],
    [
     7,
     10,
     -8556452564
    ],
    [
     7,
     11,
     -196911083965
    ],
    [
     7,
     12,
     -278557515519
    ],
    [
     7,
     13,
     -808228889696
    ],
    [
     7,
     14,
     318196396671
    ],
    [
     7,
     15,
     150946262492
    ],
    [
     7,
     16,
     -63901387052
    ],
    [
     7,
     17,
     28293093619
    ],
    [
     8,
     0,
     -297782123935
    ],
    [
     8,
     1,
     31886696181
    ],
    [
     8,
     2,
     113723868128
    ],
    [
     8,
     3,
     86208397197
    ],
    [
     8,
     4,
     54221472872
    ],
    [
     8,
     5,
     -19222816660
    ],
    [
     8,
     6,
     52216420984
    ],
    [
     8,
     7,
     -2816327301
    ],
    [
     8,
     8,
     -2101013755
    ],
    [
     8,
     9,
     44291921930
    ],
    [
     8,
     10,
     -43294498998
    ],
    [
     8,
     11,
     -134408058386
    ],
    [
     8,
     12,
     -971807806939
    ],
    [
     8,
     13,
     290304906233
    ],
    [
     8,
     14,
     128066954508
    ],
    [
     8,
     15,
     -71403963667
    ],
    [
     8,
     16,
     23940631283
    ],
    [
     9,
     0,
     388389109696
    ],
    [
     9,
     1,
     155069541046
    ],
    [
     9,
     2,
     -84738625113
    ],
    [
     9,
     3,
     -636722611
    ],
    [
     9,
     4,
     -39120107455
    ],
    [
     9,
     5,
     28053205137
    ],
    [
     9,
     6,
     54018378609
    ],
    [
     9,
     7,
     4830469930
    ],
    [
     9,
     8,
     33256225990
    ],
    [
     9,
     9,
     9428266911
    ],
    [
     9,
     10,
     -94642878250
    ],
    [
     9,
     11,
     -1027975946171
    ],
    [
     9,
     12,
     241429829786
    ],
    [
     9,
     13,
     124489414695
    ],
    [
     9,
     14,
     -62722522164
    ],
    [
     9,
     15,
     41230331721
    ],
    [
     10,
     0,
     98866736600
    ],
    [
     10,
     1,
     -147672142791
    ],
    [
     10,
     2,
     -71197950538
    ],
    [
     10,
     3,
     18853713855
    ],
    [
     10,
     4,
     34494720487
    ],
    [
     10,
     5,
     33907768793
    ],
    [
     10,
     6,
     56261670834
    ],
    [
     10,
     7,
     -33438428994
    ],
    [
     10,
     8,
     29870931558
    ],
    [
     10,
     9,
     -71528853947
    ],
    [
     10,
     10,
     -994995358334
    ],
    [
     10,
     11,
     180408198917
    ],
    [
     10,
     12,
     97537320013
    ],
    [
     10,
     13,
     -54633373410
    ],
    [
     10,
     14,
     41621002603
    ],
    [
     11,
     0,
     -154170739234
    ],
    [
     11,
     1,
     -21889502565
    ],
    [
     11,
     2,
     73415075840
    ],
    [
     11,
     3,
     19421632244
    ],
    [
     11,
     4,
     32532027397
    ],
    [
     11,
     5,
     50274648531
    ],
    [
     11,
     6,
     -11070380803
    ],
    [
     11,
     7,
     -1440633315
    ],
    [
     11,
     8,
     -65449521114
    ],
    [
     11,
     9,
     -880430668687
    ],
    [
     11,
     10,
     125482506690
    ],
    [
     11,
     11,
     75523159514
    ],
    [
     11,
     12,
     -47900946430
    ],
    [
     11,
     13,
     40587117411
    ],
    [
     12,
     0,
     -56305527763
    ],
    [
     12,
     1,
     18656257575
    ],
    [
     12,
     2,
     -68898795168
    ],
    [
     12,
     3,
     -20577239252
    ],
    [
     12,
     4,
     16980566894
    ],
    [
     12,
     5,
     -3783382077
    ],
    [
     12,
     6,
     16242195237
    ],
    [
     12,
     7,
     -70804600711
    ],
    [
     12,
     8,
     -725153130014
    ],
    [
     12,
     9,
     79726181422
    ],
    [
     12,
     10,
     51788641304
    ],
    [
     12,
     11,
     -39162742318
    ],
    [
     12,
     12,
     31100925982
    ],
    [
     13,
     0,
     -550978863824
    ],
    [
     13,
     1,
     -237409444820
    ],
    [
     13,
     2,
     -108585681085
    ],
    [
     13,
     3,
     -32399497743
    ],
    [
     13,
     4,
     11124287055
    ],
    [
     13,
     5,
     7993614600
    ],
    [
     13,
     6,
     -35833430877
    ],
    [
     13,
     7,
     -555799460120
    ],
    [
     13,
     8,
     43412987050
    ],
    [
     13,
     9,
     34402309092
    ],
    [
     13,
     10,
     -29841908044
    ],
    [
     13,
     11,
     23870563156
    ],
    [
     14,
     0,
     -495783748376
    ],
    [
     14,
     1,
     -174997831067
    ],
    [
     14,
     2,
     -165672523309
    ],
    [
     14,
     3,
     29577984434
    ],
    [
     14,
     4,
     6291108788
    ],
    [
     14,
     5,
     -13098810357
    ],
    [
     14,
     6,
     -365720084465
    ],
    [
     14,
     7,
     13212080319
    ],
    [
     14,
     8,
     19267791736
    ],
    [
     14,
     9,
     -19521681542
    ],
    [
     14,
     10,
     15226855654
    ],
    [
     15,
     0,
     -123203883782
    ],
    [
     15,
     1,
     -200291172956
    ],
    [
     15,
     2,
     -40980308917
    ],
    [
     15,
     3,
     11882061985
    ],
    [
     15,
     4,
     9627555637
    ],
    [
     15,
     5,
     -208704803205
    ],
    [
     15,
     6,
     7455477863
    ],
    [
     15,
     7,
     6568148190
    ],
    [
     15,
     8,
     -11717080890
    ],
    [
     15,
     9,
     9026313822
    ],
    [
     16,
     0,
     -238349409533
    ],
    [
     16,
     1,
     -31917441897
    ],
    [
     16,
     2,
     -54764098919
    ],
    [
     16,
     3,
     36244446213
    ],
    [
     16,
     4,
     -82467205964
    ],
    [
     16,
     5,
     -553863959
    ],
    [
     16,
     6,
     5996251276
    ],
    [
     16,
     7,
     -7478738176
    ],
    [
     16,
     8,
     3747359365
    ]
   ]
  },
  {
   "t": 8,
   "l": 270462576814,
   "a": [
    [
     0,
     8,
     934953800908
    ],
    [
     0,
     9,
     -12656562695162
    ],
    [
     0,
     10,
     18267904946165
    ],
    [
     0,
     11,
     6969720713042
    ],
    [
     0,
     12,
     18548158353366
    ],
    [
     0,
     13,
     -39305472699967
    ],
    [
     0,
     14,
     -148499339291544
    ],
    [
     0,
     15,
     -100918136341469
    ],
    [
     0,
     16,
     -33675336020670
    ],
    [
     0,
     17,
     21582010849959
    ],
    [
     1,
     7,
     559491365049
    ],
    [
     1,
     8,
     -3654545621116
    ],
    [
     1,
     9,
     907380644974
    ],
    [
     1,
     10,
     -5437175853456
    ],
    [
     1,
     11,
     15054305190907
    ],
    [
     1,
     12,
     -6580814107475
    ],
    [
     1,
     13,
     -29871166985777
    ],
    [
     1,
     14,
     -16066296697457
    ],
    [
     1,
     15,
     -25869845639689
    ],
    [
     1,
     16,
     -36110409094943
    ],
    [
     1,
     17,
     -20025518496863
    ],
    [
     2,
     6,
     223060670564
    ],
    [
     2,
     7,
     -602144364510
    ],
    [
     2,
     8,
     37797091673
    ],
    [
     2,
     9,
     -3990279747205
    ],
    [
     2,
     10,
     31181660798
    ],
    [
     2,
     11,
     16977781574
    ],
    [
     2,
     12,
     -6148774409626
    ],
    [
     2,
     13,
     28942992482
    ],
    [
     2,
     14,
     -5084008453232
    ],
    [
     2,
     15,
     -17699550012412
    ],
    [
     2,
     16,
     -21322185034285
    ],
    [
     2,
     17,
     -12672031653911
    ],
    [
     3,
     5,
     36186998947
    ],
    [
     3,
     6,
     158930794838
    ],
    [
     3,
     7,
     -223892470631
    ],
    [
     3,
     8,
     -1043593828849
    ],
    [
     3,
     9,
     -1836053711190
    ],
    [
     3,
     10,
     -1840063890111
    ],
    [
     3,
     11,
     -2292578297439
    ],
    [
     3,
     12,
     1380484677046
    ],
    [
     3,
     13,
     -1606833046043
    ],
    [
     3,
     14,
     -8742605388231
    ],
    [
     3,
     15,
     -9962667180120
    ],
    [
     3,
     16,
     -1369962102621
    ],
    [
     3,
     17,
     -745180369389
    ],
    [
     4,
     4,
     -4799134514
    ],
    [
     4,
     5,
     100197711765
    ],
    [
     4,
     6,
     -275887008556
    ],
    [
     4,
     7,
     -316735744408
    ],
    [
     4,
     8,
     -1900391546536
    ],
    [
     4,
     9,
     159980064443
    ],
    [
     4,
     10,
     -893506224703
    ],
    [
     4,
     11,
     930119114468
    ],
    [
     4,
     12,
     -471846808484
    ],
    [
     4,
     13,
     -5206806585716
    ],
    [
     4,
     14,
     -6380938272961
    ],
    [
     4,
     15,
     6729810062866
    ],
    [
     4,
     16,
     -255331129737
    ],
    [
     4,
     17,
     -63559730182
    ],
    [
     5,
     3,
     -29653333979
    ],
    [
     5,
     4,
     -15043757738
    ],
    [
     5,
     5,
     27679718857
    ],
    [
     5,
     6,
     145544590902
    ],
    [
     5,
     7,
     -1040402956777
    ],
    [
     5,
     8,
     374762716994
    ],
    [
     5,
     9,
     720213629655
    ],
    [
     5,
     10,
     345174527025
    ],
    [
     5,
     11,
     -2323390797
    ],
    [
     5,
     12,
     -2343052996185
    ],
    [
     5,
     13,
     -2877617045047
    ],
    [
     5,
     14,
     12255553185312
    ],
    [
     5,
     15,
     -72235027227
    ],
    [
     5,
     16,
     255537185061
    ],
    [
     5,
     17,
     36981733614
    ],
    [
     6,
     2,
     -46293142164
    ],
    [
     6,
     3,
     -108813382583
    ],
    [
     6,
     4,
     22464898995
    ],
    [
     6,
     5,
     -86020483471
    ],
    [
     6,
     6,
     -405199776541
    ],
    [
     6,
     7,
     -167835268567
    ],
    [
     6,
     8,
     607703877656
    ],
    [
     6,
     9,
     257602297979
    ],
    [
     6,
     10,
     -409907162262
    ],
    [
     6,
     11,
     -1269894622904
    ],
    [
     6,
     12,
     -1159977963604
    ],
    [
     6,
     13,
     15266395368246
    ],
    [
     6,
     14,
     -329096307787
    ],
    [
     6,
     15,
     -145501236761
    ],
    [
     6,
     16,
     -14829606388
    ],
    [
     6,
     17,
     -281229783551
    ],
    [
     7,
     1,
     44660894578
    ],
    [
     7,
     2,
     153366683379
    ],
    [
     7,
     3,
     198146243968
    ],
    [
     7,
     4,
     159682387933
    ],
    [
     7,
     5,
     558509466827
    ],
    [
     7,
     6,
     116830622091
    ],
    [
     7,
     7,
     345327653348
    ],
    [
     7,
     8,
     350126725885
    ],
    [
     7,
     9,
     63922781642
    ],
    [
     7,
     10,
     -402505232527
    ],
    [
     7,
     11,
     47837959067
    ],
    [
     7,
     12,
     16804716427053
    ],
    [
     7,
     13,
     -96374488724
    ],
    [
     7,
     14,
     -53560471908
    ],
    [
     7,
     15,
     48102710666
    ],
    [
     7,
     16,
     -156712798372
    ],
    [
     7,
     17,
     24619783449
    ],
    [
     8,
     0,
     174441303050
    ],
    [
     8,
     1,
     78326327636
    ],
    [
     8,
     2,
     -193342046718
    ],
    [
     8,
     3,
     -14227434
    ],
    [
     8,
     4,
     488600841230
    ],
    [
     8,
     5,
     -42594556465
    ],
    [
     8,
     6,
     -175699712340
    ],
    [
     8,
     7,
     -16473361743
    ],
    [
     8,
     8,
     2358616849
    ],
    [
     8,
     9,
     34071123602
    ],
    [
     8,
     10,
     417764435945
    ],
    [
     8,
     11,
     16727267938261
    ],
    [
     8,
     12,
     -90572594598
    ],
    [
     8,
     13,
     -123301008188
    ],
    [
     8,
     14,
     386948017
    ],
    [
     8,
     15,
     -197876969219
    ],
    [
     8,
     16,
     -35093895330
    ],
    [
     8,
     17,
     8980654907
    ],
    [
     9,
     0,
     -752330602716
    ],
    [
     9,
     1,
     -65182281688
    ],
    [
     9,
     2,
     129157298514
    ],
    [
     9,
     3,
     109023152300
    ],
    [
     9,
     4,
     -78576541638
    ],
    [
     9,
     5,
     -323451651856
    ],
    [
     9,
     6,
     -112150807573
    ],
    [
     9,
     7,
     26621133326
    ],
    [
     9,
     8,
     165950396671
    ],
    [
     9,
     9,
     593545766524
    ],
    [
     9,
     10,
     15670170164123
    ],
    [
     9,
     11,
     -45178517233
    ],
    [
     9,
     12,
     -113047335678
    ],
    [
     9,
     13,
     11581712586
    ],
    [
     9,
     14,
     -179155959307
    ],
    [
     9,
     15,
     -26214821145
    ],
    [
     9,
     16,
     28576198377
    ],
    [
     10,
     0,
     88933578083
    ],
    [
     10,
     1,
     -239543850020
    ],
    [
     10,
     2,
     -484671434569
    ],
    [
     10,
     3,
     20215072469
    ],
    [
     10,
     4,
     -134100554131
    ],
    [
     10,
     5,
     -168037684015
    ],
    [
     10,
     6,
     -25852176158
    ],
    [
     10,
     7,
     76253169008
    ],
    [
     10,
     8,
     378181537730
    ],
    [
     10,
     9,
     13919849843833
    ],
    [
     10,
     10,
     -22920456264
    ],
    [
     10,
     11,
     -98441082198
    ],
    [
     10,
     12,
     -4684042420
    ],
    [
     10,
     13,
     -165990535544
    ],
    [
     10,
     14,
     -53525460415
    ],
    [
     10,
     15,
     28563381878
    ],
    [
     11,
     0,
     -1587446288301
    ],
    [
     11,
     1,
     -1160826469711
    ],
    [
     11,
     2,
     160002137186
    ],
    [
     11,
     3,
     258940952120
    ],
    [
     11,
     4,
     742229164
    ],
    [
     11,
     5,
     22014285773
    ],
    [
     11,
     6,
     -3204732496
    ],
    [
     11,
     7,
     67036625410
    ],
    [
     11,
     8,
     11665858162751
    ],
    [
     11,
     9,
     41324079020
    ],
    [
     11,
     10,
     -74385764154
    ],
    [
     11,
     11,
     19237349769
    ],
    [
     11,
     12,
     -131257365814
    ],
    [
     11,
     13,
     -42364669335
    ],
    [
     11,
     14,
     24690501228
    ],
    [
     12,
     0,
     -318964348254
    ],
    [
     12,
     1,
     -73840802080
    ],
    [
     12,
     2,
     388175704736
    ],
    [
     12,
     3,
     82853256517
    ],
    [
     12,
     4,
     37122586546
    ],
    [
     12,
     5,
     -15766156758
    ],
    [
     12,
     6,
     -248669674232
    ],
    [
     12,
     7,
     9182291710614
    ],
    [
     12,
     8,
     69606500165
    ],
    [
     12,
     9,
     -35088660767
    ],
    [
     12,
     10,
     7301828943
    ],
    [
     12,
     11,
     -93466129421
    ],
    [
     12,
     12,
     -43438155767
    ],
    [
     12,
     13,
     25885858180
    ],
    [
     13,
     0,
     -589264545143
    ],
    [
     13,
     1,
     -49424059416
    ],
    [
     13,
     2,
     187870910205
    ],
    [
     13,
     3,
     2127391062
    ],
    [
     13,
     4,
     3290189028
    ],
    [
     13,
     5,
     -493203971169
    ],
    [
     13,
     6,
     6650311562162
    ],
    [
     13,
     7,
     71476885323
    ],
    [
     13,
     8,
     -11299156809
    ],
    [
     13,
     9,
     13116265978
    ],
    [
     13,
     10,
     -68820741484
    ],
    [
     13,
     11,
     -26875508825
    ],
    [
     13,
     12,
     15809754462
    ],
    [
     14,
     0,
     -1123342919940
    ],
    [
     14,
     1,
     187605498345
    ],
    [
     14,
     2,
     -84068405141
    ],
    [
     14,
     3,
     54881702172
    ],
    [
     14,
     4,
     -612923812757
    ],
    [
     14,
     5,
     4328126745456
    ],
    [
     14,
     6,
     54265932111
    ],
    [
     14,
     7,
     2918338692
    ],
    [
     14,
     8,
     10910992039
    ],
    [
     14,
     9,
     -38245251227
    ],
    [
     14,
     10,
     -22622250836
    ],
    [
     14,
     11,
     16074768159
    ],
    [
     15,
     0,
     1166424835991
    ],
    [
     15,
     1,
     -199273935040
    ],
    [
     15,
     2,
     117608576021
    ],
    [
     15,
     3,
     -624602916244
    ],
    [
     15,
     4,
     2346432521594
    ],
    [
     15,
     5,
     33402898888
    ],
    [
     15,
     6,
     6613594736
    ],
    [
     15,
     7,
     13540037723
    ],
    [
     15,
     8,
     -19895787724
    ],
    [
     15,
     9,
     -9613931647
    ],
    [
     15,
     10,
     6750009717
    ],
    [
     16,
     0,
     -371238591914
    ],
    [
     16,
     1,
     307236656955
    ],
    [
     16,
     2,
     -458652992529
    ],
    [
     16,
     3,
     857147356129
    ],
    [
     16,
     4,
     12827692600
    ],
    [
     16,
     5,
     2708281856
    ],
    [
     16,
     6,
     4423181877
    ],
    [
     16,
     7,
     -3516286604
    ],
    [
     16,
     8,
     -6920486800
    ],
    [
     16,
     9,
     5755584976
    ]
   ]
  },
  {
   "t": 8,
   "l": 392348383086,
   "a": [
    [
     0,
     8,
     -1489131626449
    ],
    [
     0,
     9,
     -3780750359754
    ],
    [
     0,
     10,
     -15567750899138
    ],
    [
     0,
     11,
     34619808070010
    ],
    [
     0,
     12,
     18965710016716
    ],
    [
     0,
     13,
     16804435961354
    ],
    [
     0,
     14,
     12801765222572
    ],
    [
     0,
     15,
     -3344900178992
    ],
    [
     0,
     16,
     -28108404763786
    ],
    [
     0,
     17,
     -8978368692400
    ],
    [
     1,
     7,
     188746730049
    ],
    [
     1,
     8,
     -9315219562
    ],
    [
     1,
     9,
     -4267115264734
    ],
    [
     1,
     10,
     9058253950640
    ],
    [
     1,
     11,
     -409869960319
    ],
    [
     1,
     12,
     -15391711023131
    ],
    [
     1,
     13,
     -13167480955415
    ],
    [
     1,
     14,
     11974739838040
    ],
    [
     1,
     15,
     11586735021924
    ],
    [
     1,
     16,
     -4775140962128
    ],
    [
     1,
     17,
     627716020895
    ],
    [
     2,
     6,
     -369503551001
    ],
    [
     2,
     7,
     -11504630871
    ],
    [
     2,
     8,
     -1263706562274
    ],
    [
     2,
     9,
     5844467066812
    ],
    [
     2,
     10,
     139171170962
    ],
    [
     2,
     11,
     -5024777652519
    ],
    [
     2,
     12,
     -9919961187704
    ],
    [
     2,
     13,
     3460058381225
    ],
    [
     2,
     14,
     3376943561119
    ],
    [
     2,
     15,
     -7348878429126
    ],
    [
     2,
     16,
     -4308191227039
    ],
    [
     2,
     17,
     5913057281022
    ],
    [
     3,
     5,
     12097108550
    ],
    [
     3,
     6,
     561395558054
    ],
    [
     3,
     7,
     -610454996322
    ],
    [
     3,
     8,
     884233384371
    ],
    [
     3,
     9,
     -491449156572
    ],
    [
     3,
     10,
     -2149489378004
    ],
    [
     3,
     11,
     -2721637919539
    ],
    [
     3,
     12,
     2677766673860
    ],
    [
     3,
     13,
     1222847868655
    ],
    [
     3,
     14,
     -8342065217212
    ],
    [
     3,
     15,
     -5885183399405
    ],
    [
     3,
     16,
     915756097878
    ],
    [
     3,
     17,
     -1357208489988
    ],
    [
     4,
     4,
     1978380906
    ],
    [
     4,
     5,
     203671354669
    ],
    [
     4,
     6,
     -68690458354
    ],
    [
     4,
     7,
     -393212245699
    ],
    [
     4,
     8,
     -343210228941
    ],
    [
     4,
     9,
     -756019522682
    ],
    [
     4,
     10,
     -1253270588291
    ],
    [
     4,
     11,
     923011898769
    ],
    [
     4,
     12,
     1453580423399
    ],
    [
     4,
     13,
     -3508215229719
    ],
    [
     4,
     14,
     -2878215630872
    ],
    [
     4,
     15,
     722936475333
    ],
    [
     4,
     16,
     678816903431
    ],
    [
     4,
     17,
     -2133959185160
    ],
    [
     5,
     3,
     38374345752
    ],
    [
     5,
     4,
     -175227113324
    ],
    [
     5,
     5,
     24142455634
    ],
    [
     5,
     6,
     -234715663492
    ],
    [
     5,
     7,
     -247784569430
    ],
    [
     5,
     8,
     199862840745
    ],
    [
     5,
     9,
     -608570861267
    ],
    [
     5,
     10,
     -192468351796
    ],
    [
     5,
     11,
     695276790448
    ],
    [
     5,
     12,
     -1453434034473
    ],
    [
     5,
     13,
     -1094238018206
    ],
    [
     5,
     14,
     774153939935
    ],
    [
     5,
     15,
     2145165582852
    ],
    [
     5,
     16,
     -2387643094659
    ],
    [
     5,
     17,
     138445024792
    ],
    [
     6,
     2,
     -6431677961
    ],
    [
     6,
     3,
     -164194001285
    ],
    [
     6,
     4,
     1519501124
    ],
    [
     6,
     5,
     104540640774
    ],
    [
     6,
     6,
     1333810006
    ],
    [
     6,
     7,
     366811739419
    ],
    [
     6,
     8,
     -51625665669
    ],
    [
     6,
     9,
     -346785525131
    ],
    [
     6,
     10,
     397724923103
    ],
    [
     6,
     11,
     -425992912229
    ],
    [
     6,
     12,
     -472957655688
    ],
    [
     6,
     13,
     345830978697
    ],
    [
     6,
     14,
     2798576968638
    ],
    [
     6,
     15,
     -2395357411779
    ],
    [
     6,
     16,
     455027404873
    ],
    [
     6,
     17,
     -33423331552
    ],
    [
     7,
     1,
     19404088821
    ],
    [
     7,
     2,
     116499625064
    ],
    [
     7,
     3,
     198587149644
    ],
    [
     7,
     4,
     100282492843
    ],
    [
     7,
     5,
     150225588659
    ],
    [
     7,
     6,
     70093447149
    ],
    [
     7,
     7,
     148853704920
    ],
    [
     7,
     8,
     -170277676141
    ],
    [
     7,
     9,
     155016800258
    ],
    [
     7,
     10,
     30383923677
    ],
    [
     7,
     11,
     -21094181662
    ],
    [
     7,
     12,
     56259374093
    ],
    [
     7,
     13,
     2977828929596
    ],
    [
     7,
     14,
     -2276456382175
    ],
    [
     7,
     15,
     615416032720
    ],
    [
     7,
     16,
     -117057811170
    ],
    [
     7,
     17,
     -17449032732
    ],
    [
     8,
     0,
     -175362332902
    ],
    [
     8,
     1,
     56828932053
    ],
    [
     8,
     2,
     -86229435819
    ],
    [
     8,
     3,
     -69547806278
    ],
    [
     8,
     4,
     -22030634192
    ],
    [
     8,
     5,
     -256092348347
    ],
    [
     8,
     6,
     -51717633796
    ],
    [
     8,
     7,
     -68637226253
    ],
    [
     8,
     8,
     15309904907
    ],
    [
     8,
     9,
     107449328745
    ],
    [
     8,
     10,
     136140098051
    ],
    [
     8,
     11,
     -8717364335
    ],
    [
     8,
     12,
     3037975125716
    ],
    [
     8,
     13,
     -2094512288156
    ],
    [
     8,
     14,
     661335103198
    ],
    [
     8,
     15,
     -126089152276
    ],
    [
     8,
     16,
     16264926982
    ],
    [
     8,
     17,
     -10789335914
    ],
    [
     9,
     0,
     271883525810
    ],
    [
     9,
     1,
     2201382040
    ],
    [
     9,
     2,
     -228083354289
    ],
    [
     9,
     3,
     43045848344
    ],
    [
     9,
     4,
     -38039090160
    ],
    [
     9,
     5,
     14460135896
    ],
    [
     9,
     6,
     103003587869
    ],
    [
     9,
     7,
     -37556942981
    ],
    [
     9,
     8,
     117934730062
    ],
    [
     9,
     9,
     163907332406
    ],
    [
     9,
     10,
     -18764279311
    ],
    [
     9,
     11,
     2955318394468
    ],
    [
     9,
     12,
     -1756103636566
    ],
    [
     9,
     13,
     642111742064
    ],
    [
     9,
     14,
     -120071593232
    ],
    [
     9,
     15,
     32606874023
    ],
    [
     9,
     16,
     -33395313285
    ],
    [
     10,
     0,
     -1111425270855
    ],
    [
     10,
     1,
     118065867243
    ],
    [
     10,
     2,
     -23060010841
    ],
    [
     10,
     3,
     170331958382
    ],
    [
     10,
     4,
     101955635524
    ],
    [
     10,
     5,
     103398585068
    ],
    [
     10,
     6,
     -44282379625
    ],
    [
     10,
     7,
     3744549099
    ],
    [
     10,
     8,
     151875032101
    ],
    [
     10,
     9,
     -9437486255
    ],
    [
     10,
     10,
     2697377280195
    ],
    [
     10,
     11,
     -1426502543069
    ],
    [
     10,
     12,
     593924456423
    ],
    [
     10,
     13,
     -101566819498
    ],
    [
     10,
     14,
     45947027389
    ],
    [
     10,
     15,
     -26792782767
    ],
    [
     11,
     0,
     1739730132112
    ],
    [
     11,
     1,
     -157847830434
    ],
    [
     11,
     2,
     153025698203
    ],
    [
     11,
     3,
     84371532530
    ],
    [
     11,
     4,
     74528445259
    ],
    [
     11,
     5,
     -66916240554
    ],
    [
     11,
     6,
     -43250603541
    ],
    [
     11,
     7,
     16332741070
    ],
    [
     11,
     8,
     -1783108754
    ],
    [
     11,
     9,
     2321500423915
    ],
    [
     11,
     10,
     -1115431794708
    ],
    [
     11,
     11,
     501200870196
    ],
    [
     11,
     12,
     -76004622699
    ],
    [
     11,
     13,
     53330094874
    ],
    [
     11,
     14,
     -28876597689
    ],
    [
     12,
     0,
     -515184122860
    ],
    [
     12,
     1,
     -231619003596
    ],
    [
     12,
     2,
     -91801337841
    ],
    [
     12,
     3,
     -153390310266
    ],
    [
     12,
     4,
     -7160298172
    ],
    [
     12,
     5,
     -92739376479
    ],
    [
     12,
     6,
     -72834414758
    ],
    [
     12,
     7,
     -35301032693
    ],
    [
     12,
     8,
     1885400571223
    ],
    [
     12,
     9,
     -843989573588
    ],
    [
     12,
     10,
     387241809447
    ],
    [
     12,
     11,
     -57275814346
    ],
    [
     12,
     12,
     47321374245
    ],
    [
     12,
     13,
     -19122039461
    ],
    [
     13,
     0,
     -1475700956737
    ],
    [
     13,
     1,
     -570799976242
    ],
    [
     13,
     2,
     -256860141800
    ],
    [
     13,
     3,
     -10557115648
    ],
    [
     13,
     4,
     37519843692
    ],
    [
     13,
     5,
     -181658287723
    ],
    [
     13,
     6,
     -35366909470
    ],
    [
     13,
     7,
     1402257660526
    ],
    [
     13,
     8,
     -589068249000
    ],
    [
     13,
     9,
     262539517559
    ],
    [
     13,
     10,
     -40779361833
    ],
    [
     13,
     11,
     36865088205
    ],
    [
     13,
     12,
     -17596660963
    ],
    [
     14,
     0,
     -1666376365604
    ],
    [
     14,
     1,
     114922710426
    ],
    [
     14,
     2,
     166044909432
    ],
    [
     14,
     3,
     98412905610
    ],
    [
     14,
     4,
     -163627968130
    ],
    [
     14,
     5,
     -96779361987
    ],
    [
     14,
     6,
     974573092372
    ],
    [
     14,
     7,
     -389180151044
    ],
    [
     14,
     8,
     168093523783
    ],
    [
     14,
     9,
     -27837593048
    ],
    [
     14,
     10,
     25818878745
    ],
    [
     14,
     11,
     -10260581405
    ],
    [
     15,
     0,
     1205404162012
    ],
    [
     15,
     1,
     489634063421
    ],
    [
     15,
     2,
     285853292533
    ],
    [
     15,
     3,
     -202372268888
    ],
    [
     15,
     4,
     -97655731046
    ],
    [
     15,
     5,
     554453868939
    ],
    [
     15,
     6,
     -201080415796
    ],
    [
     15,
     7,
     79457814144
    ],
    [
     15,
     8,
     -13033626691
    ],
    [
     15,
     9,
     15599620806
    ],
    [
     15,
     10,
     -6392404979
    ],
    [
     16,
     0,
     1100613896872
    ],
    [
     16,
     1,
     114195622479
    ],
    [
     16,
     2,
     8002075440
    ],
    [
     16,
     3,
     -163123311159
    ],
    [
     16,
     4,
     257554687531
    ],
    [
     16,
     5,
     -91968492228
    ],
    [
     16,
     6,
     38701599730
    ],
    [
     16,
     7,
     -10187401976
    ],
    [
     16,
     8,
     8057488662
    ],
    [
     16,
     9,
     -2502242129
    ]
   ]
  },
  {
   "t": 8,
   "l": 336212282790,
   "a": [
    [
     0,
     8,
     665311956022
    ],
    [
     0,
     9,
     796943080687
    ],
    [
     0,
     10,
     -725828673648
    ],
    [
     0,
     11,
     15264631370165
    ],
    [
     0,
     12,
     -381525461341
    ],
    [
     0,
     13,
     26626881566893
    ],
    [
     0,
     14,
     20872682716149
    ],
    [
     0,
     15,
     -3163735553235
    ],
    [
     0,
     16,
     -43553756676111
    ],
    [
     0,
     17,
     10960697754835
    ],
    [
     1,
     7,
     -135316885830
    ],
    [
     1,
     8,
     2345388665192
    ],
    [
     1,
     9,
     1069786840317
    ],
    [
     1,
     10,
     4251970455401
    ],
    [
     1,
     11,
     686841289699
    ],
    [
     1,
     12,
     17904666853497
    ],
    [
     1,
     13,
     -10138451451799
    ],
    [
     1,
     14,
     -11854286254085
    ],
    [
     1,
     15,
     2747441840236
    ],
    [
     1,
     16,
     -424866690966
    ],
    [
     1,
     17,
     -7695769343875
    ],
    [
     2,
     6,
     111641459053
    ],
    [
     2,
     7,
     2179234711610
    ],
    [
     2,
     8,
     -1326129630828
    ],
    [
     2,
     9,
     2728473394982
    ],
    [
     2,
     10,
     -2214848065045
    ],
    [
     2,
     11,
     8365701294172
    ],
    [
     2,
     12,
     -5624869834439
    ],
    [
     2,
     13,
     -6634362461093
    ],
    [
     2,
     14,
     2821481904158
    ],
    [
     2,
     15,
     2652608093321
    ],
    [
     2,
     16,
     -3144929672230
    ],
    [
     2,
     17,
     -2196265665728
    ],
    [
     3,
     5,
     -59467047418
    ],
    [
     3,
     6,
     1174743868605
    ],
    [
     3,
     7,
     -820434501768
    ],
    [
     3,
     8,
     1296589924048
    ],
    [
     3,
     9,
     186056204194
    ],
    [
     3,
     10,
     1474706223501
    ],
    [
     3,
     11,
     -2250775666850
    ],
    [
     3,
     12,
     -2809543078168
    ],
    [
     3,
     13,
     2549417575465
    ],
    [
     3,
     14,
     2372255762975
    ],
    [
     3,
     15,
     -1518138857783
    ],
    [
     3,
     16,
     528395443813
    ],
    [
     3,
     17,
     257690012192
    ],
    [
     4,
     4,
     22964776323
    ],
    [
     4,
     5,
     263193971649
    ],
    [
     4,
     6,
     -395631098438
    ],
    [
     4,
     7,
     521938466849
    ],
    [
     4,
     8,
     12411278583
    ],
    [
     4,
     9,
     -444927595759
    ],
    [
     4,
     10,
     -1018926154487
    ],
    [
     4,
     11,
     -647660840215
    ],
    [
     4,
     12,
     1507950244991
    ],
    [
     4,
     13,
     1415192531466
    ],
    [
     4,
     14,
     -1330645652299
    ],
    [
     4,
     15,
     -58963351155
    ],
    [
     4,
     16,
     107713780286
    ],
    [
     4,
     17,
     -339445919732
    ],
    [
     5,
     3,
     3110575645
    ],
    [
     5,
     4,
     -264952861467
    ],
    [
     5,
     5,
     -40191563757
    ],
    [
     5,
     6,
     34396555792
    ],
    [
     5,
     7,
     -58744945463
    ],
    [
     5,
     8,
     -781020637325
    ],
    [
     5,
     9,
     -205697351883
    ],
    [
     5,
     10,
     16714093273
    ],
    [
     5,
     11,
     1148680100145
    ],
    [
     5,
     12,
     1042658668804
    ],
    [
     5,
     13,
     -1099465683578
    ],
    [
     5,
     14,
     -235980504684
    ],
    [
     5,
     15,
     233473056590
    ],
    [
     5,
     16,
     -60652837674
    ],
    [
     5,
     17,
     -539516770264
    ],
    [
     6,
     2,
     -21513873919
    ],
    [
     6,
     3,
     -400412776167
    ],
    [
     6,
     4,
     196507911122
    ],
    [
     6,
     5,
     -69206744425
    ],
    [
     6,
     6,
     4303402058
    ],
    [
     6,
     7,
     -372598998511
    ],
    [
     6,
     8,
     -62569355580
    ],
    [
     6,
     9,
     202514105389
    ],
    [
     6,
     10,
     595098313922
    ],
    [
     6,
     11,
     628887958915
    ],
    [
     6,
     12,
     -616412096811
    ],
    [
     6,
     13,
     -167151499417
    ],
    [
     6,
     14,
     470715925718
    ],
    [
     6,
     15,
     332790215517
    ],
    [
     6,
     16,
     -563203076584
    ],
    [
     6,
     17,
     -55037808958
    ],
    [
     7,
     1,
     24919133622
    ],
    [
     7,
     2,
     -9748953258
    ],
    [
     7,
     3,
     227375775350
    ],
    [
     7,
     4,
     -54878916640
    ],
    [
     7,
     5,
     86478108420
    ],
    [
     7,
     6,
     38938342606
    ],
    [
     7,
     7,
     -20530171613
    ],
    [
     7,
     8,
     185862206401
    ],
    [
     7,
     9,
     205707706399
    ],
    [
     7,
     10,
     199729854720
    ],
    [
     7,
     11,
     -436320209707
    ],
    [
     7,
     12,
     -163713842421
    ],
    [
     7,
     13,
     562362121773
    ],
    [
     7,
     14,
     611029598913
    ],
    [
     7,
     15,
     -556659858711
    ],
    [
     7,
     16,
     -33414001149
    ],
    [
     7,
     17,
     -88288962328
    ],
    [
     8,
     0,
     -10241717802
    ],
    [
     8,
     1,
     386164843634
    ],
    [
     8,
     2,
     -111102767378
    ],
    [
     8,
     3,
     -249069109225
    ],
    [
     8,
     4,
     -83312144866
    ],
    [
     8,
     5,
     180480310390
    ],
    [
     8,
     6,
     -6325571639
    ],
    [
     8,
     7,
     1473631288
    ],
    [
     8,
     8,
     58814162050
    ],
    [
     8,
     9,
     -45181584064
    ],
    [
     8,
     10,
     -349955248976
    ],
    [
     8,
     11,
     -132525547531
    ],
    [
     8,
     12,
     603923784351
    ],
    [
     8,
     13,
     748668116453
    ],
    [
     8,
     14,
     -394233072067
    ],
    [
     8,
     15,
     66291453941
    ],
    [
     8,
     16,
     -61911317347
    ],
    [
     8,
     17,
     8231629762
    ],
    [
     9,
     0,
     1365737763507
    ],
    [
     9,
     1,
     -321844394279
    ],
    [
     9,
     2,
     46601877231
    ],
    [
     9,
     3,
     -9088237528
    ],
    [
     9,
     4,
     267049952069
    ],
    [
     9,
     5,
     75284874298
    ],
    [
     9,
     6,
     -80820664981
    ],
    [
     9,
     7,
     -47233948677
    ],
    [
     9,
     8,
     -46312865167
    ],
    [
     9,
     9,
     -186566239202
    ],
    [
     9,
     10,
     -64514587124
    ],
    [
     9,
     11,
     624160158098
    ],
    [
     9,
     12,
     797537710795
    ],
    [
     9,
     13,
     -306866264519
    ],
    [
     9,
     14,
     103242998387
    ],
    [
     9,
     15,
     -54426183640
    ],
    [
     9,
     16,
     767770397
    ],
    [
     10,
     0,
     -533921140576
    ],
    [
     10,
     1,
     523936209308
    ],
    [
     10,
     2,
     88011320640
    ],
    [
     10,
     3,
     -52193368153
    ],
    [
     10,
     4,
     57485805397
    ],
    [
     10,
     5,
     -56081329374
    ],
    [
     10,
     6,
     -101656365508
    ],
    [
     10,
     7,
     -23619742630
    ],
    [
     10,
     8,
     -22981656757
    ],
    [
     10,
     9,
     -29205948338
    ],
    [
     10,
     10,
     554401438345
    ],
    [
     10,
     11,
     732794579520
    ],
    [
     10,
     12,
     -246652765341
    ],
    [
     10,
     13,
     95488513052
    ],
    [
     10,
     14,
     -59662857083
    ],
    [
     10,
     15,
     -6214524135
    ],
    [
     11,
     0,
     969833346389
    ],
    [
     11,
     1,
     16352092387
    ],
    [
     11,
     2,
     -487658155017
    ],
    [
     11,
     3,
     14832791184
    ],
    [
     11,
     4,
     -17606594143
    ],
    [
     11,
     5,
     -69476036905
    ],
    [
     11,
     6,
     -18522867697
    ],
    [
     11,
     7,
     84512510079
    ],
    [
     11,
     8,
     28300050426
    ],
    [
     11,
     9,
     487485817555
    ],
    [
     11,
     10,
     636611302521
    ],
    [
     11,
     11,
     -172299761662
    ],
    [
     11,
     12,
     91195769417
    ],
    [
     11,
     13,
     -53617490303
    ],
    [
     11,
     14,
     -12023570484
    ],
    [
     12,
     0,
     -527004363180
    ],
    [
     12,
     1,
     -316064589128
    ],
    [
     12,
     2,
     -52019306962
    ],
    [
     12,
     3,
     129816891385
    ],
    [
     12,
     4,
     -51204624163
    ],
    [
     12,
     5,
     7645348221
    ],
    [
     12,
     6,
     107732194743
    ],
    [
     12,
     7,
     60770399351
    ],
    [
     12,
     8,
     396928763369
    ],
    [
     12,
     9,
     521895610762
    ],
    [
     12,
     10,
     -113075870174
    ],
    [
     12,
     11,
     89116139410
    ],
    [
     12,
     12,
     -37851271030
    ],
    [
     12,
     13,
     -9861921594
    ],
    [
     13,
     0,
     1945521111509
    ],
    [
     13,
     1,
     -397313493095
    ],
    [
     13,
     2,
     50143991924
    ],
    [
     13,
     3,
     34383003604
    ],
    [
     13,
     4,
     -25462253914
    ],
    [
     13,
     5,
     122999935484
    ],
    [
     13,
     6,
     41632910918
    ],
    [
     13,
     7,
     300952520330
    ],
    [
     13,
     8,
     383477813369
    ],
    [
     13,
     9,
     -75281150009
    ],
    [
     13,
     10,
     61544729464
    ],
    [
     13,
     11,
     -29333756169
    ],
    [
     13,
     12,
     -11447324904
    ],
    [
     14,
     0,
     -1094074995253
    ],
    [
     14,
     1,
     -131514894403
    ],
    [
     14,
     2,
     243073885136
    ],
    [
     14,
     3,
     20506347758
    ],
    [
     14,
     4,
     76893337848
    ],
    [
     14,
     5,
     18012840306
    ],
    [
     14,
     6,
     176788094788
    ],
    [
     14,
     7,
     257289528719
    ],
    [
     14,
     8,
     -42933149688
    ],
    [
     14,
     9,
     43666189637
    ],
    [
     14,
     10,
     -18149290181
    ],
    [
     14,
     11,
     -6782012181
    ],
    [
     15,
     0,
     -562853083072
    ],
    [
     15,
     1,
     708317606536
    ],
    [
     15,
     2,
     -21030948626
    ],
    [
     15,
     3,
     102569287980
    ],
    [
     15,
     4,
     -37287324249
    ],
    [
     15,
     5,
     88798994969
    ],
    [
     15,
     6,
     136470966792
    ],
    [
     15,
     7,
     -19557306223
    ],
    [
     15,
     8,
     25982111453
    ],
    [
     15,
     9,
     -10359828028
    ],
    [
     15,
     10,
     -3471548596
    ],
    [
     16,
     0,
     1361223375360
    ],
    [
     16,
     1,
     -54790471263
    ],
    [
     16,
     2,
     44160853181
    ],
    [
     16,
     3,
     -11804482698
    ],
    [
     16,
     4,
     -519201716
    ],
    [
     16,
     5,
     64666338211
    ],
    [
     16,
     6,
     -11854478017
    ],
    [
     16,
     7,
     15481334379
    ],
    [
     16,
     8,
     -2908813444
    ],
    [
     16,
     9,
     -2285189667
    ]
   ]
  },
  {
   "t": 8,
   "l": 348552290244,
   "a": [
    [
     0,
     8,
     4357799334430
    ],
    [
     0,
     9,
     -16612581636010
    ],
    [
     0,
     10,
     17052582516278
    ],
    [
     0,
     11,
     4646301156570
    ],
    [
     0,
     12,
     18007120705919
    ],
    [
     0,
     13,
     -14105596609582
    ],
    [
     0,
     14,
     -36134979653530
    ],
    [
     0,
     15,
     -11604817641315
    ],
    [
     0,
     16,
     -1712108802859
    ],
    [
     0,
     17,
     35577721174369
    ],
    [
     1,
     7,
     1003030823245
    ],
    [
     1,
     8,
     -3654076941548
    ],
    [
     1,
     9,
     4528860253677
    ],
    [
     1,
     10,
     4377096834673
    ],
    [
     1,
     11,
     2025933275069
    ],
    [
     1,
     12,
     -6706881824994
    ],
    [
     1,
     13,
     -16186487177418
    ],
    [
     1,
     14,
     -4095297940667
    ],
    [
     1,
     15,
     15479976029629
    ],
    [
     1,
     16,
     17375151100959
    ],
    [
     1,
     17,
     1693767571122
    ],
    [
     2,
     6,
     -106926050964
    ],
    [
     2,
     7,
     99628801115
    ],
    [
     2,
     8,
     1434320775769
    ],
    [
     2,
     9,
     1078337431675
    ],
    [
     2,
     10,
     1471027725484
    ],
    [
     2,
     11,
     -2532710856888
    ],
    [
     2,
     12,
     -6468342585894
    ],
    [
     2,
     13,
     -3561538061721
    ],
    [
     2,
     14,
     8009111233425
    ],
    [
     2,
     15,
     16759946561302
    ],
    [
     2,
     16,
     1303344680485
    ],
    [
     2,
     17,
     -11392384706359
    ],
    [
     3,
     5,
     -155664430559
    ],
    [
     3,
     6,
     759709538096
    ],
    [
     3,
     7,
     252655414104
    ],
    [
     3,
     8,
     305576710825
    ],
    [
     3,
     9,
     13547598844
    ],
    [
     3,
     10,
     -548642008594
    ],
    [
     3,
     11,
     -3540419103736
    ],
    [
     3,
     12,
     -1603076084425
    ],
    [
     3,
     13,
     4452211231220
    ],
    [
     3,
     14,
     10263035177922
    ],
    [
     3,
     15,
     1270188753137
    ],
    [
     3,
     16,
     -6367231394974
    ],
    [
     3,
     17,
     -1053357702415
    ],
    [
     4,
     4,
     3727216822
    ],
    [
     4,
     5,
     280405603661
    ],
    [
     4,
     6,
     -3533333136
    ],
    [
     4,
     7,
     149408788723
    ],
    [
     4,
     8,
     -699611601661
    ],
    [
     4,
     9,
     -99276879745
    ],
    [
     4,
     10,
     -1374826340916
    ],
    [
     4,
     11,
     -1087035534223
    ],
    [
     4,
     12,
     2547536164023
    ],
    [
     4,
     13,
     6246441811953
    ],
    [
     4,
     14,
     1298469760286
    ],
    [
     4,
     15,
     -3871138173638
    ],
    [
     4,
     16,
     -925539689008
    ],
    [
     4,
     17,
     -1058532631342
    ],
    [
     5,
     3,
     78780735758
    ],
    [
     5,
     4,
     -180002787883
    ],
    [
     5,
     5,
     5373627060
    ],
    [
     5,
     6,
     21803079753
    ],
    [
     5,
     7,
     -466250511061
    ],
    [
     5,
     8,
     -25227519572
    ],
    [
     5,
     9,
     -204302630966
    ],
    [
     5,
     10,
     -525339936599
    ],
    [
     5,
     11,
     1126488542242
    ],
    [
     5,
     12,
     3791471001116
    ],
    [
     5,
     13,
     989107921137
    ],
    [
     5,
     14,
     -2431102922207
    ],
    [
     5,
     15,
     -523339604571
    ],
    [
     5,
     16,
     -649499151038
    ],
    [
     5,
     17,
     -485131689542
    ],
    [
     6,
     2,
     -9619665553
    ],
    [
     6,
     3,
     -261398020460
    ],
    [
     6,
     4,
     -34187170824
    ],
    [
     6,
     5,
     -26493156144
    ],
    [
     6,
     6,
     -110319108539
    ],
    [
     6,
     7,
     27473535874
    ],
    [
     6,
     8,
     91131437352
    ],
    [
     6,
     9,
     -174266043701
    ],
    [
     6,
     10,
     281003063903
    ],
    [
     6,
     11,
     1740625884404
    ],
    [
     6,
     12,
     769342882428
    ],
    [
     6,
     13,
     -1353135956384
    ],
    [
     6,
     14,
     -322503263506
    ],
    [
     6,
     15,
     -387461962799
    ],
    [
     6,
     16,
     -135277348556
    ],
    [
     6,
     17,
     -25744780995
    ],
    [
     7,
     1,
     -129302247693
    ],
    [
     7,
     2,
     84377366829
    ],
    [
     7,
     3,
     -29693855845
    ],
    [
     7,
     4,
     -19514365601
    ],
    [
     7,
     5,
     180228161857
    ],
    [
     7,
     6,
     27014442570
    ],
    [
     7,
     7,
     127461697632
    ],
    [
     7,
     8,
     4025841650
    ],
    [
     7,
     9,
     95602161981
    ],
    [
     7,
     10,
     692477146138
    ],
    [
     7,
     11,
     632434174557
    ],
    [
     7,
     12,
     -472465969036
    ],
    [
     7,
     13,
     -148258900330
    ],
    [
     7,
     14,
     -208821115570
    ],
    [
     7,
     15,
     -63196469919
    ],
    [
     7,
     16,
     146786026279
    ],
    [
     7,
     17,
     -24949372098
    ],
    [
     8,
     0,
     256255746409
    ],
    [
     8,
     1,
     445715088780
    ],
    [
     8,
     2,
     -90434980960
    ],
    [
     8,
     3,
     -74788381259
    ],
    [
     8,
     4,
     175329771774
    ],
    [
     8,
     5,
     -61976437495
    ],
    [
     8,
     6,
     -80566271639
    ],
    [
     8,
     7,
     -47626698545
    ],
    [
     8,
     8,
     -90770261391
    ],
    [
     8,
     9,
     31967621228
    ],
    [
     8,
     10,
     275352386767
    ],
    [
     8,
     11,
     -147627518577
    ],
    [
     8,
     12,
     -132567395837
    ],
    [
     8,
     13,
     -245489348641
    ],
    [
     8,
     14,
     -111340745984
    ],
    [
     8,
     15,
     91761432450
    ],
    [
     8,
     16,
     -18543742355
    ],
    [
     8,
     17,
     -69009102324
    ],
    [
     9,
     0,
     -571239374051
    ],
    [
     9,
     1,
     77226078980
    ],
    [
     9,
     2,
     46168388088
    ],
    [
     9,
     3,
     93373778591
    ],
    [
     9,
     4,
     73569454715
    ],
    [
     9,
     5,
     28740454300
    ],
    [
     9,
     6,
     96215836569
    ],
    [
     9,
     7,
     50933819776
    ],
    [
     9,
     8,
     -70649161564
    ],
    [
     9,
     9,
     221807047835
    ],
    [
     9,
     10,
     113102799997
    ],
    [
     9,
     11,
     10501710866
    ],
    [
     9,
     12,
     -102154661357
    ],
    [
     9,
     13,
     -42628643408
    ],
    [
     9,
     14,
     153571216502
    ],
    [
     9,
     15,
     27669368686
    ],
    [
     9,
     16,
     17234175544
    ],
    [
     10,
     0,
     900555667862
    ],
    [
     10,
     1,
     22961421985
    ],
    [
     10,
     2,
     -327164036473
    ],
    [
     10,
     3,
     -37190868555
    ],
    [
     10,
     4,
     -26273591897
    ],
    [
     10,
     5,
     -7888230515
    ],
    [
     10,
     6,
     -56478914541
    ],
    [
     10,
     7,
     -179843118511
    ],
    [
     10,
     8,
     13719017078
    ],
    [
     10,
     9,
     95898218997
    ],
    [
     10,
     10,
     -27704088842
    ],
    [
     10,
     11,
     -99008038883
    ],
    [
     10,
     12,
     -69755978101
    ],
    [
     10,
     13,
     98824943150
    ],
    [
     10,
     14,
     -5174700248
    ],
    [
     10,
     15,
     -14867129101
    ],
    [
     11,
     0,
     661721358453
    ],
    [
     11,
     1,
     -253013371151
    ],
    [
     11,
     2,
     45333435558
    ],
    [
     11,
     3,
     139034912608
    ],
    [
     11,
     4,
     64855129746
    ],
    [
     11,
     5,
     -30205751125
    ],
    [
     11,
     6,
     -87366282135
    ],
    [
     11,
     7,
     -65174763578
    ],
    [
     11,
     8,
     79049382507
    ],
    [
     11,
     9,
     -4024856465
    ],
    [
     11,
     10,
     -52164895188
    ],
    [
     11,
     11,
     -42824215033
    ],
    [
     11,
     12,
     85276152847
    ],
    [
     11,
     13,
     -1884223022
    ],
    [
     11,
     14,
     -3299045129
    ],
    [
     12,
     0,
     177117344139
    ],
    [
     12,
     1,
     -39587820701
    ],
    [
     12,
     2,
     37936454891
    ],
    [
     12,
     3,
     13469774973
    ],
    [
     12,
     4,
     -58377981212
    ],
    [
     12,
     5,
     -31167484641
    ],
    [
     12,
     6,
     -124780697910
    ],
    [
     12,
     7,
     -7537702488
    ],
    [
     12,
     8,
     -13332414113
    ],
    [
     12,
     9,
     -33234825448
    ],
    [
     12,
     10,
     -36576688276
    ],
    [
     12,
     11,
     64083973313
    ],
    [
     12,
     12,
     -5687485509
    ],
    [
     12,
     13,
     -5018942293
    ],
    [
     13,
     0,
     -646600546903
    ],
    [
     13,
     1,
     -463860677980
    ],
    [
     13,
     2,
     -103699471712
    ],
    [
     13,
     3,
     -31463921516
    ],
    [
     13,
     4,
     22297389231
    ],
    [
     13,
     5,
     -142056735337
    ],
    [
     13,
     6,
     -61926757835
    ],
    [
     13,
     7,
     -17540589917
    ],
    [
     13,
     8,
     -15291104723
    ],
    [
     13,
     9,
     -25481149799
    ],
    [
     13,
     10,
     42445403280
    ],
    [
     13,
     11,
     -4165208539
    ],
    [
     13,
     12,
     -4097375260
    ],
    [
     14,
     0,
     -1857082274799
    ],
    [
     14,
     1,
     -397896110351
    ],
    [
     14,
     2,
     156042444024
    ],
    [
     14,
     3,
     12784686839
    ],
    [
     14,
     4,
     -113622627880
    ],
    [
     14,
     5,
     -95252647849
    ],
    [
     14,
     6,
     -16472460930
    ],
    [
     14,
     7,
     -6593404564
    ],
    [
     14,
     8,
     -13707432719
    ],
    [
     14,
     9,
     25319710967
    ],
    [
     14,
     10,
     -3271044974
    ],
    [
     14,
     11,
     -3250687511
    ],
    [
     15,
     0,
     -887189115863
    ],
    [
     15,
     1,
     670240620034
    ],
    [
     15,
     2,
     -6924342995
    ],
    [
     15,
     3,
     -75930450329
    ],
    [
     15,
     4,
     -84616933399
    ],
    [
     15,
     5,
     -15587848462
    ],
    [
     15,
     6,
     842420992
    ],
    [
     15,
     7,
     -9744455147
    ],
    [
     15,
     8,
     13092198622
    ],
    [
     15,
     9,
     -2200358674
    ],
    [
     15,
     10,
     -1748285197
    ],
    [
     16,
     0,
     1762167108219
    ],
    [
     16,
     1,
     11707655089
    ],
    [
     16,
     2,
     -11669757147
    ],
    [
     16,
     3,
     -56987510834
    ],
    [
     16,
     4,
     -11894990683
    ],
    [
     16,
     5,
     -59389701
    ],
    [
     16,
     6,
     -2803852093
    ],
    [
     16,
     7,
     3603685565
    ],
    [
     16,
     8,
     -354674568
    ],
    [
     16,
     9,
     -1195498810
    ]
   ]
  },
  {
   "t": 9,
   "l": 10690309261,
   "a": [
    [
     0,
     9,
     1042973485922
    ],
    [
     0,
     10,
     6347992179030
    ],
    [
     0,
     11,
     -7846488799027
    ],
    [
     0,
     12,
     -69963606686555
    ],
    [
     0,
     13,
     9469441965549
    ],
    [
     0,
     14,
     68655275369847
    ],
    [
     0,
     15,
     38713947843980
    ],
    [
     0,
     16,
     134579733740112
    ],
    [
     0,
     17,
     183746722807052
    ],
    [
     1,
     8,
     4885106515
    ],
    [
     1,
     9,
     323542789819
    ],
    [
     1,
     10,
     9453823948830
    ],
    [
     1,
     11,
     -14617760432389
    ],
    [
     1,
     12,
     85630552883
    ],
    [
     1,
     13,
     -2245495670689
    ],
    [
     1,
     14,
     -2887267754941
    ],
    [
     1,
     15,
     23911534533415
    ],
    [
     1,
     16,
     74397710110786
    ],
    [
     1,
     17,
     63417230040739
    ],
    [
     2,
     7,
     -102690904518
    ],
    [
     2,
     8,
     665045460817
    ],
    [
     2,
     9,
     3764833080821
    ],
    [
     2,
     10,
     -5884141945080
    ],
    [
     2,
     11,
     7356259902724
    ],
    [
     2,
     12,
     -3730522834893
    ],
    [
     2,
     13,
     -6619125944010
    ],
    [
     2,
     14,
     -2709033836394
    ],
    [
     2,
     15,
     25934810070404
    ],
    [
     2,
     16,
     24937169650552
    ],
    [
     2,
     17,
     -5385217283000
    ],
    [
     3,
     6,
     -81297650249
    ],
    [
     3,
     7,
     410323009845
    ],
    [
     3,
     8,
     2325500416367
    ],
    [
     3,
     9,
     -3250412847045
    ],
    [
     3,
     10,
     2848647968091
    ],
    [
     3,
     11,
     2886346972269
    ],
    [
     3,
     12,
     -2836333049224
    ],
    [
     3,
     13,
     -6629896394295
    ],
    [
     3,
     14,
     10201521919719
    ],
    [
     3,
     15,
     14155468459700
    ],
    [
     3,
     16,
     -9206294490637
    ],
    [
     3,
     17,
     1325964957776
    ],
    [
     4,
     5,
     -23896202857
    ],
    [
     4,
     6,
     175320191344
    ],
    [
     4,
     7,
     1092962824358
    ],
    [
     4,
     8,
     -1834094495369
    ],
    [
     4,
     9,
     828292199895
    ],
    [
     4,
     10,
     2690477934487
    ],
    [
     4,
     11,
     926601941115
    ],
    [
     4,
     12,
     -3352829476622
    ],
    [
     4,
     13,
     4031915300549
    ],
    [
     4,
     14,
     7105577932012
    ],
    [
     4,
     15,
     -10799034801931
    ],
    [
     4,
     16,
     -1832227038105
    ],
    [
     4,
     17,
     -3187477034088
    ],
    [
     5,
     4,
     20154102146
    ],
    [
     5,
     5,
     21748153528
    ],
    [
     5,
     6,
     354267589267
    ],
    [
     5,
     7,
     -682039050306
    ],
    [
     5,
     8,
     323253773413
    ],
    [
     5,
     9,
     1531304527552
    ],
    [
     5,
     10,
     699938256786
    ],
    [
     5,
     11,
     -1044659416887
    ],
    [
     5,
     12,
     2253552160551
    ],
    [
     5,
     13,
     4207475736962
    ],
    [
     5,
     14,
     -11007447894609
    ],
    [
     5,
     15,
     -290483255734
    ],
    [
     5,
     16,
     -992969506661
    ],
    [
     5,
     17,
     100252809905
    ],
    [
     6,
     3,
     27165408788
    ],
    [
     6,
     4,
     -122765403210
    ],
    [
     6,
     5,
     -220707736857
    ],
    [
     6,
     6,
     -186747117605
    ],
    [
     6,
     7,
     -41112044790
    ],
    [
     6,
     8,
     613870846498
    ],
    [
     6,
     9,
     442155092083
    ],
    [
     6,
     10,
     -920209700106
    ],
    [
     6,
     11,
     889740105852
    ],
    [
     6,
     12,
     1743389362892
    ],
    [
     6,
     13,
     -11336856357399
    ],
    [
     6,
     14,
     -749396700704
    ],
    [
     6,
     15,
     -511982478107
    ],
    [
     6,
     16,
     -175286167997
    ],
    [
     6,
     17,
     -670493148264
    ],
    [
     7,
     2,
     -1938840350
    ],
    [
     7,
     3,
     -54798147543
    ],
    [
     7,
     4,
     -307921030079
    ],
    [
     7,
     5,
     381733404953
    ],
    [
     7,
     6,
     84304846030
    ],
    [
     7,
     7,
     294430193309
    ],
    [
     7,
     8,
     538777183346
    ],
    [
     7,
     9,
     -146286616410
    ],
    [
     7,
     10,
     195526082724
    ],
    [
     7,
     11,
     1100407046446
    ],
    [
     7,
     12,
     -10582016637528
    ],
    [
     7,
     13,
     74068514177
    ],
    [
     7,
     14,
     430796230391
    ],
    [
     7,
     15,
     524768211192
    ],
    [
     7,
     16,
     -189062679994
    ],
    [
     7,
     17,
     145251393732
    ],
    [
     8,
     1,
     -36116603308
    ],
    [
     8,
     2,
     13109292467
    ],
    [
     8,
     3,
     -297700047862
    ],
    [
     8,
     4,
     339600902159
    ],
    [
     8,
     5,
     -142307693682
    ],
    [
     8,
     6,
     -212938339271
    ],
    [
     8,
     7,
     8803982839
    ],
    [
     8,
     8,
     -47489567173
    ],
    [
     8,
     9,
     -228769116103
    ],
    [
     8,
     10,
     133047352046
    ],
    [
     8,
     11,
     -9910982856841
    ],
    [
     8,
     12,
     67052278745
    ],
    [
     8,
     13,
     739428381296
    ],
    [
     8,
     14,
     468204967551
    ],
    [
     8,
     15,
     -245086846587
    ],
    [
     8,
     16,
     -33522588666
    ],
    [
     8,
     17,
     -70881148307
    ],
    [
     9,
     0,
     -36508586652
    ],
    [
     9,
     1,
     112272323332
    ],
    [
     9,
     2,
     138958414816
    ],
    [
     9,
     3,
     194524708540
    ],
    [
     9,
     4,
     -86440500631
    ],
    [
     9,
     5,
     -361448152066
    ],
    [
     9,
     6,
     -220388841406
    ],
    [
     9,
     7,
     41082268572
    ],
    [
     9,
     8,
     -160856056571
    ],
    [
     9,
     9,
     -114054750762
    ],
    [
     9,
     10,
     -9049597332684
    ],
    [
     9,
     11,
     208769906963
    ],
    [
     9,
     12,
     916987413429
    ],
    [
     9,
     13,
     601705270785
    ],
    [
     9,
     14,
     -173760236874
    ],
    [
     9,
     15,
     -5912123531
    ],
    [
     9,
     16,
     -33443648680
    ],
    [
     9,
     17,
     4659090511
    ],
    [
     10,
     0,
     463792136121
    ],
    [
     10,
     1,
     774870311280
    ],
    [
     10,
     2,
     -226965431143
    ],
    [
     10,
     3,
     -31813355512
    ],
    [
     10,
     4,
     -263219245727
    ],
    [
     10,
     5,
     -208738136368
    ],
    [
     10,
     6,
     73247306351
    ],
    [
     10,
     7,
     -44877011155
    ],
    [
     10,
     8,
     -154501644920
    ],
    [
     10,
     9,
     -8009230328630
    ],
    [
     10,
     10,
     91684674437
    ],
    [
     10,
     11,
     937021922158
    ],
    [
     10,
     12,
     563137720132
    ],
    [
     10,
     13,
     -80113590428
    ],
    [
     10,
     14,
     -31774403455
    ],
    [
     10,
     15,
     -14467777193
    ],
    [
     10,
     16,
     -10579720705
    ],
    [
     11,
     0,
     2128767251145
    ],
    [
     11,
     1,
     -1037502323086
    ],
    [
     11,
     2,
     1694206606
    ],
    [
     11,
     3,
     48258090886
    ],
    [
     11,
     4,
     -62555470376
    ],
    [
     11,
     5,
     128673796716
    ],
    [
     11,
     6,
     81280139387
    ],
    [
     11,
     7,
     -75213889369
    ],
    [
     11,
     8,
     -6778811663862
    ],
    [
     11,
     9,
     22446867396
    ],
    [
     11,
     10,
     768052714994
    ],
    [
     11,
     11,
     503877110561
    ],
    [
     11,
     12,
     -56818210512
    ],
    [
     11,
     13,
     -12627434768
    ],
    [
     11,
     14,
     -12967512544
    ],
    [
     11,
     15,
     -3976817563
    ],
    [
     12,
     0,
     -2992473823067
    ],
    [
     12,
     1,
     498834050657
    ],
    [
     12,
     2,
     567472437882
    ],
    [
     12,
     3,
     164996546495
    ],
    [
     12,
     4,
     83150534722
    ],
    [
     12,
     5,
     86557378967
    ],
    [
     12,
     6,
     -8754779216
    ],
    [
     12,
     7,
     -5473210719749
    ],
    [
     12,
     8,
     -28850406104
    ],
    [
     12,
     9,
     619393743569
    ],
    [
     12,
     10,
     389296523048
    ],
    [
     12,
     11,
     -8095277360
    ],
    [
     12,
     12,
     -16721290693
    ],
    [
     12,
     13,
     1797701348
    ],
    [
     12,
     14,
     -10480620072
    ],
    [
     13,
     0,
     1879829997721
    ],
    [
     13,
     1,
     1251771123974
    ],
    [
     13,
     2,
     339189579995
    ],
    [
     13,
     3,
     -42778760580
    ],
    [
     13,
     4,
     3775985300
    ],
    [
     13,
     5,
     56873273154
    ],
    [
     13,
     6,
     -4120327701562
    ],
    [
     13,
     7,
     -86336292628
    ],
    [
     13,
     8,
     440722823971
    ],
    [
     13,
     9,
     293796563813
    ],
    [
     13,
     10,
     -7811137849
    ],
    [
     13,
     11,
     1479445552
    ],
    [
     13,
     12,
     1997867439
    ],
    [
     13,
     13,
     -2216555990
    ],
    [
     14,
     0,
     1060515985668
    ],
    [
     14,
     1,
     530866355123
    ],
    [
     14,
     2,
     -354828464847
    ],
    [
     14,
     3,
     -175520971219
    ],
    [
     14,
     4,
     -13383650827
    ],
    [
     14,
     5,
     -2829062274086
    ],
    [
     14,
     6,
     -114348584385
    ],
    [
     14,
     7,
     264823557165
    ],
    [
     14,
     8,
     189310767668
    ],
    [
     14,
     9,
     3467155556
    ],
    [
     14,
     10,
     -7156312755
    ],
    [
     14,
     11,
     7157464150
    ],
    [
     14,
     12,
     -6534143109
    ],
    [
     15,
     0,
     -685571116909
    ],
    [
     15,
     1,
     -905579662369
    ],
    [
     15,
     2,
     -359237467771
    ],
    [
     15,
     3,
     -31149405950
    ],
    [
     15,
     4,
     -1661599192197
    ],
    [
     15,
     5,
     -99721996418
    ],
    [
     15,
     6,
     127555569809
    ],
    [
     15,
     7,
     106248157261
    ],
    [
     15,
     8,
     2279167769
    ],
    [
     15,
     9,
     -2207676237
    ],
    [
     15,
     10,
     501503247
    ],
    [
     15,
     11,
     -462327150
    ],
    [
     16,
     0,
     -1945582915270
    ],
    [
     16,
     1,
     -423888347845
    ],
    [
     16,
     2,
     -41837850756
    ],
    [
     16,
     3,
     -680224319651
    ],
    [
     16,
     4,
     -57837101644
    ],
    [
     16,
     5,
     35935842566
    ],
    [
     16,
     6,
     43367212070
    ],
    [
     16,
     7,
     4232234366
    ],
    [
     16,
     8,
     -1258556391
    ],
    [
     16,
     9,
     2337782237
    ],
    [
     16,
     10,
     -1995091430
    ]
   ]
  },
  {
   "t": 9,
   "l": 176229122317,
   "a": [
    [
     0,
     9,
     -392646446466
    ],
    [
     0,
     10,
     1649060824549
    ],
    [
     0,
     11,
     178487776822
    ],
    [
     0,
     12,
     -31673667726885
    ],
    [
     0,
     13,
     -10560695343219
    ],
    [
     0,
     14,
     17794150458128
    ],
    [
     0,
     15,
     -3196464079894
    ],
    [
     0,
     16,
     -28000144861925
    ],
    [
     0,
     17,
     51607945509506
    ],
    [
     1,
     8,
     -349896827907
    ],
    [
     1,
     9,
     -2250162741185
    ],
    [
     1,
     10,
     5426645144674
    ],
    [
     1,
     11,
     -9233066002246
    ],
    [
     1,
     12,
     -6338749278127
    ],
    [
     1,
     13,
     3700412431145
    ],
    [
     1,
     14,
     4862325678066
    ],
    [
     1,
     15,
     -4387971558245
    ],
    [
     1,
     16,
     13877937992950
    ],
    [
     1,
     17,
     2662575258754
    ],
    [
     2,
     7,
     -209685916133
    ],
    [
     2,
     8,
     523396737438
    ],
    [
     2,
     9,
     1730504210459
    ],
    [
     2,
     10,
     -3281205882998
    ],
    [
     2,
     11,
     -1100385939420
    ],
    [
     2,
     12,
     1131458087169
    ],
    [
     2,
     13,
     3871813526147
    ],
    [
     2,
     14,
     -4958708308644
    ],
    [
     2,
     15,
     714184833204
    ],
    [
     2,
     16,
     2041632391267
    ],
    [
     2,
     17,
     -7029583400205
    ],
    [
     3,
     6,
     -11881924129
    ],
    [
     3,
     7,
     537577411516
    ],
    [
     3,
     8,
     542206239461
    ],
    [
     3,
     9,
     -1599649907415
    ],
    [
     3,
     10,
     -527017108757
    ],
    [
     3,
     11,
     807323409587
    ],
    [
     3,
     12,
     2783254300045
    ],
    [
     3,
     13,
     -4171311087370
    ],
    [
     3,
     14,
     -2273074079697
    ],
    [
     3,
     15,
     101232726827
    ],
    [
     3,
     16,
     -1853116655546
    ],
    [
     3,
     17,
     6313530140844
    ],
    [
     4,
     5,
     -2056237401
    ],
    [
     4,
     6,
     270349980097
    ],
    [
     4,
     7,
     243210765285
    ],
    [
     4,
     8,
     -583084383734
    ],
    [
     4,
     9,
     -192832156463
    ],
    [
     4,
     10,
     122398448389
    ],
    [
     4,
     11,
     1749723595333
    ],
    [
     4,
     12,
     -1787576011348
    ],
    [
     4,
     13,
     -1794499636229
    ],
    [
     4,
     14,
     -1130254217935
    ],
    [
     4,
     15,
     -1263220191731
    ],
    [
     4,
     16,
     3019388598749
    ],
    [
     4,
     17,
     -134972266544
    ],
    [
     5,
     4,
     9166712614
    ],
    [
     5,
     5,
     21414999965
    ],
    [
     5,
     6,
     32121660187
    ],
    [
     5,
     7,
     -91440901361
    ],
    [
     5,
     8,
     26632270535
    ],
    [
     5,
     9,
     111738846304
    ],
    [
     5,
     10,
     1226272566360
    ],
    [
     5,
     11,
     -201615826930
    ],
    [
     5,
     12,
     -667649587300
    ],
    [
     5,
     13,
     -838697122111
    ],
    [
     5,
     14,
     -456873249882
    ],
    [
     5,
     15,
     1951625178195
    ],
    [
     5,
     16,
     863541872956
    ],
    [
     5,
     17,
     1353913597884
    ],
    [
     6,
     3,
     8423813468
    ],
    [
     6,
     4,
     -148034634931
    ],
    [
     6,
     5,
     -49851334142
    ],
    [
     6,
     6,
     -91237707188
    ],
    [
     6,
     7,
     -44185699175
    ],
    [
     6,
     8,
     -309705298064
    ],
    [
     6,
     9,
     655513988302
    ],
    [
     6,
     10,
     191182937719
    ],
    [
     6,
     11,
     -43247357258
    ],
    [
     6,
     12,
     -730441348878
    ],
    [
     6,
     13,
     -513318768699
    ],
    [
     6,
     14,
     101630723945
    ],
    [
     6,
     15,
     596692692057
    ],
    [
     6,
     16,
     475999510971
    ],
    [
     6,
     17,
     -834975551490
    ],
    [
     7,
     2,
     1416531877
    ],
    [
     7,
     3,
     -111747431248
    ],
    [
     7,
     4,
     -58949624322
    ],
    [
     7,
     5,
     124120635731
    ],
    [
     7,
     6,
     76219364993
    ],
    [
     7,
     7,
     -9689418220
    ],
    [
     7,
     8,
     293706549461
    ],
    [
     7,
     9,
     339232569690
    ],
    [
     7,
     10,
     209944145832
    ],
    [
     7,
     11,
     -220524434820
    ],
    [
     7,
     12,
     54310625910
    ],
    [
     7,
     13,
     -63284664561
    ],
    [
     7,
     14,
     928514503536
    ],
    [
     7,
     15,
     897259242619
    ],
    [
     7,
     16,
     -674738727806
    ],
    [
     7,
     17,
     -189793087313
    ],
    [
     8,
     1,
     16129511006
    ],
    [
     8,
     2,
     90764338400
    ],
    [
     8,
     3,
     -30705154407
    ],
    [
     8,
     4,
     115548138079
    ],
    [
     8,
     5,
     -8400003701
    ],
    [
     8,
     6,
     61755851142
    ],
    [
     8,
     7,
     -3321198560
    ],
    [
     8,
     8,
     164245875163
    ],
    [
     8,
     9,
     138252273229
    ],
    [
     8,
     10,
     -181744407818
    ],
    [
     8,
     11,
     241437087586
    ],
    [
     8,
     12,
     -465014223158
    ],
    [
     8,
     13,
     1017565611998
    ],
    [
     8,
     14,
     854802677964
    ],
    [
     8,
     15,
     -579912318696
    ],
    [
     8,
     16,
     -257561915307
    ],
    [
     8,
     17,
     -92885407566
    ],
    [
     9,
     0,
     -150235917623
    ],
    [
     9,
     1,
     141615630783
    ],
    [
     9,
     2,
     -48293351206
    ],
    [
     9,
     3,
     12158102720
    ],
    [
     9,
     4,
     -49917620142
    ],
    [
     9,
     5,
     31329361167
    ],
    [
     9,
     6,
     -171023754620
    ],
    [
     9,
     7,
     -55649720377
    ],
    [
     9,
     8,
     59952582022
    ],
    [
     9,
     9,
     -103793971750
    ],
    [
     9,
     10,
     290140043644
    ],
    [
     9,
     11,
     -574702195046
    ],
    [
     9,
     12,
     982307501528
    ],
    [
     9,
     13,
     882815881445
    ],
    [
     9,
     14,
     -458304575198
    ],
    [
     9,
     15,
     -191900716839
    ],
    [
     9,
     16,
     -70523523698
    ],
    [
     9,
     17,
     -138957477
    ],
    [
     10,
     0,
     280616018388
    ],
    [
     10,
     1,
     155777460797
    ],
    [
     10,
     2,
     29222129564
    ],
    [
     10,
     3,
     35316280904
    ],
    [
     10,
     4,
     15681093621
    ],
    [
     10,
     5,
     -197133752486
    ],
    [
     10,
     6,
     -124947634159
    ],
    [
     10,
     7,
     -56693377697
    ],
    [
     10,
     8,
     -3007670307
    ],
    [
     10,
     9,
     280696396657
    ],
    [
     10,
     10,
     -607135557131
    ],
    [
     10,
     11,
     870281240504
    ],
    [
     10,
     12,
     775360616036
    ],
    [
     10,
     13,
     -334255235254
    ],
    [
     10,
     14,
     -175151320532
    ],
    [
     10,
     15,
     -70901829485
    ],
    [
     10,
     16,
     10090474938
    ],
    [
     11,
     0,
     923465939802
    ],
    [
     11,
     1,
     -292319626912
    ],
    [
     11,
     2,
     72289925910
    ],
    [
     11,
     3,
     -21993585768
    ],
    [
     11,
     4,
     -96612916022
    ],
    [
     11,
     5,
     -80963790383
    ],
    [
     11,
     6,
     -66805210540
    ],
    [
     11,
     7,
     51133839615
    ],
    [
     11,
     8,
     259551453471
    ],
    [
     11,
     9,
     -542820306291
    ],
    [
     11,
     10,
     674639078004
    ],
    [
     11,
     11,
     638164854278
    ],
    [
     11,
     12,
     -246557819002
    ],
    [
     11,
     13,
     -134150276382
    ],
    [
     11,
     14,
     -62326671454
    ],
    [
     11,
     15,
     9527584021
    ],
    [
     12,
     0,
     -1738201794799
    ],
    [
     12,
     1,
     -87179514906
    ],
    [
     12,
     2,
     -106608432874
    ],
    [
     12,
     3,
     67833908662
    ],
    [
     12,
     4,
     34326507035
    ],
    [
     12,
     5,
     -45826281222
    ],
    [
     12,
     6,
     67069586015
    ],
    [
     12,
     7,
     200992412737
    ],
    [
     12,
     8,
     -414506794472
    ],
    [
     12,
     9,
     501665982972
    ],
    [
     12,
     10,
     493472464236
    ],
    [
     12,
     11,
     -159960057160
    ],
    [
     12,
     12,
     -94358606832
    ],
    [
     12,
     13,
     -44105779071
    ],
    [
     12,
     14,
     12898156276
    ],
    [
     13,
     0,
     -642371421633
    ],
    [
     13,
     1,
     74071582866
    ],
    [
     13,
     2,
     358943554813
    ],
    [
     13,
     3,
     149547664252
    ],
    [
     13,
     4,
     60307449724
    ],
    [
     13,
     5,
     67883833902
    ],
    [
     13,
     6,
     118186568439
    ],
    [
     13,
     7,
     -278746390832
    ],
    [
     13,
     8,
     346322921503
    ],
    [
     13,
     9,
     352859449220
    ],
    [
     13,
     10,
     -94171110070
    ],
    [
     13,
     11,
     -57644823237
    ],
    [
     13,
     12,
     -28068401259
    ],
    [
     13,
     13,
     14843880781
    ],
    [
     14,
     0,
     228940736809
    ],
    [
     14,
     1,
     870104760231
    ],
    [
     14,
     2,
     117926650197
    ],
    [
     14,
     3,
     82516059368
    ],
    [
     14,
     4,
     30208840652
    ],
    [
     14,
     5,
     27703851634
    ],
    [
     14,
     6,
     -183957639067
    ],
    [
     14,
     7,
     199976753076
    ],
    [
     14,
     8,
     229620807185
    ],
    [
     14,
     9,
     -55785581455
    ],
    [
     14,
     10,
     -38307661645
    ],
    [
     14,
     11,
     -18755645889
    ],
    [
     14,
     12,
     10059456063
    ],
    [
     15,
     0,
     1561247163457
    ],
    [
     15,
     1,
     -116438776996
    ],
    [
     15,
     2,
     68284047406
    ],
    [
     15,
     3,
     -20821664338
    ],
    [
     15,
     4,
     -24005968309
    ],
    [
     15,
     5,
     -100963427438
    ],
    [
     15,
     6,
     80616085796
    ],
    [
     15,
     7,
     127543618094
    ],
    [
     15,
     8,
     -15798295711
    ],
    [
     15,
     9,
     -23497331182
    ],
    [
     15,
     10,
     -12001439385
    ],
    [
     15,
     11,
     7079122897
    ],
    [
     16,
     0,
     -1103655164385
    ],
    [
     16,
     1,
     -115353395035
    ],
    [
     16,
     2,
     -17313490995
    ],
    [
     16,
     3,
     -48396280814
    ],
    [
     16,
     4,
     -26420650401
    ],
    [
     16,
     5,
     15910183935
    ],
    [
     16,
     6,
     44085112021
    ],
    [
     16,
     7,
     -2121802058
    ],
    [
     16,
     8,
     -3948223009
    ],
    [
     16,
     9,
     -7986613251
    ],
    [
     16,
     10,
     4485930711
    ]
   ]
  },
  {
   "t": 9,
   "l": 74630120661,
   "a": [
    [
     0,
     9,
     -1024050852513
    ],
    [
     0,
     10,
     1372472625925
    ],
    [
     0,
     11,
     -12364208061350
    ],
    [
     0,
     12,
     -20527008915668
    ],
    [
     0,
     13,
     -7569883369388
    ],
    [
     0,
     14,
     49981264130098
    ],
    [
     0,
     15,
     58378533460521
    ],
    [
     0,
     16,
     72256353087320
    ],
    [
     0,
     17,
     32930348137962
    ],
    [
     1,
     8,
     -504539748469
    ],
    [
     1,
     9,
     368988553284
    ],
    [
     1,
     10,
     3843265436351
    ],
    [
     1,
     11,
     -7055865912454
    ],
    [
     1,
     12,
     -12274588823093
    ],
    [
     1,
     13,
     14146845501247
    ],
    [
     1,
     14,
     3438019272225
    ],
    [
     1,
     15,
     3908607701271
    ],
    [
     1,
     16,
     29462516076324
    ],
    [
     1,
     17,
     30191128782013
    ],
    [
     2,
     7,
     -26146620879
    ],
    [
     2,
     8,
     1068060872026
    ],
    [
     2,
     9,
     -299260939449
    ],
    [
     2,
     10,
     -1411710473941
    ],
    [
     2,
     11,
     -6334473855842
    ],
    [
     2,
     12,
     6572248937338
    ],
    [
     2,
     13,
     -1160537064569
    ],
    [
     2,
     14,
     -4864804413758
    ],
    [
     2,
     15,
     5424154545852
    ],
    [
     2,
     16,
     4362038798901
    ],
    [
     2,
     17,
     -1602005871404
    ],
    [
     3,
     6,
     46712246883
    ],
    [
     3,
     7,
     728369411937
    ],
    [
     3,
     8,
     -640078183554
    ],
    [
     3,
     9,
     -351372749067
    ],
    [
     3,
     10,
     -2151952941860
    ],
    [
     3,
     11,
     2498621389898
    ],
    [
     3,
     12,
     -1100186506326
    ],
    [
     3,
     13,
     -4623437845689
    ],
    [
     3,
     14,
     1979860288045
    ],
    [
     3,
     15,
     1063183553043
    ],
    [
     3,
     16,
     -2661785219083
    ],
    [
     3,
     17,
     1875951690300
    ],
    [
     4,
     5,
     26558941173
    ],
    [
     4,
     6,
     304589603739
    ],
    [
     4,
     7,
     -446791211936
    ],
    [
     4,
     8,
     77071184702
    ],
    [
     4,
     9,
     -914940583201
    ],
    [
     4,
     10,
     398933739656
    ],
    [
     4,
     11,
     6427820023
    ],
    [
     4,
     12,
     -2078605859083
    ],
    [
     4,
     13,
     783554251124
    ],
    [
     4,
     14,
     293309268962
    ],
    [
     4,
     15,
     -2360608180123
    ],
    [
     4,
     16,
     -476478571464
    ],
    [
     4,
     17,
     -534083477138
    ],
    [
     5,
     4,
     -12336323285
    ],
    [
     5,
     5,
     2659182297
    ],
    [
     5,
     6,
     -121647500389
    ],
    [
     5,
     7,
     261867367893
    ],
    [
     5,
     8,
     -370997641385
    ],
    [
     5,
     9,
     -299694109107
    ],
    [
     5,
     10,
     -77171586711
    ],
    [
     5,
     11,
     -531525925911
    ],
    [
     5,
     12,
     921204368293
    ],
    [
     5,
     13,
     676685262740
    ],
    [
     5,
     14,
     -803231088418
    ],
    [
     5,
     15,
     663276717996
    ],
    [
     5,
     16,
     -125017082850
    ],
    [
     5,
     17,
     -259083759507
    ],
    [
     6,
     3,
     -17592120689
    ],
    [
     6,
     4,
     -156106224345
    ],
    [
     6,
     5,
     37142728270
    ],
    [
     6,
     6,
     12150399854
    ],
    [
     6,
     7,
     -118993353039
    ],
    [
     6,
     8,
     -458406288046
    ],
    [
     6,
     9,
     -19244056452
    ],
    [
     6,
     10,
     -412685844779
    ],
    [
     6,
     11,
     464568715603
    ],
    [
     6,
     12,
     245704730848
    ],
    [
     6,
     13,
     -811195694156
    ],
    [
     6,
     14,
     73767721099
    ],
    [
     6,
     15,
     -153225059510
    ],
    [
     6,
     16,
     -837377614674
    ],
    [
     6,
     17,
     -702876188599
    ],
    [
     7,
     2,
     1633414984
    ],
    [
     7,
     3,
     -148462878003
    ],
    [
     7,
     4,
     137192432911
    ],
    [
     7,
     5,
     -59851315882
    ],
    [
     7,
     6,
     76900533143
    ],
    [
     7,
     7,
     -119759746056
    ],
    [
     7,
     8,
     -26394275894
    ],
    [
     7,
     9,
     2864844273
    ],
    [
     7,
     10,
     126672864410
    ],
    [
     7,
     11,
     216911368325
    ],
    [
     7,
     12,
     -273850008674
    ],
    [
     7,
     13,
     299855492066
    ],
    [
     7,
     14,
     41959882560
    ],
    [
     7,
     15,
     -526405681873
    ],
    [
     7,
     16,
     -473556386376
    ],
    [
     7,
     17,
     -185153407959
    ],
    [
     8,
     1,
     51996727759
    ],
    [
     8,
     2,
     63559762559
    ],
    [
     8,
     3,
     129117277369
    ],
    [
     8,
     4,
     -46085756578
    ],
    [
     8,
     5,
     109860784195
    ],
    [
     8,
     6,
     93699523767
    ],
    [
     8,
     7,
     -28438041600
    ],
    [
     8,
     8,
     15143883518
    ],
    [
     8,
     9,
     31057511355
    ],
    [
     8,
     10,
     -33048350324
    ],
    [
     8,
     11,
     -110839349186
    ],
    [
     8,
     12,
     233951949794
    ],
    [
     8,
     13,
     119079703620
    ],
    [
     8,
     14,
     -536315115482
    ],
    [
     8,
     15,
     -409608881897
    ],
    [
     8,
     16,
     -242295449991
    ],
    [
     8,
     17,
     -137813400362
    ],
    [
     9,
     0,
     -105614289598
    ],
    [
     9,
     1,
     196969862974
    ],
    [
     9,
     2,
     -138997544249
    ],
    [
     9,
     3,
     -31496507537
    ],
    [
     9,
     4,
     50034502191
    ],
    [
     9,
     5,
     152568337538
    ],
    [
     9,
     6,
     43992441499
    ],
    [
     9,
     7,
     25103772929
    ],
    [
     9,
     8,
     3919841067
    ],
    [
     9,
     9,
     -11674121516
    ],
    [
     9,
     10,
     -25073006188
    ],
    [
     9,
     11,
     321114957895
    ],
    [
     9,
     12,
     231764770111
    ],
    [
     9,
     13,
     -330457140800
    ],
    [
     9,
     14,
     -230738629388
    ],
    [
     9,
     15,
     -157781744319
    ],
    [
     9,
     16,
     -53156792164
    ],
    [
     9,
     17,
     -33612817515
    ],
    [
     10,
     0,
     676426511226
    ],
    [
     10,
     1,
     -289270318673
    ],
    [
     10,
     2,
     119236840164
    ],
    [
     10,
     3,
     62371346544
    ],
    [
     10,
     4,
     61683483951
    ],
    [
     10,
     5,
     -8270962013
    ],
    [
     10,
     6,
     -13960048866
    ],
    [
     10,
     7,
     -81755264601
    ],
    [
     10,
     8,
     -38329158041
    ],
    [
     10,
     9,
     27565131993
    ],
    [
     10,
     10,
     262725147331
    ],
    [
     10,
     11,
     254370849114
    ],
    [
     10,
     12,
     -252782471912
    ],
    [
     10,
     13,
     -150834830369
    ],
    [
     10,
     14,
     -133806232331
    ],
    [
     10,
     15,
     -50850266991
    ],
    [
     10,
     16,
     2055769511
    ],
    [
     11,
     0,
     -87206745098
    ],
    [
     11,
     1,
     161688560707
    ],
    [
     11,
     2,
     -5830606353
    ],
    [
     11,
     3,
     -73814349209
    ],
    [
     11,
     4,
     24512000308
    ],
    [
     11,
     5,
     47674033738
    ],
    [
     11,
     6,
     -31022854994
    ],
    [
     11,
     7,
     -28552138356
    ],
    [
     11,
     8,
     64935136690
    ],
    [
     11,
     9,
     253934336472
    ],
    [
     11,
     10,
     217930540389
    ],
    [
     11,
     11,
     -171340766854
    ],
    [
     11,
     12,
     -88195850569
    ],
    [
     11,
     13,
     -103240321394
    ],
    [
     11,
     14,
     -34503901101
    ],
    [
     11,
     15,
     -13580389932
    ],
    [
     12,
     0,
     -820713134377
    ],
    [
     12,
     1,
     -482847312651
    ],
    [
     12,
     2,
     -313682848831
    ],
    [
     12,
     3,
     -16459609588
    ],
    [
     12,
     4,
     51770000470
    ],
    [
     12,
     5,
     30064229136
    ],
    [
     12,
     6,
     4376290101
    ],
    [
     12,
     7,
     41636372234
    ],
    [
     12,
     8,
     235124995913
    ],
    [
     12,
     9,
     197086832522
    ],
    [
     12,
     10,
     -119815300319
    ],
    [
     12,
     11,
     -41950997487
    ],
    [
     12,
     12,
     -70257607777
    ],
    [
     12,
     13,
     -21164673932
    ],
    [
     12,
     14,
     -1700234489
    ],
    [
     13,
     0,
     -2073589916896
    ],
    [
     13,
     1,
     -6281759960
    ],
    [
     13,
     2,
     -11945900046
    ],
    [
     13,
     3,
     32441296542
    ],
    [
     13,
     4,
     24248482724
    ],
    [
     13,
     5,
     40585756366
    ],
    [
     13,
     6,
     20855817603
    ],
    [
     13,
     7,
     183141809121
    ],
    [
     13,
     8,
     165134826347
    ],
    [
     13,
     9,
     -61248242647
    ],
    [
     13,
     10,
     -17369121179
    ],
    [
     13,
     11,
     -41641060826
    ],
    [
     13,
     12,
     -9700910619
    ],
    [
     13,
     13,
     -1906641205
    ],
    [
     14,
     0,
     1491046820837
    ],
    [
     14,
     1,
     -116883867389
    ],
    [
     14,
     2,
     -166404755342
    ],
    [
     14,
     3,
     -30425514156
    ],
    [
     14,
     4,
     31885280452
    ],
    [
     14,
     5,
     1904146473
    ],
    [
     14,
     6,
     133506318201
    ],
    [
     14,
     7,
     109509678745
    ],
    [
     14,
     8,
     -31839061997
    ],
    [
     14,
     9,
     -4724381912
    ],
    [
     14,
     10,
     -30128425956
    ],
    [
     14,
     11,
     -5767358352
    ],
    [
     14,
     12,
     -422691027
    ],
    [
     15,
     0,
     6452136994
    ],
    [
     15,
     1,
     -553149411615
    ],
    [
     15,
     2,
     -64871839626
    ],
    [
     15,
     3,
     27198499421
    ],
    [
     15,
     4,
     -21684903333
    ],
    [
     15,
     5,
     72226895279
    ],
    [
     15,
     6,
     63588206797
    ],
    [
     15,
     7,
     -13740358573
    ],
    [
     15,
     8,
     3314081562
    ],
    [
     15,
     9,
     -13717518002
    ],
    [
     15,
     10,
     -4599554318
    ],
    [
     15,
     11,
     234217164
    ],
    [
     16,
     0,
     -938889139127
    ],
    [
     16,
     1,
     -99211204798
    ],
    [
     16,
     2,
     28791713975
    ],
    [
     16,
     3,
     -19885501248
    ],
    [
     16,
     4,
     20638755675
    ],
    [
     16,
     5,
     21889001244
    ],
    [
     16,
     6,
     -7050901475
    ],
    [
     16,
     7,
     3191383164
    ],
    [
     16,
     8,
     -3999722451
    ],
    [
     16,
     9,
     -722975618
    ],
    [
     16,
     10,
     -273005926
    ]
   ]
  },
  {
   "t": 10,
   "l": 146427201964,
   "a": [
    [
     0,
     10,
     1442959587607
    ],
    [
     0,
     11,
     17270888684661
    ],
    [
     0,
     12,
     -40043110761850
    ],
    [
     0,
     13,
     -32702005079693
    ],
    [
     0,
     14,
     -33578504564678
    ],
    [
     0,
     15,
     -44922478326209
    ],
    [
     0,
     16,
     123376248890266
    ],
    [
     0,
     17,
     189981942459236
    ],
    [
     1,
     9,
     -84893828007
    ],
    [
     1,
     10,
     2773053908045
    ],
    [
     1,
     11,
     -12497830327781
    ],
    [
     1,
     12,
     24642546559971
    ],
    [
     1,
     13,
     -28943491444460
    ],
    [
     1,
     14,
     -38916088429259
    ],
    [
     1,
     15,
     22143864974484
    ],
    [
     1,
     16,
     43823392597148
    ],
    [
     1,
     17,
     22698838409211
    ],
    [
     2,
     8,
     -285151643250
    ],
    [
     2,
     9,
     2288373049257
    ],
    [
     2,
     10,
     -6047160516478
    ],
    [
     2,
     11,
     13712699700344
    ],
    [
     2,
     12,
     -1725617486942
    ],
    [
     2,
     13,
     -23167646902249
    ],
    [
     2,
     14,
     -2869199526762
    ],
    [
     2,
     15,
     12726702293028
    ],
    [
     2,
     16,
     -9411922172781
    ],
    [
     2,
     17,
     -21920332323261
    ],
    [
     3,
     7,
     -184314613442
    ],
    [
     3,
     8,
     1008495257247
    ],
    [
     3,
     9,
     -2074402086927
    ],
    [
     3,
     10,
     5256795236409
    ],
    [
     3,
     11,
     -813182710977
    ],
    [
     3,
     12,
     -6421556816786
    ],
    [
     3,
     13,
     -2407345197603
    ],
    [
     3,
     14,
     2022359424578
    ],
    [
     3,
     15,
     -13102647742392
    ],
    [
     3,
     16,
     -19519252771661
    ],
    [
     3,
     17,
     -12551717160823
    ],
    [
     4,
     6,
     -86863161275
    ],
    [
     4,
     7,
     289493182648
    ],
    [
     4,
     8,
     -43922407126
    ],
    [
     4,
     9,
     1408502125115
    ],
    [
     4,
     10,
     -180325129576
    ],
    [
     4,
     11,
     -3221903166311
    ],
    [
     4,
     12,
     603357117571
    ],
    [
     4,
     13,
     454601711390
    ],
    [
     4,
     14,
     -8827384863234
    ],
    [
     4,
     15,
     -13753160817555
    ],
    [
     4,
     16,
     -7724407103883
    ],
    [
     4,
     17,
     -2382603178447
    ],
    [
     5,
     5,
     -4418354003
    ],
    [
     5,
     6,
     33047418843
    ],
    [
     5,
     7,
     268798224336
    ],
    [
     5,
     8,
     -48670042102
    ],
    [
     5,
     9,
     4420112027
    ],
    [
     5,
     10,
     -969646355098
    ],
    [
     5,
     11,
     -13734091640
    ],
    [
     5,
     12,
     1240657301542
    ],
    [
     5,
     13,
     -4591616605374
    ],
    [
     5,
     14,
     -6716736466961
    ],
    [
     5,
     15,
     -5757612635587
    ],
    [
     5,
     16,
     -2340223000539
    ],
    [
     5,
     17,
     -2282199180303
    ],
    [
     6,
     4,
     46559013734
    ],
    [
     6,
     5,
     -38863927347
    ],
    [
     6,
     6,
     158201482963
    ],
    [
     6,
     7,
     -211242217657
    ],
    [
     6,
     8,
     99745023720
    ],
    [
     6,
     9,
     -57891218861
    ],
    [
     6,
     10,
     -273766729276
    ],
    [
     6,
     11,
     392293866774
    ],
    [
     6,
     12,
     -816396427500
    ],
    [
     6,
     13,
     -931039562365
    ],
    [
     6,
     14,
     -1853907506794
    ],
    [
     6,
     15,
     -1397950987825
    ],
    [
     6,
     16,
     -456991386185
    ],
    [
     6,
     17,
     247356236913
    ],
    [
     7,
     3,
     35193883643
    ],
    [
     7,
     4,
     -94064834481
    ],
    [
     7,
     5,
     -131371599843
    ],
    [
     7,
     6,
     -129764961017
    ],
    [
     7,
     7,
     -66239191822
    ],
    [
     7,
     8,
     18645023212
    ],
    [
     7,
     9,
     -349883692586
    ],
    [
     7,
     10,
     -242834038520
    ],
    [
     7,
     11,
     120891172881
    ],
    [
     7,
     12,
     2238651422197
    ],
    [
     7,
     13,
     -382359437951
    ],
    [
     7,
     14,
     -892726249552
    ],
    [
     7,
     15,
     -1013420883782
    ],
    [
     7,
     16,
     -459210063339
    ],
    [
     7,
     17,
     -635654548309
    ],
    [
     8,
     2,
     -5461791715
    ],
    [
     8,
     3,
     -70763854291
    ],
    [
     8,
     4,
     -75904483212
    ],
    [
     8,
     5,
     163308245989
    ],
    [
     8,
     6,
     77618231508
    ],
    [
     8,
     7,
     172359000150
    ],
    [
     8,
     8,
     -20643660578
    ],
    [
     8,
     9,
     -40050084211
    ],
    [
     8,
     10,
     865670024201
    ],
    [
     8,
     11,
     3896634830064
    ],
    [
     8,
     12,
     1410792810389
    ],
    [
     8,
     13,
     -16120994159
    ],
    [
     8,
     14,
     -76406936039
    ],
    [
     8,
     15,
     -182625331259
    ],
    [
     8,
     16,
     -116864487601
    ],
    [
     8,
     17,
     120927877185
    ],
    [
     9,
     1,
     -81940200972
    ],
    [
     9,
     2,
     -32711009562
    ],
    [
     9,
     3,
     87392191301
    ],
    [
     9,
     4,
     -8569457287
    ],
    [
     9,
     5,
     -48340128106
    ],
    [
     9,
     6,
     -44795864095
    ],
    [
     9,
     7,
     11045523683
    ],
    [
     9,
     8,
     -91365149133
    ],
    [
     9,
     9,
     827655638001
    ],
    [
     9,
     10,
     4239840393708
    ],
    [
     9,
     11,
     1724491011167
    ],
    [
     9,
     12,
     332895084728
    ],
    [
     9,
     13,
     14156790926
    ],
    [
     9,
     14,
     -148938158943
    ],
    [
     9,
     15,
     -179722519110
    ],
    [
     9,
     16,
     51295010402
    ],
    [
     9,
     17,
     -33376254338
    ],
    [
     10,
     0,
     -124866657785
    ],
    [
     10,
     1,
     251817353174
    ],
    [
     10,
     2,
     243126657813
    ],
    [
     10,
     3,
     -240861774250
    ],
    [
     10,
     4,
     -42625393031
    ],
    [
     10,
     5,
     -74994936586
    ],
    [
     10,
     6,
     65065248386
    ],
    [
     10,
     7,
     -8321034294
    ],
    [
     10,
     8,
     459727556495
    ],
    [
     10,
     9,
     3946069355491
    ],
    [
     10,
     10,
     1785881167681
    ],
    [
     10,
     11,
     400536119326
    ],
    [
     10,
     12,
     251672105177
    ],
    [
     10,
     13,
     -109136027967
    ],
    [
     10,
     14,
     -35990935940
    ],
    [
     10,
     15,
     28241189899
    ],
    [
     10,
     16,
     -17289078785
    ],
    [
     10,
     17,
     -1075213697
    ],
    [
     11,
     0,
     1106510181168
    ],
    [
     11,
     1,
     -234533043590
    ],
    [
     11,
     2,
     -158920203892
    ],
    [
     11,
     3,
     74568347014
    ],
    [
     11,
     4,
     132727594827
    ],
    [
     11,
     5,
     119388604780
    ],
    [
     11,
     6,
     97290798066
    ],
    [
     11,
     7,
     30088319792
    ],
    [
     11,
     8,
     3227246729015
    ],
    [
     11,
     9,
     1607556711452
    ],
    [
     11,
     10,
     453362655806
    ],
    [
     11,
     11,
     277594871245
    ],
    [
     11,
     12,
     12736360418
    ],
    [
     11,
     13,
     27864732905
    ],
    [
     11,
     14,
     73587480975
    ],
    [
     11,
     15,
     -5993426769
    ],
    [
     11,
     16,
     3547444965
    ],
    [
     12,
     0,
     -1906120975064
    ],
    [
     12,
     1,
     671207411425
    ],
    [
     12,
     2,
     33258967034
    ],
    [
     12,
     3,
     167582181411
    ],
    [
     12,
     4,
     -9030080174
    ],
    [
     12,
     5,
     34584297711
    ],
    [
     12,
     6,
     -393347255544
    ],
    [
     12,
     7,
     2300103402824
    ],
    [
     12,
     8,
     1224694190003
    ],
    [
     12,
     9,
     391731728533
    ],
    [
     12,
     10,
     231823616798
    ],
    [
     12,
     11,
     -21546727201
    ],
    [
     12,
     12,
     55055550893
    ],
    [
     12,
     13,
     39275308163
    ],
    [
     12,
     14,
     -4209599255
    ],
    [
     12,
     15,
     -1952443693
    ],
    [
     13,
     0,
     3686130385950
    ],
    [
     13,
     1,
     -50683860136
    ],
    [
     13,
     2,
     -105684479080
    ],
    [
     13,
     3,
     -107731872870
    ],
    [
     13,
     4,
     -43850181640
    ],
    [
     13,
     5,
     -669100811195
    ],
    [
     13,
     6,
     1442876945280
    ],
    [
     13,
     7,
     825225231513
    ],
    [
     13,
     8,
     313022913122
    ],
    [
     13,
     9,
     195083483599
    ],
    [
     13,
     10,
     -12363376585
    ],
    [
     13,
     11,
     33248505359
    ],
    [
     13,
     12,
     42265952087
    ],
    [
     13,
     13,
     -6684804549
    ],
    [
     13,
     14,
     -3188831457
    ],
    [
     14,
     0,
     -746321174163
    ],
    [
     14,
     1,
     -859336795347
    ],
    [
     14,
     2,
     -174430545027
    ],
    [
     14,
     3,
     -105954280073
    ],
    [
     14,
     4,
     -759492603926
    ],
    [
     14,
     5,
     739426352254
    ],
    [
     14,
     6,
     459212378213
    ],
    [
     14,
     7,
     200021265218
    ],
    [
     14,
     8,
     139444413402
    ],
    [
     14,
     9,
     6694110873
    ],
    [
     14,
     10,
     32467295710
    ],
    [
     14,
     11,
     25908875196
    ],
    [
     14,
     12,
     3992103535
    ],
    [
     14,
     13,
     -854213833
    ],
    [
     15,
     0,
     -3623885171752
    ],
    [
     15,
     1,
     -78101058645
    ],
    [
     15,
     2,
     -87935201868
    ],
    [
     15,
     3,
     -639036846032
    ],
    [
     15,
     4,
     258207785333
    ],
    [
     15,
     5,
     191791887043
    ],
    [
     15,
     6,
     108722521025
    ],
    [
     15,
     7,
     73399721748
    ],
    [
     15,
     8,
     1594628488
    ],
    [
     15,
     9,
     20397186066
    ],
    [
     15,
     10,
     15934418040
    ],
    [
     15,
     11,
     -1925945576
    ],
    [
     15,
     12,
     149447679
    ],
    [
     16,
     0,
     -68333740453
    ],
    [
     16,
     1,
     211969682947
    ],
    [
     16,
     2,
     -373729617315
    ],
    [
     16,
     3,
     19457317023
    ],
    [
     16,
     4,
     15153846249
    ],
    [
     16,
     5,
     32157717469
    ],
    [
     16,
     6,
     34493664071
    ],
    [
     16,
     7,
     4347833194
    ],
    [
     16,
     8,
     9021058640
    ],
    [
     16,
     9,
     8398281402
    ],
    [
     16,
     10,
     124615692
    ],
    [
     16,
     11,
     -1866068463
    ]
   ]
  },
  {
   "t": 10,
   "l": 34237925494,
   "a": [
    [
     0,
     10,
     -1008184900634
    ],
    [
     0,
     11,
     11863422522737
    ],
    [
     0,
     12,
     -7332755407784
    ],
    [
     0,
     13,
     -30093979730200
    ],
    [
     0,
     14,
     -25489000664171
    ],
    [
     0,
     15,
     -3789176881136
    ],
    [
     0,
     16,
     20493574062418
    ],
    [
     0,
     17,
     8520118838839
    ],
    [
     1,
     9,
     -377039113672
    ],
    [
     1,
     10,
     1145815241411
    ],
    [
     1,
     11,
     -1763843856915
    ],
    [
     1,
     12,
     -697626568750
    ],
    [
     1,
     13,
     -9401878067028
    ],
    [
     1,
     14,
     -10267476568991
    ],
    [
     1,
     15,
     9585852857147
    ],
    [
     1,
     16,
     11946210570559
    ],
    [
     1,
     17,
     739241398515
    ],
    [
     2,
     8,
     -277481702858
    ],
    [
     2,
     9,
     753414992874
    ],
    [
     2,
     10,
     -689767586970
    ],
    [
     2,
     11,
     504601816646
    ],
    [
     2,
     12,
     2197570805262
    ],
    [
     2,
     13,
     -4614263520551
    ],
    [
     2,
     14,
     -1787882571465
    ],
    [
     2,
     15,
     125152100827
    ],
    [
     2,
     16,
     -2524970950844
    ],
    [
     2,
     17,
     -575709380873
    ],
    [
     3,
     7,
     -95788799856
    ],
    [
     3,
     8,
     269002506027
    ],
    [
     3,
     9,
     -124763137349
    ],
    [
     3,
     10,
     309373211629
    ],
    [
     3,
     11,
     438248511359
    ],
    [
     3,
     12,
     -45543172830
    ],
    [
     3,
     13,
     -389278434861
    ],
    [
     3,
     14,
     -2371041646126
    ],
    [
     3,
     15,
     -5009805128036
    ],
    [
     3,
     16,
     -3028667620407
    ],
    [
     3,
     17,
     -2088565575282
    ],
    [
     4,
     6,
     -19311897057
    ],
    [
     4,
     7,
     20656651006
    ],
    [
     4,
     8,
     210020307093
    ],
    [
     4,
     9,
     -145113354993
    ],
    [
     4,
     10,
     145355543749
    ],
    [
     4,
     11,
     -30499680974
    ],
    [
     4,
     12,
     802866261988
    ],
    [
     4,
     13,
     -1296644852877
    ],
    [
     4,
     14,
     -4107689427722
    ],
    [
     4,
     15,
     -3888100846227
    ],
    [
     4,
     16,
     -870713344985
    ],
    [
     4,
     17,
     1558814292494
    ],
    [
     5,
     5,
     491988965
    ],
    [
     5,
     6,
     -2143222424
    ],
    [
     5,
     7,
     119777140686
    ],
    [
     5,
     8,
     -235455365837
    ],
    [
     5,
     9,
     -40459312795
    ],
    [
     5,
     10,
     219495454348
    ],
    [
     5,
     11,
     671243808476
    ],
    [
     5,
     12,
     7311092365
    ],
    [
     5,
     13,
     -2244911214470
    ],
    [
     5,
     14,
     -3231210703142
    ],
    [
     5,
     15,
     -1115546483073
    ],
    [
     5,
     16,
     380996265775
    ],
    [
     5,
     17,
     -1002530896756
    ],
    [
     6,
     4,
     17270053602
    ],
    [
     6,
     5,
     -5675343238
    ],
    [
     6,
     6,
     36932084309
    ],
    [
     6,
     7,
     -96451155091
    ],
    [
     6,
     8,
     -10353795161
    ],
    [
     6,
     9,
     225472371348
    ],
    [
     6,
     10,
     399728822978
    ],
    [
     6,
     11,
     181045320705
    ],
    [
     6,
     12,
     -533482393686
    ],
    [
     6,
     13,
     -2239258640083
    ],
    [
     6,
     14,
     40594487175
    ],
    [
     6,
     15,
     762123225848
    ],
    [
     6,
     16,
     -214767820857
    ],
    [
     6,
     17,
     140035056867
    ],
    [
     7,
     3,
     11038845103
    ],
    [
     7,
     4,
     -20340245719
    ],
    [
     7,
     5,
     -69710725023
    ],
    [
     7,
     6,
     -37681449733
    ],
    [
     7,
     7,
     -74259860218
    ],
    [
     7,
     8,
     44603907637
    ],
    [
     7,
     9,
     167251293075
    ],
    [
     7,
     10,
     84454440786
    ],
    [
     7,
     11,
     -58069947892
    ],
    [
     7,
     12,
     -1465840456516
    ],
    [
     7,
     13,
     294859384655
    ],
    [
     7,
     14,
     737389949059
    ],
    [
     7,
     15,
     -446875249595
    ],
    [
     7,
     16,
     -117489006800
    ],
    [
     7,
     17,
     -417323619736
    ],
    [
     8,
     2,
     6945163049
    ],
    [
     8,
     3,
     4205275036
    ],
    [
     8,
     4,
     -27638154019
    ],
    [
     8,
     5,
     125221072329
    ],
    [
     8,
     6,
     75208479822
    ],
    [
     8,
     7,
     78103757296
    ],
    [
     8,
     8,
     145335478272
    ],
    [
     8,
     9,
     197264224273
    ],
    [
     8,
     10,
     321227814799
    ],
    [
     8,
     11,
     -965858252921
    ],
    [
     8,
     12,
     912815910050
    ],
    [
     8,
     13,
     960817556544
    ],
    [
     8,
     14,
     50175917860
    ],
    [
     8,
     15,
     57619406783
    ],
    [
     8,
     16,
     -222943768226
    ],
    [
     8,
     17,
     -34635040074
    ],
    [
     9,
     1,
     -20783299695
    ],
    [
     9,
     2,
     -30737392828
    ],
    [
     9,
     3,
     -14615028986
    ],
    [
     9,
     4,
     40526279764
    ],
    [
     9,
     5,
     -14217134057
    ],
    [
     9,
     6,
     -70236280376
    ],
    [
     9,
     7,
     -51242971548
    ],
    [
     9,
     8,
     28488180578
    ],
    [
     9,
     9,
     275240253468
    ],
    [
     9,
     10,
     -838320742129
    ],
    [
     9,
     11,
     880586318350
    ],
    [
     9,
     12,
     913514093102
    ],
    [
     9,
     13,
     69581545833
    ],
    [
     9,
     14,
     89169533421
    ],
    [
     9,
     15,
     -286530434016
    ],
    [
     9,
     16,
     -76589513906
    ],
    [
     9,
     17,
     -67646283574
    ],
    [
     10,
     0,
     -160049285580
    ],
    [
     10,
     1,
     16477770140
    ],
    [
     10,
     2,
     71143602552
    ],
    [
     10,
     3,
     -30794680172
    ],
    [
     10,
     4,
     -12424470301
    ],
    [
     10,
     5,
     -89952492499
    ],
    [
     10,
     6,
     -106039505873
    ],
    [
     10,
     7,
     -27243730123
    ],
    [
     10,
     8,
     189228589287
    ],
    [
     10,
     9,
     -652938275308
    ],
    [
     10,
     10,
     838457045418
    ],
    [
     10,
     11,
     792247747521
    ],
    [
     10,
     12,
     196472835619
    ],
    [
     10,
     13,
     107654768912
    ],
    [
     10,
     14,
     -197525347539
    ],
    [
     10,
     15,
     -52734715283
    ],
    [
     10,
     16,
     -13104974888
    ],
    [
     10,
     17,
     14027010555
    ],
    [
     11,
     0,
     436533890864
    ],
    [
     11,
     1,
     55218515797
    ],
    [
     11,
     2,
     -81066006013
    ],
    [
     11,
     3,
     763862905
    ],
    [
     11,
     4,
     -9723128597
    ],
    [
     11,
     5,
     -79165188612
    ],
    [
     11,
     6,
     -78246909797
    ],
    [
     11,
     7,
     3715632312
    ],
    [
     11,
     8,
     -549574774161
    ],
    [
     11,
     9,
     701858995407
    ],
    [
     11,
     10,
     626974541615
    ],
    [
     11,
     11,
     184189340500
    ],
    [
     11,
     12,
     130156984981
    ],
    [
     11,
     13,
     -168820423897
    ],
    [
     11,
     14,
     -49266910285
    ],
    [
     11,
     15,
     -32267361576
    ],
    [
     11,
     16,
     -3354123871
    ],
    [
     12,
     0,
     -93101300673
    ],
    [
     12,
     1,
     -85413722011
    ],
    [
     12,
     2,
     86446812
    ],
    [
     12,
     3,
     54039133947
    ],
    [
     12,
     4,
     -16457302106
    ],
    [
     12,
     5,
     -44091927718
    ],
    [
     12,
     6,
     -121595022170
    ],
    [
     12,
     7,
     -446616649563
    ],
    [
     12,
     8,
     564219733236
    ],
    [
     12,
     9,
     474019155759
    ],
    [
     12,
     10,
     149562978197
    ],
    [
     12,
     11,
     102878651286
    ],
    [
     12,
     12,
     -108665181296
    ],
    [
     12,
     13,
     -33977156089
    ],
    [
     12,
     14,
     -4855522291
    ],
    [
     12,
     15,
     4901370482
    ],
    [
     13,
     0,
     -20358715722
    ],
    [
     13,
     1,
     -3577679914
    ],
    [
     13,
     2,
     131847180019
    ],
    [
     13,
     3,
     70968365873
    ],
    [
     13,
     4,
     -12460686813
    ],
    [
     13,
     5,
     -242781451616
    ],
    [
     13,
     6,
     -370652935636
    ],
    [
     13,
     7,
     389636851812
    ],
    [
     13,
     8,
     333204886169
    ],
    [
     13,
     9,
     120713020260
    ],
    [
     13,
     10,
     77810522310
    ],
    [
     13,
     11,
     -81407522798
    ],
    [
     13,
     12,
     -21468300824
    ],
    [
     13,
     13,
     -6672555134
    ],
    [
     13,
     14,
     5807347705
    ],
    [
     14,
     0,
     145731279687
    ],
    [
     14,
     1,
     106218359968
    ],
    [
     14,
     2,
     198463617273
    ],
    [
     14,
     3,
     86445055020
    ],
    [
     14,
     4,
     -262830769512
    ],
    [
     14,
     5,
     -274996756749
    ],
    [
     14,
     6,
     225952620365
    ],
    [
     14,
     7,
     194808135736
    ],
    [
     14,
     8,
     79293055392
    ],
    [
     14,
     9,
     58677116201
    ],
    [
     14,
     10,
     -49495449547
    ],
    [
     14,
     11,
     -14296441502
    ],
    [
     14,
     12,
     1384183553
    ],
    [
     14,
     13,
     6283967335
    ],
    [
     15,
     0,
     -368892720020
    ],
    [
     15,
     1,
     431872099624
    ],
    [
     15,
     2,
     234879991854
    ],
    [
     15,
     3,
     -226127848881
    ],
    [
     15,
     4,
     -181278928622
    ],
    [
     15,
     5,
     99876702664
    ],
    [
     15,
     6,
     89485418216
    ],
    [
     15,
     7,
     41079298924
    ],
    [
     15,
     8,
     35842999661
    ],
    [
     15,
     9,
     -23215525052
    ],
    [
     15,
     10,
     -8924754054
    ],
    [
     15,
     11,
     397446642
    ],
    [
     15,
     12,
     5414033743
    ],
    [
     16,
     0,
     226222569984
    ],
    [
     16,
     1,
     454502386710
    ],
    [
     16,
     2,
     -130607477836
    ],
    [
     16,
     3,
     -75974393106
    ],
    [
     16,
     4,
     16017314711
    ],
    [
     16,
     5,
     25779200048
    ],
    [
     16,
     6,
     7715726828
    ],
    [
     16,
     7,
     17858451068
    ],
    [
     16,
     8,
     -7849495729
    ],
    [
     16,
     9,
     -2619760439
    ],
    [
     16,
     10,
     -1352943192
    ],
    [
     16,
     11,
     2239114495
    ]
   ]
  },
  {
   "t": 10,
   "l": 43008254357,
   "a": [
    [
     0,
     10,
     1509017588606
    ],
    [
     0,
     11,
     -7838458227285
    ],
    [
     0,
     12,
     9177867155007
    ],
    [
     0,
     13,
     1862323028498
    ],
    [
     0,
     14,
     10945907261618
    ],
    [
     0,
     15,
     -6990614696942
    ],
    [
     0,
     16,
     -32037743283260
    ],
    [
     0,
     17,
     -70309414117204
    ],
    [
     1,
     9,
     873976068029
    ],
    [
     1,
     10,
     -2304906263075
    ],
    [
     1,
     11,
     1851979770726
    ],
    [
     1,
     12,
     2221035540584
    ],
    [
     1,
     13,
     2815466973198
    ],
    [
     1,
     14,
     -1139008355164
    ],
    [
     1,
     15,
     -7481308663081
    ],
    [
     1,
     16,
     -23706381652280
    ],
    [
     1,
     17,
     -4117641575465
    ],
    [
     2,
     8,
     178683909810
    ],
    [
     2,
     9,
     -635284900568
    ],
    [
     2,
     10,
     1440207917606
    ],
    [
     2,
     11,
     257575056413
    ],
    [
     2,
     12,
     673139298627
    ],
    [
     2,
     13,
     -2849229800291
    ],
    [
     2,
     14,
     695934209099
    ],
    [
     2,
     15,
     -9628776519017
    ],
    [
     2,
     16,
     -1154974517761
    ],
    [
     2,
     17,
     6579725740381
    ],
    [
     3,
     7,
     -21381818761
    ],
    [
     3,
     8,
     25388891793
    ],
    [
     3,
     9,
     769162181283
    ],
    [
     3,
     10,
     57213490395
    ],
    [
     3,
     11,
     448340992007
    ],
    [
     3,
     12,
     -1560107525819
    ],
    [
     3,
     13,
     663811326277
    ],
    [
     3,
     14,
     -5012256579708
    ],
    [
     3,
     15,
     -1804374399263
    ],
    [
     3,
     16,
     5460954924510
    ],
    [
     3,
     17,
     1300728404574
    ],
    [
     4,
     6,
     -35623634051
    ],
    [
     4,
     7,
     152799416150
    ],
    [
     4,
     8,
     339799442720
    ],
    [
     4,
     9,
     -121175341067
    ],
    [
     4,
     10,
     289741493576
    ],
    [
     4,
     11,
     -493023645343
    ],
    [
     4,
     12,
     322300949353
    ],
    [
     4,
     13,
     -2975927799199
    ],
    [
     4,
     14,
     -972360318486
    ],
    [
     4,
     15,
     2986823174687
    ],
    [
     4,
     16,
     996328035929
    ],
    [
     4,
     17,
     721124402928
    ],
    [
     5,
     5,
     -8515038728
    ],
    [
     5,
     6,
     80199299464
    ],
    [
     5,
     7,
     157116688110
    ],
    [
     5,
     8,
     -73955137219
    ],
    [
     5,
     9,
     57652332141
    ],
    [
     5,
     10,
     -125082179626
    ],
    [
     5,
     11,
     126885194277
    ],
    [
     5,
     12,
     -1451236549467
    ],
    [
     5,
     13,
     -679475926082
    ],
    [
     5,
     14,
     1973405483616
    ],
    [
     5,
     15,
     800914927374
    ],
    [
     5,
     16,
     364921590967
    ],
    [
     5,
     17,
     164436197004
    ],
    [
     6,
     4,
     15206686511
    ],
    [
     6,
     5,
     -20536221060
    ],
    [
     6,
     6,
     28693872256
    ],
    [
     6,
     7,
     -58985582886
    ],
    [
     6,
     8,
     69762986653
    ],
    [
     6,
     9,
     -90368850892
    ],
    [
     6,
     10,
     143701806890
    ],
    [
     6,
     11,
     -456247378821
    ],
    [
     6,
     12,
     -401807119127
    ],
    [
     6,
     13,
     1065672830942
    ],
    [
     6,
     14,
     649198063936
    ],
    [
     6,
     15,
     -105125581486
    ],
    [
     6,
     16,
     26287018113
    ],
    [
     6,
     17,
     182700571112
    ],
    [
     7,
     3,
     13000895448
    ],
    [
     7,
     4,
     -58336818180
    ],
    [
     7,
     5,
     -60432505610
    ],
    [
     7,
     6,
     9602639727
    ],
    [
     7,
     7,
     25808929202
    ],
    [
     7,
     8,
     -30291244856
    ],
    [
     7,
     9,
     48440677032
    ],
    [
     7,
     10,
     52538082485
    ],
    [
     7,
     11,
     -115266004432
    ],
    [
     7,
     12,
     478705058318
    ],
    [
     7,
     13,
     476648073017
    ],
    [
     7,
     14,
     -260586190435
    ],
    [
     7,
     15,
     -8041136728
    ],
    [
     7,
     16,
     214604187462
    ],
    [
     7,
     17,
     43921626364
    ],
    [
     8,
     2,
     -22497916435
    ],
    [
     8,
     3,
     -22371158330
    ],
    [
     8,
     4,
     -90714751725
    ],
    [
     8,
     5,
     26820474258
    ],
    [
     8,
     6,
     -37908307399
    ],
    [
     8,
     7,
     -4639894782
    ],
    [
     8,
     8,
     -9673000207
    ],
    [
     8,
     9,
     111747219877
    ],
    [
     8,
     10,
     -50153639326
    ],
    [
     8,
     11,
     169774832899
    ],
    [
     8,
     12,
     341296322752
    ],
    [
     8,
     13,
     -353410478654
    ],
    [
     8,
     14,
     -40743579304
    ],
    [
     8,
     15,
     275633333670
    ],
    [
     8,
     16,
     -12052861960
    ],
    [
     8,
     17,
     -25384390460
    ],
    [
     9,
     1,
     -23977888012
    ],
    [
     9,
     2,
     60926200792
    ],
    [
     9,
     3,
     -34489679683
    ],
    [
     9,
     4,
     33916719797
    ],
    [
     9,
     5,
     -18896381589
    ],
    [
     9,
     6,
     31653108759
    ],
    [
     9,
     7,
     7553041004
    ],
    [
     9,
     8,
     121519689853
    ],
    [
     9,
     9,
     -19539720720
    ],
    [
     9,
     10,
     29554777598
    ],
    [
     9,
     11,
     327366355439
    ],
    [
     9,
     12,
     -354335393853
    ],
    [
     9,
     13,
     -5122183782
    ],
    [
     9,
     14,
     290575702501
    ],
    [
     9,
     15,
     13955145140
    ],
    [
     9,
     16,
     7015007450
    ],
    [
     9,
     17,
     5714443190
    ],
    [
     10,
     0,
     132428465988
    ],
    [
     10,
     1,
     99233666515
    ],
    [
     10,
     2,
     45003339913
    ],
    [
     10,
     3,
     -14018807250
    ],
    [
     10,
     4,
     -4853088561
    ],
    [
     10,
     5,
     12004161906
    ],
    [
     10,
     6,
     -30502132557
    ],
    [
     10,
     7,
     -6888528492
    ],
    [
     10,
     8,
     -36754220418
    ],
    [
     10,
     9,
     -92290821880
    ],
    [
     10,
     10,
     272579993399
    ],
    [
     10,
     11,
     -356269471553
    ],
    [
     10,
     12,
     -41601796518
    ],
    [
     10,
     13,
     254763147083
    ],
    [
     10,
     14,
     -22341288091
    ],
    [
     10,
     15,
     -19287642924
    ],
    [
     10,
     16,
     -776475436
    ],
    [
     10,
     17,
     -12144939654
    ],
    [
     11,
     0,
     -314834738994
    ],
    [
     11,
     1,
     244793005969
    ],
    [
     11,
     2,
     -36288981986
    ],
    [
     11,
     3,
     -8601365702
    ],
    [
     11,
     4,
     28956848501
    ],
    [
     11,
     5,
     988120104
    ],
    [
     11,
     6,
     -40942855706
    ],
    [
     11,
     7,
     -1503179001
    ],
    [
     11,
     8,
     -69777644666
    ],
    [
     11,
     9,
     246426664063
    ],
    [
     11,
     10,
     -285349141251
    ],
    [
     11,
     11,
     -30748494300
    ],
    [
     11,
     12,
     229036347993
    ],
    [
     11,
     13,
     5936882352
    ],
    [
     11,
     14,
     347675895
    ],
    [
     11,
     15,
     10391057188
    ],
    [
     11,
     16,
     12672881598
    ],
    [
     12,
     0,
     559466415274
    ],
    [
     12,
     1,
     -62237679688
    ],
    [
     12,
     2,
     17266490084
    ],
    [
     12,
     3,
     -13918539880
    ],
    [
     12,
     4,
     -26578800409
    ],
    [
     12,
     5,
     -82954883394
    ],
    [
     12,
     6,
     -6931230625
    ],
    [
     12,
     7,
     -73804421664
    ],
    [
     12,
     8,
     196671234325
    ],
    [
     12,
     9,
     -241634204688
    ],
    [
     12,
     10,
     -45834904943
    ],
    [
     12,
     11,
     167568254926
    ],
    [
     12,
     12,
     -13317347472
    ],
    [
     12,
     13,
     -6858338999
    ],
    [
     12,
     14,
     -4325333024
    ],
    [
     12,
     15,
     850116867
    ],
    [
     13,
     0,
     60269065076
    ],
    [
     13,
     1,
     115200280068
    ],
    [
     13,
     2,
     -21103949430
    ],
    [
     13,
     3,
     9193911109
    ],
    [
     13,
     4,
     4810564295
    ],
    [
     13,
     5,
     64039856910
    ],
    [
     13,
     6,
     -32618059457
    ],
    [
     13,
     7,
     165164494309
    ],
    [
     13,
     8,
     -168517721379
    ],
    [
     13,
     9,
     -42863542774
    ],
    [
     13,
     10,
     118219897749
    ],
    [
     13,
     11,
     -5415407467
    ],
    [
     13,
     12,
     -5901036186
    ],
    [
     13,
     13,
     2125806432
    ],
    [
     13,
     14,
     2721323374
    ],
    [
     14,
     0,
     337564633878
    ],
    [
     14,
     1,
     -180505172407
    ],
    [
     14,
     2,
     76213937910
    ],
    [
     14,
     3,
     136111999753
    ],
    [
     14,
     4,
     136349634441
    ],
    [
     14,
     5,
     3924018305
    ],
    [
     14,
     6,
     123701134561
    ],
    [
     14,
     7,
     -103794474829
    ],
    [
     14,
     8,
     -34260246109
    ],
    [
     14,
     9,
     76427439596
    ],
    [
     14,
     10,
     -5305796489
    ],
    [
     14,
     11,
     33925009
    ],
    [
     14,
     12,
     -166039504
    ],
    [
     14,
     13,
     5388549348
    ],
    [
     15,
     0,
     -588308431173
    ],
    [
     15,
     1,
     88350320706
    ],
    [
     15,
     2,
     251045728317
    ],
    [
     15,
     3,
     181184251625
    ],
    [
     15,
     4,
     8706213770
    ],
    [
     15,
     5,
     78131286640
    ],
    [
     15,
     6,
     -61415805107
    ],
    [
     15,
     7,
     -25599666605
    ],
    [
     15,
     8,
     39629057096
    ],
    [
     15,
     9,
     -3296458573
    ],
    [
     15,
     10,
     -3528079643
    ],
    [
     15,
     11,
     1547097435
    ],
    [
     15,
     12,
     1288923655
    ],
    [
     16,
     0,
     213182240705
    ],
    [
     16,
     1,
     216973074731
    ],
    [
     16,
     2,
     159693790835
    ],
    [
     16,
     3,
     8282061501
    ],
    [
     16,
     4,
     28405297787
    ],
    [
     16,
     5,
     -16628706272
    ],
    [
     16,
     6,
     -19813772482
    ],
    [
     16,
     7,
     17689479705
    ],
    [
     16,
     8,
     -640180795
    ],
    [
     16,
     9,
     -1021003366
    ],
    [
     16,
     10,
     -1115205043
    ],
    [
     16,
     11,
     2218111121
    ]
   ]
  },
  {
   "t": 11,
   "l": 290816580807,
   "a": [
    [
     0,
     11,
     2022186934653
    ],
    [
     0,
     12,
     -33683103873901
    ],
    [
     0,
     13,
     9911077452636
    ],
    [
     0,
     14,
     63091558808847
    ],
    [
     0,
     15,
     91963357748011
    ],
    [
     0,
     16,
     84095527045362
    ],
    [
     0,
     17,
     -91712511844764
    ],
    [
     1,
     10,
     362752719287
    ],
    [
     1,
     11,
     -5268932459234
    ],
    [
     1,
     12,
     6206598001796
    ],
    [
     1,
     13,
     -8614467918523
    ],
    [
     1,
     14,
     28480929183431
    ],
    [
     1,
     15,
     67218172467869
    ],
    [
     1,
     16,
     -6123322678000
    ],
    [
     1,
     17,
     -28942435153310
    ],
    [
     2,
     9,
     150698884696
    ],
    [
     2,
     10,
     -2007454881798
    ],
    [
     2,
     11,
     3848757466986
    ],
    [
     2,
     12,
     -3412063261885
    ],
    [
     2,
     13,
     -6825179628988
    ],
    [
     2,
     14,
     26529359194207
    ],
    [
     2,
     15,
     19259389715580
    ],
    [
     2,
     16,
     4014847816495
    ],
    [
     2,
     17,
     5154863177241
    ],
    [
     3,
     8,
     -123943607899
    ],
    [
     3,
     9,
     -328609920429
    ],
    [
     3,
     10,
     1640885031182
    ],
    [
     3,
     11,
     -1642897300951
    ],
    [
     3,
     12,
     -2697179765249
    ],
    [
     3,
     13,
     6700216862024
    ],
    [
     3,
     14,
     11827386566443
    ],
    [
     3,
     15,
     9360313506809
    ],
    [
     3,
     16,
     3458219527915
    ],
    [
     3,
     17,
     3971166045824
    ],
    [
     4,
     7,
     -152620212958
    ],
    [
     4,
     8,
     432401251185
    ],
    [
     4,
     9,
     326340053291
    ],
    [
     4,
     10,
     -218223717394
    ],
    [
     4,
     11,
     -588766316538
    ],
    [
     4,
     12,
     2611454032023
    ],
    [
     4,
     13,
     3795673582318
    ],
    [
     4,
     14,
     6162757828131
    ],
    [
     4,
     15,
     -5758204119385
    ],
    [
     4,
     16,
     5258161626518
    ],
    [
     4,
     17,
     3139938572277
    ],
    [
     5,
     6,
     -51701153403
    ],
    [
     5,
     7,
     291235294813
    ],
    [
     5,
     8,
     4450177994
    ],
    [
     5,
     9,
     355300417609
    ],
    [
     5,
     10,
     175744844286
    ],
    [
     5,
     11,
     954716420272
    ],
    [
     5,
     12,
     1456259427599
    ],
    [
     5,
     13,
     1172216959577
    ],
    [
     5,
     14,
     -14042816456462
    ],
    [
     5,
     15,
     1236132877437
    ],
    [
     5,
     16,
     2466402697914
    ],
    [
     5,
     17,
     1729739712049
    ],
    [
     6,
     5,
     25966522389
    ],
    [
     6,
     6,
     61812596076
    ],
    [
     6,
     7,
     27557820752
    ],
    [
     6,
     8,
     420825317518
    ],
    [
     6,
     9,
     222346775353
    ],
    [
     6,
     10,
     -375939040918
    ],
    [
     6,
     11,
     612258936109
    ],
    [
     6,
     12,
     -306891464870
    ],
    [
     6,
     13,
     -19693053445229
    ],
    [
     6,
     14,
     -506123010571
    ],
    [
     6,
     15,
     1456764101089
    ],
    [
     6,
     16,
     3468597414668
    ],
    [
     6,
     17,
     1644806953403
    ],
    [
     7,
     4,
     42857937732
    ],
    [
     7,
     5,
     -100350793425
    ],
    [
     7,
     6,
     -37609282027
    ],
    [
     7,
     7,
     73945983847
    ],
    [
     7,
     8,
     84835397806
    ],
    [
     7,
     9,
     -543700221614
    ],
    [
     7,
     10,
     -13841130515
    ],
    [
     7,
     11,
     -853182877939
    ],
    [
     7,
     12,
     -21857868801112
    ],
    [
     7,
     13,
     -3204496933959
    ],
    [
     7,
     14,
     -42743712714
    ],
    [
     7,
     15,
     1646064801398
    ],
    [
     7,
     16,
     456606684696
    ],
    [
     7,
     17,
     -730983880611
    ],
    [
     8,
     3,
     24934190314
    ],
    [
     8,
     4,
     -114392693459
    ],
    [
     8,
     5,
     3085825447
    ],
    [
     8,
     6,
     -35102107947
    ],
    [
     8,
     7,
     93231629611
    ],
    [
     8,
     8,
     -127181658210
    ],
    [
     8,
     9,
     -69346033568
    ],
    [
     8,
     10,
     -969341456896
    ],
    [
     8,
     11,
     -21765027718989
    ],
    [
     8,
     12,
     -3539355455740
    ],
    [
     8,
     13,
     -852953378012
    ],
    [
     8,
     14,
     1645081942386
    ],
    [
     8,
     15,
     419488973389
    ],
    [
     8,
     16,
     111380281516
    ],
    [
     8,
     17,
     474337258550
    ],
    [
     9,
     2,
     -44840417929
    ],
    [
     9,
     3,
     -36750372573
    ],
    [
     9,
     4,
     -40610158603
    ],
    [
     9,
     5,
     -204154565463
    ],
    [
     9,
     6,
     -124214431053
    ],
    [
     9,
     7,
     -35553093566
    ],
    [
     9,
     8,
     -241050626190
    ],
    [
     9,
     9,
     -1137654029001
    ],
    [
     9,
     10,
     -20836801385859
    ],
    [
     9,
     11,
     -3855715823656
    ],
    [
     9,
     12,
     -1391306518259
    ],
    [
     9,
     13,
     645359816594
    ],
    [
     9,
     14,
     -34520494768
    ],
    [
     9,
     15,
     -388858312149
    ],
    [
     9,
     16,
     168265754765
    ],
    [
     9,
     17,
     -133992120558
    ],
    [
     10,
     1,
     -51408278786
    ],
    [
     10,
     2,
     220841448590
    ],
    [
     10,
     3,
     25518619924
    ],
    [
     10,
     4,
     -19013806371
    ],
    [
     10,
     5,
     -14758496984
    ],
    [
     10,
     6,
     223605121316
    ],
    [
     10,
     7,
     38679290106
    ],
    [
     10,
     8,
     -638353303907
    ],
    [
     10,
     9,
     -18522485406296
    ],
    [
     10,
     10,
     -3580077635193
    ],
    [
     10,
     11,
     -1394142880010
    ],
    [
     10,
     12,
     450540814320
    ],
    [
     10,
     13,
     -292203141140
    ],
    [
     10,
     14,
     -246675130263
    ],
    [
     10,
     15,
     97217603380
    ],
    [
     10,
     16,
     2258701163
    ],
    [
     10,
     17,
     7276482586
    ],
    [
     11,
     0,
     -48298322321
    ],
    [
     11,
     1,
     110706075258
    ],
    [
     11,
     2,
     -130627152393
    ],
    [
     11,
     3,
     55974937653
    ],
    [
     11,
     4,
     -75934903495
    ],
    [
     11,
     5,
     126798943451
    ],
    [
     11,
     6,
     51335998528
    ],
    [
     11,
     7,
     -141897683994
    ],
    [
     11,
     8,
     -15661014132869
    ],
    [
     11,
     9,
     -3205862839310
    ],
    [
     11,
     10,
     -1335835278569
    ],
    [
     11,
     11,
     210213589311
    ],
    [
     11,
     12,
     -331631004111
    ],
    [
     11,
     13,
     -335988237423
    ],
    [
     11,
     14,
     57895809703
    ],
    [
     11,
     15,
     -68354403909
    ],
    [
     11,
     16,
     -4141974022
    ],
    [
     11,
     17,
     1386858904
    ],
    [
     12,
     0,
     -495622734874
    ],
    [
     12,
     1,
     266517736960
    ],
    [
     12,
     2,
     224804198145
    ],
    [
     12,
     3,
     83342827909
    ],
    [
     12,
     4,
     -54879890581
    ],
    [
     12,
     5,
     98564903392
    ],
    [
     12,
     6,
     520826537291
    ],
    [
     12,
     7,
     -12254685483288
    ],
    [
     12,
     8,
     -2520077798721
    ],
    [
     12,
     9,
     -1082970919513
    ],
    [
     12,
     10,
     117805328688
    ],
    [
     12,
     11,
     -268762654744
    ],
    [
     12,
     12,
     -229908444657
    ],
    [
     12,
     13,
     12798003465
    ],
    [
     12,
     14,
     13124122909
    ],
    [
     12,
     15,
     1956974272
    ],
    [
     12,
     16,
     1557526465
    ],
    [
     13,
     0,
     1128296298104
    ],
    [
     13,
     1,
     164534571071
    ],
    [
     13,
     2,
     213593000494
    ],
    [
     13,
     3,
     -245694122571
    ],
    [
     13,
     4,
     -596855689
    ],
    [
     13,
     5,
     1028796439223
    ],
    [
     13,
     6,
     -8881642423426
    ],
    [
     13,
     7,
     -1846472582077
    ],
    [
     13,
     8,
     -836158052661
    ],
    [
     13,
     9,
     38993209508
    ],
    [
     13,
     10,
     -212086033173
    ],
    [
     13,
     11,
     -174448938928
    ],
    [
     13,
     12,
     3695593600
    ],
    [
     13,
     13,
     -21192485308
    ],
    [
     13,
     14,
     5880868365
    ],
    [
     13,
     15,
     -11757762637
    ],
    [
     14,
     0,
     -920306423697
    ],
    [
     14,
     1,
     -34071293140
    ],
    [
     14,
     2,
     -249537871856
    ],
    [
     14,
     3,
     -184746641880
    ],
    [
     14,
     4,
     1407916807695
    ],
    [
     14,
     5,
     -5673670101263
    ],
    [
     14,
     6,
     -1181504625736
    ],
    [
     14,
     7,
     -567574285664
    ],
    [
     14,
     8,
     -7158802887
    ],
    [
     14,
     9,
     -146511796820
    ],
    [
     14,
     10,
     -116948589071
    ],
    [
     14,
     11,
     7863067161
    ],
    [
     14,
     12,
     1365852074
    ],
    [
     14,
     13,
     2227594573
    ],
    [
     14,
     14,
     -2318892378
    ],
    [
     15,
     0,
     -1272108144468
    ],
    [
     15,
     1,
     468040962140
    ],
    [
     15,
     2,
     -264735970887
    ],
    [
     15,
     3,
     1528491446399
    ],
    [
     15,
     4,
     -2967110133676
    ],
    [
     15,
     5,
     -597627814422
    ],
    [
     15,
     6,
     -300320392319
    ],
    [
     15,
     7,
     2628066995
    ],
    [
     15,
     8,
     -68669878767
    ],
    [
     15,
     9,
     -61813574209
    ],
    [
     15,
     10,
     9808659230
    ],
    [
     15,
     11,
     10296283694
    ],
    [
     15,
     12,
     11019653512
    ],
    [
     15,
     13,
     -1333459761
    ],
    [
     16,
     0,
     2672989469681
    ],
    [
     16,
     1,
     -543096965433
    ],
    [
     16,
     2,
     1081515849675
    ],
    [
     16,
     3,
     -1005521523634
    ],
    [
     16,
     4,
     -203594805847
    ],
    [
     16,
     5,
     -111190814509
    ],
    [
     16,
     6,
     -990129396
    ],
    [
     16,
     7,
     -16712892718
    ],
    [
     16,
     8,
     -33612845972
    ],
    [
     16,
     9,
     -3805543659
    ],
    [
     16,
     10,
     -472859341
    ],
    [
     16,
     11,
     5806216548
    ],
    [
     16,
     12,
     219849082
    ]
   ]
  },
  {
   "t": 11,
   "l": 42192817035,
   "a": [
    [
     0,
     11,
     -1537622830553
    ],
    [
     0,
     12,
     4626916624778
    ],
    [
     0,
     13,
     4514696846490
    ],
    [
     0,
     14,
     -21014340243562
    ],
    [
     0,
     15,
     22943920544213
    ],
    [
     0,
     16,
     -12813519615587
    ],
    [
     0,
     17,
     -42199194300523
    ],
    [
     1,
     10,
     -942539210361
    ],
    [
     1,
     11,
     1653047601778
    ],
    [
     1,
     12,
     3557837744390
    ],
    [
     1,
     13,
     -13714044144807
    ],
    [
     1,
     14,
     7832391395574
    ],
    [
     1,
     15,
     6265198702691
    ],
    [
     1,
     16,
     -584718300411
    ],
    [
     1,
     17,
     -674559293271
    ],
    [
     2,
     9,
     -572539968484
    ],
    [
     2,
     10,
     1084312838620
    ],
    [
     2,
     11,
     526978100038
    ],
    [
     2,
     12,
     -5131619780764
    ],
    [
     2,
     13,
     1270992971716
    ],
    [
     2,
     14,
     6660331101869
    ],
    [
     2,
     15,
     -2014288859923
    ],
    [
     2,
     16,
     -5841285064279
    ],
    [
     2,
     17,
     1055486624605
    ],
    [
     3,
     8,
     -274467085152
    ],
    [
     3,
     9,
     733105487240
    ],
    [
     3,
     10,
     -461280217917
    ],
    [
     3,
     11,
     -1454249610113
    ],
    [
     3,
     12,
     748648885292
    ],
    [
     3,
     13,
     2312379090876
    ],
    [
     3,
     14,
     212606747391
    ],
    [
     3,
     15,
     -3333713365051
    ],
    [
     3,
     16,
     -1265072209601
    ],
    [
     3,
     17,
     -520553186481
    ],
    [
     4,
     7,
     -128157118410
    ],
    [
     4,
     8,
     463333907943
    ],
    [
     4,
     9,
     -604621716595
    ],
    [
     4,
     10,
     11781074674
    ],
    [
     4,
     11,
     604388619905
    ],
    [
     4,
     12,
     660047776023
    ],
    [
     4,
     13,
     -167167052590
    ],
    [
     4,
     14,
     -1957411442208
    ],
    [
     4,
     15,
     -997514005951
    ],
    [
     4,
     16,
     -536669174603
    ],
    [
     4,
     17,
     1101658452558
    ],
    [
     5,
     6,
     -31135367716
    ],
    [
     5,
     7,
     174403182211
    ],
    [
     5,
     8,
     -440661827442
    ],
    [
     5,
     9,
     481318189558
    ],
    [
     5,
     10,
     448035372143
    ],
    [
     5,
     11,
     -134640735251
    ],
    [
     5,
     12,
     -92440432838
    ],
    [
     5,
     13,
     -996290402409
    ],
    [
     5,
     14,
     -717483956206
    ],
    [
     5,
     15,
     -1874742951504
    ],
    [
     5,
     16,
     1426048354838
    ],
    [
     5,
     17,
     818088805935
    ],
    [
     6,
     5,
     21823811547
    ],
    [
     6,
     6,
     21277911765
    ],
    [
     6,
     7,
     -200964480580
    ],
    [
     6,
     8,
     432266118515
    ],
    [
     6,
     9,
     151538793688
    ],
    [
     6,
     10,
     -339632261586
    ],
    [
     6,
     11,
     -3154042675
    ],
    [
     6,
     12,
     -430756656576
    ],
    [
     6,
     13,
     -354713041031
    ],
    [
     6,
     14,
     -1960125093890
    ],
    [
     6,
     15,
     1117910949362
    ],
    [
     6,
     16,
     999115047382
    ],
    [
     6,
     17,
     56306083016
    ],
    [
     7,
     4,
     37412152756
    ],
    [
     7,
     5,
     -69622438908
    ],
    [
     7,
     6,
     20167899791
    ],
    [
     7,
     7,
     137712086751
    ],
    [
     7,
     8,
     -1229099000
    ],
    [
     7,
     9,
     -253377848572
    ],
    [
     7,
     10,
     33713619251
    ],
    [
     7,
     11,
     -75078818480
    ],
    [
     7,
     12,
     -169679513149
    ],
    [
     7,
     13,
     -1891642590018
    ],
    [
     7,
     14,
     887308736418
    ],
    [
     7,
     15,
     913512846924
    ],
    [
     7,
     16,
     -163684283629
    ],
    [
     7,
     17,
     -200180921678
    ],
    [
     8,
     3,
     28039472598
    ],
    [
     8,
     4,
     -93245520350
    ],
    [
     8,
     5,
     134990692036
    ],
    [
     8,
     6,
     -95002087251
    ],
    [
     8,
     7,
     -12894066443
    ],
    [
     8,
     8,
     -77345897167
    ],
    [
     8,
     9,
     34758466765
    ],
    [
     8,
     10,
     103117702221
    ],
    [
     8,
     11,
     12631283351
    ],
    [
     8,
     12,
     -1714127330352
    ],
    [
     8,
     13,
     712027926335
    ],
    [
     8,
     14,
     798840260601
    ],
    [
     8,
     15,
     -208818612142
    ],
    [
     8,
     16,
     -304353658443
    ],
    [
     8,
     17,
     -20284500018
    ],
    [
     9,
     2,
     -6772557969
    ],
    [
     9,
     3,
     -47753125606
    ],
    [
     9,
     4,
     138161879523
    ],
    [
     9,
     5,
     -177766397981
    ],
    [
     9,
     6,
     2668778159
    ],
    [
     9,
     7,
     34877833301
    ],
    [
     9,
     8,
     16743579075
    ],
    [
     9,
     9,
     127343060522
    ],
    [
     9,
     10,
     144499808875
    ],
    [
     9,
     11,
     -1499003452510
    ],
    [
     9,
     12,
     537896880263
    ],
    [
     9,
     13,
     614226589521
    ],
    [
     9,
     14,
     -298207724986
    ],
    [
     9,
     15,
     -395516651335
    ],
    [
     9,
     16,
     -48797865378
    ],
    [
     9,
     17,
     -60613395546
    ],
    [
     10,
     1,
     -85629291829
    ],
    [
     10,
     2,
     75197617510
    ],
    [
     10,
     3,
     7791667675
    ],
    [
     10,
     4,
     -97096305135
    ],
    [
     10,
     5,
     -34974607224
    ],
    [
     10,
     6,
     75727321320
    ],
    [
     10,
     7,
     -19087881682
    ],
    [
     10,
     8,
     74100512639
    ],
    [
     10,
     9,
     184956647627
    ],
    [
     10,
     10,
     -1261079181418
    ],
    [
     10,
     11,
     337428542664
    ],
    [
     10,
     12,
     452906748234
    ],
    [
     10,
     13,
     -346864051810
    ],
    [
     10,
     14,
     -420191979345
    ],
    [
     10,
     15,
     -57818287547
    ],
    [
     10,
     16,
     -44235973868
    ],
    [
     10,
     17,
     -37381825320
    ],
    [
     11,
     0,
     -296492112690
    ],
    [
     11,
     1,
     232459788156
    ],
    [
     11,
     2,
     -220176361766
    ],
    [
     11,
     3,
     95799300105
    ],
    [
     11,
     4,
     -67510100681
    ],
    [
     11,
     5,
     90292077379
    ],
    [
     11,
     6,
     -14614394351
    ],
    [
     11,
     7,
     45996371210
    ],
    [
     11,
     8,
     202584856742
    ],
    [
     11,
     9,
     -967380200584
    ],
    [
     11,
     10,
     218882370703
    ],
    [
     11,
     11,
     333094097333
    ],
    [
     11,
     12,
     -281166655858
    ],
    [
     11,
     13,
     -346517422602
    ],
    [
     11,
     14,
     -18898336641
    ],
    [
     11,
     15,
     -9812626810
    ],
    [
     11,
     16,
     -605916727
    ],
    [
     11,
     17,
     12168454550
    ],
    [
     12,
     0,
     607702036427
    ],
    [
     12,
     1,
     -342981537774
    ],
    [
     12,
     2,
     294936381507
    ],
    [
     12,
     3,
     12960749259
    ],
    [
     12,
     4,
     -7795436291
    ],
    [
     12,
     5,
     -16688888021
    ],
    [
     12,
     6,
     -43480332987
    ],
    [
     12,
     7,
     209735702658
    ],
    [
     12,
     8,
     -729093968860
    ],
    [
     12,
     9,
     150760234527
    ],
    [
     12,
     10,
     256076100576
    ],
    [
     12,
     11,
     -232917017835
    ],
    [
     12,
     12,
     -294293953342
    ],
    [
     12,
     13,
     -14360752212
    ],
    [
     12,
     14,
     -11927280072
    ],
    [
     12,
     15,
     -12405370400
    ],
    [
     12,
     16,
     -3542570067
    ],
    [
     13,
     0,
     -48946844783
    ],
    [
     13,
     1,
     174845294934
    ],
    [
     13,
     2,
     130986695328
    ],
    [
     13,
     3,
     -90138716858
    ],
    [
     13,
     4,
     37255304264
    ],
    [
     13,
     5,
     -107488960426
    ],
    [
     13,
     6,
     203577248831
    ],
    [
     13,
     7,
     -468044642662
    ],
    [
     13,
     8,
     70232164730
    ],
    [
     13,
     9,
     191498315503
    ],
    [
     13,
     10,
     -153949891481
    ],
    [
     13,
     11,
     -211734978062
    ],
    [
     13,
     12,
     -5055953190
    ],
    [
     13,
     13,
     1769618911
    ],
    [
     13,
     14,
     -4588302959
    ],
    [
     13,
     15,
     3072453322
    ],
    [
     14,
     0,
     -898251280410
    ],
    [
     14,
     1,
     222641355739
    ],
    [
     14,
     2,
     -205003115464
    ],
    [
     14,
     3,
     7427553511
    ],
    [
     14,
     4,
     -193778624390
    ],
    [
     14,
     5,
     135364301173
    ],
    [
     14,
     6,
     -275338977585
    ],
    [
     14,
     7,
     31430361915
    ],
    [
     14,
     8,
     119469021821
    ],
    [
     14,
     9,
     -86797180894
    ],
    [
     14,
     10,
     -147943009573
    ],
    [
     14,
     11,
     -6413762740
    ],
    [
     14,
     12,
     -763160048
    ],
    [
     14,
     13,
     -7917099785
    ],
    [
     14,
     14,
     -6411934826
    ],
    [
     15,
     0,
     361248815732
    ],
    [
     15,
     1,
     -5190132361
    ],
    [
     15,
     2,
     -13623167902
    ],
    [
     15,
     3,
     -152380689527
    ],
    [
     15,
     4,
     95879791895
    ],
    [
     15,
     5,
     -101078256669
    ],
    [
     15,
     6,
     2786687333
    ],
    [
     15,
     7,
     83622081040
    ],
    [
     15,
     8,
     -36923842233
    ],
    [
     15,
     9,
     -73868989309
    ],
    [
     15,
     10,
     3062497888
    ],
    [
     15,
     11,
     5918097081
    ],
    [
     15,
     12,
     1848427517
    ],
    [
     15,
     13,
     1111599608
    ],
    [
     16,
     0,
     460647763322
    ],
    [
     16,
     1,
     -140038307707
    ],
    [
     16,
     2,
     -126247509911
    ],
    [
     16,
     3,
     40640267935
    ],
    [
     16,
     4,
     4893628126
    ],
    [
     16,
     5,
     11760887291
    ],
    [
     16,
     6,
     29079753267
    ],
    [
     16,
     7,
     -370562051
    ],
    [
     16,
     8,
     -38040425927
    ],
    [
     16,
     9,
     -1929823846
    ],
    [
     16,
     10,
     2137854676
    ],
    [
     16,
     11,
     -391122704
    ],
    [
     16,
     12,
     -417705865
    ]
   ]
  },
  {
   "t": 12,
   "l": 51535253376,
   "a": [
    [
     0,
     12,
     1538873829634
    ],
    [
     0,
     13,
     -10344640578160
    ],
    [
     0,
     14,
     8788332445492
    ],
    [
     0,
     15,
     2942820148002
    ],
    [
     0,
     16,
     35210095363113
    ],
    [
     0,
     17,
     38976081868071
    ],
    [
     1,
     11,
     543889372256
    ],
    [
     1,
     12,
     -2360219196767
    ],
    [
     1,
     13,
     3808055411443
    ],
    [
     1,
     14,
     -5906630985960
    ],
    [
     1,
     15,
     7823830949885
    ],
    [
     1,
     16,
     14703941018943
    ],
    [
     1,
     17,
     -14356128507285
    ],
    [
     2,
     10,
     228440107122
    ],
    [
     2,
     11,
     -1095192311712
    ],
    [
     2,
     12,
     2536964256418
    ],
    [
     2,
     13,
     -3651761308034
    ],
    [
     2,
     14,
     739211593789
    ],
    [
     2,
     15,
     5321173892728
    ],
    [
     2,
     16,
     -1813380476776
    ],
    [
     2,
     17,
     7567316041535
    ],
    [
     3,
     9,
     73649649855
    ],
    [
     3,
     10,
     -452165486949
    ],
    [
     3,
     11,
     1416912193343
    ],
    [
     3,
     12,
     -2198747353247
    ],
    [
     3,
     13,
     -34873501869
    ],
    [
     3,
     14,
     1039122866465
    ],
    [
     3,
     15,
     -874260796005
    ],
    [
     3,
     16,
     5243269023883
    ],
    [
     3,
     17,
     -36131047159
    ],
    [
     4,
     8,
     4008223703
    ],
    [
     4,
     9,
     -99448041488
    ],
    [
     4,
     10,
     642341859338
    ],
    [
     4,
     11,
     -907230867665
    ],
    [
     4,
     12,
     -146329985003
    ],
    [
     4,
     13,
     841018455339
    ],
    [
     4,
     14,
     -1447909394176
    ],
    [
     4,
     15,
     -318456001498
    ],
    [
     4,
     16,
     792625214648
    ],
    [
     4,
     17,
     891570183232
    ],
    [
     5,
     7,
     -3653362674
    ],
    [
     5,
     8,
     6558726017
    ],
    [
     5,
     9,
     204769144694
    ],
    [
     5,
     10,
     -294327027518
    ],
    [
     5,
     11,
     -187759727155
    ],
    [
     5,
     12,
     672402617847
    ],
    [
     5,
     13,
     -677390651010
    ],
    [
     5,
     14,
     -4875703765666
    ],
    [
     5,
     15,
     418555737515
    ],
    [
     5,
     16,
     1193790395561
    ],
    [
     5,
     17,
     -89955317246
    ],
    [
     6,
     6,
     -2813004316
    ],
    [
     6,
     7,
     15171974355
    ],
    [
     6,
     8,
     50905937111
    ],
    [
     6,
     9,
     -11614292985
    ],
    [
     6,
     10,
     -138655963583
    ],
    [
     6,
     11,
     291525460893
    ],
    [
     6,
     12,
     -309846487147
    ],
    [
     6,
     13,
     -7204110739705
    ],
    [
     6,
     14,
     -186476715719
    ],
    [
     6,
     15,
     1235390194128
    ],
    [
     6,
     16,
     6860270701
    ],
    [
     6,
     17,
     271427384007
    ],
    [
     7,
     5,
     906698697
    ],
    [
     7,
     6,
     506043963
    ],
    [
     7,
     7,
     6194393878
    ],
    [
     7,
     8,
     42666642981
    ],
    [
     7,
     9,
     -56982041616
    ],
    [
     7,
     10,
     76998072816
    ],
    [
     7,
     11,
     -118520286038
    ],
    [
     7,
     12,
     -8313451954786
    ],
    [
     7,
     13,
     -212947192943
    ],
    [
     7,
     14,
     1094491067435
    ],
    [
     7,
     15,
     53711528833
    ],
    [
     7,
     16,
     282833085024
    ],
    [
     7,
     17,
     276071360894
    ],
    [
     8,
     4,
     470859174
    ],
    [
     8,
     5,
     -2241719820
    ],
    [
     8,
     6,
     -20635745094
    ],
    [
     8,
     7,
     12767142276
    ],
    [
     8,
     8,
     -27994387204
    ],
    [
     8,
     9,
     -19257177469
    ],
    [
     8,
     10,
     -2088353636
    ],
    [
     8,
     11,
     -8554580819149
    ],
    [
     8,
     12,
     -264198410848
    ],
    [
     8,
     13,
     1021341900527
    ],
    [
     8,
     14,
     -147303277830
    ],
    [
     8,
     15,
     165074333607
    ],
    [
     8,
     16,
     30020108737
    ],
    [
     8,
     17,
     -115681259980
    ],
    [
     9,
     3,
     -930409934
    ],
    [
     9,
     4,
     1569497074
    ],
    [
     9,
     5,
     -26072120682
    ],
    [
     9,
     6,
     830100991
    ],
    [
     9,
     7,
     17917128353
    ],
    [
     9,
     8,
     -7135511209
    ],
    [
     9,
     9,
     60100502632
    ],
    [
     9,
     10,
     -8123731343476
    ],
    [
     9,
     11,
     -285416809744
    ],
    [
     9,
     12,
     940840329133
    ],
    [
     9,
     13,
     -76653765578
    ],
    [
     9,
     14,
     119755427102
    ],
    [
     9,
     15,
     165899305867
    ],
    [
     9,
     16,
     2816913148
    ],
    [
     9,
     17,
     86838259371
    ],
    [
     10,
     2,
     -8101838751
    ],
    [
     10,
     3,
     8515231293
    ],
    [
     10,
     4,
     -40671860159
    ],
    [
     10,
     5,
     -15372876434
    ],
    [
     10,
     6,
     10081078003
    ],
    [
     10,
     7,
     -36029402749
    ],
    [
     10,
     8,
     23972234547
    ],
    [
     10,
     9,
     -7297787674918
    ],
    [
     10,
     10,
     -356616054090
    ],
    [
     10,
     11,
     758321343185
    ],
    [
     10,
     12,
     -86275565666
    ],
    [
     10,
     13,
     61346305870
    ],
    [
     10,
     14,
     53356889271
    ],
    [
     10,
     15,
     -29062752828
    ],
    [
     10,
     16,
     3410522758
    ],
    [
     10,
     17,
     -22180260153
    ],
    [
     11,
     1,
     6989948125
    ],
    [
     11,
     2,
     22160983745
    ],
    [
     11,
     3,
     -17149624765
    ],
    [
     11,
     4,
     23256024712
    ],
    [
     11,
     5,
     41491015862
    ],
    [
     11,
     6,
     13210234092
    ],
    [
     11,
     7,
     40178192942
    ],
    [
     11,
     8,
     -6081968409156
    ],
    [
     11,
     9,
     -297987919788
    ],
    [
     11,
     10,
     616915175438
    ],
    [
     11,
     11,
     -43549116944
    ],
    [
     11,
     12,
     78745776710
    ],
    [
     11,
     13,
     80996448036
    ],
    [
     11,
     14,
     -8044839974
    ],
    [
     11,
     15,
     51630080473
    ],
    [
     11,
     16,
     6557867025
    ],
    [
     11,
     17,
     10211387519
    ],
    [
     12,
     0,
     85854014295
    ],
    [
     12,
     1,
     -45901773992
    ],
    [
     12,
     2,
     36752784907
    ],
    [
     12,
     3,
     46683861611
    ],
    [
     12,
     4,
     4933087295
    ],
    [
     12,
     5,
     -7399245436
    ],
    [
     12,
     6,
     -26665941935
    ],
    [
     12,
     7,
     -4787107302690
    ],
    [
     12,
     8,
     -297381731927
    ],
    [
     12,
     9,
     452680237350
    ],
    [
     12,
     10,
     -57243738320
    ],
    [
     12,
     11,
     34433679151
    ],
    [
     12,
     12,
     42717242719
    ],
    [
     12,
     13,
     -25277291743
    ],
    [
     12,
     14,
     3994392626
    ],
    [
     12,
     15,
     -5889498799
    ],
    [
     12,
     16,
     -2212061531
    ],
    [
     12,
     17,
     -2091496017
    ],
    [
     13,
     0,
     -352484284438
    ],
    [
     13,
     1,
     264054474992
    ],
    [
     13,
     2,
     -3387826597
    ],
    [
     13,
     3,
     -23798537975
    ],
    [
     13,
     4,
     -8723766524
    ],
    [
     13,
     5,
     -30576779398
    ],
    [
     13,
     6,
     -3423842411140
    ],
    [
     13,
     7,
     -214782057821
    ],
    [
     13,
     8,
     329085886250
    ],
    [
     13,
     9,
     -28287264155
    ],
    [
     13,
     10,
     22383946609
    ],
    [
     13,
     11,
     36177969040
    ],
    [
     13,
     12,
     -5935914393
    ],
    [
     13,
     13,
     20115422060
    ],
    [
     13,
     14,
     4337633385
    ],
    [
     13,
     15,
     8592981742
    ],
    [
     13,
     16,
     4290695454
    ],
    [
     14,
     0,
     732666071101
    ],
    [
     14,
     1,
     -273919890766
    ],
    [
     14,
     2,
     -83224972707
    ],
    [
     14,
     3,
     -12449656658
    ],
    [
     14,
     4,
     -56484081667
    ],
    [
     14,
     5,
     -2200433150120
    ],
    [
     14,
     6,
     -179223601259
    ],
    [
     14,
     7,
     198417788795
    ],
    [
     14,
     8,
     -27178410224
    ],
    [
     14,
     9,
     6276252205
    ],
    [
     14,
     10,
     18707592582
    ],
    [
     14,
     11,
     -11225867523
    ],
    [
     14,
     12,
     7713446850
    ],
    [
     14,
     13,
     213839123
    ],
    [
     14,
     14,
     130748693
    ],
    [
     14,
     15,
     2149792845
    ],
    [
     15,
     0,
     -954735079818
    ],
    [
     15,
     1,
     -89143888535
    ],
    [
     15,
     2,
     18059281225
    ],
    [
     15,
     3,
     -53002798758
    ],
    [
     15,
     4,
     -1166273984963
    ],
    [
     15,
     5,
     -108870747016
    ],
    [
     15,
     6,
     101466035828
    ],
    [
     15,
     7,
     -18289340435
    ],
    [
     15,
     8,
     -3694904821
    ],
    [
     15,
     9,
     9558503866
    ],
    [
     15,
     10,
     -2523583902
    ],
    [
     15,
     11,
     5363371274
    ],
    [
     15,
     12,
     1835490319
    ],
    [
     15,
     13,
     2945311403
    ],
    [
     15,
     14,
     810933403
    ],
    [
     16,
     0,
     11385158326
    ],
    [
     16,
     1,
     66355217241
    ],
    [
     16,
     2,
     -27049484201
    ],
    [
     16,
     3,
     -414105202610
    ],
    [
     16,
     4,
     -49426415799
    ],
    [
     16,
     5,
     47421239987
    ],
    [
     16,
     6,
     1835538737
    ],
    [
     16,
     7,
     -156971370
    ],
    [
     16,
     8,
     4420177562
    ],
    [
     16,
     9,
     -1056800775
    ],
    [
     16,
     10,
     4226498933
    ],
    [
     16,
     11,
     -116866727
    ],
    [
     16,
     12,
     881386464
    ],
    [
     16,
     13,
     2730318223
    ]
   ]
  },
  {
   "t": 12,
   "l": 47240216401,
   "a": [
    [
     0,
     12,
     1852142499735
    ],
    [
     0,
     13,
     -2449824853842
    ],
    [
     0,
     14,
     -17168652799075
    ],
    [
     0,
     15,
     5309830971795
    ],
    [
     0,
     16,
     -21308987000164
    ],
    [
     0,
     17,
     -61809149048157
    ],
    [
     1,
     11,
     797603334209
    ],
    [
     1,
     12,
     -2209197705335
    ],
    [
     1,
     13,
     -2619581174948
    ],
    [
     1,
     14,
     6339021620089
    ],
    [
     1,
     15,
     -3244508277707
    ],
    [
     1,
     16,
     3305732043261
    ],
    [
     1,
     17,
     20243871540946
    ],
    [
     2,
     10,
     406329069411
    ],
    [
     2,
     11,
     -854250783816
    ],
    [
     2,
     12,
     -1007825389483
    ],
    [
     2,
     13,
     5566153131794
    ],
    [
     2,
     14,
     -2251556387636
    ],
    [
     2,
     15,
     -5063514692970
    ],
    [
     2,
     16,
     3457343996298
    ],
    [
     2,
     17,
     -8495214920897
    ],
    [
     3,
     9,
     174642135074
    ],
    [
     3,
     10,
     -430194098711
    ],
    [
     3,
     11,
     -114419913178
    ],
    [
     3,
     12,
     2261359161223
    ],
    [
     3,
     13,
     -893351276481
    ],
    [
     3,
     14,
     -2898621518160
    ],
    [
     3,
     15,
     2241219947862
    ],
    [
     3,
     16,
     -5928763098014
    ],
    [
     3,
     17,
     2800189578018
    ],
    [
     4,
     8,
     67387985600
    ],
    [
     4,
     9,
     -213191959380
    ],
    [
     4,
     10,
     150800337603
    ],
    [
     4,
     11,
     529279292861
    ],
    [
     4,
     12,
     -471962278636
    ],
    [
     4,
     13,
     -1491258635542
    ],
    [
     4,
     14,
     1347403825452
    ],
    [
     4,
     15,
     -3842515623352
    ],
    [
     4,
     16,
     2231757497120
    ],
    [
     4,
     17,
     -1125206180547
    ],
    [
     5,
     7,
     14912348093
    ],
    [
     5,
     8,
     -73556801765
    ],
    [
     5,
     9,
     263988390702
    ],
    [
     5,
     10,
     49451008604
    ],
    [
     5,
     11,
     -284786118243
    ],
    [
     5,
     12,
     -809618052793
    ],
    [
     5,
     13,
     357052925755
    ],
    [
     5,
     14,
     -2487087171809
    ],
    [
     5,
     15,
     1520558496014
    ],
    [
     5,
     16,
     391608376869
    ],
    [
     5,
     17,
     -36373526927
    ],
    [
     6,
     6,
     1634532201
    ],
    [
     6,
     7,
     -27330620695
    ],
    [
     6,
     8,
     177731556325
    ],
    [
     6,
     9,
     -156242033326
    ],
    [
     6,
     10,
     -30158434365
    ],
    [
     6,
     11,
     -303613233783
    ],
    [
     6,
     12,
     -52781734928
    ],
    [
     6,
     13,
     -1562223462194
    ],
    [
     6,
     14,
     789309952620
    ],
    [
     6,
     15,
     169911213438
    ],
    [
     6,
     16,
     378262424765
    ],
    [
     6,
     17,
     -141041130020
    ],
    [
     7,
     5,
     -9282590648
    ],
    [
     7,
     6,
     9197145022
    ],
    [
     7,
     7,
     59329532693
    ],
    [
     7,
     8,
     -115972063656
    ],
    [
     7,
     9,
     34119343910
    ],
    [
     7,
     10,
     -104294229520
    ],
    [
     7,
     11,
     -286286122585
    ],
    [
     7,
     12,
     -917215701723
    ],
    [
     7,
     13,
     260896503897
    ],
    [
     7,
     14,
     110747949157
    ],
    [
     7,
     15,
     565405024822
    ],
    [
     7,
     16,
     69490245566
    ],
    [
     7,
     17,
     114853540760
    ],
    [
     8,
     4,
     -9213648095
    ],
    [
     8,
     5,
     21651208196
    ],
    [
     8,
     6,
     -40304526477
    ],
    [
     8,
     7,
     -23372154719
    ],
    [
     8,
     8,
     47929396215
    ],
    [
     8,
     9,
     19532982874
    ],
    [
     8,
     10,
     -301070244107
    ],
    [
     8,
     11,
     -466898922904
    ],
    [
     8,
     12,
     31294867103
    ],
    [
     8,
     13,
     -59446147873
    ],
    [
     8,
     14,
     479804095046
    ],
    [
     8,
     15,
     149812004162
    ],
    [
     8,
     16,
     176582418418
    ],
    [
     8,
     17,
     128844234733
    ],
    [
     9,
     3,
     -9992666583
    ],
    [
     9,
     4,
     24260454536
    ],
    [
     9,
     5,
     -82008027369
    ],
    [
     9,
     6,
     55748626067
    ],
    [
     9,
     7,
     -4909621802
    ],
    [
     9,
     8,
     40031991151
    ],
    [
     9,
     9,
     -211166093352
    ],
    [
     9,
     10,
     -175890922850
    ],
    [
     9,
     11,
     -196759508533
    ],
    [
     9,
     12,
     -81921330614
    ],
    [
     9,
     13,
     324761720247
    ],
    [
     9,
     14,
     51092052749
    ],
    [
     9,
     15,
     123061877555
    ],
    [
     9,
     16,
     50292018766
    ],
    [
     9,
     17,
     -11581461646
    ],
    [
     10,
     2,
     360065639
    ],
    [
     10,
     3,
     9590957452
    ],
    [
     10,
     4,
     -52951043051
    ],
    [
     10,
     5,
     48051874464
    ],
    [
     10,
     6,
     -26665757675
    ],
    [
     10,
     7,
     23171578640
    ],
    [
     10,
     8,
     -79721219877
    ],
    [
     10,
     9,
     -4595771434
    ],
    [
     10,
     10,
     -251503820701
    ],
    [
     10,
     11,
     -129779289632
    ],
    [
     10,
     12,
     251391672431
    ],
    [
     10,
     13,
     14333453931
    ],
    [
     10,
     14,
     110357021194
    ],
    [
     10,
     15,
     62701064569
    ],
    [
     10,
     16,
     -5176049245
    ],
    [
     10,
     17,
     14709928945
    ],
    [
     11,
     1,
     46238691614
    ],
    [
     11,
     2,
     -15449134779
    ],
    [
     11,
     3,
     43952130637
    ],
    [
     11,
     4,
     14756709850
    ],
    [
     11,
     5,
     -3920255857
    ],
    [
     11,
     6,
     3630012811
    ],
    [
     11,
     7,
     59497573404
    ],
    [
     11,
     8,
     79621892841
    ],
    [
     11,
     9,
     -259428537467
    ],
    [
     11,
     10,
     -96215373327
    ],
    [
     11,
     11,
     218147473217
    ],
    [
     11,
     12,
     18337778367
    ],
    [
     11,
     13,
     83994917722
    ],
    [
     11,
     14,
     64118732908
    ],
    [
     11,
     15,
     -22238105410
    ],
    [
     11,
     16,
     15435395110
    ],
    [
     11,
     17,
     1586847978
    ],
    [
     12,
     0,
     153690393554
    ],
    [
     12,
     1,
     -114786115530
    ],
    [
     12,
     2,
     116072689439
    ],
    [
     12,
     3,
     -80048769365
    ],
    [
     12,
     4,
     20507197286
    ],
    [
     12,
     5,
     -16535130341
    ],
    [
     12,
     6,
     118539948313
    ],
    [
     12,
     7,
     74043853267
    ],
    [
     12,
     8,
     -253660170154
    ],
    [
     12,
     9,
     -118166838468
    ],
    [
     12,
     10,
     156907049710
    ],
    [
     12,
     11,
     13134640816
    ],
    [
     12,
     12,
     61450777074
    ],
    [
     12,
     13,
     37959213611
    ],
    [
     12,
     14,
     -26735192321
    ],
    [
     12,
     15,
     -11096442403
    ],
    [
     12,
     16,
     -8841725525
    ],
    [
     12,
     17,
     -16607672897
    ],
    [
     13,
     0,
     -303117716823
    ],
    [
     13,
     1,
     136705666183
    ],
    [
     13,
     2,
     -92743996732
    ],
    [
     13,
     3,
     15151266797
    ],
    [
     13,
     4,
     -771617214
    ],
    [
     13,
     5,
     150071637452
    ],
    [
     13,
     6,
     88085236582
    ],
    [
     13,
     7,
     -184265462908
    ],
    [
     13,
     8,
     -88043202446
    ],
    [
     13,
     9,
     101243306636
    ],
    [
     13,
     10,
     7304750583
    ],
    [
     13,
     11,
     53430558665
    ],
    [
     13,
     12,
     41293332092
    ],
    [
     13,
     13,
     -17787585009
    ],
    [
     13,
     14,
     12087472826
    ],
    [
     13,
     15,
     2694786060
    ],
    [
     13,
     16,
     4693670126
    ],
    [
     14,
     0,
     -69919416343
    ],
    [
     14,
     1,
     96333855820
    ],
    [
     14,
     2,
     11041075675
    ],
    [
     14,
     3,
     23587636219
    ],
    [
     14,
     4,
     88181059996
    ],
    [
     14,
     5,
     31150555286
    ],
    [
     14,
     6,
     -127338842872
    ],
    [
     14,
     7,
     -75811303693
    ],
    [
     14,
     8,
     63344644809
    ],
    [
     14,
     9,
     -3460259083
    ],
    [
     14,
     10,
     24377834122
    ],
    [
     14,
     11,
     23538888328
    ],
    [
     14,
     12,
     -21124754176
    ],
    [
     14,
     13,
     -9016606828
    ],
    [
     14,
     14,
     -2777498999
    ],
    [
     14,
     15,
     -5576656353
    ],
    [
     15,
     0,
     927968205286
    ],
    [
     15,
     1,
     -117029573276
    ],
    [
     15,
     2,
     65836880161
    ],
    [
     15,
     3,
     54533064228
    ],
    [
     15,
     4,
     45452592222
    ],
    [
     15,
     5,
     -44925100317
    ],
    [
     15,
     6,
     -28692198232
    ],
    [
     15,
     7,
     42068486430
    ],
    [
     15,
     8,
     -3565443444
    ],
    [
     15,
     9,
     11780283300
    ],
    [
     15,
     10,
     10291468697
    ],
    [
     15,
     11,
     -8330841367
    ],
    [
     15,
     12,
     -19123353
    ],
    [
     15,
     13,
     -4542953260
    ],
    [
     15,
     14,
     -1582024021
    ],
    [
     16,
     0,
     -517319560619
    ],
    [
     16,
     1,
     74491340183
    ],
    [
     16,
     2,
     -3892476050
    ],
    [
     16,
     3,
     4977885131
    ],
    [
     16,
     4,
     3952795536
    ],
    [
     16,
     5,
     -15541718889
    ],
    [
     16,
     6,
     21356014761
    ],
    [
     16,
     7,
     349991164
    ],
    [
     16,
     8,
     2027988444
    ],
    [
     16,
     9,
     4568160109
    ],
    [
     16,
     10,
     -9400386079
    ],
    [
     16,
     11,
     -94395195
    ],
    [
     16,
     12,
     -530736638
    ],
    [
     16,
     13,
     -3722636185
    ]
   ]
  },
  {
   "t": 13,
   "l": 81480038403,
   "a": [
    [
     0,
     13,
     1658360676827
    ],
    [
     0,
     14,
     -14917614553521
    ],
    [
     0,
     15,
     -16849100373949
    ],
    [
     0,
     16,
     50886972811983
    ],
    [
     0,
     17,
     136588629396483
    ],
    [
     1,
     12,
     -251512203390
    ],
    [
     1,
     13,
     2011688667727
    ],
    [
     1,
     14,
     -8066337281251
    ],
    [
     1,
     15,
     -1416270127029
    ],
    [
     1,
     16,
     63518893124514
    ],
    [
     1,
     17,
     -1485383235946
    ],
    [
     2,
     11,
     -79701455198
    ],
    [
     2,
     12,
     1530369731561
    ],
    [
     2,
     13,
     -3515920199921
    ],
    [
     2,
     14,
     -1762492007309
    ],
    [
     2,
     15,
     16348405057850
    ],
    [
     2,
     16,
     -10527539152657
    ],
    [
     2,
     17,
     974079345168
    ],
    [
     3,
     10,
     -25331696522
    ],
    [
     3,
     11,
     667981813769
    ],
    [
     3,
     12,
     -1423192616706
    ],
    [
     3,
     13,
     -1835459658860
    ],
    [
     3,
     14,
     10079407460748
    ],
    [
     3,
     15,
     -13699561306525
    ],
    [
     3,
     16,
     -3768928759379
    ],
    [
     3,
     17,
     18082140958935
    ],
    [
     4,
     9,
     -40789486026
    ],
    [
     4,
     10,
     352870348673
    ],
    [
     4,
     11,
     -558375459933
    ],
    [
     4,
     12,
     -844269063150
    ],
    [
     4,
     13,
     6299320881571
    ],
    [
     4,
     14,
     -7607153257848
    ],
    [
     4,
     15,
     -9785169585338
    ],
    [
     4,
     16,
     12693050963623
    ],
    [
     4,
     17,
     5735218674262
    ],
    [
     5,
     8,
     -18200696653
    ],
    [
     5,
     9,
     184048583843
    ],
    [
     5,
     10,
     -89795966185
    ],
    [
     5,
     11,
     -410071758025
    ],
    [
     5,
     12,
     3626658432800
    ],
    [
     5,
     13,
     -3750901610436
    ],
    [
     5,
     14,
     -9555669969446
    ],
    [
     5,
     15,
     7524726437572
    ],
    [
     5,
     16,
     5729647765588
    ],
    [
     5,
     17,
     2007800293561
    ],
    [
     6,
     7,
     -1413077334
    ],
    [
     6,
     8,
     61179624288
    ],
    [
     6,
     9,
     51198489133
    ],
    [
     6,
     10,
     -145198286981
    ],
    [
     6,
     11,
     1830386783295
    ],
    [
     6,
     12,
     -1343876915478
    ],
    [
     6,
     13,
     -9254751292352
    ],
    [
     6,
     14,
     5546313687988
    ],
    [
     6,
     15,
     3353215234009
    ],
    [
     6,
     16,
     799341233284
    ],
    [
     6,
     17,
     5693054687
    ],
    [
     7,
     6,
     1954016409
    ],
    [
     7,
     7,
     -497704118
    ],
    [
     7,
     8,
     76941212739
    ],
    [
     7,
     9,
     -1862263824
    ],
    [
     7,
     10,
     664560452704
    ],
    [
     7,
     11,
     -23404014093
    ],
    [
     7,
     12,
     -9126876184924
    ],
    [
     7,
     13,
     3969662009271
    ],
    [
     7,
     14,
     2747570720465
    ],
    [
     7,
     15,
     -392254750918
    ],
    [
     7,
     16,
     260046702831
    ],
    [
     7,
     17,
     -180624778057
    ],
    [
     8,
     5,
     2608784734
    ],
    [
     8,
     6,
     -17921548497
    ],
    [
     8,
     7,
     27896392608
    ],
    [
     8,
     8,
     27529358761
    ],
    [
     8,
     9,
     91324284157
    ],
    [
     8,
     10,
     532446754989
    ],
    [
     8,
     11,
     -8602602198371
    ],
    [
     8,
     12,
     2834243431109
    ],
    [
     8,
     13,
     2234437960521
    ],
    [
     8,
     14,
     -295641301902
    ],
    [
     8,
     15,
     -17383326980
    ],
    [
     8,
     16,
     135462179281
    ],
    [
     8,
     17,
     234510525069
    ],
    [
     9,
     4,
     3143415484
    ],
    [
     9,
     5,
     -22052690517
    ],
    [
     9,
     6,
     -38277554458
    ],
    [
     9,
     7,
     -9601001374
    ],
    [
     9,
     8,
     -172212078435
    ],
    [
     9,
     9,
     619759131586
    ],
    [
     9,
     10,
     -7909122094986
    ],
    [
     9,
     11,
     1975045467323
    ],
    [
     9,
     12,
     1749261155492
    ],
    [
     9,
     13,
     -430970510765
    ],
    [
     9,
     14,
     -64722849793
    ],
    [
     9,
     15,
     -366287488199
    ],
    [
     9,
     16,
     -83612668143
    ],
    [
     9,
     17,
     -356472977297
    ],
    [
     10,
     3,
     4406531384
    ],
    [
     10,
     4,
     -25051395297
    ],
    [
     10,
     5,
     -28309439951
    ],
    [
     10,
     6,
     20632995991
    ],
    [
     10,
     7,
     -124887837740
    ],
    [
     10,
     8,
     494283350276
    ],
    [
     10,
     9,
     -6948674403871
    ],
    [
     10,
     10,
     1502413233185
    ],
    [
     10,
     11,
     1391889380910
    ],
    [
     10,
     12,
     -345563365716
    ],
    [
     10,
     13,
     167659459992
    ],
    [
     10,
     14,
     -57428908301
    ],
    [
     10,
     15,
     65173090051
    ],
    [
     10,
     16,
     97649605728
    ],
    [
     10,
     17,
     166498051213
    ],
    [
     11,
     2,
     -6830030730
    ],
    [
     11,
     3,
     -19401678504
    ],
    [
     11,
     4,
     -653714216
    ],
    [
     11,
     5,
     -9451101318
    ],
    [
     11,
     6,
     -104290079331
    ],
    [
     11,
     7,
     69518748767
    ],
    [
     11,
     8,
     -5989742342436
    ],
    [
     11,
     9,
     990930366841
    ],
    [
     11,
     10,
     981143290164
    ],
    [
     11,
     11,
     -418441903512
    ],
    [
     11,
     12,
     61375148028
    ],
    [
     11,
     13,
     -133715770731
    ],
    [
     11,
     14,
     -75669962597
    ],
    [
     11,
     15,
     -139752100539
    ],
    [
     11,
     16,
     18908433963
    ],
    [
     11,
     17,
     -72600204415
    ],
    [
     12,
     1,
     -18263730981
    ],
    [
     12,
     2,
     50065917663
    ],
    [
     12,
     3,
     56869109164
    ],
    [
     12,
     4,
     33181877516
    ],
    [
     12,
     5,
     -141399543
    ],
    [
     12,
     6,
     -256042754186
    ],
    [
     12,
     7,
     -4776134720277
    ],
    [
     12,
     8,
     807992749190
    ],
    [
     12,
     9,
     775094998864
    ],
    [
     12,
     10,
     -314228290787
    ],
    [
     12,
     11,
     81150460152
    ],
    [
     12,
     12,
     -56374267484
    ],
    [
     12,
     13,
     10708193063
    ],
    [
     12,
     14,
     -7945052280
    ],
    [
     12,
     15,
     36207686511
    ],
    [
     12,
     16,
     24866471799
    ],
    [
     12,
     17,
     10203724836
    ],
    [
     13,
     0,
     -25305657079
    ],
    [
     13,
     1,
     180440906271
    ],
    [
     13,
     2,
     42083443415
    ],
    [
     13,
     3,
     16256957241
    ],
    [
     13,
     4,
     -697394561
    ],
    [
     13,
     5,
     -608018591916
    ],
    [
     13,
     6,
     -3591255385125
    ],
    [
     13,
     7,
     548796476513
    ],
    [
     13,
     8,
     510928317665
    ],
    [
     13,
     9,
     -282640018030
    ],
    [
     13,
     10,
     16128237964
    ],
    [
     13,
     11,
     -76751625348
    ],
    [
     13,
     12,
     -40310990203
    ],
    [
     13,
     13,
     -28073991194
    ],
    [
     13,
     14,
     6445213771
    ],
    [
     13,
     15,
     -17727565873
    ],
    [
     13,
     16,
     3832517846
    ],
    [
     13,
     17,
     -539298880
    ],
    [
     14,
     0,
     344377489726
    ],
    [
     14,
     1,
     -122456644079
    ],
    [
     14,
     2,
     -49807505871
    ],
    [
     14,
     3,
     24982321090
    ],
    [
     14,
     4,
     -753063017977
    ],
    [
     14,
     5,
     -2366027654195
    ],
    [
     14,
     6,
     423791198044
    ],
    [
     14,
     7,
     359049773283
    ],
    [
     14,
     8,
     -196171259175
    ],
    [
     14,
     9,
     11322322083
    ],
    [
     14,
     10,
     -41339620664
    ],
    [
     14,
     11,
     -11200138223
    ],
    [
     14,
     12,
     -7200340499
    ],
    [
     14,
     13,
     25435607266
    ],
    [
     14,
     14,
     9284735432
    ],
    [
     14,
     15,
     2810441088
    ],
    [
     14,
     16,
     -1655765824
    ],
    [
     15,
     0,
     -705265606510
    ],
    [
     15,
     1,
     -245858256919
    ],
    [
     15,
     2,
     -56010446850
    ],
    [
     15,
     3,
     -717622049624
    ],
    [
     15,
     4,
     -1316651915828
    ],
    [
     15,
     5,
     242139600997
    ],
    [
     15,
     6,
     189709063526
    ],
    [
     15,
     7,
     -122242656049
    ],
    [
     15,
     8,
     -7543086349
    ],
    [
     15,
     9,
     -22086948466
    ],
    [
     15,
     10,
     -7441027986
    ],
    [
     15,
     11,
     -9751455994
    ],
    [
     15,
     12,
     5625904380
    ],
    [
     15,
     13,
     5348377761
    ],
    [
     15,
     14,
     2206482985
    ],
    [
     15,
     15,
     -3418390143
    ],
    [
     16,
     0,
     -703722625853
    ],
    [
     16,
     1,
     -112855791803
    ],
    [
     16,
     2,
     -444855036507
    ],
    [
     16,
     3,
     -461310683538
    ],
    [
     16,
     4,
     114548605899
    ],
    [
     16,
     5,
     81839340709
    ],
    [
     16,
     6,
     -74202297099
    ],
    [
     16,
     7,
     -16002570440
    ],
    [
     16,
     8,
     -13542723275
    ],
    [
     16,
     9,
     4545360735
    ],
    [
     16,
     10,
     -1313942198
    ],
    [
     16,
     11,
     3037049669
    ],
    [
     16,
     12,
     718832524
    ],
    [
     16,
     13,
     2362102796
    ],
    [
     16,
     14,
     -5866571811
    ]
   ]
  },
  {
   "t": 13,
   "l": 70735327286,
   "a": [
    [
     0,
     13,
     3814471388383
    ],
    [
     0,
     14,
     -12363927705682
    ],
    [
     0,
     15,
     -1976029126123
    ],
    [
     0,
     16,
     23391236989310
    ],
    [
     0,
     17,
     54139328405521
    ],
    [
     1,
     12,
     1451151895586
    ],
    [
     1,
     13,
     -2794205406258
    ],
    [
     1,
     14,
     -1570060307491
    ],
    [
     1,
     15,
     3675322407063
    ],
    [
     1,
     16,
     23725351675183
    ],
    [
     1,
     17,
     14776833143739
    ],
    [
     2,
     11,
     717695273907
    ],
    [
     2,
     12,
     -1166700422567
    ],
    [
     2,
     13,
     -514786155344
    ],
    [
     2,
     14,
     1011607796576
    ],
    [
     2,
     15,
     5637405418353
    ],
    [
     2,
     16,
     -2122137422379
    ],
    [
     2,
     17,
     92899542726
    ],
    [
     3,
     10,
     303258595672
    ],
    [
     3,
     11,
     -586373719488
    ],
    [
     3,
     12,
     243475336139
    ],
    [
     3,
     13,
     -172422693985
    ],
    [
     3,
     14,
     3898359164721
    ],
    [
     3,
     15,
     -4969266800033
    ],
    [
     3,
     16,
     -1124871887889
    ],
    [
     3,
     17,
     7853712572002
    ],
    [
     4,
     9,
     95110022982
    ],
    [
     4,
     10,
     -203732328599
    ],
    [
     4,
     11,
     259968687154
    ],
    [
     4,
     12,
     -4494692754
    ],
    [
     4,
     13,
     2065967011024
    ],
    [
     4,
     14,
     -2733171665572
    ],
    [
     4,
     15,
     -2271026537713
    ],
    [
     4,
     16,
     5193555120909
    ],
    [
     4,
     17,
     3315502145666
    ],
    [
     5,
     8,
     14933596876
    ],
    [
     5,
     9,
     -27569127234
    ],
    [
     5,
     10,
     185838719003
    ],
    [
     5,
     11,
     85671976338
    ],
    [
     5,
     12,
     1037169234644
    ],
    [
     5,
     13,
     -1509880470231
    ],
    [
     5,
     14,
     -1115229867050
    ],
    [
     5,
     15,
     2565034066962
    ],
    [
     5,
     16,
     2981189729862
    ],
    [
     5,
     17,
     864037942631
    ],
    [
     6,
     7,
     -5236250582
    ],
    [
     6,
     8,
     11255849600
    ],
    [
     6,
     9,
     107897753865
    ],
    [
     6,
     10,
     110838061411
    ],
    [
     6,
     11,
     458296612113
    ],
    [
     6,
     12,
     -695371596550
    ],
    [
     6,
     13,
     -429716066103
    ],
    [
     6,
     14,
     1637024432729
    ],
    [
     6,
     15,
     1492347062826
    ],
    [
     6,
     16,
     234016596656
    ],
    [
     6,
     17,
     -29558690079
    ],
    [
     7,
     6,
     -3925499096
    ],
    [
     7,
     7,
     8507867275
    ],
    [
     7,
     8,
     57204906115
    ],
    [
     7,
     9,
     74573438249
    ],
    [
     7,
     10,
     129775019616
    ],
    [
     7,
     11,
     -255335385552
    ],
    [
     7,
     12,
     -142162307971
    ],
    [
     7,
     13,
     877747466456
    ],
    [
     7,
     14,
     1180956189683
    ],
    [
     7,
     15,
     -475179806514
    ],
    [
     7,
     16,
     33280667622
    ],
    [
     7,
     17,
     -102858160117
    ],
    [
     8,
     5,
     -1056359520
    ],
    [
     8,
     6,
     -1448782329
    ],
    [
     8,
     7,
     7765203501
    ],
    [
     8,
     8,
     30998482037
    ],
    [
     8,
     9,
     3869427180
    ],
    [
     8,
     10,
     -18514884484
    ],
    [
     8,
     11,
     38289293371
    ],
    [
     8,
     12,
     409611132626
    ],
    [
     8,
     13,
     871951441457
    ],
    [
     8,
     14,
     -511647339881
    ],
    [
     8,
     15,
     -233289758521
    ],
    [
     8,
     16,
     96934701827
    ],
    [
     8,
     17,
     124846914376
    ],
    [
     9,
     4,
     -4319257247
    ],
    [
     9,
     5,
     -1781151296
    ],
    [
     9,
     6,
     -31219257958
    ],
    [
     9,
     7,
     -10925310876
    ],
    [
     9,
     8,
     -61041903488
    ],
    [
     9,
     9,
     87300636749
    ],
    [
     9,
     10,
     97804147293
    ],
    [
     9,
     11,
     115927353566
    ],
    [
     9,
     12,
     624884035516
    ],
    [
     9,
     13,
     -537979001316
    ],
    [
     9,
     14,
     -265770453701
    ],
    [
     9,
     15,
     -141972111240
    ],
    [
     9,
     16,
     -6057414010
    ],
    [
     9,
     17,
     -140486852872
    ],
    [
     10,
     3,
     -8479486105
    ],
    [
     10,
     4,
     5864184204
    ],
    [
     10,
     5,
     -36797866241
    ],
    [
     10,
     6,
     -19915522486
    ],
    [
     10,
     7,
     -28364159918
    ],
    [
     10,
     8,
     134800444151
    ],
    [
     10,
     9,
     146249645073
    ],
    [
     10,
     10,
     119899851
    ],
    [
     10,
     11,
     429721185986
    ],
    [
     10,
     12,
     -478171788573
    ],
    [
     10,
     13,
     -186168486078
    ],
    [
     10,
     14,
     -32333826409
    ],
    [
     10,
     15,
     55746226281
    ],
    [
     10,
     16,
     55113650874
    ],
    [
     10,
     17,
     46838597482
    ],
    [
     11,
     2,
     -7316196341
    ],
    [
     11,
     3,
     9040656331
    ],
    [
     11,
     4,
     -25410347289
    ],
    [
     11,
     5,
     -41209142989
    ],
    [
     11,
     6,
     -24632215519
    ],
    [
     11,
     7,
     45564123494
    ],
    [
     11,
     8,
     87604110355
    ],
    [
     11,
     9,
     -105336083230
    ],
    [
     11,
     10,
     243381085748
    ],
    [
     11,
     11,
     -462994559435
    ],
    [
     11,
     12,
     -187425643105
    ],
    [
     11,
     13,
     -52712238281
    ],
    [
     11,
     14,
     -15184851663
    ],
    [
     11,
     15,
     -22622406133
    ],
    [
     11,
     16,
     7596132810
    ],
    [
     11,
     17,
     -18191235133
    ],
    [
     12,
     1,
     45719847847
    ],
    [
     12,
     2,
     11450886085
    ],
    [
     12,
     3,
     25015491303
    ],
    [
     12,
     4,
     -1026361844
    ],
    [
     12,
     5,
     32946190101
    ],
    [
     12,
     6,
     8224483887
    ],
    [
     12,
     7,
     102482929010
    ],
    [
     12,
     8,
     -48131508242
    ],
    [
     12,
     9,
     170548766686
    ],
    [
     12,
     10,
     -345163479151
    ],
    [
     12,
     11,
     -124014838899
    ],
    [
     12,
     12,
     1395823528
    ],
    [
     12,
     13,
     49598899374
    ],
    [
     12,
     14,
     51678575895
    ],
    [
     12,
     15,
     31745524513
    ],
    [
     12,
     16,
     27961776474
    ],
    [
     12,
     17,
     17735195336
    ],
    [
     13,
     0,
     234581040665
    ],
    [
     13,
     1,
     -59827339355
    ],
    [
     13,
     2,
     77927939976
    ],
    [
     13,
     3,
     39507181471
    ],
    [
     13,
     4,
     1777815004
    ],
    [
     13,
     5,
     -129132200469
    ],
    [
     13,
     6,
     16602328573
    ],
    [
     13,
     7,
     -67938066739
    ],
    [
     13,
     8,
     60078239252
    ],
    [
     13,
     9,
     -278160481616
    ],
    [
     13,
     10,
     -121886528699
    ],
    [
     13,
     11,
     -31359147176
    ],
    [
     13,
     12,
     -5870765772
    ],
    [
     13,
     13,
     7532637122
    ],
    [
     13,
     14,
     -10259069960
    ],
    [
     13,
     15,
     -12608922512
    ],
    [
     13,
     16,
     -1609849779
    ],
    [
     13,
     17,
     -8795593681
    ],
    [
     14,
     0,
     -358059987074
    ],
    [
     14,
     1,
     123217247486
    ],
    [
     14,
     2,
     62226844934
    ],
    [
     14,
     3,
     -20615654141
    ],
    [
     14,
     4,
     -169913604018
    ],
    [
     14,
     5,
     17109804209
    ],
    [
     14,
     6,
     8339810619
    ],
    [
     14,
     7,
     42528881726
    ],
    [
     14,
     8,
     -174769237456
    ],
    [
     14,
     9,
     -61650414310
    ],
    [
     14,
     10,
     -6958831180
    ],
    [
     14,
     11,
     18762926327
    ],
    [
     14,
     12,
     30609590033
    ],
    [
     14,
     13,
     12590592668
    ],
    [
     14,
     14,
     9126443486
    ],
    [
     14,
     15,
     8015308619
    ],
    [
     14,
     16,
     8862496527
    ],
    [
     15,
     0,
     49735667323
    ],
    [
     15,
     1,
     31049270134
    ],
    [
     15,
     2,
     -112241417843
    ],
    [
     15,
     3,
     -215439024535
    ],
    [
     15,
     4,
     -34998621289
    ],
    [
     15,
     5,
     -13412712514
    ],
    [
     15,
     6,
     -9999267311
    ],
    [
     15,
     7,
     -115145652023
    ],
    [
     15,
     8,
     -47345629779
    ],
    [
     15,
     9,
     -16955143880
    ],
    [
     15,
     10,
     -1439689195
    ],
    [
     15,
     11,
     7375806774
    ],
    [
     15,
     12,
     -2363990428
    ],
    [
     15,
     13,
     -1818841504
    ],
    [
     15,
     14,
     488966466
    ],
    [
     15,
     15,
     -2311020592
    ],
    [
     16,
     0,
     59535938403
    ],
    [
     16,
     1,
     -117165507849
    ],
    [
     16,
     2,
     -112056873494
    ],
    [
     16,
     3,
     -295595851
    ],
    [
     16,
     4,
     18058885877
    ],
    [
     16,
     5,
     -1460473480
    ],
    [
     16,
     6,
     -55274613552
    ],
    [
     16,
     7,
     -21274746726
    ],
    [
     16,
     8,
     -6132431931
    ],
    [
     16,
     9,
     1447072508
    ],
    [
     16,
     10,
     8438447078
    ],
    [
     16,
     11,
     607038344
    ],
    [
     16,
     12,
     200589211
    ],
    [
     16,
     13,
     1909999116
    ],
    [
     16,
     14,
     879451427
    ]
   ]
  },
  {
   "t": 14,
   "l": 57256642071,
   "a": [
    [
     0,
     14,
     2986588405980
    ],
    [
     0,
     15,
     -18197918478
    ],
    [
     0,
     16,
     12508413281682
    ],
    [
     0,
     17,
     -40141819193417
    ],
    [
     1,
     13,
     2108553178562
    ],
    [
     1,
     14,
     -4234951867896
    ],
    [
     1,
     15,
     862470314358
    ],
    [
     1,
     16,
     2764844647360
    ],
    [
     1,
     17,
     -15552162064112
    ],
    [
     2,
     12,
     1002211942064
    ],
    [
     2,
     13,
     -2284106444729
    ],
    [
     2,
     14,
     -763445110478
    ],
    [
     2,
     15,
     1766426684199
    ],
    [
     2,
     16,
     7427054103047
    ],
    [
     2,
     17,
     -1369656055224
    ],
    [
     3,
     11,
     399159645466
    ],
    [
     3,
     12,
     -1012657846610
    ],
    [
     3,
     13,
     -261405118199
    ],
    [
     3,
     14,
     928678998971
    ],
    [
     3,
     15,
     5350686961653
    ],
    [
     3,
     16,
     3284167936824
    ],
    [
     3,
     17,
     -2032460433276
    ],
    [
     4,
     10,
     119868105330
    ],
    [
     4,
     11,
     -405711691832
    ],
    [
     4,
     12,
     26176795573
    ],
    [
     4,
     13,
     617395356731
    ],
    [
     4,
     14,
     2991317490935
    ],
    [
     4,
     15,
     698144855898
    ],
    [
     4,
     16,
     155625112513
    ],
    [
     4,
     17,
     -910325387849
    ],
    [
     5,
     9,
     4560302395
    ],
    [
     5,
     10,
     -113154766134
    ],
    [
     5,
     11,
     -622559696
    ],
    [
     5,
     12,
     451489483975
    ],
    [
     5,
     13,
     1502507342808
    ],
    [
     5,
     14,
     -1270738189200
    ],
    [
     5,
     15,
     129330762795
    ],
    [
     5,
     16,
     -614571248
    ],
    [
     5,
     17,
     632559527764
    ],
    [
     6,
     8,
     -26066641427
    ],
    [
     6,
     9,
     979217484
    ],
    [
     6,
     10,
     -42838559732
    ],
    [
     6,
     11,
     334675815884
    ],
    [
     6,
     12,
     624280921659
    ],
    [
     6,
     13,
     -2326384467831
    ],
    [
     6,
     14,
     -152383397762
    ],
    [
     6,
     15,
     -137731164912
    ],
    [
     6,
     16,
     1412596583079
    ],
    [
     6,
     17,
     -84101599679
    ],
    [
     7,
     7,
     -15514844146
    ],
    [
     7,
     8,
     24322708166
    ],
    [
     7,
     9,
     -26354338543
    ],
    [
     7,
     10,
     193396293185
    ],
    [
     7,
     11,
     180161306691
    ],
    [
     7,
     12,
     -2931363533363
    ],
    [
     7,
     13,
     -260291758601
    ],
    [
     7,
     14,
     -172196630924
    ],
    [
     7,
     15,
     1419962942862
    ],
    [
     7,
     16,
     358887001734
    ],
    [
     7,
     17,
     136028906516
    ],
    [
     8,
     6,
     4375668339
    ],
    [
     8,
     7,
     10255599516
    ],
    [
     8,
     8,
     -9970448778
    ],
    [
     8,
     9,
     74565557110
    ],
    [
     8,
     10,
     -59354349017
    ],
    [
     8,
     11,
     -3034405560378
    ],
    [
     8,
     12,
     -266328503264
    ],
    [
     8,
     13,
     -211508118950
    ],
    [
     8,
     14,
     1391723616268
    ],
    [
     8,
     15,
     220633767324
    ],
    [
     8,
     16,
     280967930907
    ],
    [
     8,
     17,
     -18136221689
    ],
    [
     9,
     5,
     12005855297
    ],
    [
     9,
     6,
     -7774350768
    ],
    [
     9,
     7,
     430739924
    ],
    [
     9,
     8,
     -1015302714
    ],
    [
     9,
     9,
     -141011656910
    ],
    [
     9,
     10,
     -2870693396721
    ],
    [
     9,
     11,
     -248254618388
    ],
    [
     9,
     12,
     -238368465511
    ],
    [
     9,
     13,
     1234477009222
    ],
    [
     9,
     14,
     115298841332
    ],
    [
     9,
     15,
     123654898570
    ],
    [
     9,
     16,
     30668209763
    ],
    [
     9,
     17,
     -114018449216
    ],
    [
     10,
     4,
     2342974397
    ],
    [
     10,
     5,
     -6846716882
    ],
    [
     10,
     6,
     15963533074
    ],
    [
     10,
     7,
     -33153526067
    ],
    [
     10,
     8,
     -116662004228
    ],
    [
     10,
     9,
     -2516483367254
    ],
    [
     10,
     10,
     -154858623418
    ],
    [
     10,
     11,
     -210104814223
    ],
    [
     10,
     12,
     1060916593992
    ],
    [
     10,
     13,
     149029293801
    ],
    [
     10,
     14,
     144118659062
    ],
    [
     10,
     15,
     70628829783
    ],
    [
     10,
     16,
     123249099183
    ],
    [
     10,
     17,
     84185825133
    ],
    [
     11,
     3,
     -15132727546
    ],
    [
     11,
     4,
     8856409103
    ],
    [
     11,
     5,
     5563251489
    ],
    [
     11,
     6,
     -56096778451
    ],
    [
     11,
     7,
     -66203496440
    ],
    [
     11,
     8,
     -2085678576162
    ],
    [
     11,
     9,
     -106354960674
    ],
    [
     11,
     10,
     -205164101022
    ],
    [
     11,
     11,
     807188990539
    ],
    [
     11,
     12,
     52171800172
    ],
    [
     11,
     13,
     51024180257
    ],
    [
     11,
     14,
     -41660124762
    ],
    [
     11,
     15,
     -42018511092
    ],
    [
     11,
     16,
     -11409523825
    ],
    [
     11,
     17,
     -88606332972
    ],
    [
     12,
     2,
     -18380453779
    ],
    [
     12,
     3,
     23215568190
    ],
    [
     12,
     4,
     -917295247
    ],
    [
     12,
     5,
     -28443873572
    ],
    [
     12,
     6,
     45052881662
    ],
    [
     12,
     7,
     -1577031477159
    ],
    [
     12,
     8,
     -4522597641
    ],
    [
     12,
     9,
     -127506344612
    ],
    [
     12,
     10,
     623823849918
    ],
    [
     12,
     11,
     61964943700
    ],
    [
     12,
     12,
     74794155331
    ],
    [
     12,
     13,
     16210139811
    ],
    [
     12,
     14,
     10293836685
    ],
    [
     12,
     15,
     38549398888
    ],
    [
     12,
     16,
     23671728156
    ],
    [
     12,
     17,
     22986964071
    ],
    [
     13,
     1,
     36720776675
    ],
    [
     13,
     2,
     5146350374
    ],
    [
     13,
     3,
     -8436344159
    ],
    [
     13,
     4,
     14816929897
    ],
    [
     13,
     5,
     153750199007
    ],
    [
     13,
     6,
     -1086924915403
    ],
    [
     13,
     7,
     51223562045
    ],
    [
     13,
     8,
     -87925763554
    ],
    [
     13,
     9,
     421430392680
    ],
    [
     13,
     10,
     46357103024
    ],
    [
     13,
     11,
     46153399892
    ],
    [
     13,
     12,
     20122991116
    ],
    [
     13,
     13,
     19661153026
    ],
    [
     13,
     14,
     13224981623
    ],
    [
     13,
     15,
     6403039987
    ],
    [
     13,
     16,
     16655980471
    ],
    [
     13,
     17,
     15655978396
    ],
    [
     14,
     0,
     236398100062
    ],
    [
     14,
     1,
     -120245891075
    ],
    [
     14,
     2,
     -15015359233
    ],
    [
     14,
     3,
     53585906393
    ],
    [
     14,
     4,
     183854055272
    ],
    [
     14,
     5,
     -701160342337
    ],
    [
     14,
     6,
     34846886165
    ],
    [
     14,
     7,
     -66616318699
    ],
    [
     14,
     8,
     244652069844
    ],
    [
     14,
     9,
     9925907330
    ],
    [
     14,
     10,
     15973547449
    ],
    [
     14,
     11,
     -12207033410
    ],
    [
     14,
     12,
     -6595212565
    ],
    [
     14,
     13,
     -3994808353
    ],
    [
     14,
     14,
     -18696508559
    ],
    [
     14,
     15,
     -6816759522
    ],
    [
     14,
     16,
     -8505687394
    ],
    [
     14,
     17,
     -4792413122
    ],
    [
     15,
     0,
     -447352649417
    ],
    [
     15,
     1,
     -15632786172
    ],
    [
     15,
     2,
     61918118534
    ],
    [
     15,
     3,
     191736999805
    ],
    [
     15,
     4,
     -344674189586
    ],
    [
     15,
     5,
     61831139517
    ],
    [
     15,
     6,
     -20632137402
    ],
    [
     15,
     7,
     138716399867
    ],
    [
     15,
     8,
     19618995418
    ],
    [
     15,
     9,
     28538573062
    ],
    [
     15,
     10,
     12880272962
    ],
    [
     15,
     11,
     14190218454
    ],
    [
     15,
     12,
     16569104023
    ],
    [
     15,
     13,
     5903780570
    ],
    [
     15,
     14,
     1697262858
    ],
    [
     15,
     15,
     8290591669
    ],
    [
     15,
     16,
     7753000379
    ],
    [
     16,
     0,
     -87248733255
    ],
    [
     16,
     1,
     -9895970837
    ],
    [
     16,
     2,
     64373534368
    ],
    [
     16,
     3,
     -183968347128
    ],
    [
     16,
     4,
     -5607363173
    ],
    [
     16,
     5,
     -33476381648
    ],
    [
     16,
     6,
     31182642747
    ],
    [
     16,
     7,
     -13327835588
    ],
    [
     16,
     8,
     -6351723114
    ],
    [
     16,
     9,
     -10357282815
    ],
    [
     16,
     10,
     -8183082117
    ],
    [
     16,
     11,
     -2883948867
    ],
    [
     16,
     12,
     -4411892083
    ],
    [
     16,
     13,
     -4831693762
    ],
    [
     16,
     14,
     -4765109477
    ],
    [
     16,
     15,
     -236341728
    ]
   ]
  },
  {
   "t": 15,
   "l": 73795456372,
   "a": [
    [
     0,
     15,
     -2874237743326
    ],
    [
     0,
     16,
     32502945212854
    ],
    [
     0,
     17,
     7186264411551
    ],
    [
     1,
     14,
     1045001586249
    ],
    [
     1,
     15,
     3473467764967
    ],
    [
     1,
     16,
     -13567850259830
    ],
    [
     1,
     17,
     40532113670274
    ],
    [
     2,
     13,
     609721643028
    ],
    [
     2,
     14,
     626163185418
    ],
    [
     2,
     15,
     -12592623165160
    ],
    [
     2,
     16,
     20649056299428
    ],
    [
     2,
     17,
     36076871447897
    ],
    [
     3,
     12,
     161018623465
    ],
    [
     3,
     13,
     463435764700
    ],
    [
     3,
     14,
     -8650722644926
    ],
    [
     3,
     15,
     14907612273627
    ],
    [
     3,
     16,
     25179781042314
    ],
    [
     3,
     17,
     24193338105917
    ],
    [
     4,
     11,
     47543752564
    ],
    [
     4,
     12,
     89575265209
    ],
    [
     4,
     13,
     -4461458656384
    ],
    [
     4,
     14,
     9429474461512
    ],
    [
     4,
     15,
     12821586301883
    ],
    [
     4,
     16,
     15692999553842
    ],
    [
     4,
     17,
     6819789469517
    ],
    [
     5,
     10,
     15121010142
    ],
    [
     5,
     11,
     -120931153820
    ],
    [
     5,
     12,
     -2097246444671
    ],
    [
     5,
     13,
     5096862039116
    ],
    [
     5,
     14,
     3545915447726
    ],
    [
     5,
     15,
     8829511184889
    ],
    [
     5,
     16,
     4604093888714
    ],
    [
     5,
     17,
     4613970439933
    ],
    [
     6,
     9,
     -3334157058
    ],
    [
     6,
     10,
     -172839140449
    ],
    [
     6,
     11,
     -892292962638
    ],
    [
     6,
     12,
     2523343716222
    ],
    [
     6,
     13,
     -2715336023162
    ],
    [
     6,
     14,
     4612343051839
    ],
    [
     6,
     15,
     3081018402466
    ],
    [
     6,
     16,
     2943033014959
    ],
    [
     6,
     17,
     2738502657143
    ],
    [
     7,
     8,
     -5488160699
    ],
    [
     7,
     9,
     -128316617511
    ],
    [
     7,
     10,
     -213481841484
    ],
    [
     7,
     11,
     879950166583
    ],
    [
     7,
     12,
     -6127892630007
    ],
    [
     7,
     13,
     1695612553857
    ],
    [
     7,
     14,
     1663434967788
    ],
    [
     7,
     15,
     2115777269994
    ],
    [
     7,
     16,
     2340936441383
    ],
    [
     7,
     17,
     1714116965263
    ],
    [
     8,
     7,
     -1653452263
    ],
    [
     8,
     8,
     -55393255611
    ],
    [
     8,
     9,
     66354197193
    ],
    [
     8,
     10,
     -9931584769
    ],
    [
     8,
     11,
     -7733934711363
    ],
    [
     8,
     12,
     -70913912094
    ],
    [
     8,
     13,
     1081169158607
    ],
    [
     8,
     14,
     1631806014390
    ],
    [
     8,
     15,
     2138442814145
    ],
    [
     8,
     16,
     1253325307184
    ],
    [
     8,
     17,
     859517061283
    ],
    [
     9,
     6,
     1559720842
    ],
    [
     9,
     7,
     15752648274
    ],
    [
     9,
     8,
     118188189245
    ],
    [
     9,
     9,
     -346618699107
    ],
    [
     9,
     10,
     -8022462951509
    ],
    [
     9,
     11,
     -922152664328
    ],
    [
     9,
     12,
     577047888220
    ],
    [
     9,
     13,
     1089521805335
    ],
    [
     9,
     14,
     1932531466213
    ],
    [
     9,
     15,
     956002829586
    ],
    [
     9,
     16,
     707678296691
    ],
    [
     9,
     17,
     669224127461
    ],
    [
     10,
     5,
     2774780718
    ],
    [
     10,
     6,
     52323969836
    ],
    [
     10,
     7,
     56647180499
    ],
    [
     10,
     8,
     -344658064533
    ],
    [
     10,
     9,
     -7389181132784
    ],
    [
     10,
     10,
     -1297176147982
    ],
    [
     10,
     11,
     289785723839
    ],
    [
     10,
     12,
     782312426300
    ],
    [
     10,
     13,
     1608478917890
    ],
    [
     10,
     14,
     768260957851
    ],
    [
     10,
     15,
     323200875151
    ],
    [
     10,
     16,
     320858000093
    ],
    [
     10,
     17,
     213690425111
    ],
    [
     11,
     4,
     -522762515
    ],
    [
     11,
     5,
     46355907150
    ],
    [
     11,
     6,
     -3529119026
    ],
    [
     11,
     7,
     -136193437830
    ],
    [
     11,
     8,
     -6176885160261
    ],
    [
     11,
     9,
     -1223086917160
    ],
    [
     11,
     10,
     182008459958
    ],
    [
     11,
     11,
     545376664603
    ],
    [
     11,
     12,
     1318547927522
    ],
    [
     11,
     13,
     655640586309
    ],
    [
     11,
     14,
     406582052804
    ],
    [
     11,
     15,
     379293875105
    ],
    [
     11,
     16,
     337416739898
    ],
    [
     11,
     17,
     346902336664
    ],
    [
     12,
     3,
     -6097197487
    ],
    [
     12,
     4,
     616033692
    ],
    [
     12,
     5,
     -52456754382
    ],
    [
     12,
     6,
     65980126876
    ],
    [
     12,
     7,
     -4773558353725
    ],
    [
     12,
     8,
     -1050111120407
    ],
    [
     12,
     9,
     36008141708
    ],
    [
     12,
     10,
     315043528900
    ],
    [
     12,
     11,
     927208888121
    ],
    [
     12,
     12,
     378626404371
    ],
    [
     12,
     13,
     125505241094
    ],
    [
     12,
     14,
     61965361784
    ],
    [
     12,
     15,
     -7717705622
    ],
    [
     12,
     16,
     -3397735210
    ],
    [
     12,
     17,
     -71162289033
    ],
    [
     13,
     2,
     -2435921948
    ],
    [
     13,
     3,
     -54273429142
    ],
    [
     13,
     4,
     -3061598539
    ],
    [
     13,
     5,
     307378767531
    ],
    [
     13,
     6,
     -3243460094057
    ],
    [
     13,
     7,
     -663935928696
    ],
    [
     13,
     8,
     94821471408
    ],
    [
     13,
     9,
     250541672741
    ],
    [
     13,
     10,
     708009521198
    ],
    [
     13,
     11,
     333582097006
    ],
    [
     13,
     12,
     168858073257
    ],
    [
     13,
     13,
     171513714375
    ],
    [
     13,
     14,
     99772641031
    ],
    [
     13,
     15,
     75427036463
    ],
    [
     13,
     16,
     52640801602
    ],
    [
     13,
     17,
     54815542145
    ],
    [
     14,
     1,
     22840295554
    ],
    [
     14,
     2,
     -90041533027
    ],
    [
     14,
     3,
     98442959929
    ],
    [
     14,
     4,
     409369761872
    ],
    [
     14,
     5,
     -1938126287457
    ],
    [
     14,
     6,
     -356984059555
    ],
    [
     14,
     7,
     50950373886
    ],
    [
     14,
     8,
     141439032101
    ],
    [
     14,
     9,
     437819694553
    ],
    [
     14,
     10,
     195827068754
    ],
    [
     14,
     11,
     90245715393
    ],
    [
     14,
     12,
     72635458023
    ],
    [
     14,
     13,
     50103636337
    ],
    [
     14,
     14,
     24163167832
    ],
    [
     14,
     15,
     -20899777124
    ],
    [
     14,
     16,
     8078025290
    ],
    [
     14,
     17,
     -6085159033
    ],
    [
     15,
     0,
     52715045389
    ],
    [
     15,
     1,
     -100867400628
    ],
    [
     15,
     2,
     170282820391
    ],
    [
     15,
     3,
     353291406179
    ],
    [
     15,
     4,
     -952066145610
    ],
    [
     15,
     5,
     -131201803873
    ],
    [
     15,
     6,
     51904208298
    ],
    [
     15,
     7,
     68820665149
    ],
    [
     15,
     8,
     228553031702
    ],
    [
     15,
     9,
     101852348094
    ],
    [
     15,
     10,
     42119738242
    ],
    [
     15,
     11,
     50396186508
    ],
    [
     15,
     12,
     36059588080
    ],
    [
     15,
     13,
     22852243194
    ],
    [
     15,
     14,
     275103463
    ],
    [
     15,
     15,
     1333158146
    ],
    [
     15,
     16,
     9710490000
    ],
    [
     15,
     17,
     5932348686
    ],
    [
     16,
     0,
     137943945930
    ],
    [
     16,
     1,
     254058581411
    ],
    [
     16,
     2,
     245244715957
    ],
    [
     16,
     3,
     -265989916889
    ],
    [
     16,
     4,
     31929145140
    ],
    [
     16,
     5,
     61589412213
    ],
    [
     16,
     6,
     42495640983
    ],
    [
     16,
     7,
     118072530682
    ],
    [
     16,
     8,
     61441085762
    ],
    [
     16,
     9,
     32151654948
    ],
    [
     16,
     10,
     29363806640
    ],
    [
     16,
     11,
     26289179207
    ],
    [
     16,
     12,
     26711625913
    ],
    [
     16,
     13,
     5487998283
    ],
    [
     16,
     14,
     3814865161
    ],
    [
     16,
     15,
     -3107195498
    ],
    [
     16,
     16,
     7803828215
    ]
   ]
  },
  {
   "t": 16,
   "l": 27357149254,
   "a": [
    [
     0,
     16,
     -1678317815857
    ],
    [
     0,
     17,
     21842801721689
    ],
    [
     1,
     15,
     -928771181122
    ],
    [
     1,
     16,
     17564759985587
    ],
    [
     1,
     17,
     -36273898511941
    ],
    [
     2,
     14,
     -566401433609
    ],
    [
     2,
     15,
     12171465455260
    ],
    [
     2,
     16,
     -26691657186575
    ],
    [
     2,
     17,
     33242750758
    ],
    [
     3,
     13,
     -367707239104
    ],
    [
     3,
     14,
     7890979457991
    ],
    [
     3,
     15,
     -17554242912630
    ],
    [
     3,
     16,
     1176463436407
    ],
    [
     3,
     17,
     -1127757167024
    ],
    [
     4,
     12,
     -223671742975
    ],
    [
     4,
     13,
     4741518980998
    ],
    [
     4,
     14,
     -10634009644768
    ],
    [
     4,
     15,
     1910962645875
    ],
    [
     4,
     16,
     -2691353322510
    ],
    [
     4,
     17,
     1310820674458
    ],
    [
     5,
     11,
     -122535330431
    ],
    [
     5,
     12,
     2594626398805
    ],
    [
     5,
     13,
     -5834885476681
    ],
    [
     5,
     14,
     2132542849166
    ],
    [
     5,
     15,
     -3375430640385
    ],
    [
     5,
     16,
     1600390794856
    ],
    [
     5,
     17,
     348576494543
    ],
    [
     6,
     10,
     -58906192728
    ],
    [
     6,
     11,
     1226020888458
    ],
    [
     6,
     12,
     -2711286739462
    ],
    [
     6,
     13,
     2107534390629
    ],
    [
     6,
     14,
     -3644501876622
    ],
    [
     6,
     15,
     1744721043141
    ],
    [
     6,
     16,
     181914884460
    ],
    [
     6,
     17,
     209833712509
    ],
    [
     7,
     9,
     -22537554926
    ],
    [
     7,
     10,
     428492369881
    ],
    [
     7,
     11,
     -845244465845
    ],
    [
     7,
     12,
     1939837719471
    ],
    [
     7,
     13,
     -3605087034418
    ],
    [
     7,
     14,
     1806082509926
    ],
    [
     7,
     15,
     58400512258
    ],
    [
     7,
     16,
     -117037345435
    ],
    [
     7,
     17,
     85363492665
    ],
    [
     8,
     8,
     -3907948785
    ],
    [
     8,
     9,
     32054451155
    ],
    [
     8,
     10,
     102082823695
    ],
    [
     8,
     11,
     1680104637451
    ],
    [
     8,
     12,
     -3320696131678
    ],
    [
     8,
     13,
     1709660374954
    ],
    [
     8,
     14,
     -46458834048
    ],
    [
     8,
     15,
     -333184943343
    ],
    [
     8,
     16,
     100342034582
    ],
    [
     8,
     17,
     -5814422261
    ],
    [
     9,
     7,
     4486368204
    ],
    [
     9,
     8,
     -107319353497
    ],
    [
     9,
     9,
     425564151803
    ],
    [
     9,
     10,
     1368002681856
    ],
    [
     9,
     11,
     -2872800275243
    ],
    [
     9,
     12,
     1486258913209
    ],
    [
     9,
     13,
     -62817179286
    ],
    [
     9,
     14,
     -469503366199
    ],
    [
     9,
     15,
     85793581318
    ],
    [
     9,
     16,
     -16491782970
    ],
    [
     9,
     17,
     -13413463946
    ],
    [
     10,
     6,
     8068839646
    ],
    [
     10,
     7,
     -104049047533
    ],
    [
     10,
     8,
     373212330114
    ],
    [
     10,
     9,
     1038242497642
    ],
    [
     10,
     10,
     -2333613944576
    ],
    [
     10,
     11,
     1185176835114
    ],
    [
     10,
     12,
     -85742618116
    ],
    [
     10,
     13,
     -483575860790
    ],
    [
     10,
     14,
     35807452168
    ],
    [
     10,
     15,
     924513008
    ],
    [
     10,
     16,
     -18732511730
    ],
    [
     10,
     17,
     9038512449
    ],
    [
     11,
     5,
     9258983514
    ],
    [
     11,
     6,
     -46775962185
    ],
    [
     11,
     7,
     136329250142
    ],
    [
     11,
     8,
     721210581165
    ],
    [
     11,
     9,
     -1775322542115
    ],
    [
     11,
     10,
     871394313146
    ],
    [
     11,
     11,
     -83780751918
    ],
    [
     11,
     12,
     -428538237015
    ],
    [
     11,
     13,
     12405824198
    ],
    [
     11,
     14,
     -3638907327
    ],
    [
     11,
     15,
     -13389965383
    ],
    [
     11,
     16,
     -15535024615
    ],
    [
     11,
     17,
     -3183156235
    ],
    [
     12,
     4,
     6895401396
    ],
    [
     12,
     5,
     3253572463
    ],
    [
     12,
     6,
     -135808550701
    ],
    [
     12,
     7,
     450623988418
    ],
    [
     12,
     8,
     -1247333607499
    ],
    [
     12,
     9,
     587029658998
    ],
    [
     12,
     10,
     -82307657327
    ],
    [
     12,
     11,
     -344261533971
    ],
    [
     12,
     12,
     1060423245
    ],
    [
     12,
     13,
     -3926069439
    ],
    [
     12,
     14,
     870760344
    ],
    [
     12,
     15,
     -9366576981
    ],
    [
     12,
     16,
     -13172963482
    ],
    [
     12,
     17,
     4849970696
    ],
    [
     13,
     3,
     -3840894924
    ],
    [
     13,
     4,
     12265211093
    ],
    [
     13,
     5,
     -338725452611
    ],
    [
     13,
     6,
     244784865761
    ],
    [
     13,
     7,
     -803606633762
    ],
    [
     13,
     8,
     336752858026
    ],
    [
     13,
     9,
     -87536642721
    ],
    [
     13,
     10,
     -257509579999
    ],
    [
     13,
     11,
     -12107840069
    ],
    [
     13,
     12,
     -9983457894
    ],
    [
     13,
     13,
     -2684667395
    ],
    [
     13,
     14,
     -18200344389
    ],
    [
     13,
     15,
     -28401235083
    ],
    [
     13,
     16,
     -4326947826
    ],
    [
     13,
     17,
     2550586545
    ],
    [
     14,
     2,
     -28942907050
    ],
    [
     14,
     3,
     -19712584139
    ],
    [
     14,
     4,
     -410582843441
    ],
    [
     14,
     5,
     116012176704
    ],
    [
     14,
     6,
     -459449962909
    ],
    [
     14,
     7,
     160377234862
    ],
    [
     14,
     8,
     -68202209924
    ],
    [
     14,
     9,
     -156289414314
    ],
    [
     14,
     10,
     3568246611
    ],
    [
     14,
     11,
     -1128258575
    ],
    [
     14,
     12,
     13258146450
    ],
    [
     14,
     13,
     6356156255
    ],
    [
     14,
     14,
     -12961615059
    ],
    [
     14,
     15,
     1825017743
    ],
    [
     14,
     16,
     6515230218
    ],
    [
     14,
     17,
     750246148
    ],
    [
     15,
     1,
     -75993622795
    ],
    [
     15,
     2,
     -73542385813
    ],
    [
     15,
     3,
     -345774523698
    ],
    [
     15,
     4,
     40501809617
    ],
    [
     15,
     5,
     -232391250068
    ],
    [
     15,
     6,
     42116539096
    ],
    [
     15,
     7,
     -44550962099
    ],
    [
     15,
     8,
     -78257380780
    ],
    [
     15,
     9,
     5588898419
    ],
    [
     15,
     10,
     -3401006565
    ],
    [
     15,
     11,
     1599105711
    ],
    [
     15,
     12,
     -799378305
    ],
    [
     15,
     13,
     -18982839638
    ],
    [
     15,
     14,
     -10818673381
    ],
    [
     15,
     15,
     -1930226019
    ],
    [
     15,
     16,
     1730724352
    ],
    [
     15,
     17,
     -3147151678
    ],
    [
     16,
     0,
     -162488617858
    ],
    [
     16,
     1,
     -104856854258
    ],
    [
     16,
     2,
     -183786492215
    ],
    [
     16,
     3,
     -15924866069
    ],
    [
     16,
     4,
     -104845744825
    ],
    [
     16,
     5,
     -9566256410
    ],
    [
     16,
     6,
     -21871579222
    ],
    [
     16,
     7,
     -35715710360
    ],
    [
     16,
     8,
     -5166010785
    ],
    [
     16,
     9,
     -11584338744
    ],
    [
     16,
     10,
     -9362511349
    ],
    [
     16,
     11,
     -3188609658
    ],
    [
     16,
     12,
     -7800132784
    ],
    [
     16,
     13,
     -3029150601
    ],
    [
     16,
     14,
     3605372069
    ],
    [
     16,
     15,
     2163109203
    ],
    [
     16,
     16,
     2397064764
    ],
    [
     16,
     17,
     -3157366275
    ]
   ]
  },
  {
   "t": 16,
   "l": 16251483294,
   "a": [
    [
     0,
     16,
     265423423531
    ],
    [
     0,
     17,
     -4289589024824
    ],
    [
     1,
     15,
     171699359947
    ],
    [
     1,
     16,
     -1892388356932
    ],
    [
     1,
     17,
     1130089253575
    ],
    [
     2,
     14,
     128005098879
    ],
    [
     2,
     15,
     -1207093291316
    ],
    [
     2,
     16,
     1657875541384
    ],
    [
     2,
     17,
     -338809466099
    ],
    [
     3,
     13,
     63858900689
    ],
    [
     3,
     14,
     -788406217117
    ],
    [
     3,
     15,
     1013127664920
    ],
    [
     3,
     16,
     -268388422681
    ],
    [
     3,
     17,
     99125073280
    ],
    [
     4,
     12,
     30535963334
    ],
    [
     4,
     13,
     -493145714251
    ],
    [
     4,
     14,
     668347450686
    ],
    [
     4,
     15,
     -86532988418
    ],
    [
     4,
     16,
     491905422188
    ],
    [
     4,
     17,
     -245474748603
    ],
    [
     5,
     11,
     11864580317
    ],
    [
     5,
     12,
     -279836469723
    ],
    [
     5,
     13,
     417350015594
    ],
    [
     5,
     14,
     27486486183
    ],
    [
     5,
     15,
     357269446990
    ],
    [
     5,
     16,
     -177751248299
    ],
    [
     5,
     17,
     -363673799741
    ],
    [
     6,
     10,
     4145904732
    ],
    [
     6,
     11,
     -138619669767
    ],
    [
     6,
     12,
     237896923342
    ],
    [
     6,
     13,
     127015741664
    ],
    [
     6,
     14,
     298448393979
    ],
    [
     6,
     15,
     -190649546146
    ],
    [
     6,
     16,
     -501804985826
    ],
    [
     6,
     17,
     -90089533960
    ],
    [
     7,
     9,
     988572780
    ],
    [
     7,
     10,
     -54460049706
    ],
    [
     7,
     11,
     120698936128
    ],
    [
     7,
     12,
     183177090934
    ],
    [
     7,
     13,
     249217644039
    ],
    [
     7,
     14,
     -162369287966
    ],
    [
     7,
     15,
     -597275778097
    ],
    [
     7,
     16,
     -162875969373
    ],
    [
     7,
     17,
     20750292332
    ],
    [
     8,
     8,
     -110470067
    ],
    [
     8,
     9,
     -8919721500
    ],
    [
     8,
     10,
     49182283252
    ],
    [
     8,
     11,
     218245036677
    ],
    [
     8,
     12,
     211609151215
    ],
    [
     8,
     13,
     -141775068920
    ],
    [
     8,
     14,
     -585789245545
    ],
    [
     8,
     15,
     -184212639265
    ],
    [
     8,
     16,
     -1433719707
    ],
    [
     8,
     17,
     29047055720
    ],
    [
     9,
     7,
     -111500092
    ],
    [
     9,
     8,
     9843678554
    ],
    [
     9,
     9,
     8033455262
    ],
    [
     9,
     10,
     230136819208
    ],
    [
     9,
     11,
     167274032063
    ],
    [
     9,
     12,
     -122754903270
    ],
    [
     9,
     13,
     -518008320611
    ],
    [
     9,
     14,
     -191395462074
    ],
    [
     9,
     15,
     5814601332
    ],
    [
     9,
     16,
     38674797775
    ],
    [
     9,
     17,
     -29191277365
    ],
    [
     10,
     6,
     -465880398
    ],
    [
     10,
     7,
     12411836991
    ],
    [
     10,
     8,
     -10021893822
    ],
    [
     10,
     9,
     228606913857
    ],
    [
     10,
     10,
     127032504889
    ],
    [
     10,
     11,
     -96364873727
    ],
    [
     10,
     12,
     -451379837001
    ],
    [
     10,
     13,
     -178869091727
    ],
    [
     10,
     14,
     -11263447831
    ],
    [
     10,
     15,
     17735354043
    ],
    [
     10,
     16,
     -4535532836
    ],
    [
     10,
     17,
     4665355274
    ],
    [
     11,
     5,
     -627436568
    ],
    [
     11,
     6,
     8563795194
    ],
    [
     11,
     7,
     -15003863083
    ],
    [
     11,
     8,
     209797383627
    ],
    [
     11,
     9,
     88920540574
    ],
    [
     11,
     10,
     -78507024170
    ],
    [
     11,
     11,
     -361818730360
    ],
    [
     11,
     12,
     -144936962890
    ],
    [
     11,
     13,
     4917853733
    ],
    [
     11,
     14,
     16768652560
    ],
    [
     11,
     15,
     10434884309
    ],
    [
     11,
     16,
     13144645146
    ],
    [
     11,
     17,
     5524364704
    ],
    [
     12,
     4,
     -507431775
    ],
    [
     12,
     5,
     1987210595
    ],
    [
     12,
     6,
     -13169538777
    ],
    [
     12,
     7,
     179889268281
    ],
    [
     12,
     8,
     59420898535
    ],
    [
     12,
     9,
     -60107816367
    ],
    [
     12,
     10,
     -267233844635
    ],
    [
     12,
     11,
     -116610301118
    ],
    [
     12,
     12,
     3483138316
    ],
    [
     12,
     13,
     17720306001
    ],
    [
     12,
     14,
     9069157564
    ],
    [
     12,
     15,
     7353682435
    ],
    [
     12,
     16,
     12684689036
    ],
    [
     12,
     17,
     11137017575
    ],
    [
     13,
     3,
     -573618113
    ],
    [
     13,
     4,
     -2362490973
    ],
    [
     13,
     5,
     -7428614251
    ],
    [
     13,
     6,
     139377194165
    ],
    [
     13,
     7,
     34007523009
    ],
    [
     13,
     8,
     -48058950875
    ],
    [
     13,
     9,
     -182690456701
    ],
    [
     13,
     10,
     -82498272724
    ],
    [
     13,
     11,
     2480385895
    ],
    [
     13,
     12,
     14217986420
    ],
    [
     13,
     13,
     5741545208
    ],
    [
     13,
     14,
     -2407179716
    ],
    [
     13,
     15,
     8120581888
    ],
    [
     13,
     16,
     1203581990
    ],
    [
     13,
     17,
     -1569170354
    ],
    [
     14,
     2,
     2267103969
    ],
    [
     14,
     3,
     -1780146748
    ],
    [
     14,
     4,
     -4696571679
    ],
    [
     14,
     5,
     96928748090
    ],
    [
     14,
     6,
     18892227408
    ],
    [
     14,
     7,
     -28907789240
    ],
    [
     14,
     8,
     -107296109216
    ],
    [
     14,
     9,
     -50798910924
    ],
    [
     14,
     10,
     279545186
    ],
    [
     14,
     11,
     5730832875
    ],
    [
     14,
     12,
     8263133933
    ],
    [
     14,
     13,
     -1361670369
    ],
    [
     14,
     14,
     7293453895
    ],
    [
     14,
     15,
     3959505802
    ],
    [
     14,
     16,
     7385909653
    ],
    [
     14,
     17,
     7752886759
    ],
    [
     15,
     1,
     9012277029
    ],
    [
     15,
     2,
     2538575769
    ],
    [
     15,
     3,
     -1713609894
    ],
    [
     15,
     4,
     55988482120
    ],
    [
     15,
     5,
     10055220167
    ],
    [
     15,
     6,
     -17222667538
    ],
    [
     15,
     7,
     -51624296234
    ],
    [
     15,
     8,
     -23645284307
    ],
    [
     15,
     9,
     1727859915
    ],
    [
     15,
     10,
     6443940436
    ],
    [
     15,
     11,
     5671715754
    ],
    [
     15,
     12,
     17975031
    ],
    [
     15,
     13,
     8554313273
    ],
    [
     15,
     14,
     3826373763
    ],
    [
     15,
     15,
     -1434756345
    ],
    [
     15,
     16,
     2015816625
    ],
    [
     15,
     17,
     -2195431957
    ],
    [
     16,
     0,
     18445079647
    ],
    [
     16,
     1,
     -340498696
    ],
    [
     16,
     2,
     -10708579375
    ],
    [
     16,
     3,
     14761917279
    ],
    [
     16,
     4,
     -440530631
    ],
    [
     16,
     5,
     -11360929468
    ],
    [
     16,
     6,
     -23921164368
    ],
    [
     16,
     7,
     -16973540280
    ],
    [
     16,
     8,
     -5579801217
    ],
    [
     16,
     9,
     -944796139
    ],
    [
     16,
     10,
     -2371071060
    ],
    [
     16,
     11,
     142093013
    ],
    [
     16,
     12,
     7817642535
    ],
    [
     16,
     13,
     3969920159
    ],
    [
     16,
     14,
     1040640387
    ],
    [
     16,
     15,
     6917939665
    ],
    [
     16,
     16,
     6035176925
    ],
    [
     16,
     17,
     -12507612899
    ]
   ]
  },
  {
   "t": 16,
   "l": 536484609,
   "a": [
    [
     0,
     16,
     -531306865
    ],
    [
     0,
     17,
     10858560301
    ],
    [
     1,
     15,
     -353033907
    ],
    [
     1,
     16,
     49210792840
    ],
    [
     1,
     17,
     -167290257421
    ],
    [
     2,
     14,
     48484112
    ],
    [
     2,
     15,
     36334994510
    ],
    [
     2,
     16,
     -102089861474
    ],
    [
     2,
     17,
     -3389812803
    ],
    [
     3,
     13,
     -458318011
    ],
    [
     3,
     14,
     23473950841
    ],
    [
     3,
     15,
     -67553115316
    ],
    [
     3,
     16,
     -6543576121
    ],
    [
     3,
     17,
     303099476
    ],
    [
     4,
     12,
     -509506353
    ],
    [
     4,
     13,
     13762186846
    ],
    [
     4,
     14,
     -38754785226
    ],
    [
     4,
     15,
     -6710439264
    ],
    [
     4,
     16,
     8151431672
    ],
    [
     4,
     17,
     -4462253888
    ],
    [
     5,
     11,
     -422264557
    ],
    [
     5,
     12,
     7376394389
    ],
    [
     5,
     13,
     -19298968857
    ],
    [
     5,
     14,
     -7530008978
    ],
    [
     5,
     15,
     5794676611
    ],
    [
     5,
     16,
     -3528198789
    ],
    [
     5,
     17,
     -6690779069
    ],
    [
     6,
     10,
     -259211004
    ],
    [
     6,
     11,
     3403968051
    ],
    [
     6,
     12,
     -7204971641
    ],
    [
     6,
     13,
     -7344572171
    ],
    [
     6,
     14,
     5034020757
    ],
    [
     6,
     15,
     -4152103523
    ],
    [
     6,
     16,
     -12155692750
    ],
    [
     6,
     17,
     -1539952599
    ],
    [
     7,
     9,
     -124250600
    ],
    [
     7,
     10,
     1101719587
    ],
    [
     7,
     11,
     -431501205
    ],
    [
     7,
     12,
     -6896461122
    ],
    [
     7,
     13,
     4244122804
    ],
    [
     7,
     14,
     -3346960356
    ],
    [
     7,
     15,
     -15855930820
    ],
    [
     7,
     16,
     -5036526405
    ],
    [
     7,
     17,
     732297478
    ],
    [
     8,
     8,
     -33584532
    ],
    [
     8,
     9,
     11949801
    ],
    [
     8,
     10,
     2514572979
    ],
    [
     8,
     11,
     -5979579554
    ],
    [
     8,
     12,
     3733299325
    ],
    [
     8,
     13,
     -2874831731
    ],
    [
     8,
     14,
     -16346913093
    ],
    [
     8,
     15,
     -6840426032
    ],
    [
     8,
     16,
     393318045
    ],
    [
     8,
     17,
     538205186
    ],
    [
     9,
     7,
     25053771
    ],
    [
     9,
     8,
     -331915942
    ],
    [
     9,
     9,
     2892327188
    ],
    [
     9,
     10,
     -4935005569
    ],
    [
     9,
     11,
     3093325007
    ],
    [
     9,
     12,
     -2650433737
    ],
    [
     9,
     13,
     -14807710569
    ],
    [
     9,
     14,
     -7796489531
    ],
    [
     9,
     15,
     593811486
    ],
    [
     9,
     16,
     795614729
    ],
    [
     9,
     17,
     -831450059
    ],
    [
     10,
     6,
     42685855
    ],
    [
     10,
     7,
     -283085004
    ],
    [
     10,
     8,
     1870520949
    ],
    [
     10,
     9,
     -3775259734
    ],
    [
     10,
     10,
     2565924506
    ],
    [
     10,
     11,
     -2363202388
    ],
    [
     10,
     12,
     -13118832864
    ],
    [
     10,
     13,
     -7544706437
    ],
    [
     10,
     14,
     -36934558
    ],
    [
     10,
     15,
     491296313
    ],
    [
     10,
     16,
     -229435969
    ],
    [
     10,
     17,
     117571208
    ],
    [
     11,
     5,
     44319050
    ],
    [
     11,
     6,
     -77861257
    ],
    [
     11,
     7,
     246660455
    ],
    [
     11,
     8,
     -2760318811
    ],
    [
     11,
     9,
     2031303355
    ],
    [
     11,
     10,
     -2223887759
    ],
    [
     11,
     11,
     -10675835863
    ],
    [
     11,
     12,
     -6332001880
    ],
    [
     11,
     13,
     189094114
    ],
    [
     11,
     14,
     522209074
    ],
    [
     11,
     15,
     158368036
    ],
    [
     11,
     16,
     126723467
    ],
    [
     11,
     17,
     47514887
    ],
    [
     12,
     4,
     27255784
    ],
    [
     12,
     5,
     45206801
    ],
    [
     12,
     6,
     -1325932565
    ],
    [
     12,
     7,
     -1828934615
    ],
    [
     12,
     8,
     1614066601
    ],
    [
     12,
     9,
     -1949871961
    ],
    [
     12,
     10,
     -8065197455
    ],
    [
     12,
     11,
     -5067251203
    ],
    [
     12,
     12,
     89572219
    ],
    [
     12,
     13,
     532434784
    ],
    [
     12,
     14,
     223325065
    ],
    [
     12,
     15,
     26563549
    ],
    [
     12,
     16,
     182296065
    ],
    [
     12,
     17,
     287795043
    ],
    [
     13,
     3,
     -44238251
    ],
    [
     13,
     4,
     16666580
    ],
    [
     13,
     5,
     -2351839880
    ],
    [
     13,
     6,
     -1086268372
    ],
    [
     13,
     7,
     1113368213
    ],
    [
     13,
     8,
     -1776806385
    ],
    [
     13,
     9,
     -5726190418
    ],
    [
     13,
     10,
     -3657847856
    ],
    [
     13,
     11,
     14165026
    ],
    [
     13,
     12,
     392934675
    ],
    [
     13,
     13,
     161401066
    ],
    [
     13,
     14,
     -215099659
    ],
    [
     13,
     15,
     376506
    ],
    [
     13,
     16,
     10878111
    ],
    [
     13,
     17,
     -21280328
    ],
    [
     14,
     2,
     -124803915
    ],
    [
     14,
     3,
     -114077678
    ],
    [
     14,
     4,
     -2668999985
    ],
    [
     14,
     5,
     -449118698
    ],
    [
     14,
     6,
     704300921
    ],
    [
     14,
     7,
     -1287103598
    ],
    [
     14,
     8,
     -3524356334
    ],
    [
     14,
     9,
     -2237411994
    ],
    [
     14,
     10,
     50832326
    ],
    [
     14,
     11,
     201785548
    ],
    [
     14,
     12,
     286815647
    ],
    [
     14,
     13,
     -66737626
    ],
    [
     14,
     14,
     48182902
    ],
    [
     14,
     15,
     85876308
    ],
    [
     14,
     16,
     199835349
    ],
    [
     14,
     17,
     180801259
    ],
    [
     15,
     1,
     -224832963
    ],
    [
     15,
     2,
     -279192647
    ],
    [
     15,
     3,
     -2166457101
    ],
    [
     15,
     4,
     -66343221
    ],
    [
     15,
     5,
     299977569
    ],
    [
     15,
     6,
     -905844291
    ],
    [
     15,
     7,
     -1794765635
    ],
    [
     15,
     8,
     -1067440401
    ],
    [
     15,
     9,
     102215984
    ],
    [
     15,
     10,
     180790722
    ],
    [
     15,
     11,
     152315962
    ],
    [
     15,
     12,
     -47786540
    ],
    [
     15,
     13,
     53534466
    ],
    [
     15,
     14,
     29151201
    ],
    [
     15,
     15,
     -44742080
    ],
    [
     15,
     16,
     52214001
    ],
    [
     15,
     17,
     -75920123
    ],
    [
     16,
     0,
     -440781325
    ],
    [
     16,
     1,
     -518886004
    ],
    [
     16,
     2,
     -1374460448
    ],
    [
     16,
     3,
     -227746290
    ],
    [
     16,
     4,
     -165714810
    ],
    [
     16,
     5,
     -576829567
    ],
    [
     16,
     6,
     -812409061
    ],
    [
     16,
     7,
     -614541456
    ],
    [
     16,
     8,
     -140094341
    ],
    [
     16,
     9,
     -68417868
    ],
    [
     16,
     10,
     -113453791
    ],
    [
     16,
     11,
     -43071281
    ],
    [
     16,
     12,
     108271499
    ],
    [
     16,
     13,
     67376698
    ],
    [
     16,
     14,
     37017832
    ],
    [
     16,
     15,
     165019785
    ],
    [
     16,
     16,
     150258644
    ],
    [
     16,
     17,
     -302109173
    ]
   ]
  },
  {
   "t": 16,
   "l": 203147965,
   "a": [
    [
     0,
     16,
     8224842564
    ],
    [
     0,
     17,
     -90052327013
    ],
    [
     1,
     15,
     3895221814
    ],
    [
     1,
     16,
     -51021809407
    ],
    [
     1,
     17,
     66169325695
    ],
    [
     2,
     14,
     2584081304
    ],
    [
     2,
     15,
     -32808409568
    ],
    [
     2,
     16,
     56112755994
    ],
    [
     2,
     17,
     -4881221107
    ],
    [
     3,
     13,
     1418800472
    ],
    [
     3,
     14,
     -21445176617
    ],
    [
     3,
     15,
     35973233329
    ],
    [
     3,
     16,
     -8511681757
    ],
    [
     3,
     17,
     454726597
    ],
    [
     4,
     12,
     757803030
    ],
    [
     4,
     13,
     -13234917423
    ],
    [
     4,
     14,
     22601625884
    ],
    [
     4,
     15,
     -7359620777
    ],
    [
     4,
     16,
     1070004285
    ],
    [
     4,
     17,
     1303119164
    ],
    [
     5,
     11,
     351805908
    ],
    [
     5,
     12,
     -7442186388
    ],
    [
     5,
     13,
     13079823472
    ],
    [
     5,
     14,
     -6668469020
    ],
    [
     5,
     15,
     -2942065659
    ],
    [
     5,
     16,
     5360023648
    ],
    [
     5,
     17,
     -6307750576
    ],
    [
     6,
     10,
     150330015
    ],
    [
     6,
     11,
     -3651409936
    ],
    [
     6,
     12,
     6681694148
    ],
    [
     6,
     13,
     -5627320761
    ],
    [
     6,
     14,
     -4458832958
    ],
    [
     6,
     15,
     7430518360
    ],
    [
     6,
     16,
     -8374265836
    ],
    [
     6,
     17,
     -1436562595
    ],
    [
     7,
     9,
     52337399
    ],
    [
     7,
     10,
     -1392645139
    ],
    [
     7,
     11,
     2725095012
    ],
    [
     7,
     12,
     -4732690436
    ],
    [
     7,
     13,
     -4980655912
    ],
    [
     7,
     14,
     8425998461
    ],
    [
     7,
     15,
     -9430909549
    ],
    [
     7,
     16,
     -2379023039
    ],
    [
     7,
     17,
     151351502
    ],
    [
     8,
     8,
     6879189
    ],
    [
     8,
     9,
     -201715723
    ],
    [
     8,
     10,
     550527478
    ],
    [
     8,
     11,
     -3767181582
    ],
    [
     8,
     12,
     -4818058680
    ],
    [
     8,
     13,
     8285915948
    ],
    [
     8,
     14,
     -9102475624
    ],
    [
     8,
     15,
     -2546436166
    ],
    [
     8,
     16,
     -171371444
    ],
    [
     8,
     17,
     384777666
    ],
    [
     9,
     7,
     -8951101
    ],
    [
     9,
     8,
     272482227
    ],
    [
     9,
     9,
     -421922754
    ],
    [
     9,
     10,
     -2854398493
    ],
    [
     9,
     11,
     -4403584669
    ],
    [
     9,
     12,
     7452154194
    ],
    [
     9,
     13,
     -8054349299
    ],
    [
     9,
     14,
     -2491476292
    ],
    [
     9,
     15,
     -41389141
    ],
    [
     9,
     16,
     479923851
    ],
    [
     9,
     17,
     -523317360
    ],
    [
     10,
     6,
     -20714396
    ],
    [
     10,
     7,
     325115258
    ],
    [
     10,
     8,
     -604882702
    ],
    [
     10,
     9,
     -1955812928
    ],
    [
     10,
     10,
     -3772746165
    ],
    [
     10,
     11,
     6344943505
    ],
    [
     10,
     12,
     -6959269682
    ],
    [
     10,
     13,
     -2279378540
    ],
    [
     10,
     14,
     -228967398
    ],
    [
     10,
     15,
     136974750
    ],
    [
     10,
     16,
     -137007625
    ],
    [
     10,
     17,
     96812185
    ],
    [
     11,
     5,
     -24216223
    ],
    [
     11,
     6,
     202853108
    ],
    [
     11,
     7,
     -377933461
    ],
    [
     11,
     8,
     -1218875950
    ],
    [
     11,
     9,
     -3069628653
    ],
    [
     11,
     10,
     4955276409
    ],
    [
     11,
     11,
     -5555835690
    ],
    [
     11,
     12,
     -1822102635
    ],
    [
     11,
     13,
     7255497
    ],
    [
     11,
     14,
     160500734
    ],
    [
     11,
     15,
     91661240
    ],
    [
     11,
     16,
     178975757
    ],
    [
     11,
     17,
     34464004
    ],
    [
     12,
     4,
     -17285488
    ],
    [
     12,
     5,
     36639354
    ],
    [
     12,
     6,
     -12554597
    ],
    [
     12,
     7,
     -643914206
    ],
    [
     12,
     8,
     -2305164353
    ],
    [
     12,
     9,
     3571930243
    ],
    [
     12,
     10,
     -4072416059
    ],
    [
     12,
     11,
     -1476029067
    ],
    [
     12,
     12,
     7377229
    ],
    [
     12,
     13,
     162338976
    ],
    [
     12,
     14,
     55750999
    ],
    [
     12,
     15,
     102224513
    ],
    [
     12,
     16,
     153866026
    ],
    [
     12,
     17,
     110678260
    ],
    [
     13,
     3,
     748328
    ],
    [
     13,
     4,
     -54393378
    ],
    [
     13,
     5,
     322238795
    ],
    [
     13,
     6,
     -286027769
    ],
    [
     13,
     7,
     -1600812500
    ],
    [
     13,
     8,
     2285289063
    ],
    [
     13,
     9,
     -2735278308
    ],
    [
     13,
     10,
     -1035890872
    ],
    [
     13,
     11,
     20234936
    ],
    [
     13,
     12,
     145516147
    ],
    [
     13,
     13,
     43445696
    ],
    [
     13,
     14,
     -13915112
    ],
    [
     13,
     15,
     132511559
    ],
    [
     13,
     16,
     -31087
    ],
    [
     13,
     17,
     -20329660
    ],
    [
     14,
     2,
     76095615
    ],
    [
     14,
     3,
     -22697481
    ],
    [
     14,
     4,
     448657552
    ],
    [
     14,
     5,
     -91870129
    ],
    [
     14,
     6,
     -955861698
    ],
    [
     14,
     7,
     1326435263
    ],
    [
     14,
     8,
     -1587867196
    ],
    [
     14,
     9,
     -659265895
    ],
    [
     14,
     10,
     -28430456
    ],
    [
     14,
     11,
     36250583
    ],
    [
     14,
     12,
     62856648
    ],
    [
     14,
     13,
     -26478395
    ],
    [
     14,
     14,
     106622108
    ],
    [
     14,
     15,
     44922676
    ],
    [
     14,
     16,
     86812667
    ],
    [
     14,
     17,
     98088195
    ],
    [
     15,
     1,
     240317937
    ],
    [
     15,
     2,
     98263649
    ],
    [
     15,
     3,
     406989214
    ],
    [
     15,
     4,
     -3398370
    ],
    [
     15,
     5,
     -413698511
    ],
    [
     15,
     6,
     616950051
    ],
    [
     15,
     7,
     -736122589
    ],
    [
     15,
     8,
     -316972014
    ],
    [
     15,
     9,
     2787330
    ],
    [
     15,
     10,
     76729143
    ],
    [
     15,
     11,
     67701684
    ],
    [
     15,
     12,
     8179713
    ],
    [
     15,
     13,
     146894450
    ],
    [
     15,
     14,
     68174634
    ],
    [
     15,
     15,
     -8253608
    ],
    [
     15,
     16,
     31940496
    ],
    [
     15,
     17,
     -13369754
    ],
    [
     16,
     0,
     509957958
    ],
    [
     16,
     1,
     111154026
    ],
    [
     16,
     2,
     80890088
    ],
    [
     16,
     3,
     -69473181
    ],
    [
     16,
     4,
     -148193785
    ],
    [
     16,
     5,
     121640630
    ],
    [
     16,
     6,
     -339335662
    ],
    [
     16,
     7,
     -232517207
    ],
    [
     16,
     8,
     -81887861
    ],
    [
     16,
     9,
     -9310331
    ],
    [
     16,
     10,
     -36234671
    ],
    [
     16,
     11,
     -1375279
    ],
    [
     16,
     12,
     108967979
    ],
    [
     16,
     13,
     49565774
    ],
    [
     16,
     14,
     13384759
    ],
    [
     16,
     15,
     91929105
    ],
    [
     16,
     16,
     81322300
    ],
    [
     16,
     17,
     -172620182
    ]
   ]
  },
  {
   "t": 16,
   "l": 101268899,
   "a": [
    [
     0,
     16,
     2381676617
    ],
    [
     0,
     17,
     -33376333757
    ],
    [
     1,
     15,
     1586197411
    ],
    [
     1,
     16,
     -16956559795
    ],
    [
     1,
     17,
     21620014882
    ],
    [
     2,
     14,
     1012323997
    ],
    [
     2,
     15,
     -11269769758
    ],
    [
     2,
     16,
     20718277243
    ],
    [
     2,
     17,
     -7915693906
    ],
    [
     3,
     13,
     562421012
    ],
    [
     3,
     14,
     -7580893044
    ],
    [
     3,
     15,
     13969600072
    ],
    [
     3,
     16,
     -8731782352
    ],
    [
     3,
     17,
     393622271
    ],
    [
     4,
     12,
     315565831
    ],
    [
     4,
     13,
     -4874780533
    ],
    [
     4,
     14,
     9243556523
    ],
    [
     4,
     15,
     -7144321020
    ],
    [
     4,
     16,
     -812681942
    ],
    [
     4,
     17,
     -6843467036
    ],
    [
     5,
     11,
     162889680
    ],
    [
     5,
     12,
     -2895446160
    ],
    [
     5,
     13,
     5755626755
    ],
    [
     5,
     14,
     -5697322190
    ],
    [
     5,
     15,
     -3258655626
    ],
    [
     5,
     16,
     -10041422879
    ],
    [
     5,
     17,
     -183808100
    ],
    [
     6,
     10,
     81314420
    ],
    [
     6,
     11,
     -1535746216
    ],
    [
     6,
     12,
     3308933723
    ],
    [
     6,
     13,
     -4361533018
    ],
    [
     6,
     14,
     -4366243888
    ],
    [
     6,
     15,
     -12195102081
    ],
    [
     6,
     16,
     704231954
    ],
    [
     6,
     17,
     -1273548466
    ],
    [
     7,
     9,
     35218029
    ],
    [
     7,
     10,
     -670403688
    ],
    [
     7,
     11,
     1689393155
    ],
    [
     7,
     12,
     -3269014307
    ],
    [
     7,
     13,
     -4829282013
    ],
    [
     7,
     14,
     -12525819621
    ],
    [
     7,
     15,
     1037238706
    ],
    [
     7,
     16,
     -1675844849
    ],
    [
     7,
     17,
     23368959
    ],
    [
     8,
     8,
     8225009
    ],
    [
     8,
     9,
     -163161138
    ],
    [
     8,
     10,
     683015407
    ],
    [
     8,
     11,
     -2292398188
    ],
    [
     8,
     12,
     -4748793942
    ],
    [
     8,
     13,
     -11816315289
    ],
    [
     8,
     14,
     1306259705
    ],
    [
     8,
     15,
     -1757637646
    ],
    [
     8,
     16,
     -254058958
    ],
    [
     8,
     17,
     94857624
    ],
    [
     9,
     7,
     -5500394
    ],
    [
     9,
     8,
     81947339
    ],
    [
     9,
     9,
     107293296
    ],
    [
     9,
     10,
     -1467793875
    ],
    [
     9,
     11,
     -4385119373
    ],
    [
     9,
     12,
     -10453386792
    ],
    [
     9,
     13,
     1414148504
    ],
    [
     9,
     14,
     -1728433335
    ],
    [
     9,
     15,
     -332018308
    ],
    [
     9,
     16,
     149919427
    ],
    [
     9,
     17,
     -173555223
    ],
    [
     10,
     6,
     -13914797
    ],
    [
     10,
     7,
     151082441
    ],
    [
     10,
     8,
     -156126501
    ],
    [
     10,
     9,
     -770491704
    ],
    [
     10,
     10,
     -3820579068
    ],
    [
     10,
     11,
     -8643626152
    ],
    [
     10,
     12,
     1225904486
    ],
    [
     10,
     13,
     -1584298870
    ],
    [
     10,
     14,
     -453060937
    ],
    [
     10,
     15,
     8586526
    ],
    [
     10,
     16,
     -53242557
    ],
    [
     10,
     17,
     -1679353
    ],
    [
     11,
     5,
     -14765523
    ],
    [
     11,
     6,
     124771406
    ],
    [
     11,
     7,
     -222548210
    ],
    [
     11,
     8,
     -258664956
    ],
    [
     11,
     9,
     -3167938452
    ],
    [
     11,
     10,
     -6729419583
    ],
    [
     11,
     11,
     985846059
    ],
    [
     11,
     12,
     -1290167291
    ],
    [
     11,
     13,
     -323733526
    ],
    [
     11,
     14,
     -13379702
    ],
    [
     11,
     15,
     16423503
    ],
    [
     11,
     16,
     66837226
    ],
    [
     11,
     17,
     6320272
    ],
    [
     12,
     4,
     -7715550
    ],
    [
     12,
     5,
     48620061
    ],
    [
     12,
     6,
     -179009781
    ],
    [
     12,
     7,
     70930645
    ],
    [
     12,
     8,
     -2457930901
    ],
    [
     12,
     9,
     -4864115194
    ],
    [
     12,
     10,
     739802855
    ],
    [
     12,
     11,
     -1022507006
    ],
    [
     12,
     12,
     -258822499
    ],
    [
     12,
     13,
     -228418
    ],
    [
     12,
     14,
     2550362
    ],
    [
     12,
     15,
     36010537
    ],
    [
     12,
     16,
     48672165
    ],
    [
     12,
     17,
     52945399
    ],
    [
     13,
     3,
     5741773
    ],
    [
     13,
     4,
     -27044814
    ],
    [
     13,
     5,
     -88724711
    ],
    [
     13,
     6,
     208196824
    ],
    [
     13,
     7,
     -1766831233
    ],
    [
     13,
     8,
     -3228365296
    ],
    [
     13,
     9,
     489209578
    ],
    [
     13,
     10,
     -725000226
    ],
    [
     13,
     11,
     -197707400
    ],
    [
     13,
     12,
     -965854
    ],
    [
     13,
     13,
     -22537085
    ],
    [
     13,
     14,
     -20165734
    ],
    [
     13,
     15,
     47985815
    ],
    [
     13,
     16,
     -8117738
    ],
    [
     13,
     17,
     -12031652
    ],
    [
     14,
     2,
     42128962
    ],
    [
     14,
     3,
     -72015346
    ],
    [
     14,
     4,
     -21819739
    ],
    [
     14,
     5,
     212989038
    ],
    [
     14,
     6,
     -1116726857
    ],
    [
     14,
     7,
     -1863231945
    ],
    [
     14,
     8,
     287235160
    ],
    [
     14,
     9,
     -455513965
    ],
    [
     14,
     10,
     -146569205
    ],
    [
     14,
     11,
     -21992742
    ],
    [
     14,
     12,
     4081680
    ],
    [
     14,
     13,
     -9740745
    ],
    [
     14,
     14,
     48231685
    ],
    [
     14,
     15,
     16409025
    ],
    [
     14,
     16,
     28083674
    ],
    [
     14,
     17,
     42048038
    ],
    [
     15,
     1,
     109141031
    ],
    [
     15,
     2,
     -66604023
    ],
    [
     15,
     3,
     24193454
    ],
    [
     15,
     4,
     140452195
    ],
    [
     15,
     5,
     -568454422
    ],
    [
     15,
     6,
     -879421140
    ],
    [
     15,
     7,
     139972695
    ],
    [
     15,
     8,
     -220239786
    ],
    [
     15,
     9,
     -72228594
    ],
    [
     15,
     10,
     10464495
    ],
    [
     15,
     11,
     12271275
    ],
    [
     15,
     12,
     2223184
    ],
    [
     15,
     13,
     57649061
    ],
    [
     15,
     14,
     30550117
    ],
    [
     15,
     15,
     -13099435
    ],
    [
     15,
     16,
     7604385
    ],
    [
     15,
     17,
     -763433
    ],
    [
     16,
     0,
     216294213
    ],
    [
     16,
     1,
     -60574072
    ],
    [
     16,
     2,
     -39077389
    ],
    [
     16,
     3,
     8848643
    ],
    [
     16,
     4,
     -220570715
    ],
    [
     16,
     5,
     -305369933
    ],
    [
     16,
     6,
     -10228713
    ],
    [
     16,
     7,
     -133656698
    ],
    [
     16,
     8,
     -69239938
    ],
    [
     16,
     9,
     -18446157
    ],
    [
     16,
     10,
     -27674567
    ],
    [
     16,
     11,
     -3510954
    ],
    [
     16,
     12,
     41088669
    ],
    [
     16,
     13,
     19790263
    ],
    [
     16,
     14,
     1142900
    ],
    [
     16,
     15,
     31009836
    ],
    [
     16,
     16,
     35336537
    ],
    [
     16,
     17,
     -71757471
    ]
   ]
  },
  {
   "t": 16,
   "l": 54725215,
   "a": [
    [
     0,
     16,
     2285604620
    ],
    [
     0,
     17,
     -9501401447
    ],
    [
     1,
     15,
     729352206
    ],
    [
     1,
     16,
     -1642369643
    ],
    [
     1,
     17,
     -719937314
    ],
    [
     2,
     14,
     325491572
    ],
    [
     2,
     15,
     -72148378
    ],
    [
     2,
     16,
     -1184260639
    ],
    [
     2,
     17,
     34565726
    ],
    [
     3,
     13,
     69633420
    ],
    [
     3,
     14,
     398151075
    ],
    [
     3,
     15,
     -2904803244
    ],
    [
     3,
     16,
     -318368041
    ],
    [
     3,
     17,
     1178524645
    ],
    [
     4,
     12,
     -49703990
    ],
    [
     4,
     13,
     558666877
    ],
    [
     4,
     14,
     -3460091064
    ],
    [
     4,
     15,
     39726643
    ],
    [
     4,
     16,
     1618089886
    ],
    [
     4,
     17,
     -907791287
    ],
    [
     5,
     11,
     -92522185
    ],
    [
     5,
     12,
     567955632
    ],
    [
     5,
     13,
     -3416638845
    ],
    [
     5,
     14,
     95882679
    ],
    [
     5,
     15,
     905963401
    ],
    [
     5,
     16,
     -968364035
    ],
    [
     5,
     17,
     -1416818107
    ],
    [
     6,
     10,
     -84783437
    ],
    [
     6,
     11,
     471775988
    ],
    [
     6,
     12,
     -2984439001
    ],
    [
     6,
     13,
     129135067
    ],
    [
     6,
     14,
     474615116
    ],
    [
     6,
     15,
     -995165965
    ],
    [
     6,
     16,
     -1614950202
    ],
    [
     6,
     17,
     -1164086462
    ],
    [
     7,
     9,
     -54370580
    ],
    [
     7,
     10,
     314960430
    ],
    [
     7,
     11,
     -2315968063
    ],
    [
     7,
     12,
     104546133
    ],
    [
     7,
     13,
     165112085
    ],
    [
     7,
     14,
     -782189826
    ],
    [
     7,
     15,
     -1790104553
    ],
    [
     7,
     16,
     -2008440010
    ],
    [
     7,
     17,
     86418396
    ],
    [
     8,
     8,
     -19846178
    ],
    [
     8,
     9,
     152572679
    ],
    [
     8,
     10,
     -1556221834
    ],
    [
     8,
     11,
     67375878
    ],
    [
     8,
     12,
     872120
    ],
    [
     8,
     13,
     -633956699
    ],
    [
     8,
     14,
     -1745683145
    ],
    [
     8,
     15,
     -2429051529
    ],
    [
     8,
     16,
     59920684
    ],
    [
     8,
     17,
     50665548
    ],
    [
     9,
     7,
     7526688
    ],
    [
     9,
     8,
     18003160
    ],
    [
     9,
     9,
     -823202326
    ],
    [
     9,
     10,
     20287166
    ],
    [
     9,
     11,
     -98580232
    ],
    [
     9,
     12,
     -530422102
    ],
    [
     9,
     13,
     -1551856981
    ],
    [
     9,
     14,
     -2527137535
    ],
    [
     9,
     15,
     100034358
    ],
    [
     9,
     16,
     67550879
    ],
    [
     9,
     17,
     -126142943
    ],
    [
     10,
     6,
     20708029
    ],
    [
     10,
     7,
     -65636618
    ],
    [
     10,
     8,
     -191945980
    ],
    [
     10,
     9,
     -15803606
    ],
    [
     10,
     10,
     -140325908
    ],
    [
     10,
     11,
     -433470854
    ],
    [
     10,
     12,
     -1344868828
    ],
    [
     10,
     13,
     -2342404838
    ],
    [
     10,
     14,
     50868961
    ],
    [
     10,
     15,
     47878266
    ],
    [
     10,
     16,
     -74621210
    ],
    [
     10,
     17,
     -29032485
    ],
    [
     11,
     5,
     19601580
    ],
    [
     11,
     6,
     -88605797
    ],
    [
     11,
     7,
     277977117
    ],
    [
     11,
     8,
     -51651617
    ],
    [
     11,
     9,
     -147022890
    ],
    [
     11,
     10,
     -364797564
    ],
    [
     11,
     11,
     -1071238901
    ],
    [
     11,
     12,
     -1977074466
    ],
    [
     11,
     13,
     81878472
    ],
    [
     11,
     14,
     49210366
    ],
    [
     11,
     15,
     -43643632
    ],
    [
     11,
     16,
     -13055404
    ],
    [
     11,
     17,
     23318611
    ],
    [
     12,
     4,
     4374603
    ],
    [
     12,
     5,
     -58920532
    ],
    [
     12,
     6,
     561448989
    ],
    [
     12,
     7,
     -73315764
    ],
    [
     12,
     8,
     -123311722
    ],
    [
     12,
     9,
     -301429983
    ],
    [
     12,
     10,
     -792646996
    ],
    [
     12,
     11,
     -1548141640
    ],
    [
     12,
     12,
     65159193
    ],
    [
     12,
     13,
     43301806
    ],
    [
     12,
     14,
     -28091341
    ],
    [
     12,
     15,
     -11885871
    ],
    [
     12,
     16,
     18586700
    ],
    [
     12,
     17,
     29833371
    ],
    [
     13,
     3,
     -21840690
    ],
    [
     13,
     4,
     13289475
    ],
    [
     13,
     5,
     657076778
    ],
    [
     13,
     6,
     -85243508
    ],
    [
     13,
     7,
     -96080518
    ],
    [
     13,
     8,
     -244738283
    ],
    [
     13,
     9,
     -543678732
    ],
    [
     13,
     10,
     -1081421739
    ],
    [
     13,
     11,
     41802208
    ],
    [
     13,
     12,
     43918972
    ],
    [
     13,
     13,
     -23853220
    ],
    [
     13,
     14,
     -29350746
    ],
    [
     13,
     15,
     494323
    ],
    [
     13,
     16,
     10543831
    ],
    [
     13,
     17,
     2060757
    ],
    [
     14,
     2,
     -45620268
    ],
    [
     14,
     3,
     102824992
    ],
    [
     14,
     4,
     578458297
    ],
    [
     14,
     5,
     -77114629
    ],
    [
     14,
     6,
     -64091670
    ],
    [
     14,
     7,
     -169306324
    ],
    [
     14,
     8,
     -329610813
    ],
    [
     14,
     9,
     -663152927
    ],
    [
     14,
     10,
     19768956
    ],
    [
     14,
     11,
     15797008
    ],
    [
     14,
     12,
     -12785723
    ],
    [
     14,
     13,
     -19655184
    ],
    [
     14,
     14,
     3482243
    ],
    [
     14,
     15,
     16615711
    ],
    [
     14,
     16,
     20051531
    ],
    [
     14,
     17,
     17784496
    ],
    [
     15,
     1,
     -52484618
    ],
    [
     15,
     2,
     170501267
    ],
    [
     15,
     3,
     390731062
    ],
    [
     15,
     4,
     -53398180
    ],
    [
     15,
     5,
     -30829743
    ],
    [
     15,
     6,
     -103568133
    ],
    [
     15,
     7,
     -160489822
    ],
    [
     15,
     8,
     -329012357
    ],
    [
     15,
     9,
     13614973
    ],
    [
     15,
     10,
     8166458
    ],
    [
     15,
     11,
     -2521319
    ],
    [
     15,
     12,
     -1203682
    ],
    [
     15,
     13,
     9707049
    ],
    [
     15,
     14,
     10724095
    ],
    [
     15,
     15,
     2844349
    ],
    [
     15,
     16,
     1585852
    ],
    [
     15,
     17,
     -12012055
    ],
    [
     16,
     0,
     -32189470
    ],
    [
     16,
     1,
     139121572
    ],
    [
     16,
     2,
     134621364
    ],
    [
     16,
     3,
     -51286830
    ],
    [
     16,
     4,
     -31870097
    ],
    [
     16,
     5,
     -63007956
    ],
    [
     16,
     6,
     -78945161
    ],
    [
     16,
     7,
     -141208593
    ],
    [
     16,
     8,
     -16547514
    ],
    [
     16,
     9,
     -13132410
    ],
    [
     16,
     10,
     -13519905
    ],
    [
     16,
     11,
     -2743302
    ],
    [
     16,
     12,
     7960725
    ],
    [
     16,
     13,
     9463826
    ],
    [
     16,
     14,
     6117277
    ],
    [
     16,
     15,
     14484271
    ],
    [
     16,
     16,
     13018303
    ],
    [
     16,
     17,
     -27909262
    ]
   ]
  },
  {
   "t": 16,
   "l": 42821675,
   "a": [
    [
     0,
     16,
     1280425922
    ],
    [
     0,
     17,
     -17209446897
    ],
    [
     1,
     15,
     895625384
    ],
    [
     1,
     16,
     -9537194728
    ],
    [
     1,
     17,
     -18543500984
    ],
    [
     2,
     14,
     575927138
    ],
    [
     2,
     15,
     -7179068266
    ],
    [
     2,
     16,
     -10747045339
    ],
    [
     2,
     17,
     4066251048
    ],
    [
     3,
     13,
     366790760
    ],
    [
     3,
     14,
     -5076306000
    ],
    [
     3,
     15,
     -7003065344
    ],
    [
     3,
     16,
     3191230155
    ],
    [
     3,
     17,
     -528141687
    ],
    [
     4,
     12,
     227944108
    ],
    [
     4,
     13,
     -3420383035
    ],
    [
     4,
     14,
     -4286447289
    ],
    [
     4,
     15,
     3170056384
    ],
    [
     4,
     16,
     804218162
    ],
    [
     4,
     17,
     168383718
    ],
    [
     5,
     11,
     139025497
    ],
    [
     5,
     12,
     -2150302656
    ],
    [
     5,
     13,
     -2391682485
    ],
    [
     5,
     14,
     3246448846
    ],
    [
     5,
     15,
     439247376
    ],
    [
     5,
     16,
     364012027
    ],
    [
     5,
     17,
     1126230122
    ],
    [
     6,
     10,
     78531937
    ],
    [
     6,
     11,
     -1224223814
    ],
    [
     6,
     12,
     -1123868669
    ],
    [
     6,
     13,
     2903209093
    ],
    [
     6,
     14,
     53864213
    ],
    [
     6,
     15,
     443958604
    ],
    [
     6,
     16,
     1285821469
    ],
    [
     6,
     17,
     -1447680157
    ],
    [
     7,
     9,
     37632967
    ],
    [
     7,
     10,
     -588207552
    ],
    [
     7,
     11,
     -344214067
    ],
    [
     7,
     12,
     2325489994
    ],
    [
     7,
     13,
     -95040170
    ],
    [
     7,
     14,
     478060732
    ],
    [
     7,
     15,
     1508712637
    ],
    [
     7,
     16,
     -2658556026
    ],
    [
     7,
     17,
     -166903749
    ],
    [
     8,
     8,
     11071959
    ],
    [
     8,
     9,
     -182856051
    ],
    [
     8,
     10,
     59029238
    ],
    [
     8,
     11,
     1613160701
    ],
    [
     8,
     12,
     -83341969
    ],
    [
     8,
     13,
     386633565
    ],
    [
     8,
     14,
     1595310554
    ],
    [
     8,
     15,
     -3311324739
    ],
    [
     8,
     16,
     -139820983
    ],
    [
     8,
     17,
     -42891385
    ],
    [
     9,
     7,
     -6013610
    ],
    [
     9,
     8,
     41647702
    ],
    [
     9,
     9,
     192338883
    ],
    [
     9,
     10,
     921320652
    ],
    [
     9,
     11,
     -8679972
    ],
    [
     9,
     12,
     298765751
    ],
    [
     9,
     13,
     1498087269
    ],
    [
     9,
     14,
     -3424616519
    ],
    [
     9,
     15,
     -194322943
    ],
    [
     9,
     16,
     2383297
    ],
    [
     9,
     17,
     -78878471
    ],
    [
     10,
     6,
     -14863472
    ],
    [
     10,
     7,
     131179866
    ],
    [
     10,
     8,
     162982705
    ],
    [
     10,
     9,
     338679933
    ],
    [
     10,
     10,
     68909165
    ],
    [
     10,
     11,
     216288066
    ],
    [
     10,
     12,
     1229830391
    ],
    [
     10,
     13,
     -3142150278
    ],
    [
     10,
     14,
     -272939668
    ],
    [
     10,
     15,
     79837855
    ],
    [
     10,
     16,
     -46431847
    ],
    [
     10,
     17,
     17311051
    ],
    [
     11,
     5,
     -14871289
    ],
    [
     11,
     6,
     125211109
    ],
    [
     11,
     7,
     53774996
    ],
    [
     11,
     8,
     -108653984
    ],
    [
     11,
     9,
     133224180
    ],
    [
     11,
     10,
     132245521
    ],
    [
     11,
     11,
     964471259
    ],
    [
     11,
     12,
     -2682864107
    ],
    [
     11,
     13,
     -236080156
    ],
    [
     11,
     14,
     97410313
    ],
    [
     11,
     15,
     11377539
    ],
    [
     11,
     16,
     39094201
    ],
    [
     11,
     17,
     33665969
    ],
    [
     12,
     4,
     -6973775
    ],
    [
     12,
     5,
     61028975
    ],
    [
     12,
     6,
     -62571373
    ],
    [
     12,
     7,
     -405689059
    ],
    [
     12,
     8,
     174913409
    ],
    [
     12,
     9,
     49408944
    ],
    [
     12,
     10,
     688645146
    ],
    [
     12,
     11,
     -2105011726
    ],
    [
     12,
     12,
     -168615820
    ],
    [
     12,
     13,
     106173500
    ],
    [
     12,
     14,
     35901771
    ],
    [
     12,
     15,
     4670577
    ],
    [
     12,
     16,
     8189098
    ],
    [
     12,
     17,
     -5454057
    ],
    [
     13,
     3,
     9674514
    ],
    [
     13,
     4,
     -23545021
    ],
    [
     13,
     5,
     -148188686
    ],
    [
     13,
     6,
     -551229364
    ],
    [
     13,
     7,
     186496682
    ],
    [
     13,
     8,
     -15928005
    ],
    [
     13,
     9,
     451192579
    ],
    [
     13,
     10,
     -1482842729
    ],
    [
     13,
     11,
     -123527368
    ],
    [
     13,
     12,
     90588423
    ],
    [
     13,
     13,
     17931452
    ],
    [
     13,
     14,
     -6196352
    ],
    [
     13,
     15,
     -33332541
    ],
    [
     13,
     16,
     -9291092
    ],
    [
     13,
     17,
     -9605202
    ],
    [
     14,
     2,
     40915429
    ],
    [
     14,
     3,
     -96719106
    ],
    [
     14,
     4,
     -188088912
    ],
    [
     14,
     5,
     -539606040
    ],
    [
     14,
     6,
     175598057
    ],
    [
     14,
     7,
     -36291094
    ],
    [
     14,
     8,
     260453144
    ],
    [
     14,
     9,
     -916715324
    ],
    [
     14,
     10,
     -91412658
    ],
    [
     14,
     11,
     57070594
    ],
    [
     14,
     12,
     10969183
    ],
    [
     14,
     13,
     -2065595
    ],
    [
     14,
     14,
     -19510807
    ],
    [
     14,
     15,
     -3071019
    ],
    [
     14,
     16,
     13558132
    ],
    [
     14,
     17,
     26381232
    ],
    [
     15,
     1,
     90750827
    ],
    [
     15,
     2,
     -133544700
    ],
    [
     15,
     3,
     -170720198
    ],
    [
     15,
     4,
     -402951045
    ],
    [
     15,
     5,
     130559355
    ],
    [
     15,
     6,
     -45572011
    ],
    [
     15,
     7,
     109621699
    ],
    [
     15,
     8,
     -473283539
    ],
    [
     15,
     9,
     -58025264
    ],
    [
     15,
     10,
     34626724
    ],
    [
     15,
     11,
     7670552
    ],
    [
     15,
     12,
     -967813
    ],
    [
     15,
     13,
     -16701151
    ],
    [
     15,
     14,
     -13946833
    ],
    [
     15,
     15,
     -11091151
    ],
    [
     15,
     16,
     2217400
    ],
    [
     15,
     17,
     -9119160
    ],
    [
     16,
     0,
     150591648
    ],
    [
     16,
     1,
     -131541525
    ],
    [
     16,
     2,
     -130364105
    ],
    [
     16,
     3,
     -218057070
    ],
    [
     16,
     4,
     42449504
    ],
    [
     16,
     5,
     -44068645
    ],
    [
     16,
     6,
     4390187
    ],
    [
     16,
     7,
     -188702532
    ],
    [
     16,
     8,
     -34486894
    ],
    [
     16,
     9,
     7347824
    ],
    [
     16,
     10,
     2042674
    ],
    [
     16,
     11,
     -2743351
    ],
    [
     16,
     12,
     -10683846
    ],
    [
     16,
     13,
     -1083395
    ],
    [
     16,
     14,
     681573
    ],
    [
     16,
     15,
     10245826
    ],
    [
     16,
     16,
     16621987
    ],
    [
     16,
     17,
     -7720112
    ]
   ]
  },
  {
   "t": 16,
   "l": 10436769,
   "a": [
    [
     0,
     16,
     2625082958
    ],
    [
     0,
     17,
     -4599202772
    ],
    [
     1,
     15,
     1049046525
    ],
    [
     1,
     16,
     -3008587478
    ],
    [
     1,
     17,
     1861863043
    ],
    [
     2,
     14,
     575525363
    ],
    [
     2,
     15,
     -1388752150
    ],
    [
     2,
     16,
     -1393326432
    ],
    [
     2,
     17,
     4414331496
    ],
    [
     3,
     13,
     351960898
    ],
    [
     3,
     14,
     -867780018
    ],
    [
     3,
     15,
     -432126688
    ],
    [
     3,
     16,
     3070651739
    ],
    [
     3,
     17,
     1302006437
    ],
    [
     4,
     12,
     212233633
    ],
    [
     4,
     13,
     -502021211
    ],
    [
     4,
     14,
     -180356665
    ],
    [
     4,
     15,
     3099928253
    ],
    [
     4,
     16,
     -8539760
    ],
    [
     4,
     17,
     -687302751
    ],
    [
     5,
     11,
     116380439
    ],
    [
     5,
     12,
     -254420965
    ],
    [
     5,
     13,
     -158482813
    ],
    [
     5,
     14,
     2778772108
    ],
    [
     5,
     15,
     102753010
    ],
    [
     5,
     16,
     -935175073
    ],
    [
     5,
     17,
     -750346496
    ],
    [
     6,
     10,
     58444995
    ],
    [
     6,
     11,
     -99553956
    ],
    [
     6,
     12,
     -146441436
    ],
    [
     6,
     13,
     2328488273
    ],
    [
     6,
     14,
     349193707
    ],
    [
     6,
     15,
     -824146832
    ],
    [
     6,
     16,
     -1209953016
    ],
    [
     6,
     17,
     1084447888
    ],
    [
     7,
     9,
     24703016
    ],
    [
     7,
     10,
     -17780909
    ],
    [
     7,
     11,
     -120525468
    ],
    [
     7,
     12,
     1774989534
    ],
    [
     7,
     13,
     375437837
    ],
    [
     7,
     14,
     -683959396
    ],
    [
     7,
     15,
     -1399346333
    ],
    [
     7,
     16,
     1614099752
    ],
    [
     7,
     17,
     79153201
    ],
    [
     8,
     8,
     5352078
    ],
    [
     8,
     9,
     13001583
    ],
    [
     8,
     10,
     -82443124
    ],
    [
     8,
     11,
     1224186127
    ],
    [
     8,
     12,
     288706418
    ],
    [
     8,
     13,
     -526158254
    ],
    [
     8,
     14,
     -1361521394
    ],
    [
     8,
     15,
     1892258506
    ],
    [
     8,
     16,
     16306506
    ],
    [
     8,
     17,
     -77659212
    ],
    [
     9,
     7,
     -4593339
    ],
    [
     9,
     8,
     15138396
    ],
    [
     9,
     9,
     -37249434
    ],
    [
     9,
     10,
     696407074
    ],
    [
     9,
     11,
     169340527
    ],
    [
     9,
     12,
     -417214774
    ],
    [
     9,
     13,
     -1259019866
    ],
    [
     9,
     14,
     1941961106
    ],
    [
     9,
     15,
     8361341
    ],
    [
     9,
     16,
     -118145825
    ],
    [
     9,
     17,
     -176025240
    ],
    [
     10,
     6,
     -9200388
    ],
    [
     10,
     7,
     5238809
    ],
    [
     10,
     8,
     243945
    ],
    [
     10,
     9,
     234983175
    ],
    [
     10,
     10,
     50590952
    ],
    [
     10,
     11,
     -331698941
    ],
    [
     10,
     12,
     -1074541897
    ],
    [
     10,
     13,
     1758547497
    ],
    [
     10,
     14,
     10604973
    ],
    [
     10,
     15,
     -210899722
    ],
    [
     10,
     16,
     -159071138
    ],
    [
     10,
     17,
     -50104457
    ],
    [
     11,
     5,
     -10091333
    ],
    [
     11,
     6,
     -3776725
    ],
    [
     11,
     7,
     24315324
    ],
    [
     11,
     8,
     -118723849
    ],
    [
     11,
     9,
     -58107026
    ],
    [
     11,
     10,
     -266830106
    ],
    [
     11,
     11,
     -881295533
    ],
    [
     11,
     12,
     1475283943
    ],
    [
     11,
     13,
     -407246
    ],
    [
     11,
     14,
     -202498392
    ],
    [
     11,
     15,
     -141280345
    ],
    [
     11,
     16,
     -86254852
    ],
    [
     11,
     17,
     -28283125
    ],
    [
     12,
     4,
     -5712263
    ],
    [
     12,
     5,
     -6514912
    ],
    [
     12,
     6,
     28157458
    ],
    [
     12,
     7,
     -340613292
    ],
    [
     12,
     8,
     -136823234
    ],
    [
     12,
     9,
     -204211250
    ],
    [
     12,
     10,
     -657696663
    ],
    [
     12,
     11,
     1131744167
    ],
    [
     12,
     12,
     -5458548
    ],
    [
     12,
     13,
     -180198952
    ],
    [
     12,
     14,
     -117333874
    ],
    [
     12,
     15,
     -35657986
    ],
    [
     12,
     16,
     -16362062
    ],
    [
     12,
     17,
     -7684502
    ],
    [
     13,
     3,
     5436698
    ],
    [
     13,
     4,
     -479950
    ],
    [
     13,
     5,
     19130683
    ],
    [
     13,
     6,
     -432883344
    ],
    [
     13,
     7,
     -181244095
    ],
    [
     13,
     8,
     -155801048
    ],
    [
     13,
     9,
     -455235284
    ],
    [
     13,
     10,
     785122472
    ],
    [
     13,
     11,
     -7003974
    ],
    [
     13,
     12,
     -140009509
    ],
    [
     13,
     13,
     -97291059
    ],
    [
     13,
     14,
     -52164911
    ],
    [
     13,
     15,
     -14412468
    ],
    [
     13,
     16,
     -22708858
    ],
    [
     13,
     17,
     -5210056
    ],
    [
     14,
     2,
     27036874
    ],
    [
     14,
     3,
     12344448
    ],
    [
     14,
     4,
     -549149
    ],
    [
     14,
     5,
     -418384879
    ],
    [
     14,
     6,
     -185867968
    ],
    [
     14,
     7,
     -111783990
    ],
    [
     14,
     8,
     -278876319
    ],
    [
     14,
     9,
     475795290
    ],
    [
     14,
     10,
     -16133411
    ],
    [
     14,
     11,
     -102936648
    ],
    [
     14,
     12,
     -79418151
    ],
    [
     14,
     13,
     -41432395
    ],
    [
     14,
     14,
     2488423
    ],
    [
     14,
     15,
     -5926745
    ],
    [
     14,
     16,
     -14654497
    ],
    [
     14,
     17,
     -16791355
    ],
    [
     15,
     1,
     71313232
    ],
    [
     15,
     2,
     28156776
    ],
    [
     15,
     3,
     -11440125
    ],
    [
     15,
     4,
     -301914736
    ],
    [
     15,
     5,
     -130645900
    ],
    [
     15,
     6,
     -53984206
    ],
    [
     15,
     7,
     -131537050
    ],
    [
     15,
     8,
     242347619
    ],
    [
     15,
     9,
     -7727483
    ],
    [
     15,
     10,
     -56683676
    ],
    [
     15,
     11,
     -35028688
    ],
    [
     15,
     12,
     -14008338
    ],
    [
     15,
     13,
     10604286
    ],
    [
     15,
     14,
     9005741
    ],
    [
     15,
     15,
     7319796
    ],
    [
     15,
     16,
     -5613866
    ],
    [
     15,
     17,
     12412875
    ],
    [
     16,
     0,
     177352627
    ],
    [
     16,
     1,
     45033815
    ],
    [
     16,
     2,
     -5874472
    ],
    [
     16,
     3,
     -148116196
    ],
    [
     16,
     4,
     -70936149
    ],
    [
     16,
     5,
     -36009334
    ],
    [
     16,
     6,
     -56365148
    ],
    [
     16,
     7,
     72588483
    ],
    [
     16,
     8,
     -17791167
    ],
    [
     16,
     9,
     -35191747
    ],
    [
     16,
     10,
     -27463348
    ],
    [
     16,
     11,
     -17877922
    ],
    [
     16,
     12,
     -2741293
    ],
    [
     16,
     13,
     -5797966
    ],
    [
     16,
     14,
     -5625259
    ],
    [
     16,
     15,
     -6788351
    ],
    [
     16,
     16,
     -4268089
    ],
    [
     16,
     17,
     -8426876
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 35,
   "num": 180113,
   "den": 10000000000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 1394513106101621663183349339,
   "den": 6400000000000000000000000000
  },
  "eta": {
   "num": 39105063248310266995622637,
   "den": 50000000000000000000000000
  },
  "tail": {
   "num": 973,
   "den": 4294967296
  },
  "allowance": {
   "num": 14589153,
   "den": 2500000000000
  },
  "T3": 33,
  "T4": 50,
  "z0": 35,
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000",
   "24": "++++++++0000",
   "25": "++++++++++000",
   "26": "+++++++++0000",
   "27": "+++++++++++000",
   "28": "++++++++++0000",
   "29": "++++++++++++000",
   "30": "+++++++++++0000",
   "31": "+++++++++++++000",
   "32": "++++++++++++0000",
   "33": "++++++++++++++000",
   "34": "+++++++++++++0000",
   "35": "+++++++++++++++000",
   "36": "+++++++++++++00000",
   "37": "++++++++++++++00000",
   "38": "++++++++++++0000000",
   "39": "++++++++++++00000000",
   "40": "++++++++++0000000000",
   "41": "++++++++++00000000000",
   "42": "++++++++0000000000000",
   "43": "++++++++00000000000000",
   "44": "++++++0000000000000000",
   "45": "++++++00000000000000000",
   "46": "++++0000000000000000000",
   "47": "++++00000000000000000000",
   "48": "++0000000000000000000000",
   "49": "++00000000000000000000000",
   "50": "0000000000000000000000000"
  }
 },
 "notes": "rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); no particle-hole (PT) rows are used."
}

==> anc/other_certificates/cert_7_8_8_7_10rows.json <==
{"format": "laughlin-gap-certificate/v1", "title": "the 10-row certificate of Appendix A.2 (original index sets)", "ansatz": {"PMAX": 7, "JMAX": 8, "IMAX": 8, "TMAX": 7}, "P": 10000000000, "pt_rows": [], "eps_D": [], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 6366432211029130151, "den": 100000000000000000000}}, "source": "rows10a.tex/rows10b.tex of the paper, P = 10^10", "rows": [{"t": 0, "l": 6973372091, "a": [[0, 2, -3292091002], [0, 3, -1938404059], [0, 4, 407409462], [0, 5, -4294194724], [0, 6, -1811079701], [0, 7, -2997699532], [0, 8, -2047659164], [1, 1, 1646045501], [1, 3, -299103437], [1, 4, -406127459], [1, 5, 196205813], [1, 6, 26246626], [1, 7, -826171532], [2, 0, -823022751], [2, 1, 484601015], [2, 2, 149551719], [2, 3, -277731313], [2, 4, -85137944], [2, 5, 171709340], [2, 6, -62485678], [3, 0, -484601015], [3, 1, -50926183], [3, 2, 379263178], [3, 3, -58252420], [3, 4, 118829961], [3, 5, -60841783], [4, 0, 1613415], [4, 1, 129521514], [4, 2, 126706361], [4, 3, -167280272], [4, 4, 64537941], [5, 0, -663689171], [5, 1, -69430499], [5, 2, 68820519], [5, 3, -52944758], [6, 0, -49899954], [6, 1, 4704869], [6, 2, 92413907], [7, 0, 2000436], [7, 1, -47384710]]}, {"t": 1, "l": 4317556680, "a": [[0, 2, 3488802039], [0, 3, 1429965611], [0, 4, 3162943949], [0, 5, 4798902511], [0, 6, 4880033395], [0, 7, 12615114858], [0, 8, 25779293852], [1, 1, -1744401020], [1, 3, -939246695], [1, 4, -2104430234], [1, 5, -2488679546], [1, 6, -2686566331], [1, 7, 3040978939], [1, 8, -5713115660], [2, 0, 872200510], [2, 1, -357491403], [2, 2, 469623347], [2, 3, 585873276], [2, 4, 739629931], [2, 5, -618100576], [2, 6, 884283968], [2, 7, -1684886468], [3, 0, 357491403], [3, 1, -395367994], [3, 2, -59765717], [3, 3, -121489295], [3, 4, 41128090], [3, 5, -227300049], [3, 6, -420980656], [4, 0, 358240317], [4, 1, -6994769], [4, 2, -61403562], [4, 3, 64636602], [4, 4, -47616615], [4, 5, 55884459], [5, 0, -57771634], [5, 1, 157906044], [5, 2, 285995345], [5, 3, -1102646], [5, 4, 114816207], [6, 0, -242757704], [6, 1, -317104210], [6, 2, 34553883], [6, 3, 32988509], [7, 0, -163447547], [7, 1, -523927307], [7, 2, 130615560]]}, {"t": 2, "l": 2527712071, "a": [[0, 2, -1036977495], [0, 3, 1705405901], [0, 4, 2526145677], [0, 5, -1324844304], [0, 6, -15213516697], [0, 7, -10152453333], [0, 8, -24343971898], [1, 1, 518488748], [1, 3, 2173711325], [1, 4, 941708036], [1, 5, 805635482], [1, 6, 2018122472], [1, 7, -4395762570], [1, 8, -391668375], [2, 0, -259244374], [2, 1, -426351475], [2, 2, -1086855663], [2, 3, -956141359], [2, 4, -523647978], [2, 5, -753767351], [2, 6, -2555855154], [2, 7, -1787076362], [2, 8, 3068341154], [3, 0, 426351475], [3, 1, -315768210], [3, 2, 720714350], [3, 3, 365133898], [3, 4, 70509526], [3, 5, 640127258], [3, 6, -363992991], [3, 7, 3676064382], [4, 0, 1017080146], [4, 1, -395267910], [4, 2, -255669299], [4, 3, 227155265], [4, 4, 111062710], [4, 5, -38739249], [4, 6, 3424181760], [5, 0, 128678223], [5, 1, 604559783], [5, 2, -309323797], [5, 3, -59410222], [5, 4, 124809470], [5, 5, 2060613658], [6, 0, -1190179699], [6, 1, 386756346], [6, 2, 6782023], [6, 3, 83415838], [6, 4, 971845300], [7, 0, -524497425], [7, 1, 750242608], [7, 2, 61005161], [7, 3, 203415308]]}, {"t": 3, "l": 523234140, "a": [[0, 3, -800793685], [0, 4, 2167465924], [0, 5, -587302276], [0, 6, -2310055218], [0, 7, 11422000625], [0, 8, -4452113734], [1, 3, -13938416], [1, 4, -2014230575], [1, 5, 708511013], [1, 6, 5692884949], [1, 7, -688450438], [1, 8, -8019454317], [2, 1, 200198421], [2, 2, 6969208], [2, 3, -24843358], [2, 4, 17354863], [2, 5, 329944354], [2, 6, -849230418], [2, 7, 2031045057], [2, 8, 13303367998], [3, 0, -200198421], [3, 1, -270933241], [3, 2, 528401001], [3, 3, -131032831], [3, 4, -1106341817], [3, 5, 534771276], [3, 6, 1493865459], [3, 7, 12162309163], [3, 8, -1198574570], [4, 0, 402915257], [4, 1, 24284713], [4, 2, 94969223], [4, 3, 770387088], [4, 4, -163075354], [4, 5, 362897307], [4, 6, 10814436722], [4, 7, -1243415214], [5, 0, -702859839], [5, 1, -80755024], [5, 2, -402038937], [5, 3, -3921031], [5, 4, 139533738], [5, 5, 7485422622], [5, 6, -1013195845], [6, 0, 100691178], [6, 1, -472187746], [6, 2, 35925447], [6, 3, -815518104], [6, 4, 4621069228], [6, 5, -558909463], [7, 0, 1884621092], [7, 1, 105877718], [7, 2, -639956316], [7, 3, 1746241662], [7, 4, -165555824]]}, {"t": 3, "l": 3271301073, "a": [[0, 3, -2481871512], [0, 4, 6301117424], [0, 5, 413667178], [0, 6, -428338615], [0, 7, 11649737818], [0, 8, -30321199489], [1, 3, -644792553], [1, 4, -1386438335], [1, 5, 1095841852], [1, 6, -1741953627], [1, 7, -8673331163], [1, 8, 4836122808], [2, 1, 620467878], [2, 2, 322396276], [2, 3, 1224084209], [2, 4, 2777332977], [2, 5, 439758883], [2, 6, -223812155], [2, 7, 4531441027], [2, 8, -2369548605], [3, 0, -620467878], [3, 1, -787639678], [3, 2, -877474625], [3, 3, -1665589722], [3, 4, -1195170022], [3, 5, -1241533884], [3, 6, 100410338], [3, 7, -2125855143], [3, 8, -626483132], [4, 0, 1020261379], [4, 1, 586187906], [4, 2, 278404619], [4, 3, 630272732], [4, 4, 634841436], [4, 5, 438100278], [4, 6, -1135786248], [4, 7, -93220133], [5, 0, -381553582], [5, 1, -332768461], [5, 2, 421202228], [5, 3, 131185081], [5, 4, 32943005], [5, 5, 171422240], [5, 6, -32731544], [6, 0, 1315735143], [6, 1, -906889178], [6, 2, -22166040], [6, 3, -497485116], [6, 4, 581324040], [6, 5, 190433867], [7, 0, 630712476], [7, 1, 659690248], [7, 2, -745675920], [7, 3, 486553200], [7, 4, 188756417]]}, {"t": 4, "l": 1413846164, "a": [[0, 4, -1793337943], [0, 5, 72961489], [0, 6, 13731952349], [0, 7, 2524873851], [0, 8, 23095321874], [1, 3, -255733550], [1, 4, -629136384], [1, 5, 1603172147], [1, 6, 682440071], [1, 7, -2946521357], [1, 8, 9965568789], [2, 2, 127866775], [2, 3, -446285369], [2, 4, -1397026875], [2, 5, -551877178], [2, 6, -2601895246], [2, 7, 2572493947], [2, 8, -7682892539], [3, 1, 224167243], [3, 2, 603569465], [3, 3, 831230976], [3, 4, 159963528], [3, 5, -1632206653], [3, 6, 3916267912], [3, 7, -4859495360], [3, 8, 1304755010], [4, 0, -400184252], [4, 1, -227702777], [4, 2, -399472827], [4, 3, -151297860], [4, 4, -232035906], [4, 5, 1194241305], [4, 6, -4632631625], [4, 7, 155425024], [4, 8, 991271770], [5, 0, -187484934], [5, 1, -263226587], [5, 2, 295936512], [5, 3, 1265232087], [5, 4, -969644887], [5, 5, -2741040322], [5, 6, 739411774], [5, 7, 409813041], [6, 0, 1004181583], [6, 1, -370375195], [6, 2, 362438920], [6, 3, -994466474], [6, 4, -1894899371], [6, 5, 675009972], [6, 6, 581176756], [7, 0, 322456351], [7, 1, -1476058210], [7, 2, -675591309], [7, 3, -722368847], [7, 4, 499360213], [7, 5, 231809851]]}, {"t": 5, "l": 1621652124, "a": [[0, 5, -3071824663], [0, 6, 6056290612], [0, 7, -12604090440], [0, 8, 36323628211], [1, 4, -972115500], [1, 5, 1034741848], [1, 6, -2141500222], [1, 7, 17029968454], [1, 8, -30190874680], [2, 3, 20332639], [2, 4, -204583852], [2, 5, -194914056], [2, 6, 1662975649], [2, 7, -15020303114], [2, 8, -4660207283], [3, 2, 222696236], [3, 3, -261699645], [3, 4, 299800345], [3, 5, -1257595185], [3, 6, -9338875153], [3, 7, -1327805116], [3, 8, 735945805], [4, 1, 202155361], [4, 2, 416644626], [4, 3, 144438521], [4, 4, 100299093], [4, 5, -3142107078], [4, 6, 15903542], [4, 7, 3495629909], [4, 8, -2019717835], [5, 0, -687764177], [5, 1, -644248545], [5, 2, -507276767], [5, 3, 97717250], [5, 4, 1788863635], [5, 5, -772118887], [5, 6, 2238342102], [5, 7, -619613011], [5, 8, -1196471940], [6, 0, 927731127], [6, 1, 1011887118], [6, 2, 25086719], [6, 3, 3661645489], [6, 4, -497877461], [6, 5, 1200374799], [6, 6, -297906784], [6, 7, -259709039], [7, 0, -1705525277], [7, 1, -1526397059], [7, 2, 2205327303], [7, 3, -31242682], [7, 4, 98465866], [7, 5, -106307032], [7, 6, -163205199]]}, {"t": 6, "l": 669739959, "a": [[0, 6, -3340554299], [0, 7, 7799399475], [0, 8, -12636725759], [1, 5, -986018007], [1, 6, 2111037151], [1, 7, 3290764420], [1, 8, 1483347901], [2, 4, 257297], [2, 5, 435601514], [2, 6, 2793388238], [2, 7, -3257882178], [2, 8, 11478103575], [3, 3, 37477499], [3, 4, -88892763], [3, 5, 1700696930], [3, 6, -4624108021], [3, 7, 14610635038], [3, 8, 5648941371], [4, 2, 66843030], [4, 3, -147273429], [4, 4, -206957157], [4, 5, -2015319067], [4, 6, 11881823216], [4, 7, 5368868574], [4, 8, 1560961074], [5, 1, 151400006], [5, 2, 78145423], [5, 3, -788565889], [5, 4, 910206734], [5, 5, 7759891516], [5, 6, 3918463509], [5, 7, 786598336], [5, 8, 601581565], [6, 0, -561721806], [6, 1, -385990506], [6, 2, -612833759], [6, 3, 1692298488], [6, 4, 3114517747], [6, 5, 1860403234], [6, 6, 378834976], [6, 7, 336084574], [6, 8, 1391725165], [7, 0, 1201786479], [7, 1, 1375688133], [7, 2, 1470903817], [7, 3, 1039668908], [7, 4, 984060859], [7, 5, 489866378], [7, 6, 431805775], [7, 7, 797393052]]}, {"t": 6, "l": 214266307, "a": [[0, 6, -439467806], [0, 7, -1375529908], [0, 8, -3435921511], [1, 5, -49667205], [1, 6, -417315664], [1, 7, 456170941], [1, 8, -818175167], [2, 4, 29799602], [2, 5, 187705245], [2, 6, 491257031], [2, 7, 927957446], [2, 8, -1291983329], [3, 3, 2244531], [3, 4, 144827460], [3, 5, 570565341], [3, 6, -360917212], [3, 7, -2230782745], [3, 8, 4660139336], [4, 2, -19508097], [4, 3, -177148038], [4, 4, -151756301], [4, 5, -394581870], [4, 6, -1402776017], [4, 7, 4091122160], [4, 8, -1845424335], [5, 1, 35163784], [5, 2, 69284493], [5, 3, -135312191], [5, 4, 328371393], [5, 5, -1007392144], [5, 6, 2700709233], [5, 7, -1032259631], [5, 8, 562090675], [6, 0, -49705156], [6, 1, 18148689], [6, 2, -163308611], [6, 3, 1896421], [6, 4, -870384939], [6, 5, 1568117439], [6, 6, -979037501], [6, 7, 371914911], [6, 8, 35376380], [7, 0, -35842740], [7, 1, 352353286], [7, 2, -73475459], [7, 3, -221618153], [7, 4, 395382270], [7, 5, -353404236], [7, 6, 141396328], [7, 7, -78752196]]}, {"t": 7, "l": 1545122886, "a": [[0, 7, -6641430073], [0, 8, 18391240234], [1, 6, -1748950509], [1, 7, 10690255140], [1, 8, 22922119052], [2, 5, -103640818], [2, 6, 3251523769], [2, 7, 20428378460], [2, 8, 4230493110], [3, 4, 147341859], [3, 5, 511898835], [3, 6, 13156779869], [3, 7, 4038383518], [3, 8, -1869182592], [4, 3, -27407472], [4, 4, -532911138], [4, 5, 4238118397], [4, 6, 2420464818], [4, 7, -842456500], [4, 8, 2354108225], [5, 2, -5068028], [5, 3, -297383744], [5, 4, -2336295740], [5, 5, 1646529445], [5, 6, -71628095], [5, 7, 821673728], [5, 8, 332332926], [6, 1, 278491290], [6, 2, 85692010], [6, 3, -4761270096], [6, 4, 604165262], [6, 5, -788200009], [6, 6, 545674174], [6, 7, -48713485], [6, 8, -905612214], [7, 0, -839323072], [7, 1, -973690547], [7, 2, -4073336878], [7, 3, -910054710], [7, 4, -930476394], [7, 5, -27474128], [7, 6, -543971027], [7, 7, -649302971], [7, 8, -749507015]]}]}

==> anc/other_certificates/cert_8_9_9_8.json <==
{"format": "laughlin-gap-certificate/v1", "title": "certificate for ansatz (8,9,9,8)", "ansatz": {"PMAX": 8, "JMAX": 9, "IMAX": 9, "TMAX": 8}, "P": 1000000000000, "pt_rows": [], "eps_D": [], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 120810843089948830329539, "den": 1000000000000000000000000}}, "source": "earlier research run (sdp/README.md, section (c))", "rows": [{"t": 0, "l": 663710253029, "a": [[0, 2, -275338808903], [0, 3, -128356350328], [0, 4, -308353836726], [0, 5, 34496459773], [0, 6, -362733496047], [0, 7, -133553864910], [0, 8, -227228748070], [0, 9, 23121545683], [1, 1, 137669404452], [1, 3, -45809816449], [1, 4, 53206923916], [1, 5, -33258623260], [1, 6, 3177288783], [1, 7, -70227406287], [1, 8, 13971032271], [2, 0, -68834702226], [2, 1, 32089087582], [2, 2, 22904908225], [2, 3, -23513912560], [2, 4, 7940489635], [2, 5, -9459713559], [2, 6, -7806852649], [2, 7, 15208620333], [3, 0, -32089087582], [3, 1, 38544229591], [3, 2, 10212181581], [3, 3, -11247220658], [3, 4, -432343527], [3, 5, 782711871], [3, 6, 2691990850], [4, 0, -69268798498], [4, 1, -13912985016], [4, 2, 15072791667], [4, 3, -1763478982], [4, 4, 2112498201], [4, 5, -601212808], [5, 0, 20939221195], [5, 1, 2239201952], [5, 2, 8706749484], [5, 3, -3788547537], [5, 4, -78968083], [6, 0, -30663029260], [6, 1, -8066824500], [6, 2, 7845981403], [6, 3, -2142568084], [7, 0, -1911766399], [7, 1, -3945827975], [7, 2, 2633211469], [8, 0, -14538327333], [8, 1, -4680050111]]}, {"t": 1, "l": 399102815894, "a": [[0, 2, 314502118642], [0, 3, 156917245697], [0, 4, 360914187191], [0, 5, -113062112681], [0, 6, 1058230312990], [0, 7, 443806357541], [0, 8, 1120649850369], [0, 9, 1434276697434], [1, 1, -157251059321], [1, 3, -31270790957], [1, 4, -273151238698], [1, 5, -150376865226], [1, 6, -183690507405], [1, 7, -38423524623], [1, 8, 138560929317], [1, 9, -390289215414], [2, 0, 78625529660], [2, 1, -39229311424], [2, 2, 15635395478], [2, 3, 55772200896], [2, 4, 45939336070], [2, 5, 65579645717], [2, 6, 5251340650], [2, 7, 60934417463], [2, 8, -132285950320], [3, 0, 39229311424], [3, 1, -45114273399], [3, 2, 12515608779], [3, 3, -5882504459], [3, 4, 34801535641], [3, 5, -6323253794], [3, 6, -1825268613], [3, 7, -27189448856], [4, 0, 59853712359], [4, 1, 34952482490], [4, 2, -6833637210], [4, 3, -34628267421], [4, 4, 4389179998], [4, 5, -9012172620], [4, 6, 1153655894], [5, 0, -99492526178], [5, 1, -11710742811], [5, 2, -4254934765], [5, 3, -3117770004], [5, 4, 1318681255], [5, 5, 7635130503], [6, 0, 44057315145], [6, 1, 21643545964], [6, 2, 4285233450], [6, 3, 1682779578], [6, 4, 1156226867], [7, 0, -4456423027], [7, 1, -11999265621], [7, 2, 658009638], [7, 3, -3028245698], [8, 0, 27414320288], [8, 1, -21941298172], [8, 2, 3962336792]]}, {"t": 2, "l": 283267272599, "a": [[0, 2, -142790113334], [0, 3, 219325507387], [0, 4, -100216353656], [0, 5, -1164256035639], [0, 6, -1074233847736], [0, 7, -429644126338], [0, 8, -304333470722], [0, 9, 1525614310092], [1, 1, 71395056667], [1, 3, 88666339559], [1, 4, 292821037667], [1, 5, 166063933955], [1, 6, 236428673506], [1, 7, -17358208987], [1, 8, 517008751655], [1, 9, 74492859264], [2, 0, -35697528333], [2, 1, -54831376847], [2, 2, -44333169780], [2, 3, -69220214293], [2, 4, -177981003247], [2, 5, 38167798129], [2, 6, -127258347945], [2, 7, -131148665381], [2, 8, -185584105492], [2, 9, 55336752461], [3, 0, 54831376847], [3, 1, 12527044207], [3, 2, -3985045124], [3, 3, 76607961725], [3, 4, 27506177539], [3, 5, 55089979726], [3, 6, -71083223587], [3, 7, -8085365912], [3, 8, 164015717993], [4, 0, 3376018579], [4, 1, 38155895081], [4, 2, -2184181897], [4, 3, -16019800846], [4, 4, -1785283797], [4, 5, -10771433901], [4, 6, 4810846374], [4, 7, 164459299705], [5, 0, -54025430184], [5, 1, 18091632869], [5, 2, -43080355775], [5, 3, -10719007420], [5, 4, 9229071670], [5, 5, 21504900110], [5, 6, 131372481700], [6, 0, -85099014008], [6, 1, 47150379095], [6, 2, 2708931149], [6, 3, 27459409753], [6, 4, -10666887105], [6, 5, 81665604782], [7, 0, 23511997368], [7, 1, 21884266082], [7, 2, -6906028141], [7, 3, -4114958926], [7, 4, 32821888929], [8, 0, -62114160432], [8, 1, -38569529575], [8, 2, -9181843429], [8, 3, 7970569660]]}, {"t": 2, "l": 161378593152, "a": [[0, 2, -46799672583], [0, 3, 118391276717], [0, 4, 307802999669], [0, 5, 62587113770], [0, 6, -1429854554395], [0, 7, -198096576981], [0, 8, -924222535208], [0, 9, -1841022391241], [1, 1, 23399836292], [1, 3, 196305183581], [1, 4, 156388344854], [1, 5, -46844653584], [1, 6, 47771376516], [1, 7, 232032739434], [1, 8, -268518917768], [1, 9, 159010419116], [2, 0, -11699918146], [2, 1, -29597819179], [2, 2, -98152591791], [2, 3, -47113373605], [2, 4, -22332138903], [2, 5, -184921192463], [2, 6, 46212271269], [2, 7, -97352733083], [2, 8, 69788567714], [2, 9, -18828135924], [3, 0, 29597819179], [3, 1, -38475374959], [3, 2, 8016287392], [3, 3, 19254827440], [3, 4, -19005684179], [3, 5, 46736585053], [3, 6, 41209173472], [3, 7, 4365512335], [3, 8, -20301016731], [4, 0, 106789358333], [4, 1, -27468381413], [4, 2, -6277555286], [4, 3, 54046478488], [4, 4, -1976497163], [4, 5, 23756463643], [4, 6, 18418257255], [4, 7, 4041228864], [5, 0, 56694746988], [5, 1, 54793902311], [5, 2, 9890454493], [5, 3, -21094563099], [5, 4, -4989879169], [5, 5, -9190035409], [5, 6, 1347990363], [6, 0, -136916713033], [6, 1, -17329703507], [6, 2, -22435438539], [6, 3, -20867280745], [6, 4, 1258224936], [6, 5, -1183930012], [7, 0, -68472165301], [7, 1, 47196491104], [7, 2, 5738375425], [7, 3, -5425593167], [7, 4, 1178223784], [8, 0, 11672527682], [8, 1, 48561782484], [8, 2, 560101380], [8, 3, -762381956]]}, {"t": 3, "l": 296986964409, "a": [[0, 3, -279184037784], [0, 4, 149715286261], [0, 5, 537652494078], [0, 6, -1907171076455], [0, 7, -1405533190760], [0, 8, 707948489994], [0, 9, 3224926066823], [1, 3, -57042716635], [1, 4, -279869188442], [1, 5, -118131589350], [1, 6, 281633737265], [1, 7, 912891447918], [1, 8, -821689620258], [1, 9, -3127577716696], [2, 1, 69796009446], [2, 2, 28521358317], [2, 3, 75187312794], [2, 4, 88392145343], [2, 5, 298055472262], [2, 6, 329900764828], [2, 7, -4230356909], [2, 8, -471794117424], [2, 9, 1352114687502], [3, 0, -69796009446], [3, 1, -18714410783], [3, 2, -5220015683], [3, 3, -89661672155], [3, 4, -178267939907], [3, 5, -25891777977], [3, 6, -225051039389], [3, 7, -354461239374], [3, 8, 1441997223177], [3, 9, -151621176731], [4, 0, 13810937015], [4, 1, 3990375517], [4, 2, 82964847895], [4, 3, 84370092190], [4, 4, -35960456749], [4, 5, -123212909073], [4, 6, 50505340492], [4, 7, 1458026223088], [4, 8, -169563953029], [5, 0, -20252559628], [5, 1, 2767096784], [5, 2, -67968119230], [5, 3, 30057323781], [5, 4, 106810041988], [5, 5, 23388674929], [5, 6, 1182320322025], [5, 7, -130364773804], [6, 0, -126183704756], [6, 1, 22914486867], [6, 2, -84499291866], [6, 3, 49165272604], [6, 4, 70365547773], [6, 5, 835775113762], [6, 6, -90725589157], [7, 0, 82052021505], [7, 1, 30036107667], [7, 2, -15383760923], [7, 3, -54718223098], [7, 4, 496004356682], [7, 5, -46576807957], [8, 0, 259434231762], [8, 1, -56787347367], [8, 2, -82059359266], [8, 3, 194618639916], [8, 4, -13445853727]]}, {"t": 3, "l": 40827193599, "a": [[0, 3, -31469374248], [0, 4, 64465422870], [0, 5, 259562912835], [0, 6, -136534770170], [0, 7, 251187693909], [0, 8, -679416512316], [0, 9, 1583684063896], [1, 3, -12800502394], [1, 4, 40809876590], [1, 5, -144659027173], [1, 6, 90453817661], [1, 7, -263745224643], [1, 8, 725577806789], [1, 9, 159230805966], [2, 1, 7867343562], [2, 2, 6400251197], [2, 3, 16950612390], [2, 4, -22432346066], [2, 5, 40051114782], [2, 6, 10533374291], [2, 7, 265463843972], [2, 8, 110975310930], [2, 9, -42332049692], [3, 0, -7867343562], [3, 1, -8058177859], [3, 2, -27153081538], [3, 3, -3468531586], [3, 4, -11881807519], [3, 5, -13627493636], [3, 6, 8463542814], [3, 7, 58546366743], [3, 8, -21754176652], [3, 9, -24036312692], [4, 0, 8887141190], [4, 1, -7747375857], [4, 2, 40109435325], [4, 3, -1291493601], [4, 4, 7398459985], [4, 5, -21259436445], [4, 6, 28306751243], [4, 7, -10986047684], [4, 8, -27528204411], [5, 0, 45198450539], [5, 1, -14089169206], [5, 2, -5273222514], [5, 3, -481147594], [5, 4, -3549316529], [5, 5, 4695010151], [5, 6, -856245632], [5, 7, -17003850322], [6, 0, -49184298071], [6, 1, -8065531293], [6, 2, 4691444871], [6, 3, 4731948459], [6, 4, -11086650714], [6, 5, 1592514067], [6, 6, -6828026853], [7, 0, 49416181936], [7, 1, 10790396282], [7, 2, -16783512643], [7, 3, -17626085919], [7, 4, -103836051], [7, 5, -751615665], [8, 0, -66624118602], [8, 1, -30620848948], [8, 2, -14368439271], [8, 3, 1643640812], [8, 4, 3960994595]]}, {"t": 4, "l": 187752044480, "a": [[0, 4, -164363572308], [0, 5, 658498214973], [0, 6, -112017448713], [0, 7, 1771168940695], [0, 8, -1961044149608], [0, 9, 1712041130797], [1, 3, -21457997467], [1, 4, 40704563746], [1, 5, -138225542375], [1, 6, 692085471365], [1, 7, -582661800571], [1, 8, -111710237952], [1, 9, -1082662962928], [2, 2, 10728998734], [2, 3, -49452982296], [2, 4, -143958268594], [2, 5, 147810848709], [2, 6, 66620534645], [2, 7, -279872332567], [2, 8, 190207363969], [2, 9, 867003467373], [3, 1, 20545446538], [3, 2, 39276841360], [3, 3, 102676678822], [3, 4, 49998314320], [3, 5, 186036579533], [3, 6, -134639979208], [3, 7, 1648904703], [3, 8, 788142558181], [3, 9, -224914464127], [4, 0, -36182669174], [4, 1, -65882629584], [4, 2, -28768123991], [4, 3, -80118775933], [4, 4, -68309074865], [4, 5, -115386026292], [4, 6, 72015639792], [4, 7, 653614688354], [4, 8, -336519933042], [4, 9, -95282456871], [5, 0, 95032453042], [5, 1, 41872475929], [5, 2, -31920685929], [5, 3, -33099917283], [5, 4, 76837631791], [5, 5, 13623554312], [5, 6, 546746162942], [5, 7, -266299071146], [5, 8, -60792603642], [6, 0, -111800221238], [6, 1, -24801529509], [6, 2, 18366020145], [6, 3, 57026982311], [6, 4, 2881280828], [6, 5, 424235709278], [6, 6, -167582484246], [6, 7, -45135702626], [7, 0, 309002311294], [7, 1, 36720246030], [7, 2, 9689514912], [7, 3, -59201727295], [7, 4, 242647746164], [7, 5, -75122037332], [7, 6, -20330952080], [8, 0, -55525308463], [8, 1, -112638155019], [8, 2, -38485660726], [8, 3, 97779457889], [8, 4, -23888447463], [8, 5, 887708154]]}, {"t": 4, "l": 26852227452, "a": [[0, 4, -17313555866], [0, 5, -99351226175], [0, 6, -32705254514], [0, 7, 474336525027], [0, 8, -829072095746], [0, 9, 1849313823714], [1, 3, -1461347995], [1, 4, 876099636], [1, 5, -125237663996], [1, 6, 242102315469], [1, 7, -234249916634], [1, 8, 983855081404], [1, 9, 172731621548], [2, 2, 730673998], [2, 3, -3324088425], [2, 4, -52839736007], [2, 5, 78706060702], [2, 6, 8847350309], [2, 7, 219464184638], [2, 8, -65951014131], [2, 9, -151830957048], [3, 1, 2164194483], [3, 2, 3105063516], [3, 3, 24526072295], [3, 4, 23561784316], [3, 5, 43379410775], [3, 6, 21148929666], [3, 7, 12403216412], [3, 8, -50356722239], [3, 9, -20631711810], [4, 0, -3611628724], [4, 1, 4547407423], [4, 2, 18495401563], [4, 3, -35343630200], [4, 4, -9594656190], [4, 5, -28126880327], [4, 6, -19593707370], [4, 7, -50964280809], [4, 8, -20569119299], [4, 9, 27368544343], [5, 0, -12145122136], [5, 1, -1345205433], [5, 2, -19139841141], [5, 3, -12992581982], [5, 4, -8307081959], [5, 5, 4173343051], [5, 6, -19426903028], [5, 7, -18877976431], [5, 8, 24989498711], [6, 0, -53106986192], [6, 1, 4461051623], [6, 2, 6799344885], [6, 3, 13964952934], [6, 4, 525010065], [6, 5, 4995792307], [6, 6, -3740573741], [6, 7, 17667589769], [7, 0, 106120917055], [7, 1, 17789644809], [7, 2, -16775492467], [7, 3, 5838423301], [7, 4, 9533473866], [7, 5, 3210687411], [7, 6, 10792920337], [8, 0, -47734800679], [8, 1, -51189057934], [8, 2, -863609762], [8, 3, 8545053690], [8, 4, 9124111283], [8, 5, 6113475647]]}, {"t": 5, "l": 56327137124, "a": [[0, 5, -31714081723], [0, 6, -719803632155], [0, 7, -494704924490], [0, 8, 631408807847], [0, 9, -3898861748604], [1, 4, -28935377054], [1, 5, -285823326537], [1, 6, -81778340653], [1, 7, 418481688835], [1, 8, -2346198295407], [1, 9, 15963446013], [2, 3, 111104880], [2, 4, -90733388234], [2, 5, -99874308842], [2, 6, -75337576080], [2, 7, -299815652974], [2, 8, -20308011749], [2, 9, -1504606611605], [3, 2, 7122739383], [3, 3, 18375350524], [3, 4, 37218873187], [3, 5, -11385091395], [3, 6, 210732193477], [3, 7, -22893394157], [3, 8, -1524343503344], [3, 9, 653722018417], [4, 1, 2037682548], [4, 2, 76214931208], [4, 3, -2550206052], [4, 4, -8305629584], [4, 5, 131498045201], [4, 6, 70747131429], [4, 7, -1217798905348], [4, 8, 463882859521], [4, 9, -85018957216], [5, 0, -13006565545], [5, 1, -11245315987], [5, 2, 4320403036], [5, 3, 18449713584], [5, 4, -58122518225], [5, 5, -1149847340], [5, 6, -883441076800], [5, 7, 491997968396], [5, 8, -56670262545], [5, 9, 51192417321], [6, 0, -148107063428], [6, 1, 20250248478], [6, 2, -663406007], [6, 3, -89087076143], [6, 4, -14725476255], [6, 5, -483176561570], [6, 6, 296424513215], [6, 7, 924037080], [6, 8, 49031124848], [7, 0, -85465215820], [7, 1, -34561090160], [7, 2, 51788910681], [7, 3, -6636231869], [7, 4, -250144183720], [7, 5, 143251948854], [7, 6, -1604335357], [7, 7, 47735433889], [8, 0, 74339890298], [8, 1, 172262901851], [8, 2, -32072941732], [8, 3, -24591304671], [8, 4, 13835101087], [8, 5, 4435240106], [8, 6, 19361502752]]}, {"t": 5, "l": 36019128482, "a": [[0, 5, -20425264257], [0, 6, -303842249272], [0, 7, 93170640229], [0, 8, 2201019150964], [0, 9, -11323125083345], [1, 4, -13867543991], [1, 5, -123150791298], [1, 6, 116655198837], [1, 7, 788005313808], [1, 8, -4698104439820], [1, 9, 222919905025], [2, 3, 1345635745], [2, 4, -8940407230], [2, 5, 60722457523], [2, 6, 1335319892], [2, 7, -1261320766208], [2, 8, 151779129747], [2, 9, 76572363145], [3, 2, 2121250253], [3, 3, -4495582394], [3, 4, 11199353190], [3, 5, -112397459564], [3, 6, -48960386445], [3, 7, 89752361781], [3, 8, 10270838941], [3, 9, -73816313401], [4, 1, 1949396888], [4, 2, 28842527926], [4, 3, -10943529375], [4, 4, 12864086127], [4, 5, 166625405268], [4, 6, 84737591111], [4, 7, 48298181421], [4, 8, -76286936032], [4, 9, 37770719381], [5, 0, -6886765529], [5, 1, -1712162221], [5, 2, -32564149724], [5, 3, 39509263992], [5, 4, 3007670727], [5, 5, -8524038563], [5, 6, 22728732344], [5, 7, -57374670672], [5, 8, 22944773965], [5, 9, 25487407524], [6, 0, -55564096781], [6, 1, 30476356389], [6, 2, -15479004363], [6, 3, -52723521357], [6, 4, -27690400806], [6, 5, 16169503296], [6, 6, -37302299540], [6, 7, 19280262977], [6, 8, 4226587793], [7, 0, 34337723851], [7, 1, -67917901686], [7, 2, 86134173501], [7, 3, -20077790566], [7, 4, 4493834112], [7, 5, -22429469006], [7, 6, 17708661820], [7, 7, 8191523437], [8, 0, 185442701154], [8, 1, 249859108696], [8, 2, -9666332123], [8, 3, 5805332937], [8, 4, -9117121072], [8, 5, 8599536457], [8, 6, 9651710073]]}, {"t": 6, "l": 135585277124, "a": [[0, 6, -164466592847], [0, 7, 460738727095], [0, 8, 986262379957], [0, 9, -4851295949013], [1, 5, -90385164636], [1, 6, -97571490454], [1, 7, 315250283644], [1, 8, -1470105539857], [1, 9, 358466123866], [2, 4, -26885338319], [2, 5, -87829285664], [2, 6, 83217009296], [2, 7, -165252732581], [2, 8, 1028882554926], [2, 9, -2396354552089], [3, 3, 14233488220], [3, 4, -24197504078], [3, 5, 36882894458], [3, 6, 36058642817], [3, 7, 449121688951], [3, 8, -2022126568737], [3, 9, 301168532770], [4, 2, 10111916989], [4, 3, 11602853809], [4, 4, -21581822645], [4, 5, 26648100656], [4, 6, 206270250847], [4, 7, -1862035027328], [4, 8, 193067447511], [4, 9, -258478721776], [5, 1, 6128104852], [5, 2, 63103409484], [5, 3, 11020506218], [5, 4, 51050616300], [5, 5, 36912512809], [5, 6, -1494460583549], [5, 7, 283043689866], [5, 8, -128577792524], [5, 9, -81175822499], [6, 0, -47165710257], [6, 1, -78891602882], [6, 2, -55557213775], [6, 3, -90409303148], [6, 4, -120950263963], [6, 5, -1001089174635], [6, 6, 123734053284], [6, 7, -115971833541], [6, 8, -39553107615], [6, 9, -90688777095], [7, 0, 11707594232], [7, 1, 53534896043], [7, 2, 33318155459], [7, 3, -92027596007], [7, 4, -560346381550], [7, 5, 81417132714], [7, 6, -79519713132], [7, 7, -24276069770], [7, 8, -46429506613], [8, 0, 67529605777], [8, 1, 145680162349], [8, 2, -65693599846], [8, 3, -172706272605], [8, 4, 50851897331], [8, 5, -38384925387], [8, 6, -8170654840], [8, 7, -19325714938]]}, {"t": 6, "l": 94280603948, "a": [[0, 6, -115334509823], [0, 7, -74345751511], [0, 8, -41205129523], [0, 9, -6919341679546], [1, 5, -20576464790], [1, 6, -237226088562], [1, 7, -204087566060], [1, 8, -1596054254948], [1, 9, -1034096417315], [2, 4, 1730686278], [2, 5, -129196443095], [2, 6, -174429466414], [2, 7, -497108212922], [2, 8, 366812201300], [2, 9, -365005212210], [3, 3, 3822356431], [3, 4, -53174750511], [3, 5, -116495681850], [3, 6, 27028214909], [3, 7, 335295175901], [3, 8, -43441952080], [3, 9, -551448429248], [4, 2, -4459491256], [4, 3, 50055089743], [4, 4, 28511204932], [4, 5, 102322000769], [4, 6, 239725819214], [4, 7, 56495632938], [4, 8, -90465006907], [4, 9, 182167156037], [5, 1, 9463827894], [5, 2, 59076798364], [5, 3, 51426991206], [5, 4, -1793451897], [5, 5, 33729162229], [5, 6, 37572262989], [5, 7, -121864754288], [5, 8, 240844451574], [5, 9, -120824706394], [6, 0, -17186612071], [6, 1, -65236895975], [6, 2, 6661056660], [6, 3, -66791819718], [6, 4, -86193377514], [6, 5, -17032540977], [6, 6, -64479510872], [6, 7, 172109108101], [6, 8, -46775800846], [6, 9, -35833068298], [7, 0, -73182710979], [7, 1, -26094289729], [7, 2, 44103088026], [7, 3, -115443768423], [7, 4, 684471601], [7, 5, -47648145885], [7, 6, 119830449777], [7, 7, -16562330830], [7, 8, 5799118918], [8, 0, -133878932520], [8, 1, 152993332272], [8, 2, -67475558296], [8, 3, 8628936242], [8, 4, -13149828755], [8, 5, 41025853115], [8, 6, -1725708406], [8, 7, 14582299238]]}, {"t": 7, "l": 61025885357, "a": [[0, 7, -95903496450], [0, 8, 360901441464], [0, 9, -1917374375077], [1, 6, -40205187867], [1, 7, 146122824298], [1, 8, -471308893281], [1, 9, 1275541601035], [2, 5, -17825238709], [2, 6, 170235994346], [2, 7, -299963091397], [2, 8, 1165317572823], [2, 9, 862906843904], [3, 4, -4337088005], [3, 5, 58028048605], [3, 6, 5842874899], [3, 7, 437997183780], [3, 8, 811998458533], [3, 9, 804601770381], [4, 3, 9392924594], [4, 4, 4481840326], [4, 5, 49951658102], [4, 6, 220715223037], [4, 7, 519955293927], [4, 8, 942556321909], [4, 9, 149522687561], [5, 2, -854773586], [5, 3, -61863215273], [5, 4, -32336174018], [5, 5, -40356891386], [5, 6, 265922896267], [5, 7, 574894877708], [5, 8, 33035113347], [5, 9, -27907653115], [6, 1, 3931699686], [6, 2, 13153290117], [6, 3, 24113985047], [6, 4, -29030340031], [6, 5, 235288925397], [6, 6, 442655525068], [6, 7, 42901592199], [6, 8, 98962283791], [6, 9, 149276892682], [7, 0, -24035551276], [7, 1, 1681859312], [7, 2, -17830861953], [7, 3, -137837001460], [7, 4, 40299426311], [7, 5, 197985186261], [7, 6, -4379611704], [7, 7, 33423820289], [7, 8, 115851515589], [7, 9, 24510846732], [8, 0, 128064207054], [8, 1, 68295637305], [8, 2, -96271790448], [8, 3, -6525492095], [8, 4, 44261994743], [8, 5, -5023420883], [8, 6, -5447300025], [8, 7, 58712180463], [8, 8, -15121372705]]}, {"t": 8, "l": 84923696908, "a": [[0, 8, 16293144031], [0, 9, 1449678400477], [1, 7, -4857706059], [1, 8, 974839751606], [1, 9, 181559268128], [2, 6, 1428531608], [2, 7, 263022583698], [2, 8, 212489284320], [2, 9, 37099261290], [3, 5, -2213210062], [3, 6, 13176260615], [3, 7, 56384660504], [3, 8, 179818818027], [3, 9, 281654223089], [4, 4, 4790604630], [4, 5, -29478367015], [4, 6, 43031606922], [4, 7, 89169593826], [4, 8, 239018529657], [4, 9, 148037701057], [5, 3, -2622002617], [5, 4, -16916521980], [5, 5, -1698063479], [5, 6, 4384931954], [5, 7, 212610780545], [5, 8, 209673189400], [5, 9, -59738532748], [6, 2, -2949605269], [6, 3, 22386392485], [6, 4, 2382043014], [6, 5, -30166001881], [6, 6, 161607127416], [6, 7, 150614523105], [6, 8, -21055480260], [6, 9, 9981295643], [7, 1, 7438181478], [7, 2, -6927652380], [7, 3, -26149957972], [7, 4, -92590136829], [7, 5, 74296257836], [7, 6, 63886847374], [7, 7, -62980694916], [7, 8, -42762782734], [7, 9, -17527751830], [8, 0, -8222269404], [8, 1, -86331755493], [8, 2, -69345366057], [8, 3, -104596831411], [8, 4, 5536591456], [8, 5, -2211064710], [8, 6, -29980020508], [8, 7, -30363120827], [8, 8, -5225397862], [8, 9, -49215763080]]}]}

==> anc/other_certificates/cert_9_10_10_9.json <==
{"format": "laughlin-gap-certificate/v1", "title": "certificate for ansatz (9,10,10,9)", "ansatz": {"PMAX": 9, "JMAX": 10, "IMAX": 10, "TMAX": 9}, "P": 1000000000000000, "pt_rows": [], "eps_D": [], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 7890796878522123301132145751, "den": 50000000000000000000000000000}}, "source": "earlier research run (sdp/README.md, section (c))", "rows": [{"t": 0, "l": 768813793622637, "a": [[0, 2, -241958636372400], [0, 3, -108689254919295], [0, 4, -258660827474805], [0, 5, -145247442277377], [0, 6, -126526814261487], [0, 7, -214146575198656], [0, 8, -214302132052494], [0, 9, -134246227827792], [0, 10, -90099894852132], [1, 1, 120979318186200], [1, 3, 6121454231076], [1, 4, 9530594417841], [1, 5, 9958689181923], [1, 6, -33747696086824], [1, 7, -8589835159013], [1, 8, -15985827594386], [1, 9, 19573999628472], [2, 0, -60489659093100], [2, 1, 27172313729824], [2, 2, -3060727115538], [2, 3, -26406933681514], [2, 4, 3576101798299], [2, 5, -14814508810514], [2, 6, -7571800607779], [2, 7, -3726029007729], [2, 8, 9344914762868], [3, 0, -27172313729824], [3, 1, 32332603434351], [3, 2, 24024285077054], [3, 3, -11009490929564], [3, 4, -4431648221858], [3, 5, -495008081077], [3, 6, 2147334236291], [3, 7, 5926567181914], [4, 0, -46968541593757], [4, 1, -4125501698421], [4, 2, 12587323897881], [4, 3, 2433291891371], [4, 4, -415732774697], [4, 5, -146018684727], [4, 6, 883560604665], [5, 0, -15177619529097], [5, 1, -7572837092346], [5, 2, 11297373960727], [5, 3, 305075619537], [5, 4, -67757070916], [5, 5, -645296030840], [6, 0, -203094200785], [6, 1, -8375510656565], [6, 2, 3530023027897], [6, 3, -998347704046], [6, 4, -454861820535], [7, 0, -15862151750141], [7, 1, -3472323757520], [7, 2, 2549461988477], [7, 3, -780063089203], [8, 0, -5584655304101], [8, 1, -2700466454024], [8, 2, 944295044823], [9, 0, -148101567748], [9, 1, -1769073191886]]}, {"t": 1, "l": 53604707578915, "a": [[0, 1, -3], [0, 2, 140804133648297], [0, 3, 131848612389216], [0, 4, -346077001365861], [0, 5, 585986060764433], [0, 6, 712698586034197], [0, 7, 1032540138908506], [0, 8, 694280291085280], [0, 9, 450147759398979], [0, 10, 1294105564126246], [1, 1, -70402066824148], [1, 2, 1], [1, 3, 20840247252805], [1, 4, -23201063156232], [1, 5, -118768983013397], [1, 6, -87731376025756], [1, 7, -31607601472796], [1, 8, -99225830373211], [1, 9, 225254179239514], [1, 10, -269061555102564], [2, 0, 35201033412075], [2, 1, -32962153097304], [2, 2, -10420123626402], [2, 3, 5578460523402], [2, 4, 115915660806860], [2, 5, -32683861223402], [2, 6, 8903847076199], [2, 7, -35455757359919], [2, 8, 89469176516281], [2, 9, -113628818270850], [3, 0, 32962153097304], [3, 1, 43259625170733], [3, 2, 221805265657], [3, 3, -35080354078454], [3, 4, 24517679112804], [3, 5, 23963406726825], [3, 6, 8584545752632], [3, 7, 15401175044002], [3, 8, -32336311977931], [4, 0, -59679375942898], [4, 1, -33834898536076], [4, 2, -19470091610789], [4, 3, -11435245240197], [4, 4, 8539667419339], [4, 5, 3391656439911], [4, 6, -5015439790634], [4, 7, 540985362853], [5, 0, 65997925359232], [5, 1, 6325014592651], [5, 2, 7919113424501], [5, 3, -21902566898366], [5, 4, 2768738245376], [5, 5, -6791975858689], [5, 6, 7364944485132], [6, 0, 44201021860437], [6, 1, -11212055173447], [6, 2, 1658275623750], [6, 3, -8240598696904], [6, 4, 5493553414886], [6, 5, 3058338442468], [7, 0, 17041305840493], [7, 1, 11593381351989], [7, 2, 6010233032246], [7, 3, -2409080577777], [7, 4, -460471758747], [8, 0, 11407516391970], [8, 1, 4355757598129], [8, 2, -1375715061558], [8, 3, -7190585026719], [9, 0, -21011252365164], [9, 1, -12398654125780], [9, 2, -291123854718]]}, {"t": 1, "l": 153054439237059, "a": [[0, 1, 1], [0, 2, 53491101615095], [0, 3, 74777221531070], [0, 4, 166324402974348], [0, 5, 222661343284886], [0, 6, -135396250609284], [0, 7, 222882558079166], [0, 8, 37539261840717], [0, 9, 81979722602498], [0, 10, -8538634044479], [1, 1, -26745550807548], [1, 3, -43300962877114], [1, 4, -29587077631889], [1, 5, -76579465445109], [1, 6, -7865834763156], [1, 7, -33916972877635], [1, 8, 16635215646612], [1, 9, -75432254813330], [1, 10, -90394800896639], [2, 0, 13372775403774], [2, 1, -18694305382767], [2, 2, 21650481438557], [2, 3, 20107793252508], [2, 4, -9793844372349], [2, 5, -10091431596939], [2, 6, -1403418985609], [2, 7, 16527604978759], [2, 8, -28489763794539], [2, 9, -44618574249925], [3, 0, 18694305382767], [3, 1, -20790550371794], [3, 2, -12711023844536], [3, 3, 8346614675417], [3, 4, -10097520018056], [3, 5, -503001775928], [3, 6, 533268506426], [3, 7, -14507004935922], [3, 8, -25540203263870], [4, 0, 20360584838412], [4, 1, -3862437329051], [4, 2, 4397894446775], [4, 3, 9024740317498], [4, 4, -2090697470840], [4, 5, 498853781270], [4, 6, -5183313179033], [4, 7, -12516650229788], [5, 0, 18586706150645], [5, 1, 8543248443093], [5, 2, 2634129863254], [5, 3, 2555871055908], [5, 4, -1560815727029], [5, 5, 1102667308853], [5, 6, -4227759736873], [6, 0, -37332440907423], [6, 1, -9048344565006], [6, 2, 964292092668], [6, 3, 567175951958], [6, 4, 1879995814611], [6, 5, 1619184600032], [7, 0, 6186668023597], [7, 1, -2208840413423], [7, 2, -954393735462], [7, 3, 2822671426496], [7, 4, 3162813968543], [8, 0, -3191556974053], [8, 1, -933413259496], [8, 2, -9395521587], [8, 3, 4610540974054], [9, 0, 11068490617187], [9, 1, -3654146186006], [9, 2, 2800037384278]]}, {"t": 2, "l": 65615162294159, "a": [[0, 2, -26026159374937], [0, 3, 4385519726350], [0, 4, -260774696265206], [0, 5, -76296356442848], [0, 6, 463661883560393], [0, 7, -466621239721379], [0, 8, 353964610284757], [0, 9, 699067274513270], [0, 10, 117170902836880], [1, 1, 13013079695566], [1, 2, 272], [1, 3, 29580830167407], [1, 4, 87995261461644], [1, 5, 101264113334323], [1, 6, -67995466068895], [1, 7, 65481133967618], [1, 8, 192909115228544], [1, 9, 116061106646387], [1, 10, 18486447081149], [2, 0, -6506539847077], [2, 1, -1096379931410], [2, 2, -14790415085175], [2, 3, -17628246130205], [2, 4, -44737454081978], [2, 5, -3306286748497], [2, 6, -34716946864440], [2, 7, -15294856124657], [2, 8, 2840783844258], [2, 9, -52312837621534], [2, 10, -122686247177945], [3, 0, 1096379930437], [3, 1, 32596837033319], [3, 2, -4370569235807], [3, 3, 13277140329690], [3, 4, 13316722823541], [3, 5, -10275585605909], [3, 6, -29927021870497], [3, 7, 2595155964299], [3, 8, -27208851413644], [3, 9, -150460182056767], [4, 0, -41500048007576], [4, 1, -4045600787108], [4, 2, 979365899624], [4, 3, -6092448354480], [4, 4, 1386292379908], [4, 5, -11527687216874], [4, 6, -3544626955958], [4, 7, -17491625871850], [4, 8, -146073558194503], [5, 0, 17961474652562], [5, 1, -25853917250690], [5, 2, -1887327523444], [5, 3, 7164496117163], [5, 4, 7186593349581], [5, 5, 523825108005], [5, 6, -6365422238134], [5, 7, -126163805119063], [6, 0, 56405903821554], [6, 1, 18356607424167], [6, 2, 270271224718], [6, 3, 11648348241511], [6, 4, -227073852288], [6, 5, 1833065380210], [6, 6, -93069413808764], [7, 0, -43563292901745], [7, 1, -9291090714668], [7, 2, -5165388141895], [7, 3, 1625711580308], [7, 4, 4531244309444], [7, 5, -59331468728528], [8, 0, 6751656234490], [8, 1, -16473170411224], [8, 2, -1956225418188], [8, 3, 6538866471537], [8, 4, -31620608980576], [9, 0, 22539517016968], [9, 1, -2126503837768], [9, 2, 2854646014383], [9, 3, -9975299499973]]}, {"t": 2, "l": 80731580458065, "a": [[0, 2, -89284314121137], [0, 3, -12211293896331], [0, 4, -453374279008019], [0, 5, -733625082706049], [0, 6, 127939111294685], [0, 7, -1052039981944260], [0, 8, 1195033623977252], [0, 9, 1869789196230064], [0, 10, 1518072259087264], [1, 1, 44642157060442], [1, 2, -4], [1, 3, -93858811308220], [1, 4, 129190753990156], [1, 5, -30315704007790], [1, 6, -293754169461781], [1, 7, 93553264681066], [1, 8, 285151559981574], [1, 9, 411635744214107], [1, 10, -110097213795711], [2, 0, -22321078530232], [2, 1, 3052823474081], [2, 2, 46929405654133], [2, 3, -14103766888870], [2, 4, -142801333840067], [2, 5, 59245677579875], [2, 6, -77607524012277], [2, 7, -49827600257324], [2, 8, 5470754996958], [2, 9, -145661050582057], [2, 10, -44280166222326], [3, 0, -3052823474065], [3, 1, 56671784876000], [3, 2, -18193921608659], [3, 3, 43515520372868], [3, 4, 24595042274570], [3, 5, 23968454580958], [3, 6, -48835931248784], [3, 7, 1437777103929], [3, 8, -14565369229568], [3, 9, -21630340616802], [4, 0, -108472380141063], [4, 1, 38799684224688], [4, 2, 45617182821730], [4, 3, -23585217259319], [4, 4, -9752622404488], [4, 5, -3381265839802], [4, 6, -23847997727472], [4, 7, 9935552817302], [4, 8, 1744704268954], [5, 0, -51331024716350], [5, 1, -38854530411911], [5, 2, -985332091784], [5, 3, 4209086850166], [5, 4, 2972102821285], [5, 5, 5983649639374], [5, 6, 13474571835251], [5, 7, -875745119065], [6, 0, -25728248915323], [6, 1, 45887164072232], [6, 2, 5227082392140], [6, 3, 17147169988369], [6, 4, -1759429261189], [6, 5, 8218511135950], [6, 6, 3822654141602], [7, 0, -104579961504941], [7, 1, -18794416590857], [7, 2, -3462863476146], [7, 3, 10785970501501], [7, 4, -11388987716147], [7, 5, 2776379017704], [8, 0, 33285521789401], [8, 1, -30053799462528], [8, 2, -7282674581349], [8, 3, -7468978468406], [8, 4, -1341101285172], [9, 0, 40705389297339], [9, 1, -19909727818470], [9, 2, -8362987333788], [9, 3, 717673374639]]}, {"t": 3, "l": 298613114712396, "a": [[0, 3, -284270445824114], [0, 4, 137547696569465], [0, 5, 599242234113337], [0, 6, -1617982687640216], [0, 7, -1174410911632389], [0, 8, -1709208557598705], [0, 9, 2577479441562010], [0, 10, 4154860294966248], [1, 2, -80], [1, 3, -80050792178048], [1, 4, -43672335166815], [1, 5, -30774203521926], [1, 6, -137028170602273], [1, 7, -514713584137131], [1, 8, -117824575141345], [1, 9, -596976464853269], [1, 10, -2011722466798032], [2, 1, 71067611453948], [2, 2, 40025396090995], [2, 3, 101356175677329], [2, 4, 54617566284778], [2, 5, 53259709215397], [2, 6, 295791496064007], [2, 7, 258640009797111], [2, 8, 72914312135628], [2, 9, -524614893706984], [2, 10, 762049804355205], [3, 0, -71067611453658], [3, 1, -17193462072418], [3, 2, -90438091885023], [3, 3, -78737253376987], [3, 4, -197959750675333], [3, 5, -100507408760504], [3, 6, -120581348836443], [3, 7, -225731205863429], [3, 8, -274792502110094], [3, 9, 997681863046896], [3, 10, 57059281327498], [4, 0, 5777495061941], [4, 1, 13225448204852], [4, 2, 80989480791283], [4, 3, 129658003402954], [4, 4, 6017029956909], [4, 5, -81223827477334], [4, 6, -69612533654788], [4, 7, -15214090980029], [4, 8, 1017743903002250], [4, 9, 61783609075974], [5, 0, 61257674528397], [5, 1, -13723628801126], [5, 2, 19558025264437], [5, 3, 28818474247822], [5, 4, 56254929083111], [5, 5, -27651683085432], [5, 6, 59227286028585], [5, 7, 911087352167614], [5, 8, 62767469279979], [6, 0, -85849358854245], [6, 1, -55880236769487], [6, 2, -37804542578957], [6, 3, 32846444081051], [6, 4, 71134355734847], [6, 5, 25420854297879], [6, 6, 693809250535710], [6, 7, 51435920451667], [7, 0, -52104756993559], [7, 1, 50091180651354], [7, 2, -40044725931308], [7, 3, 21227271600088], [7, 4, 5232733677633], [7, 5, 453123738927935], [7, 6, 33243641869177], [8, 0, -78461369611504], [8, 1, -13018350162921], [8, 2, -29672307749535], [8, 3, -57144105211361], [8, 4, 253590531352664], [8, 5, 16913717006635], [9, 0, 35537348702257], [9, 1, -23936889444735], [9, 2, -57624970725026], [9, 3, 83861497382219], [9, 4, 7784670167098]]}, {"t": 3, "l": 1934359800419, "a": [[0, 3, -4463433885923], [0, 4, -118058094107244], [0, 5, 234791471961098], [0, 6, -134794630968779], [0, 7, 12586788352810], [0, 8, 1051867328926450], [0, 9, -615541637649495], [0, 10, 1773179031464450], [1, 3, -39388170594240], [1, 4, 126157371785043], [1, 5, 27769845598326], [1, 6, -106303573298893], [1, 7, 205999145347133], [1, 8, -434918483376328], [1, 9, 964782400623337], [1, 10, -42395682875649], [2, 1, 1115858471492], [2, 2, 19694085297108], [2, 3, 5151127306686], [2, 4, 42984000936265], [2, 5, 30107038485765], [2, 6, 35750751961356], [2, 7, -73458153865655], [2, 8, 407221593954085], [2, 9, 73800886391187], [2, 10, 220038662307204], [3, 0, -1115858471493], [3, 1, 14757261763413], [3, 2, -36690470252950], [3, 3, -10739495655534], [3, 4, -9908320825805], [3, 5, 2750308832548], [3, 6, -31159915689549], [3, 7, 116200392172823], [3, 8, 42790073427732], [3, 9, 125003398443225], [3, 10, -23180715082359], [4, 0, -31982935293666], [4, 1, -12098903344216], [4, 2, -19599987918684], [4, 3, 1101368665458], [4, 4, -6782969673743], [4, 5, -3936621715895], [4, 6, -33116936341373], [4, 7, 6920695077742], [4, 8, 66133589922685], [4, 9, -20837080865296], [5, 0, 68773112677941], [5, 1, 17652963233503], [5, 2, 4250197996076], [5, 3, 1478467820509], [5, 4, 7031694635704], [5, 5, -11785704080511], [5, 6, 337494820871], [5, 7, 26581819793863], [5, 8, -14897582630357], [6, 0, 3991623314817], [6, 1, -600021574080], [6, 2, -7786214687610], [6, 3, 8997974793306], [6, 4, 344428003459], [6, 5, -449748232398], [6, 6, -1823169067317], [6, 7, -8907709303849], [7, 0, -11586625035789], [7, 1, -11061313903800], [7, 2, 6260201137470], [7, 3, 4584277886848], [7, 4, -1041452183329], [7, 5, -14282379595779], [7, 6, -2888507090917], [8, 0, 80637178229677], [8, 1, -3771111039838], [8, 2, -22181197730154], [8, 3, -5244667184790], [8, 4, -15298953133018], [8, 5, 4134480073897], [9, 0, -95674865328009], [9, 1, -26274708348232], [9, 2, -5338288965976], [9, 3, -12575894722133], [9, 4, 4551112134098]]}, {"t": 4, "l": 279911556796221, "a": [[0, 4, -313133115841767], [0, 5, 894046377386566], [0, 6, -212576397200411], [0, 7, 136578631828307], [0, 8, -1160307699927702], [0, 9, -2751441512549574], [0, 10, 4077634790767864], [1, 3, -29785947652085], [1, 4, 126589018515084], [1, 5, -185435799217720], [1, 6, 104246742461664], [1, 7, -36401500653882], [1, 8, -360418689847090], [1, 9, 1105732105574371], [1, 10, -97090024712053], [2, 2, 14892973826480], [2, 3, -61816699856652], [2, 4, -110025846918986], [2, 5, -183831472577137], [2, 6, 24904368023168], [2, 7, -76975179699857], [2, 8, 582725903623931], [2, 9, -114613535213724], [2, 10, 120133996102503], [3, 1, 39141639480155], [3, 2, 30169445227269], [3, 3, 120769120718359], [3, 4, 95410666465573], [3, 5, 199073642749598], [3, 6, 239345184956720], [3, 7, 159720664747182], [3, 8, 183486347553474], [3, 9, 745332428504390], [3, 10, 57194912274757], [4, 0, -66158946133726], [4, 1, -86786248513319], [4, 2, -75454820984971], [4, 3, -68902802275097], [4, 4, -104549497945718], [4, 5, -11625869660409], [4, 6, -82642724302057], [4, 7, 31005164901547], [4, 8, 739617653392009], [4, 9, -75508443459698], [4, 10, -103131920871575], [5, 0, 151314865459550], [5, 1, 88838258984854], [5, 2, 80089919736760], [5, 3, -513117162241], [5, 4, -24797455337109], [5, 5, -28369619110727], [5, 6, 33988300042129], [5, 7, 740701055730263], [5, 8, -39601128171987], [5, 9, -124053038721912], [6, 0, -144242050010834], [6, 1, -69749216634307], [6, 2, 7169416221129], [6, 3, -31631212716559], [6, 4, 26946291098535], [6, 5, 33938188497242], [6, 6, 629287729658174], [6, 7, -19670289140652], [6, 8, -94353209107017], [7, 0, 24559502527055], [7, 1, -3765805150524], [7, 2, 12627047140463], [7, 3, 4721890576725], [7, 4, -23799564664978], [7, 5, 495826298432742], [7, 6, 8073198057665], [7, 7, -62780120708200], [8, 0, 73406190620666], [8, 1, 43452221546700], [8, 2, -30287466293130], [8, 3, -65472432330167], [8, 4, 288392097030899], [8, 5, 26983493199266], [8, 6, -36261761962311], [9, 0, -10440272331570], [9, 1, -60685553638280], [9, 2, -84771161964095], [9, 3, 120479764296123], [9, 4, 22407898801797], [9, 5, -10509586155244]]}, {"t": 4, "l": 114492169614257, "a": [[0, 4, -160226158216608], [0, 5, -107196628971544], [0, 6, -399093469654685], [0, 7, -28225046892682], [0, 8, 2940605585667478], [0, 9, 852017028697666], [0, 10, -3534907794755296], [1, 3, -25586122046232], [1, 4, -78933222362372], [1, 5, -34640329815858], [1, 6, -122005708710402], [1, 7, 292818115103698], [1, 8, -28554441642354], [1, 9, -1792568942344530], [1, 10, -629568122024882], [2, 2, 12793061023108], [2, 3, -38797708026897], [2, 4, -90419852640087], [2, 5, 153729621150086], [2, 6, 44540272003630], [2, 7, -59943147566292], [2, 8, -577556285725694], [2, 9, 5558873138226], [2, 10, 544984185238773], [3, 1, 20028269777086], [3, 2, 58531013617491], [3, 3, 66883575612789], [3, 4, 48167826558994], [3, 5, -33026990698531], [3, 6, 50241517940943], [3, 7, -181697002774414], [3, 8, 33741847644252], [3, 9, 188910177659025], [3, 10, -298835423087605], [4, 0, -36438935177173], [4, 1, -12699064702761], [4, 2, -28180432712101], [4, 3, -65308552162725], [4, 4, -28768280131728], [4, 5, -10451254066258], [4, 6, 17961526607862], [4, 7, -11670079998081], [4, 8, 79230649528930], [4, 9, -388392955411067], [4, 10, -17266691206869], [5, 0, -38066210609712], [5, 1, 39563732542660], [5, 2, -10874089293672], [5, 3, 36988091128337], [5, 4, 375916311398], [5, 5, 35479804209186], [5, 6, 36776035526214], [5, 7, 15662845809181], [5, 8, -344090455033649], [5, 9, -4711114279522], [6, 0, -82724004835562], [6, 1, 36305339006424], [6, 2, -2335190216427], [6, 3, -5397673749367], [6, 4, 1594168828431], [6, 5, 3157078214570], [6, 6, 14267006038655], [6, 7, -263767207058408], [6, 8, 5958517492694], [7, 0, 23057896072575], [7, 1, -72136560916741], [7, 2, 5495550495713], [7, 3, -9017423629308], [7, 4, -11702169335276], [7, 5, -19046764231629], [7, 6, -166434365146708], [7, 7, 1172005528325], [8, 0, 180360154817718], [8, 1, -4346731629276], [8, 2, 25089935167395], [8, 3, -23118900242348], [8, 4, -13968607312369], [8, 5, -90147378633644], [8, 6, 4658978210118], [9, 0, 15224173457700], [9, 1, 72225502713759], [9, 2, -831514055066], [9, 3, -15492645061392], [9, 4, -34125721976600], [9, 5, -12278008707]]}, {"t": 4, "l": 34736398767209, "a": [[0, 4, 8681033324608], [0, 5, 66687781565831], [0, 6, -14821520521473], [0, 7, -35052369207939], [0, 8, 355337495185091], [0, 9, 381446485036561], [0, 10, -4195363352430642], [1, 3, 2526650235889], [1, 4, -32179760075166], [1, 5, 3930168306187], [1, 6, 93392973382146], [1, 7, 104488710421238], [1, 8, 181944670252032], [1, 9, -1841645903423634], [1, 10, -90289474343771], [2, 2, -1263325117936], [2, 3, -12858397579183], [2, 4, -9975072709384], [2, 5, 101274988247240], [2, 6, -40710995558901], [2, 7, 69034615647813], [2, 8, -680903070538345], [2, 9, -17391593178906], [2, 10, 82176906974194], [3, 1, -1085129165578], [3, 2, 20903337597964], [3, 3, 14760011560832], [3, 4, 30262505885054], [3, 5, -34125303486672], [3, 6, -5796316644154], [3, 7, -114178525379728], [3, 8, -1438512760441], [3, 9, 35560103019021], [3, 10, 5374166978741], [4, 0, 2259356307330], [4, 1, -10597185137422], [4, 2, -15149983847461], [4, 3, -41971771365260], [4, 4, -5126028665714], [4, 5, -18720085015487], [4, 6, 14163635984662], [4, 7, -5779552021542], [4, 8, 28568264142104], [4, 9, 8497159447569], [4, 10, 35649541591159], [5, 0, -1720202327755], [5, 1, 12678766523944], [5, 2, -17924771057061], [5, 3, 24185327706015], [5, 4, 7382065756132], [5, 5, 37140363997889], [5, 6, 2414873962617], [5, 7, 26645346485308], [5, 8, 15965964404560], [5, 9, 41229779318978], [6, 0, -9277578680153], [6, 1, 23603400356230], [6, 2, 4465295669079], [6, 3, 6100130614177], [6, 4, -4198200286652], [6, 5, 506029061384], [6, 6, 16098318499240], [6, 7, 18222842491137], [6, 8, 40997436794009], [7, 0, 52517694035818], [7, 1, -33013964556705], [7, 2, -9535754942064], [7, 3, -10220737350906], [7, 4, 442239030018], [7, 5, 5754991329114], [7, 6, 6975418587148], [7, 7, 28665552950964], [8, 0, 23539630180389], [8, 1, -7252640322711], [8, 2, 28132375266887], [8, 3, -1882707531376], [8, 4, 1792494560187], [8, 5, 3542498678230], [8, 6, 16303476149280], [9, 0, 51034046365684], [9, 1, 75525103283655], [9, 2, 2511113102428], [9, 3, -3149031874291], [9, 4, -708879698739], [9, 5, 7359038874293]]}, {"t": 5, "l": 45522133868558, "a": [[0, 5, -82888620116977], [0, 6, -220398417182745], [0, 7, -523673353951693], [0, 8, 395311577712680], [0, 9, 3069691183324007], [0, 10, 686544104101498], [1, 4, -37796937957346], [1, 5, -58961348529708], [1, 6, 37027225822729], [1, 7, 38680483513418], [1, 8, -163167342597468], [1, 9, 529735092971], [1, 10, 2025792388886003], [2, 3, -444219820075], [2, 4, -57507839171992], [2, 5, -78841123462044], [2, 6, 8469018320435], [2, 7, 33497323877324], [2, 8, -44369775005579], [2, 9, 264371186191836], [2, 10, -1549882053285630], [3, 2, 9893454309350], [3, 3, 8273992496938], [3, 4, 4979282360255], [3, 5, 134548548404844], [3, 6, 55479452363136], [3, 7, 87720845882795], [3, 8, 290856811330627], [3, 9, -1070238603279577], [3, 10, 835579854698794], [4, 1, 4958428847165], [4, 2, 38090059200154], [4, 3, 20661734085459], [4, 4, -36721113782404], [4, 5, -66459872241644], [4, 6, 32669564869821], [4, 7, 54636771852901], [4, 8, -1199210677616311], [4, 9, 738814948000353], [4, 10, -334544527290492], [5, 0, -22172620626644], [5, 1, -18712458324253], [5, 2, -11686031597401], [5, 3, -28524953711393], [5, 4, 27621718418820], [5, 5, -20625609093405], [5, 6, -67144013932794], [5, 7, -980611479329475], [5, 8, 674453020154773], [5, 9, -317495363997852], [5, 10, -8724351520138], [6, 0, -38972750926874], [6, 1, 20281730624120], [6, 2, -8925850111496], [6, 3, 4113596025804], [6, 4, 536507895409], [6, 5, 4545800943150], [6, 6, -779625192490036], [6, 7, 546212797823660], [6, 8, -269681026488633], [6, 9, 821300218791], [7, 0, -59140825566480], [7, 1, 34449562670890], [7, 2, -5515796635481], [7, 3, -9657722050717], [7, 4, -6066700540928], [7, 5, -524742746372197], [7, 6, 358876978669542], [7, 7, -172657345533266], [7, 8, 9906267245737], [8, 0, 41885377573196], [8, 1, -22859216622580], [8, 2, -2960272166864], [8, 3, 10803150478435], [8, 4, -313871457452123], [8, 5, 198650698107439], [8, 6, -100925409578187], [8, 7, 5710852584210], [9, 0, 70983558374303], [9, 1, 24383509289208], [9, 2, 13888099866171], [9, 3, -143430097818984], [9, 4, 77577269225063], [9, 5, -37526171961892], [9, 6, -793545842865]]}, {"t": 5, "l": 37548191526410, "a": [[0, 5, -104003056223751], [0, 6, 291169681240959], [0, 7, -291807884902231], [0, 8, -20833638392199], [0, 9, 2011134630370622], [0, 10, 2785891893566138], [1, 4, -30314443878173], [1, 5, 31461711331802], [1, 6, -129765708991774], [1, 7, 178121023383655], [1, 8, -65665099452048], [1, 9, 1423545056228128], [1, 10, -90445014908103], [2, 3, 956867326407], [2, 4, -14747936836329], [2, 5, -118483037081403], [2, 6, 166080832350492], [2, 7, 96113576639551], [2, 8, 141858711976779], [2, 9, -302610178444380], [2, 10, 155967907898572], [3, 2, 6621743643129], [3, 3, -6251193873675], [3, 4, -65756696475561], [3, 5, 42079293223674], [3, 6, 13185849950817], [3, 7, 182195406980363], [3, 8, -395964036597], [3, 9, 436881175997236], [3, 10, 107058841100145], [4, 1, 6978624677219], [4, 2, 16505029521144], [4, 3, 79611514354703], [4, 4, 3375470585992], [4, 5, -59018777657221], [4, 6, -30089013957456], [4, 7, 112493594438568], [4, 8, 476221460188773], [4, 9, 190598941845128], [4, 10, -162747897421675], [5, 0, -22473645739827], [5, 1, -26130505403557], [5, 2, 6763891357345], [5, 3, -37043667776827], [5, 4, 29175778953152], [5, 5, -31083137753464], [5, 6, 34684852156692], [5, 7, 342494941518977], [5, 8, 133030864851383], [5, 9, -203054887206163], [5, 10, -20677310126118], [6, 0, 35503233830022], [6, 1, -14474695810450], [6, 2, -25895165641506], [6, 3, 6161356528584], [6, 4, 10856550246249], [6, 5, -8470628041547], [6, 6, 220557878993201], [6, 7, 129642447754829], [6, 8, -195207254764700], [6, 9, -32589935176556], [7, 0, -95079229443048], [7, 1, 49986427472629], [7, 2, -9703309286335], [7, 3, 4191753185589], [7, 4, -13963122304666], [7, 5, 107020058752373], [7, 6, 114931452506223], [7, 7, -122617519599839], [7, 8, -27570810352500], [8, 0, 68508130369757], [8, 1, -19216412103132], [8, 2, -16062557444240], [8, 3, -43286834143163], [8, 4, 28354879563475], [8, 5, 81821177816822], [8, 6, -70144750742874], [8, 7, -14710361623756], [9, 0, 65778742099373], [9, 1, -50699780884060], [9, 2, 1013241802385], [9, 3, -32359242944461], [9, 4, 50064462146242], [9, 5, -23154549265992], [9, 6, -6180980933189]]}, {"t": 5, "l": 117909455261352, "a": [[0, 5, -82672242343638], [0, 6, -113177021598955], [0, 7, 495977400081189], [0, 8, -2574427390594952], [0, 9, 3412527610357226], [0, 10, -3101389669510976], [1, 4, -26810471404689], [1, 5, 33549922222127], [1, 6, 78489978544793], [1, 7, -567274230258700], [1, 8, 1557207655238312], [1, 9, -1329766881641362], [1, 10, 91596350236119], [2, 3, 3708070677099], [2, 4, 29795106176635], [2, 5, -39088339301257], [2, 6, -41617631119532], [2, 7, 227597183323382], [2, 8, -321947288558344], [2, 9, 321438074928003], [2, 10, -293481445483790], [3, 2, 2994547174073], [3, 3, -26155127555760], [3, 4, 15917458365934], [3, 5, 120675116504798], [3, 6, -111031875641818], [3, 7, -84270221814980], [3, 8, -12255235662456], [3, 9, -89786214316960], [3, 10, 107811767366073], [4, 1, 7021050485030], [4, 2, 12692621423379], [4, 3, 12772685341536], [4, 4, 24297035999421], [4, 5, -14079084830838], [4, 6, 80315236819493], [4, 7, -54923725740796], [4, 8, -117656173712152], [4, 9, 46098606327111], [4, 10, -20511609761063], [5, 0, -18712302606908], [5, 1, -10535186159334], [5, 2, -34783012240293], [5, 3, -86754684712605], [5, 4, -19683688573350], [5, 5, -656208946963], [5, 6, -46473875147187], [5, 7, -46859811444378], [5, 8, 19295313234211], [5, 9, -28447605998269], [5, 10, -23442548878482], [6, 0, 16940915534901], [6, 1, 30836621016997], [6, 2, 36033055572581], [6, 3, 63706014112287], [6, 4, -14329670164978], [6, 5, 2394453876606], [6, 6, 14085716264600], [6, 7, 17443779073641], [6, 8, 2768079911553], [6, 9, 13308965248609], [7, 0, -2825240017461], [7, 1, 68539953731502], [7, 2, -45019956181653], [7, 3, -7068532086981], [7, 4, 17484724775681], [7, 5, 48112147052796], [7, 6, 17347229245338], [7, 7, -962610638144], [7, 8, 9592025429131], [8, 0, -172870687325950], [8, 1, -82404107672009], [8, 2, 28056085785842], [8, 3, 34574937108814], [8, 4, 39003752173844], [8, 5, 4475849683464], [8, 6, 6179096142058], [8, 7, 5209992853040], [9, 0, 337837340368453], [9, 1, 30711699629485], [9, 2, 6899712490436], [9, 3, 42107447502116], [9, 4, -6089382402576], [9, 5, 4122907099799], [9, 6, 5999392402357]]}, {"t": 6, "l": 55461810939063, "a": [[0, 6, 113696377731733], [0, 7, 270703947837716], [0, 8, 1311085536156070], [0, 9, 2540377399163746], [0, 10, -4757341755553786], [1, 5, 62410736971720], [1, 6, -8530768320655], [1, 7, 141040409464681], [1, 8, 373408232741917], [1, 9, 143671768148248], [1, 10, 3155338428936016], [2, 4, 7959032342638], [2, 5, 21157405199533], [2, 6, 309461010486977], [2, 7, 30785433744052], [2, 8, -211362822937894], [2, 9, 2000192367698012], [2, 10, 239949811404907], [3, 3, 147208946136], [3, 4, 19612162917211], [3, 5, 216057188697961], [3, 6, -26426895519891], [3, 7, 12722079350442], [3, 8, 737161691188383], [3, 9, 69525295934199], [3, 10, -343542875836535], [4, 2, -13991429797863], [4, 3, -25735684060310], [4, 4, -58218735166284], [4, 5, -88860016398076], [4, 6, -51764317865126], [4, 7, 103360386963608], [4, 8, -665912525989162], [4, 9, -821262122772525], [4, 10, -371220012554358], [5, 1, 1605394592792], [5, 2, 12007594164704], [5, 3, -65297175069281], [5, 4, 75909067964943], [5, 5, 58958402942786], [5, 6, -28173212857734], [5, 7, -473296674785136], [5, 8, -818426885016832], [5, 9, -213233606898547], [5, 10, 188693501249380], [6, 0, 26343543692166], [6, 1, -11009672061324], [6, 2, -62395788859684], [6, 3, -17540668729233], [6, 4, -27534097595740], [6, 5, -86656438410026], [6, 6, -474582262085021], [6, 7, -634249579880757], [6, 8, -288499467898139], [6, 9, 131701806718413], [6, 10, 8008327513893], [7, 0, 30119625260900], [7, 1, 114524357523997], [7, 2, 3281484402837], [7, 3, -1954029195342], [7, 4, -26960896311488], [7, 5, -338948135562838], [7, 6, -433917451156621], [7, 7, -177564171808267], [7, 8, 81002844781721], [7, 9, -17100546703787], [8, 0, 163034557976776], [8, 1, -33425084380828], [8, 2, 20331055512166], [8, 3, 51509789966347], [8, 4, -165806611953626], [8, 5, -223264080769937], [8, 6, -109961681687036], [8, 7, 59347492450314], [8, 8, -12687406097861], [9, 0, 65096535431245], [9, 1, 1717903447726], [9, 2, 71813508640126], [9, 3, -62280140264474], [9, 4, -64152186012642], [9, 5, -44854143517059], [9, 6, 24809875790403], [9, 7, -5409434176823]]}, {"t": 7, "l": 83587145927178, "a": [[0, 7, -78866315740642], [0, 8, -202296134734756], [0, 9, -1059869249423402], [0, 10, 2590170481341733], [1, 6, -32322446969915], [1, 7, -177573724559157], [1, 8, -576749818425506], [1, 9, 2545565842827221], [1, 10, 275905652347392], [2, 5, -7194725621702], [2, 6, -3522490713334], [2, 7, -188550244960812], [2, 8, 899575403112324], [2, 9, 1059611859664645], [2, 10, -2262569013482614], [3, 4, 3206029650576], [3, 5, 11698199120435], [3, 6, -35593817758860], [3, 7, 196241491796878], [3, 8, 636843691010604], [3, 9, -1968381377157455], [3, 10, -807076153618901], [4, 3, 1869787334540], [4, 4, -5242270826066], [4, 5, 9532471623361], [4, 6, -47261541461231], [4, 7, 326643487807102], [4, 8, -1907377965875940], [4, 9, -603054692592001], [4, 10, -38844720287283], [5, 2, -2931103399158], [5, 3, -7894415782847], [5, 4, -4487617417764], [5, 5, -34039560345245], [5, 6, 117643757368264], [5, 7, -1619905053262294], [5, 8, -506134109804902], [5, 9, 28538796195750], [5, 10, -30065619386843], [6, 1, 7804333825887], [6, 2, 24868924860530], [6, 3, 23549683833154], [6, 4, 19378009967272], [6, 5, -21448633921201], [6, 6, -1211279097574663], [6, 7, -380669433793795], [6, 8, 78732659976311], [6, 9, 37529993169902], [6, 10, -59041443784203], [7, 0, -18247435577755], [7, 1, -24936230659909], [7, 2, 82425749213], [7, 3, -19520892282974], [7, 4, -118560726575335], [7, 5, -797121203429219], [7, 6, -272490174421805], [7, 7, 29452688437022], [7, 8, 34440117046071], [7, 9, -14190322578556], [7, 10, -42801753888802], [8, 0, -3183887755231], [8, 1, 9498159896278], [8, 2, -28165502737408], [8, 3, -98393079524485], [8, 4, -426002609854999], [8, 5, -152235701134802], [8, 6, 10373672121254], [8, 7, 20591976282024], [8, 8, -3063580294760], [8, 9, -9657101506472], [9, 0, -170856291243374], [9, 1, -52006470566591], [9, 2, -58602313077371], [9, 3, -146584288754255], [9, 4, -49565467045131], [9, 5, 3058105450756], [9, 6, 6743163143309], [9, 7, -1631539856164], [9, 8, -6266725361109]]}, {"t": 7, "l": 18888744647958, "a": [[0, 7, -55006532022002], [0, 8, 43303012063643], [0, 9, -284036768069510], [0, 10, -1215529850016550], [1, 6, -19775269082152], [1, 7, -33239370858590], [1, 8, -164627054514078], [1, 9, 67689413501882], [1, 10, -453383518402554], [2, 5, -2628812226736], [2, 6, -11860333499209], [2, 7, -30228091445204], [2, 8, -111830855518772], [2, 9, 13278167388088], [2, 10, -276655986038695], [3, 4, 2815381585256], [3, 5, -508926913222], [3, 6, -21893175814047], [3, 7, -82021035013854], [3, 8, 15627431055619], [3, 9, 49925512706286], [3, 10, -228235795212797], [4, 3, -837584686770], [4, 4, -6856079041416], [4, 5, -8566360566432], [4, 6, -48301247407838], [4, 7, 20926506163730], [4, 8, 18267479044218], [4, 9, -115200938917774], [4, 10, 37376394414338], [5, 2, 2457426670], [5, 3, 7347988556628], [5, 4, 11339797319582], [5, 5, 11681079950539], [5, 6, 27038265917718], [5, 7, 79784099608069], [5, 8, -53656783221456], [5, 9, 143265168267868], [5, 10, 19796985033000], [6, 1, 3126967810571], [6, 2, 4151469411369], [6, 3, 1424142109957], [6, 4, 16533153646090], [6, 5, -3051107546553], [6, 6, 23763401211494], [6, 7, -57807637466035], [6, 8, 105903077573424], [6, 9, 14344356836778], [6, 10, -41022158426615], [7, 0, -9133686429038], [7, 1, -10917864168383], [7, 2, 3384152336238], [7, 3, 10821989274599], [7, 4, -13997007489051], [7, 5, 2219910019720], [7, 6, -28786987359614], [7, 7, 77330186168249], [7, 8, 18670714601065], [7, 9, -15110310791692], [7, 10, -5288857560635], [8, 0, 1158422995645], [8, 1, -2469800659267], [8, 2, -4592784674766], [8, 3, -8421662141294], [8, 4, -2004072292143], [8, 5, -17714585520598], [8, 6, 46394407064386], [8, 7, 13595163192791], [8, 8, -8777093354978], [8, 9, 2118344190318], [9, 0, -46288746202517], [9, 1, -13031416295695], [9, 2, -7786202541904], [9, 3, -5989365426504], [9, 4, -4400299325713], [9, 5, 16265619424348], [9, 6, 8597496109108], [9, 7, -1925947862256], [9, 8, 4814682566572]]}, {"t": 8, "l": 16610220053299, "a": [[0, 8, -43643537202758], [0, 9, -366491285459111], [0, 10, 502971684954117], [1, 7, 31559575278342], [1, 8, -211457412022800], [1, 9, 338042957236430], [1, 10, 216494176071351], [2, 6, 12970996951080], [2, 7, -31090246335366], [2, 8, -29799279858957], [2, 9, 309273213702663], [2, 10, -155452558555087], [3, 5, 8442584316198], [3, 6, -7234107054797], [3, 7, 2589322203929], [3, 8, 93455030077557], [3, 9, -225009710510658], [3, 10, 52885186721525], [4, 4, -2962600119660], [4, 5, 4355380390444], [4, 6, 5738950758272], [4, 7, 66274273926499], [4, 8, -378215680482052], [4, 9, 58639266971574], [4, 10, 137862697376096], [5, 3, -1239967843837], [5, 4, 7061217160787], [5, 5, 5307258932225], [5, 6, 54202993881216], [5, 7, -322936496532955], [5, 8, -33845431360271], [5, 9, 162537923484287], [5, 10, 928926694846], [6, 2, -5086483763168], [6, 3, -13507236919724], [6, 4, -18594630634649], [6, 5, -29099576265951], [6, 6, -296404670907243], [6, 7, -106033811271244], [6, 8, 65293887421826], [6, 9, -63560744733215], [6, 10, -30348885790862], [7, 1, 7182666518634], [7, 2, 19069114049639], [7, 3, 20809126815375], [7, 4, -3516525818052], [7, 5, -157669090280154], [7, 6, -8524704220727], [7, 7, 69867095031490], [7, 8, -12439996141711], [7, 9, 49256094527735], [7, 10, 57038450671176], [8, 0, 6264546085660], [8, 1, -9299742131177], [8, 2, -12064252692440], [8, 3, -36431234765601], [8, 4, -111885239553447], [8, 5, -18543814782912], [8, 6, 23053134878960], [8, 7, -25231050535045], [8, 8, 20994737579271], [8, 9, 39924356132092], [8, 10, 4323328462550], [9, 0, -34314844391344], [9, 1, -10025292466929], [9, 2, -40142255839203], [9, 3, -57744667362497], [9, 4, -23063848877892], [9, 5, -1906549564196], [9, 6, -14827629388995], [9, 7, 2229408117040], [9, 8, 23161812903620], [9, 9, -11345091878302]]}, {"t": 9, "l": 50835563326219, "a": [[0, 9, -176825545751931], [0, 10, -225458875018173], [1, 8, -82033782301689], [1, 9, -106915520645965], [1, 10, 184545138275801], [2, 7, -4378014724542], [2, 8, -113475578807018], [2, 9, 286097577365357], [2, 10, -481487561225743], [3, 6, 9227341408931], [3, 7, -81131824717417], [3, 8, 202678712709422], [3, 9, -584892348483446], [3, 10, -40400613970926], [4, 5, 6260119791657], [4, 6, -33261502378243], [4, 7, 132112579310065], [4, 8, -603385112946877], [4, 9, -116670741751481], [4, 10, 76565980848403], [5, 4, -1438710528524], [5, 5, -3775007435163], [5, 6, 57756374955788], [5, 7, -533620570024833], [5, 8, -109784852923998], [5, 9, 61869804605994], [5, 10, 37050778613622], [6, 3, -6041539409563], [6, 4, 17168712122247], [6, 5, -13191680902828], [6, 6, -414198182856752], [6, 7, -81045921923159], [6, 8, 56633874299663], [6, 9, 35909089283352], [6, 10, 3288599208189], [7, 2, 1321506270161], [7, 3, 18717923066155], [7, 4, -37577004082347], [7, 5, -259596622953366], [7, 6, -44470079385163], [7, 7, 41275283960717], [7, 8, 26726991678854], [7, 9, 7574332870668], [7, 10, 15032595887952], [8, 1, 11273070556159], [8, 2, 116153516077], [8, 3, -46463440689994], [8, 4, -162167913371568], [8, 5, -29693421101986], [8, 6, 11925543181681], [8, 7, 8832311030867], [8, 8, -9998260529984], [8, 9, -9250098527508], [8, 10, -8572234353789], [9, 0, -20155792805837], [9, 1, -45960501915598], [9, 2, -49920511410111], [9, 3, -85527414474636], [9, 4, -24068575341464], [9, 5, -10304503586799], [9, 6, -4638750877219], [9, 7, -7707266600517], [9, 8, -3897874693890], [9, 9, -6026202905145], [9, 10, -24752614508996]]}, {"t": 9, "l": 9755958896352, "a": [[0, 9, -44207131745583], [0, 10, 73475586645677], [1, 8, -10135572216952], [1, 9, 9816348984676], [1, 10, -3030739677541], [2, 7, 191733211829], [2, 8, -12314513735761], [2, 9, 31342452573895], [2, 10, -12612056522812], [3, 6, 2737230744969], [3, 7, -22400646736870], [3, 8, 40378901205655], [3, 9, -1311191250546], [3, 10, -3695629211536], [4, 5, 1347491750336], [4, 6, -12943634005687], [4, 7, 33644333727923], [4, 8, 1160744130086], [4, 9, -3837074017655], [4, 10, 24263295524978], [5, 4, -670357446129], [5, 5, -1346682186475], [5, 6, 15596389260531], [5, 7, 10366953314297], [5, 8, 1532763639101], [5, 9, 20938243254844], [5, 10, 22708933030534], [6, 3, -1033849759157], [6, 4, 6745419916669], [6, 5, -1165868362960], [6, 6, 10106292588451], [6, 7, 7504960396166], [6, 8, 10341829702051], [6, 9, 24809253217689], [6, 10, 3961743042156], [7, 2, -197075160124], [7, 3, 4430592830719], [7, 4, -12443557144802], [7, 5, 8082713341679], [7, 6, 7198549588895], [7, 7, 7557310153108], [7, 8, 11198209553706], [7, 9, -4092762514742], [7, 10, 1788539605660], [8, 1, 2754594957844], [8, 2, -743961382293], [8, 3, -10028867626073], [8, 4, 7309291049349], [8, 5, 8952589844100], [8, 6, 10572573790354], [8, 7, 10421473590810], [8, 8, -1304197213274], [8, 9, 4110863053909], [8, 10, 6510835520270], [9, 0, -2997131830371], [9, 1, -13408044459147], [9, 2, -11343171716541], [9, 3, -1749724731113], [9, 4, 2596784333714], [9, 5, 3525290070950], [9, 6, 2779030281182], [9, 7, -1875239801200], [9, 8, 1415227784567], [9, 9, 2744001554729], [9, 10, -4227968509173]]}]}

==> anc/other_certificates/cert_9_10_13_9.json <==
{"format": "laughlin-gap-certificate/v1", "title": "certificate for ansatz (9,10,13,9)", "ansatz": {"PMAX": 9, "JMAX": 10, "IMAX": 13, "TMAX": 9}, "P": 1000000000000000, "pt_rows": [], "eps_D": [], "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"}, "claimed": {"gamma": {"num": 188297080683488588363146457123, "den": 1000000000000000000000000000000}}, "source": "earlier research run, no allowance", "rows": [{"t": 0, "l": 732539793130122, "a": [[0, 0, -52], [0, 1, 65], [0, 2, -95769062759160], [0, 3, 6171956139052], [0, 4, -93033825872108], [0, 5, -210111820675790], [0, 6, -102471281116504], [0, 7, -204625032669142], [0, 8, -281276461830622], [0, 9, -128861847788980], [0, 10, -27610059849828], [1, 0, 113], [1, 1, 47884531379646], [1, 2, 10], [1, 3, -20756864568676], [1, 4, 19112243628252], [1, 5, -15039128692378], [1, 6, -12848235026044], [1, 7, -38512409406576], [1, 8, -3211733801329], [1, 9, 29455206000040], [1, 10, 33554120690536], [2, 0, -23942265689772], [2, 1, -1542989034781], [2, 2, 10378432284336], [2, 3, -18657127307052], [2, 4, -10874610708153], [2, 5, 3077350301595], [2, 6, -4691446006768], [2, 7, -3927336259761], [2, 8, 12024033645052], [2, 9, 18125293243674], [2, 10, -7525869107840], [3, 0, 1542989034761], [3, 1, 11629228234006], [3, 2, 13879066399986], [3, 3, -5697191595879], [3, 4, -1074548455356], [3, 5, 3270428529215], [3, 6, -1214374346795], [3, 7, 3742661450491], [3, 8, 8276360930822], [3, 9, -12814751370550], [3, 10, -427737704421], [4, 0, -22633058493172], [4, 1, 3803425138715], [4, 2, 18581636511487], [4, 3, -2703885977011], [4, 4, -992729045428], [4, 5, -974299168549], [4, 6, -130194635659], [4, 7, 2087914783844], [4, 8, -14363086412181], [4, 9, -462224626950], [5, 0, -20291401450639], [5, 1, -10715893652563], [5, 2, 6283934175385], [5, 3, -1125517465624], [5, 4, 358180859854], [5, 5, -866757672657], [5, 6, -529116771758], [5, 7, -13470558309538], [5, 8, -466332895036], [6, 0, -8674579034527], [6, 1, -3304564678884], [6, 2, 3877170287181], [6, 3, 558905910420], [6, 4, 7139342385], [6, 5, -1037900327788], [6, 6, -10886511960286], [6, 7, -381618067661], [7, 0, -6260204510891], [7, 1, -983473565682], [7, 2, 1340886805128], [7, 3, -18649053326], [7, 4, -244396497557], [7, 5, -7755604527616], [7, 6, -209285828538], [8, 0, -11149466445652], [8, 1, -2973131073989], [8, 2, 103286668809], [8, 3, 395489084039], [8, 4, -4404533553607], [8, 5, -109137993625], [9, 0, -478749301664], [9, 1, -2309164878906], [9, 2, 1170346927050], [9, 3, -1885284316085], [9, 4, -12492430711]]}, {"t": 0, "l": 308533460921630, "a": [[0, 1, -1], [0, 2, -37667931613709], [0, 3, 33500644726739], [0, 4, -20433484093569], [0, 5, -134818500381996], [0, 6, -3452172387060], [0, 7, -117814693827258], [0, 8, -62687227001817], [0, 9, -40008275365551], [0, 10, -106857917883526], [1, 0, -1], [1, 1, 18833965806853], [1, 3, 41727766703109], [1, 4, -13204205013912], [1, 5, -12719584483847], [1, 6, -13118286776864], [1, 7, -5370683295199], [1, 8, 6101012399087], [1, 9, -37684429770277], [1, 10, 9485243035852], [2, 0, -9416982903427], [2, 1, -8375161181684], [2, 2, -20863883351555], [2, 3, -10865861162012], [2, 4, -11155102933896], [2, 5, 1526564405458], [2, 6, -5567064664061], [2, 7, 857112506015], [2, 8, -15405786234583], [2, 9, 3827387782654], [2, 10, 2171886814711], [3, 0, 8375161181685], [3, 1, 2554185511696], [3, 2, 14166912415490], [3, 3, -1031530223678], [3, 4, 674960474373], [3, 5, -1724201098881], [3, 6, 264556952043], [3, 7, -3387320428622], [3, 8, 1888735421535], [3, 9, 2532860681138], [3, 10, 907772373570], [4, 0, 6600663408233], [4, 1, 2993225692869], [4, 2, 11503570596420], [4, 3, -2009789989758], [4, 4, -152422203841], [4, 5, -413294645280], [4, 6, 321206221890], [4, 7, 379653257996], [4, 8, 1756207300115], [4, 9, 1342654197398], [5, 0, -20978626614597], [5, 1, -8153471726187], [5, 2, 3063749988780], [5, 3, 993269166048], [5, 4, 123602843350], [5, 5, 564392140314], [5, 6, -276039683136], [5, 7, 888484583212], [5, 8, 1347650275975], [6, 0, -3202377714022], [6, 1, -472559459087], [6, 2, 1960675528578], [6, 3, -96730586765], [6, 4, 116455808157], [6, 5, -369418623138], [6, 6, 270323549475], [6, 7, 1115121455229], [7, 0, -5760942146131], [7, 1, -2907941794013], [7, 2, 355858654777], [7, 3, -147567292634], [7, 4, 30926207479], [7, 5, -187937196732], [7, 6, 811517226570], [8, 0, -2345516144528], [8, 1, -866368678859], [8, 2, 935584815406], [8, 3, 290426626044], [8, 4, -314365828764], [8, 5, 461660671058], [9, 0, 1640936151105], [9, 1, 498135921084], [9, 2, 648435603714], [9, 3, -315018052019], [9, 4, 221367691710]]}, {"t": 0, "l": 81742567271912, "a": [[0, 0, 1], [0, 2, 3963203094890], [0, 3, -31486024379986], [0, 4, -6953746231367], [0, 5, 962334593822], [0, 6, -15885672176703], [0, 7, -51785416808461], [0, 8, 4606290859179], [0, 9, 19064520227210], [0, 10, -40284914238602], [1, 1, -1981601547445], [1, 3, 13863735100029], [1, 4, -9774839273263], [1, 5, 1620047185897], [1, 6, -5261876352469], [1, 7, 2446027095849], [1, 8, 14740960741058], [1, 9, -15298052632150], [1, 10, -502456351837], [2, 0, 990800773723], [2, 1, 7871506094997], [2, 2, -6931867550014], [2, 3, -4725216787932], [2, 4, 1511625092067], [2, 5, 1969843240257], [2, 6, -2032520022540], [2, 7, 3314094064059], [2, 8, -6349980636840], [2, 9, -132673243663], [2, 10, 359297159097], [3, 0, -7871506094997], [3, 1, 869218278921], [3, 2, 7168926606248], [3, 3, -1509297344089], [3, 4, 623101422862], [3, 5, -1581408427347], [3, 6, 89193254390], [3, 7, -1492382298840], [3, 8, 32661605583], [3, 9, 753012527050], [3, 10, -913177909746], [4, 0, 2162106356626], [4, 1, -2422754306080], [4, 2, 927721298846], [4, 3, -1087967205602], [4, 4, 78530928416], [4, 5, -360189406879], [4, 6, -124527407243], [4, 7, -58731316562], [4, 8, 494066545409], [4, 9, -788185513176], [5, 0, -2934345448667], [5, 1, -445428742047], [5, 2, 585227928811], [5, 3, 720112179015], [5, 4, 54157797189], [5, 5, 260777122552], [5, 6, -73713563394], [5, 7, 328412408954], [5, 8, -600388079813], [6, 0, 157880972284], [6, 1, 715460593397], [6, 2, 538876925905], [6, 3, 30341404108], [6, 4, 126871310647], [6, 5, -52418741954], [6, 6, 97493561811], [6, 7, -427224645817], [7, 0, -2492354872702], [7, 1, -1520579653647], [7, 2, -328981259163], [7, 3, -9076278239], [7, 4, 39690806686], [7, 5, -69566089742], [7, 6, -203178419880], [8, 0, 411644308891], [8, 1, -301525893987], [8, 2, 290617437077], [8, 3, 84099735768], [8, 4, -118083686660], [8, 5, -89037651849], [9, 0, 3386238854980], [9, 1, 239653558746], [9, 2, 173938593043], [9, 3, -105573848499], [9, 4, 6320988243]]}, {"t": 1, "l": 34326215733841, "a": [[0, 1, 172], [0, 2, 187802729135619], [0, 3, -157052223793214], [0, 4, 266973541791967], [0, 5, 333313695782413], [0, 6, 790372646079369], [0, 7, 918668952664990], [0, 8, 550617505673273], [0, 9, 780565971036032], [0, 10, 1082911874458742], [1, 0, 20], [1, 1, -93901364567684], [1, 2, 117], [1, 3, -48524002270400], [1, 4, -5862068004090], [1, 5, -209318256950754], [1, 6, -102005768426721], [1, 7, -101566342939688], [1, 8, -12193978239827], [1, 9, 173397145648640], [1, 10, -294599644009389], [2, 0, 46950682283873], [2, 1, 39263055948345], [2, 2, 24262001135113], [2, 3, 19388210262938], [2, 4, 10403583186478], [2, 5, -12254517274676], [2, 6, 9312493549129], [2, 7, -12077094448871], [2, 8, 42439540260002], [2, 9, -151967728801552], [2, 10, 10413540756847], [3, 0, -39263055948319], [3, 1, -33371692724005], [3, 2, -17922693261940], [3, 3, -2021457664912], [3, 4, 26836018570906], [3, 5, 20354993729376], [3, 6, -567137173839], [3, 7, 3138018578986], [3, 8, -56931740815849], [3, 9, 33824685072665], [3, 10, 9435627703618], [4, 0, 37926538518434], [4, 1, -11138000854928], [4, 2, 21394281226341], [4, 3, -16968959365583], [4, 4, 10202055404145], [4, 5, 431696984546], [4, 6, -9483465368350], [4, 7, -12320144537772], [4, 8, 39836690682576], [4, 9, 11805135600905], [4, 10, 675721530150], [5, 0, 39832315721540], [5, 1, -20723727779563], [5, 2, 6186510038822], [5, 3, -21866613391362], [5, 4, 3834330561370], [5, 5, -2431996975526], [5, 6, 4631607696255], [5, 7, 34938669214536], [5, 8, 11442810085775], [5, 9, 474869358033], [6, 0, 4140514248106], [6, 1, -5755489783151], [6, 2, 3981446789083], [6, 3, -5324026019113], [6, 4, 4656224173024], [6, 5, 5316962451407], [6, 6, 25734595375525], [6, 7, 9652499681773], [6, 8, 440776194123], [7, 0, 15222249828279], [7, 1, 12399910971058], [7, 2, 3500773210476], [7, 3, 87299877536], [7, 4, 1635752796586], [7, 5, 15438813062894], [7, 6, 7257031945128], [7, 7, 373155261890], [8, 0, -4535878213363], [8, 1, -1474642253851], [8, 2, -1421473827325], [8, 3, -2993770016560], [8, 4, 7072010685181], [8, 5, 4441595080347], [8, 6, 162324530472], [9, 0, 2181246391029], [9, 1, -11052125161000], [9, 2, 159442116708], [9, 3, 614537211284], [9, 4, 2205376267454], [9, 5, 17814787363]]}, {"t": 1, "l": 63749788055701, "a": [[0, 1, -9], [0, 2, 34666766475233], [0, 3, 13229292075830], [0, 4, -15231834153478], [0, 5, 175174094719475], [0, 6, -209918485131165], [0, 7, 163874786539616], [0, 8, -362322464077732], [0, 9, -211555415622047], [0, 10, 1261789801999], [1, 0, -2], [1, 1, -17333383237622], [1, 2, -5], [1, 3, -13393487956797], [1, 4, 82125030860723], [1, 5, 11816625789415], [1, 6, 41080323317441], [1, 7, -45653042143790], [1, 8, -46049425787517], [1, 9, 34238723396869], [1, 10, 39063458343675], [2, 0, 8666691618810], [2, 1, -3307323018960], [2, 2, 6696743978402], [2, 3, 15268461433056], [2, 4, -1540599699704], [2, 5, -19157301947784], [2, 6, 8242237327261], [2, 7, -14136404892776], [2, 8, 13025534367804], [2, 9, 18207311005425], [2, 10, 6375740765544], [3, 0, 3307323018958], [3, 1, 1903979269185], [3, 2, -35799719148236], [3, 3, 2486573246175], [3, 4, -17326405085966], [3, 5, 9587239346758], [3, 6, -3753431101160], [3, 7, -3235099081136], [3, 8, 1914335493785], [3, 9, 1604283260779], [3, 10, 2325191555949], [4, 0, -6204340892978], [4, 1, -3314150203439], [4, 2, -4051488318160], [4, 3, 15302247151755], [4, 4, -3561416738855], [4, 5, 498874596655], [4, 6, -3036348750366], [4, 7, -2932664613969], [4, 8, 1230375521972], [4, 9, 3611603985140], [4, 10, 2202956289916], [5, 0, 47560833983910], [5, 1, 8705294405752], [5, 2, 2396244091990], [5, 3, -1460360304083], [5, 4, -955159514329], [5, 5, -1024288801831], [5, 6, -3286641281323], [5, 7, -481634759386], [5, 8, 2971425260165], [5, 9, 2604218748634], [6, 0, -14630563926458], [6, 1, -13559279965793], [6, 2, -578648173877], [6, 3, 2673109601360], [6, 4, 1039689871346], [6, 5, -710349760249], [6, 6, -1124251442352], [6, 7, 1939151147475], [6, 8, 2200747369388], [7, 0, 12629925504494], [7, 1, 6716249855534], [7, 2, 1204272735679], [7, 3, 2188634805307], [7, 4, 1236321427320], [7, 5, -1161816801124], [7, 6, 795764227298], [7, 7, 1581669129670], [8, 0, -13125752272136], [8, 1, -2567658890686], [8, 2, -1564441319723], [8, 3, 3006728720178], [8, 4, -970147197235], [8, 5, 145708110119], [8, 6, 893942136043], [9, 0, -10859716483446], [9, 1, -4176106988733], [9, 2, 1674431779499], [9, 3, -61705548099], [9, 4, -330659529905], [9, 5, 358020730509]]}, {"t": 1, "l": 33264003228998, "a": [[0, 1, -4], [0, 2, 78948138184676], [0, 3, -48105248866952], [0, 4, -18863344244831], [0, 5, 92459442985249], [0, 6, 278369407676207], [0, 7, -23082972308581], [0, 8, 96238338613644], [0, 9, 2107834495705], [0, 10, 43833956522154], [1, 1, -39474069092341], [1, 2, -3], [1, 3, 2934815476056], [1, 4, 5528492811965], [1, 5, 2826252422907], [1, 6, -47922240907558], [1, 7, -7559662870192], [1, 8, -29286574503755], [1, 9, -14058291289279], [1, 10, -29506333977817], [2, 0, 19737034546170], [2, 1, 12026312216737], [2, 2, -1467407738026], [2, 3, 5054380151460], [2, 4, -5646527972908], [2, 5, -799764335985], [2, 6, 4178716698753], [2, 7, -2024429230547], [2, 8, -11996132972993], [2, 9, -16099860102320], [2, 10, 5258835053013], [3, 0, -12026312216738], [3, 1, 2357918030604], [3, 2, -6436503354451], [3, 3, 1755877552531], [3, 4, 5725970998892], [3, 5, 1792104614576], [3, 6, 4000161099566], [3, 7, -5409372215685], [3, 8, -6811255294015], [3, 9, 5473266065163], [3, 10, 689966811741], [4, 0, -2803173176893], [4, 1, -3251525110848], [4, 2, 1247798098021], [4, 3, -3550725132554], [4, 4, 1328660316709], [4, 5, 1629801100188], [4, 6, -2237773555534], [4, 7, -2218776122174], [4, 8, 3313435250649], [4, 9, -167211157597], [4, 10, 546141923073], [5, 0, 13285084376895], [5, 1, -10033277032285], [5, 2, 1907515991485], [5, 3, -2831565687153], [5, 4, -728679851016], [5, 5, 95521447422], [5, 6, -484457754597], [5, 7, 1163737908377], [5, 8, -860634139414], [5, 9, 217707803614], [6, 0, 21445069998315], [6, 1, 3373614452868], [6, 2, 447523154222], [6, 3, -1732089987494], [6, 4, 1379595415861], [6, 5, 452143724483], [6, 6, -257336825917], [6, 7, -823436173099], [6, 8, 217578382902], [7, 0, -12866572479569], [7, 1, 898964360239], [7, 2, 941348829827], [7, 3, 682557090969], [7, 4, 717506679357], [7, 5, -1019127644302], [7, 6, -588283843757], [7, 7, 32487210423], [8, 0, 2411727691922], [8, 1, 2037196779049], [8, 2, -182794470243], [8, 3, 322846821991], [8, 4, -1127470996229], [8, 5, -344054945768], [8, 6, -10428413125], [9, 0, -3786919562154], [9, 1, -864851554158], [9, 2, 624845339955], [9, 3, -808432855655], [9, 4, -95405085290], [9, 5, -159881150491]]}, {"t": 2, "l": 60930969104473, "a": [[0, 2, -112444623258846], [0, 3, -302179942715461], [0, 4, 764582758288406], [0, 5, -103674579691844], [0, 6, 683745616198179], [0, 7, -457793777427873], [0, 8, -316599686592734], [0, 9, -622971262158306], [0, 10, -1173079392104020], [1, 1, 56222311629251], [1, 2, 118], [1, 3, 187658431999795], [1, 4, -14484078884582], [1, 5, 214297021651281], [1, 6, 95344002062930], [1, 7, 8239934180020], [1, 8, 137120913735529], [1, 9, 23645144435320], [1, 10, 377498312553092], [2, 0, -28111155814699], [2, 1, 75544985678917], [2, 2, -93829215999825], [2, 3, 2416092706195], [2, 4, 32435208771712], [2, 5, 10528598568], [2, 6, 22454463932707], [2, 7, 101737081894186], [2, 8, 52092881058071], [2, 9, 246303698767659], [2, 10, -61040541260734], [3, 0, -75544985678877], [3, 1, -95572844786098], [3, 2, 1204927014923], [3, 3, -5179688952536], [3, 4, 36123181741211], [3, 5, -64755952281894], [3, 6, 18984676263772], [3, 7, 43376087613681], [3, 8, 99603755089965], [3, 9, -134811500941397], [3, 10, -2603390154747], [4, 0, 190273875178964], [4, 1, 7687707583846], [4, 2, -43344000856401], [4, 3, -24977154129670], [4, 4, 18051348010397], [4, 5, -18176069474700], [4, 6, 11675568154788], [4, 7, 19553937148058], [4, 8, -173561498872336], [4, 9, -18660612760346], [4, 10, -6194037261170], [5, 0, -17485597113051], [5, 1, -7569656214536], [5, 2, -10194728780635], [5, 3, 11465229137132], [5, 4, 7558565012944], [5, 5, -7387139445262], [5, 6, -9180177300467], [5, 7, -162550586058678], [5, 8, -19160253022939], [5, 9, -9280674356688], [5, 10, 1239153943800], [6, 0, 116925969200216], [6, 1, 23206716799555], [6, 2, -121020438573], [6, 3, -3700306899111], [6, 4, -973211231010], [6, 5, -12847755756307], [6, 6, -130569632231155], [6, 7, -15525390391448], [6, 8, -7429339301208], [6, 9, 2155119635237], [7, 0, -4304239173994], [7, 1, -10253433069093], [7, 2, -10819875544076], [7, 3, -6619186923355], [7, 4, 2119767972612], [7, 5, -91642090809520], [7, 6, -8538496241264], [7, 7, -6217213084291], [7, 8, 1671681014553], [8, 0, -13149565996794], [8, 1, 11922266925228], [8, 2, 706998875778], [8, 3, 2994246754711], [8, 4, -48373174563606], [8, 5, -4274087298022], [8, 6, -3384801974352], [8, 7, 975434796192], [9, 0, 37491616997336], [9, 1, 8688737104722], [9, 2, 8617586339265], [9, 3, -20260152108102], [9, 4, 1318471580556], [9, 5, -2509142430104], [9, 6, 506962942622]]}, {"t": 2, "l": 97414469248038, "a": [[0, 2, -28907018444146], [0, 3, 100075729102794], [0, 4, -133064919039248], [0, 5, -289169328296436], [0, 6, -645194156068951], [0, 7, 248181452068245], [0, 8, -479702999343400], [0, 9, 800831321501540], [0, 10, 439807706119878], [1, 1, 14453509222057], [1, 2, 12], [1, 3, 30787735723571], [1, 4, 61864287129349], [1, 5, -20197858996425], [1, 6, 67247457772807], [1, 7, -118130103233290], [1, 8, 282083777438565], [1, 9, 246316840073115], [1, 10, 51787480117933], [2, 0, -7226754611041], [2, 1, -25018932275692], [2, 2, -15393867861775], [2, 3, -34751101018504], [2, 4, -121756673614357], [2, 5, -80919693002461], [2, 6, -63891436299590], [2, 7, 7284375991000], [2, 8, 31341173506291], [2, 9, -46221208182996], [2, 10, -64029568613432], [3, 0, 25018932275693], [3, 1, 16633114879901], [3, 2, 19285029236160], [3, 3, 43004735083485], [3, 4, -17881221286479], [3, 5, 34664039037875], [3, 6, -11840336474175], [3, 7, 20404771869527], [3, 8, -4049965995597], [3, 9, -32356419787705], [3, 10, 38542497754533], [4, 0, -17252738388975], [4, 1, 697532509278], [4, 2, 29335134960095], [4, 3, 29132959190392], [4, 4, -717541767982], [4, 5, 7526306661146], [4, 6, 4633721344749], [4, 7, 6338535445952], [4, 8, -11713512062157], [4, 9, 48173208228389], [4, 10, 2803126718246], [5, 0, -16813576309148], [5, 1, -2179684777463], [5, 2, 4812793939371], [5, 3, -9021553486918], [5, 4, -4363079187471], [5, 5, 2581380063875], [5, 6, 5188478845734], [5, 7, -7560857904302], [5, 8, 44151502007414], [5, 9, 1090508558033], [5, 10, -569366560381], [6, 0, -82964400712814], [6, 1, -19608446897037], [6, 2, 4675328909567], [6, 3, 2722320133252], [6, 4, -6674638386149], [6, 5, 2990735956487], [6, 6, -4713314677260], [6, 7, 34641211831529], [6, 8, 1173572236688], [6, 9, -357414773573], [7, 0, -1169688691174], [7, 1, 16908079257519], [7, 2, -5294244175865], [7, 3, -1208008730106], [7, 4, -4437491259280], [7, 5, -3911999509351], [7, 6, 23159607675017], [7, 7, 980228904280], [7, 8, -173569046571], [8, 0, -57522093395643], [8, 1, -3490110665318], [8, 2, -902843843141], [8, 3, -4042332001045], [8, 4, -4624821411905], [8, 5, 12739383303464], [8, 6, 920302578028], [8, 7, -187627435605], [9, 0, 41504329700127], [9, 1, 1330389159449], [9, 2, -3037026066467], [9, 3, -2791560436275], [9, 4, 4182187650907], [9, 5, 699677979111], [9, 6, -49459972580]]}, {"t": 3, "l": 216878281051938, "a": [[0, 3, 240228781651953], [0, 4, 999176172513009], [0, 5, 307518851598189], [0, 6, -31487106221397], [0, 7, -998407928345963], [0, 8, -1117806608673811], [0, 9, 483223985283049], [0, 10, 4537805507924592], [1, 2, -573], [1, 3, -15243519004464], [1, 4, 44089215167946], [1, 5, 402331213640723], [1, 6, -15845780711261], [1, 7, -384345590960223], [1, 8, -403108888121598], [1, 9, 144326931235959], [1, 10, -2333068558857712], [2, 1, -60057195412953], [2, 2, 7621759502855], [2, 3, 80855910308812], [2, 4, -4909146752923], [2, 5, 70666254408730], [2, 6, 323511537260731], [2, 7, 221214877888549], [2, 8, 362600591358694], [2, 9, -849048146390384], [2, 10, 607313434216527], [3, 0, 60057195413018], [3, 1, -124897021564153], [3, 2, -91878214100879], [3, 3, -53910384104518], [3, 4, -173295534383861], [3, 5, -84073887262226], [3, 6, 17752489070878], [3, 7, -1196690315982], [3, 8, -290154531765002], [3, 9, 831871969319624], [3, 10, -27906180231445], [4, 0, 183534652594777], [4, 1, 21208026929384], [4, 2, 34256034517228], [4, 3, 110677456677531], [4, 4, 658365575590], [4, 5, -60729891366962], [4, 6, 1617891389203], [4, 7, 3640364102789], [4, 8, 890420379426373], [4, 9, -11880083572097], [4, 10, -48467872099714], [5, 0, 52217736189636], [5, 1, -69472224782495], [5, 2, 4245622311269], [5, 3, 22355176745936], [5, 4, 38395702801715], [5, 5, -29236703869686], [5, 6, 88189576007280], [5, 7, 809475399220903], [5, 8, 1613427474135], [5, 9, -52663221509663], [5, 10, 14440175773775], [6, 0, 144389713728020], [6, 1, -42216899258379], [6, 2, -41528052402259], [6, 3, -4509583586099], [6, 4, 21803636368593], [6, 5, 36606374920880], [6, 6, 650178940147851], [6, 7, 16461159811501], [6, 8, -48521340205338], [6, 9, 16602987362661], [6, 10, -1108312421740], [7, 0, -16501796478299], [7, 1, 47481001299488], [7, 2, -30452578061363], [7, 3, -1423213189773], [7, 4, -12538286295135], [7, 5, 438281421647327], [7, 6, 20646580063480], [7, 7, -34176305177288], [7, 8, 12887988301886], [7, 9, -307777593245], [8, 0, -24613188338784], [8, 1, 45759099332627], [8, 2, -25118068565614], [8, 3, -73956184034583], [8, 4, 259213139601518], [8, 5, 12348112111326], [8, 6, -20645420676229], [8, 7, 7776857018425], [8, 8, -653686549938], [9, 0, -20023155405155], [9, 1, 6422985671799], [9, 2, -75730250598055], [9, 3, 92931497177489], [9, 4, 16049959906841], [9, 5, -12418271045886], [9, 6, 4360534088457], [9, 7, -443059695757]]}, {"t": 3, "l": 240751604955242, "a": [[0, 3, -158925800018711], [0, 4, 289728259455999], [0, 5, 33122584096898], [0, 6, -789917887720868], [0, 7, -1550044593505343], [0, 8, -1840192792503814], [0, 9, -397877532231698], [0, 10, 109327306745971], [1, 2, -5], [1, 3, -22139335374359], [1, 4, -133107868467963], [1, 5, -328803762815039], [1, 6, -275600593631796], [1, 7, -499039694978154], [1, 8, -81234118917851], [1, 9, 87952547436388], [1, 10, 141040737868461], [2, 1, 39731450004680], [2, 2, 11069667687186], [2, 3, 95617851431122], [2, 4, 213025185419492], [2, 5, 50178032208105], [2, 6, 3192371155191], [2, 7, 20374986148174], [2, 8, 109228561219455], [2, 9, 85079098296273], [2, 10, 11632130440826], [3, 0, -39731450004679], [3, 1, -36216032432000], [3, 2, -62340884314129], [3, 3, -117383162887063], [3, 4, -61394646018699], [3, 5, -119377707131768], [3, 6, -29629770923395], [3, 7, -56945342186623], [3, 8, -65946885324038], [3, 9, -94913435282613], [3, 10, -78698401065620], [4, 0, 48789214804407], [4, 1, 45738764209503], [4, 2, 57406325617869], [4, 3, 29252872566856], [4, 4, 34725388571921], [4, 5, -5344721835751], [4, 6, 22956198050506], [4, 7, -1797830482361], [4, 8, -36427671082724], [4, 9, -33280537361786], [4, 10, 38066886076679], [5, 0, -37455885884131], [5, 1, 11096721269619], [5, 2, 25722244892277], [5, 3, 24858422011424], [5, 4, 16711950383398], [5, 5, 1437176262581], [5, 6, 14565827286336], [5, 7, -1245872164283], [5, 8, -17293862598753], [5, 9, 53858153860257], [5, 10, -443638767306], [6, 0, -80823916465508], [6, 1, -4525738871395], [6, 2, 14859981938422], [6, 3, -8845811392072], [6, 4, -1505174509640], [6, 5, 3676276087338], [6, 6, 10094827355674], [6, 7, -7428152874349], [6, 8, 45103129485530], [6, 9, -1411409082919], [6, 10, -2139361144267], [7, 0, -103558024269973], [7, 1, -6437513736778], [7, 2, 2456308273849], [7, 3, -7001073155566], [7, 4, -4244846991635], [7, 5, 9965672587199], [7, 6, -3613681310084], [7, 7, 33642861925140], [7, 8, -2046209212163], [7, 9, -1638147578578], [8, 0, -158309788571909], [8, 1, 8064336215506], [8, 2, 637970485557], [8, 3, -5950434194412], [8, 4, 6413747000141], [8, 5, -3203798073693], [8, 6, 19832942178328], [8, 7, -605746299177], [8, 8, -1424993296545], [9, 0, -39285433827516], [9, 1, 14949947809771], [9, 2, -9814179622399], [9, 3, 5698667118035], [9, 4, -3373188449381], [9, 5, 7862484972051], [9, 6, 399400942019], [9, 7, -574863753375]]}, {"t": 3, "l": 9068900323102, "a": [[0, 3, 37677527713340], [0, 4, 70089232818204], [0, 5, -92866065000640], [0, 6, -132811346367380], [0, 7, 958568356642702], [0, 8, -959129247376530], [0, 9, -1198452180015384], [0, 10, 311126190265636], [1, 2, -2], [1, 3, -80508440346274], [1, 4, 42115829032310], [1, 5, 37431877521808], [1, 6, 221162895836905], [1, 7, -307053889558114], [1, 8, -420646465752304], [1, 9, 122700885383714], [1, 10, 69807801750637], [2, 1, -9419381928335], [2, 2, 40254220173138], [2, 3, 11692406219340], [2, 4, 46295919357623], [2, 5, -10601493099199], [2, 6, -32715217023635], [2, 7, -102946852665635], [2, 8, 36324333480489], [2, 9, 28679008800151], [2, 10, -23299108702367], [3, 0, 9419381928335], [3, 1, -8761154102276], [3, 2, -22221363477416], [3, 3, -15096156968874], [3, 4, -19062779361848], [3, 5, 10457268368542], [3, 6, 4870210415169], [3, 7, 5645077443041], [3, 8, 7693210506837], [3, 9, -12727231391743], [3, 10, -36675332300014], [4, 0, -6985378933154], [4, 1, 11650332172210], [4, 2, -16756688755131], [4, 3, 11047686529428], [4, 4, 3062711310010], [4, 5, 12005793722088], [4, 6, -1966117374854], [4, 7, 2590497026673], [4, 8, -7155741061885], [4, 9, -27722301677338], [4, 10, -7502487470996], [5, 0, 1552938447515], [5, 1, 14215107961400], [5, 2, -2023138456287], [5, 3, -3807832332282], [5, 4, -1203308705527], [5, 5, -632211556461], [5, 6, 2222003985835], [5, 7, -1462247230520], [5, 8, -22916971110923], [5, 9, -5262553880008], [5, 10, -1322349207734], [6, 0, 9586927223605], [6, 1, -34209234473328], [6, 2, 8610156463578], [6, 3, -6305729788914], [6, 4, -382762103436], [6, 5, -1689993016186], [6, 6, -871179211223], [6, 7, -19956757043604], [6, 8, -5987338552246], [6, 9, -2409484624603], [6, 10, -1098401049660], [7, 0, 98998721667877], [7, 1, 16127513171782], [7, 2, 14724426345215], [7, 3, 369977338172], [7, 4, -564498697514], [7, 5, 1532623571304], [7, 6, -11235848147549], [7, 7, -3011684956620], [7, 8, -837228230949], [7, 9, 40463774727], [8, 0, -92575529064668], [8, 1, 8628454298467], [8, 2, -854769037041], [8, 3, -676806097636], [8, 4, 1054625799589], [8, 5, -6768691869216], [8, 6, -1848189511281], [8, 7, -310216863009], [8, 8, -57361855110], [9, 0, -103243745023141], [9, 1, -5290834397690], [9, 2, -1196875220597], [9, 3, 1620780522131], [9, 4, -2377608289215], [9, 5, -1022715048678], [9, 6, -472495234436], [9, 7, -39835703763]]}, {"t": 3, "l": 1363488066474, "a": [[0, 3, 35440864441124], [0, 4, 63588772015336], [0, 5, -48831637799765], [0, 6, 66762365379050], [0, 7, -9770532610459], [0, 8, -85652078526647], [0, 9, -108292215430194], [0, 10, -21338261548381], [1, 3, -16736370486949], [1, 4, -7417233459263], [1, 5, 57996263084756], [1, 6, 7580419255248], [1, 7, -32944805753821], [1, 8, -35192328011323], [1, 9, -37063342932399], [1, 10, -30625248694216], [2, 1, -8860216110286], [2, 2, 8368185243474], [2, 3, 510953763766], [2, 4, 4187221057027], [2, 5, -7086808062997], [2, 6, -12533698805909], [2, 7, -9750541396194], [2, 8, -25283376736287], [2, 9, -34378326538280], [2, 10, -25151258071088], [3, 0, 8860216110286], [3, 1, -7948596501918], [3, 2, 1343354601049], [3, 3, -1456545380583], [3, 4, -1423855826403], [3, 5, -2145060727471], [3, 6, 4959429348670], [3, 7, -6085934470714], [3, 8, -12836114324432], [3, 9, -13120954939372], [3, 10, -2514514393319], [4, 0, 7738802131140], [4, 1, 3307454244369], [4, 2, -8205130607491], [4, 3, 1947667566222], [4, 4, 978062417321], [4, 5, 2193531948746], [4, 6, 1072722205387], [4, 7, -3919385320308], [4, 8, -5935395915362], [4, 9, 2261557979281], [4, 10, -364247573068], [5, 0, -8421840180992], [5, 1, -1289992483180], [5, 2, 1310076435206], [5, 3, 1278995534310], [5, 4, -719579123056], [5, 5, 675729814210], [5, 6, 421545964987], [5, 7, -2463752600255], [5, 8, 2627607019122], [5, 9, 782204497042], [5, 10, 1849379483435], [6, 0, 22437599650690], [6, 1, -2299124592204], [6, 2, 1984987086915], [6, 3, -2312849772609], [6, 4, 120111476636], [6, 5, 561170239804], [6, 6, -146011308440], [6, 7, 1640604432112], [6, 8, -35609994535], [6, 9, 1887574494447], [6, 10, 122679394676], [7, 0, -339384472765], [7, 1, -751149259573], [7, 2, 1881782780008], [7, 3, -8329930448], [7, 4, 920884056829], [7, 5, 462366875892], [7, 6, 1278266357017], [7, 7, 125629115166], [7, 8, 1499250994607], [7, 9, 25156105180], [8, 0, -12491326094038], [8, 1, 2312566341756], [8, 2, 1144492936375], [8, 3, 579316813215], [8, 4, 1012375771142], [8, 5, -84705696084], [8, 6, -152753335050], [8, 7, 1042808836037], [8, 8, 122771597407], [9, 0, -8346190137235], [9, 1, 561787827003], [9, 2, 207088687718], [9, 3, 891651481573], [9, 4, 98888531051], [9, 5, -451818652324], [9, 6, 400230004533], [9, 7, 31872197794]]}, {"t": 4, "l": 149214032553228, "a": [[0, 4, -525844480674], [0, 5, 538925545464865], [0, 6, 44597538937658], [0, 7, -1166551526513685], [0, 8, -1804389076000063], [0, 9, -2376975816262574], [0, 10, 2099915850879933], [1, 3, 10395272004235], [1, 4, -556795599657], [1, 5, -220532679405782], [1, 6, -37062131071479], [1, 7, -26670326385099], [1, 8, -215158055159576], [1, 9, 1283763330427047], [1, 10, -32323363607177], [2, 2, -5197636002254], [2, 3, -36418687530810], [2, 4, -128956988778018], [2, 5, -177218286069209], [2, 6, 81364295242752], [2, 7, -85571223755764], [2, 8, 515400539105774], [2, 9, -249694012743780], [2, 10, -138997264656363], [3, 1, 65730560100], [3, 2, 36557886430407], [3, 3, 83607483294639], [3, 4, 97338047553860], [3, 5, 151242492423678], [3, 6, 185637279827773], [3, 7, 339223269832084], [3, 8, 147535514590805], [3, 9, 496906491049720], [3, 10, 235593071493505], [4, 0, 2500222160802], [4, 1, -51892190356790], [4, 2, -1126898432754], [4, 3, -59939107726583], [4, 4, -62481241479908], [4, 5, 25264283679517], [4, 6, 2039926002662], [4, 7, 43408060993194], [4, 8, 568700092862094], [4, 9, 199217048037780], [4, 10, -92244598511587], [5, 0, 67191694558312], [5, 1, 22517563040083], [5, 2, 64796670349151], [5, 3, -22176550368979], [5, 4, -37981695785330], [5, 5, -21171092903167], [5, 6, 16447780213168], [5, 7, 585322239522122], [5, 8, 183870592939152], [5, 9, -101886896197983], [5, 10, -18329567578669], [6, 0, -110795310412486], [6, 1, -21644815589392], [6, 2, -2001530471699], [6, 3, -30762943936658], [6, 4, -22111662629150], [6, 5, 26049785103303], [6, 6, 519481325428008], [6, 7, 140655118174338], [6, 8, -90719717469844], [6, 9, -27143219433308], [6, 10, 5240612977396], [7, 0, -85652192870069], [7, 1, 29563263236350], [7, 2, 16930981033891], [7, 3, -19273387793132], [7, 4, -17283450196808], [7, 5, 421833768386968], [7, 6, 107878965547914], [7, 7, -60209343081412], [7, 8, -15352614578930], [7, 9, 6924419476463], [7, 10, -1033007202503], [8, 0, 32792993730365], [8, 1, 38261923745060], [8, 2, -17312326411587], [8, 3, -48605290858635], [8, 4, 259514339845255], [8, 5, 76398810725668], [8, 6, -31543906732077], [8, 7, -12316531863001], [8, 8, 5558410655679], [8, 9, -319635212253], [9, 0, -9294179326074], [9, 1, 2807918563509], [9, 2, -63680974779802], [9, 3, 106813065794339], [9, 4, 32331375821415], [9, 5, -3391969255943], [9, 6, -7360232398686], [9, 7, 3453348569434], [9, 8, 55027181870]]}, {"t": 4, "l": 7017044757000, "a": [[0, 4, -18553254740517], [0, 5, 33501822522250], [0, 6, 54130754255395], [0, 7, -872458293823452], [0, 8, 2544796188633877], [0, 9, -2772676995190562], [0, 10, 422409625943916], [1, 3, 3322066563200], [1, 4, 24051037706970], [1, 5, -38686090787768], [1, 6, -99447470443685], [1, 7, 669487920926063], [1, 8, -945672995027045], [1, 9, 252770748673070], [1, 10, -14626437228336], [2, 2, -1661033281598], [2, 3, 2204354627740], [2, 4, -9753475093082], [2, 5, 69870807922702], [2, 6, 19516030758642], [2, 7, -150815554994897], [2, 8, 80875635104676], [2, 9, -25330646114778], [2, 10, 19598166477842], [3, 1, 2319156842565], [3, 2, -8217114054481], [3, 3, 2819661567708], [3, 4, 22031872399730], [3, 5, -92752852178677], [3, 6, 78205876625235], [3, 7, 4371924736166], [3, 8, -19401890582586], [3, 9, -18516853437431], [3, 10, 1401217369595], [4, 0, -2648218623047], [4, 1, -991686593772], [4, 2, 7921375316721], [4, 3, -26947601313311], [4, 4, -1542482064824], [4, 5, 45409199711967], [4, 6, 4262212196035], [4, 7, -21243501465178], [4, 8, -5747263132602], [4, 9, 9368945634013], [4, 10, 5617970637333], [5, 0, 11703677098709], [5, 1, -4262931044021], [5, 2, -7872543031595], [5, 3, 44600374931009], [5, 4, -19927761618760], [5, 5, 560612970351], [5, 6, -6111665154471], [5, 7, -5649070975957], [5, 8, 14016257839742], [5, 9, 7317241749869], [5, 10, -2057765042686], [6, 0, -8413786337675], [6, 1, 36366132142023], [6, 2, -18723924083126], [6, 3, -32707412198109], [6, 4, -5638002968278], [6, 5, 785546312194], [6, 6, -3973050029322], [6, 7, 8093525843285], [6, 8, 2726748737209], [6, 9, -7708138817446], [6, 10, 12846622044], [7, 0, -44409146908883], [7, 1, -64886867682733], [7, 2, 29064391157441], [7, 3, 1737238743136], [7, 4, 6358992605537], [7, 5, -3997229148583], [7, 6, 5192999222178], [7, 7, -53900420788], [7, 8, -6498618853758], [7, 9, 705603604019], [7, 10, 1780100058966], [8, 0, 187156296515413], [8, 1, 52580256266220], [8, 2, -1946710613320], [8, 3, 4760196035092], [8, 4, -1466765570135], [8, 5, 2752824880140], [8, 6, 1098533749154], [8, 7, -4522988886624], [8, 8, 387840178148], [8, 9, 691775132511], [9, 0, -198197083893612], [9, 1, -7069121447886], [9, 2, 4990733082875], [9, 3, 172013160816], [9, 4, 1370559413115], [9, 5, -296533874503], [9, 6, -2443367111589], [9, 7, 284143844473], [9, 8, 1003756883127]]}, {"t": 5, "l": 32333679308442, "a": [[0, 5, 7229617101949], [0, 6, 222512509632854], [0, 7, 1013674405733468], [0, 8, 559663400355706], [0, 9, 1626416069810841], [0, 10, 1665558126821413], [1, 4, -14068674489290], [1, 5, -34382462182712], [1, 6, 549849614955762], [1, 7, 30673466043682], [1, 8, 54729808295500], [1, 9, 1328483232551514], [1, 10, 1645315482319896], [2, 3, 1073860319861], [2, 4, -28424331895962], [2, 5, 145602034731781], [2, 6, 67609794698740], [2, 7, 177719523448846], [2, 8, 258245619744902], [2, 9, -145917595466899], [2, 10, -810711184969852], [3, 2, 2443308302354], [3, 3, -1525671420909], [3, 4, -61232379097487], [3, 5, 540276763520], [3, 6, 161034911049597], [3, 7, 292620970590408], [3, 8, 155424764896628], [3, 9, -644396085478262], [3, 10, 520443108629866], [4, 1, 85079091093], [4, 2, 27904563826002], [4, 3, 32061536721550], [4, 4, -1825715006556], [4, 5, -78117848300676], [4, 6, -10482432664398], [4, 7, 24146973117930], [4, 8, -609096359920447], [4, 9, 682299322851771], [4, 10, -130125068632219], [5, 0, -3492758640122], [5, 1, -26625812637180], [5, 2, -79441123097563], [5, 3, -730100289520], [5, 4, 29877860045087], [5, 5, -53187947104928], [5, 6, -77341283324338], [5, 7, -663059430562605], [5, 8, 585048332775637], [5, 9, -153145578344872], [5, 10, 3269398168035], [6, 0, 8667266964512], [6, 1, 15736181375596], [6, 2, -16372414371554], [6, 3, -27400645667813], [6, 4, 20634274675386], [6, 5, -20967060931739], [6, 6, -571615185047754], [6, 7, 482416557032020], [6, 8, -156980747337866], [6, 9, -13051164265953], [6, 10, -12575878365956], [7, 0, 192055399343171], [7, 1, 15845916118695], [7, 2, -19693210424369], [7, 3, -19779088622251], [7, 4, 43859266576695], [7, 5, -431719120780452], [7, 6, 356416022484810], [7, 7, -100786732961891], [7, 8, -12254387145267], [7, 9, -12540254396368], [7, 10, -437892829140], [8, 0, 29693395003728], [8, 1, 33860740734864], [8, 2, -14132443694734], [8, 3, 3943604272530], [8, 4, -271779094210357], [8, 5, 227157927499728], [8, 6, -54286686657254], [8, 7, -6640557295287], [8, 8, -10112447670170], [8, 9, -1346034369939], [8, 10, -76319190331], [9, 0, 118430594420726], [9, 1, -21576564112402], [9, 2, 54785556453623], [9, 3, -177508631093207], [9, 4, 113533035469698], [9, 5, -22616743737928], [9, 6, 286377159770], [9, 7, -5005449794167], [9, 8, -625656876395], [9, 9, -103669944818]]}, {"t": 5, "l": 123891739597170, "a": [[0, 5, -195381949828547], [0, 6, -593078820754878], [0, 7, -476102015616844], [0, 8, 798819445175840], [0, 9, 703987964240855], [0, 10, -3533030274663428], [1, 4, -51213522335811], [1, 5, 91590484164680], [1, 6, -45258530124556], [1, 7, 8606877118357], [1, 8, -4462755298330], [1, 9, -2015776317894175], [1, 10, -246475856923042], [2, 3, 3136025327800], [2, 4, 70976123804954], [2, 5, -117171775764697], [2, 6, -99693332007201], [2, 7, -270448686659064], [2, 8, -636951970659186], [2, 9, 856518595603], [2, 10, -345299022188242], [3, 2, 9667355256146], [3, 3, -37557727921512], [3, 4, 32696125783412], [3, 5, 8996000319229], [3, 6, -88073764699451], [3, 7, -198222935356849], [3, 8, -36742185425259], [3, 9, -127517670908541], [3, 10, 21745263265492], [4, 1, 13779384528186], [4, 2, -8344311492055], [4, 3, 15158502408120], [4, 4, 19116441378666], [4, 5, 14299859600650], [4, 6, 10480592019647], [4, 7, -28806106144972], [4, 8, -240533058503702], [4, 9, -94403705576131], [4, 10, -102448638874426], [5, 0, -40426969458505], [5, 1, 15946630624792], [5, 2, -17946647476228], [5, 3, -23576475635734], [5, 4, -26140684282770], [5, 5, 18892143799949], [5, 6, -30093324534751], [5, 7, -140890675546215], [5, 8, -96221609860010], [5, 9, -96690342128499], [5, 10, -17737861885314], [6, 0, 2899120750820], [6, 1, 41028852111466], [6, 2, 30790286585916], [6, 3, 65026922858078], [6, 4, 11214610115826], [6, 5, 23102901358900], [6, 6, -73373595391683], [6, 7, -42516392577324], [6, 8, -40279694993680], [6, 9, 26356697240874], [6, 10, 6909795194718], [7, 0, -101658629751705], [7, 1, -29061092663664], [7, 2, 545162190356], [7, 3, 10349886652641], [7, 4, -8072698035744], [7, 5, -27314201055872], [7, 6, -52232163942926], [7, 7, -23812626885358], [7, 8, 27678236662066], [7, 9, 11455068140707], [7, 10, -4243970640143], [8, 0, 6327776888534], [8, 1, -66966846683255], [8, 2, 14817945042201], [8, 3, 24161365511616], [8, 4, -14864295361554], [8, 5, -37093751622204], [8, 6, -17465893891778], [8, 7, 17934110266372], [8, 8, 11669630809304], [8, 9, 1245601588012], [8, 10, -1738958557246], [9, 0, -46343721560021], [9, 1, 49451828053040], [9, 2, -2803934687960], [9, 3, 16486330358209], [9, 4, -25595428683945], [9, 5, -6389005725673], [9, 6, 5909767052850], [9, 7, 4263218020636], [9, 8, 330377948779], [9, 9, -711742294747]]}, {"t": 5, "l": 118314364024, "a": [[0, 5, 6807827035617], [0, 6, -57543298369812], [0, 7, -66404465146048], [0, 8, 210250661045234], [0, 9, -590342448559407], [0, 10, 353870328526203], [1, 4, 4858856989441], [1, 5, -6584632246731], [1, 6, -7844505084803], [1, 7, 49753033071902], [1, 8, -180870754690648], [1, 9, 136528065951141], [1, 10, 2108050196008], [2, 3, 487362428616], [2, 4, 1054323407760], [2, 5, 6977541124067], [2, 6, -15948064508652], [2, 7, -25137698415477], [2, 8, 43252093815706], [2, 9, 7495549974179], [2, 10, -3325254209228], [3, 2, -1702076675976], [3, 3, 150041062437], [3, 4, 5509567541419], [3, 5, -10100345650764], [3, 6, 15702796412434], [3, 7, -3273168703425], [3, 8, 960568161255], [3, 9, 629707515949], [3, 10, 7594524443293], [4, 1, -181807975417], [4, 2, -192725118634], [4, 3, -5274763044799], [4, 4, -236198490822], [4, 5, 11145297751498], [4, 6, -8244616247163], [4, 7, -7044239535111], [4, 8, -4201321100070], [4, 9, 1734531441677], [4, 10, -2976201080741], [5, 0, 2369371188651], [5, 1, 2644731531953], [5, 2, -713314216762], [5, 3, 6588395698677], [5, 4, -5826906086459], [5, 5, -1546620810615], [5, 6, -2901020103148], [5, 7, -210577925688], [5, 8, 2591778335639], [5, 9, -3846742774011], [5, 10, -791736269459], [6, 0, -6441273668559], [6, 1, 4113354882233], [6, 2, 173926919275], [6, 3, -6290455869520], [6, 4, 2052033198308], [6, 5, 946766066477], [6, 6, 615810608462], [6, 7, 1889776125174], [6, 8, -2264356402746], [6, 9, -974305623640], [6, 10, 222459725275], [7, 0, -2829166860735], [7, 1, -8688351074975], [7, 2, 5677073412321], [7, 3, 4032496360431], [7, 4, 1291723058699], [7, 5, 995638571395], [7, 6, -100295926016], [7, 7, -1508022403154], [7, 8, 466597705420], [7, 9, 810420339378], [7, 10, 331686096025], [8, 0, 9172541271255], [8, 1, 10480859072625], [8, 2, -3734653780231], [8, 3, 2091839337950], [8, 4, 651616142651], [8, 5, -1086734040442], [8, 6, -789695213766], [8, 7, -218618523283], [8, 8, 646816140445], [8, 9, 401506026643], [8, 10, -16192308490], [9, 0, -36233656920932], [9, 1, -9749643724699], [9, 2, 85645894672], [9, 3, 1882410628748], [9, 4, -1214132422696], [9, 5, -185539181870], [9, 6, -173553486269], [9, 7, -21799103828], [9, 8, 335900769299], [9, 9, 319344175251]]}, {"t": 6, "l": 84350044262352, "a": [[0, 6, 163464037986467], [0, 7, -468398086574466], [0, 8, 3724088078015470], [0, 9, 4775237123282466], [0, 10, -9924345688309876], [1, 5, 82315243578615], [1, 6, -166531591769989], [1, 7, 501781335660922], [1, 8, 1781328609610613], [1, 9, -1697319539425789], [1, 10, 4231160243233415], [2, 4, 15186033178726], [2, 5, 74338684114219], [2, 6, 249729006943159], [2, 7, 163596427684186], [2, 8, -877497641264988], [2, 9, 2294880223353150], [2, 10, 63579035603124], [3, 3, -898082421027], [3, 4, 49555185980959], [3, 5, 125493853925991], [3, 6, -7050789022134], [3, 7, -149396897834076], [3, 8, 714108143076616], [3, 9, -49785403049505], [3, 10, 405654032054132], [4, 2, -20331806699711], [4, 3, -54793664580726], [4, 4, -65605298403357], [4, 5, -121871434531027], [4, 6, -79542958378899], [4, 7, -20096252060664], [4, 8, -1059568673734723], [4, 9, -147981393459741], [4, 10, -469802278804560], [5, 1, 3260416523156], [5, 2, 8493432618093], [5, 3, -2724809616152], [5, 4, 90413017874195], [5, 5, 87617803885616], [5, 6, -93078492945746], [5, 7, -750678445261433], [5, 8, -176911877722412], [5, 9, -280763708157698], [5, 10, 202601344080447], [6, 0, 36483091737477], [6, 1, 24958856572800], [6, 2, -79763028767901], [6, 3, -23810925506938], [6, 4, -10253295925675], [6, 5, -105541877874347], [6, 6, -705909567859795], [6, 7, -152092722142340], [6, 8, -358541288507238], [6, 9, 144261844601872], [6, 10, -9391607027768], [7, 0, -27537214591998], [7, 1, 58119793720001], [7, 2, -14834929188781], [7, 3, 4547112690269], [7, 4, 18532351639276], [7, 5, -481209955985524], [7, 6, -143604901319879], [7, 7, -212031398660893], [7, 8, 91364161712764], [7, 9, -14945393544223], [7, 10, -2933113442847], [8, 0, 257179636880966], [8, 1, -62908268181323], [8, 2, 35865566266716], [8, 3, 116487219760443], [8, 4, -244569489301916], [8, 5, -92882517250091], [8, 6, -137681074880618], [8, 7, 67586917208801], [8, 8, -31235577662424], [8, 9, -10585989689539], [8, 10, 3344638576064], [9, 0, 325773741409309], [9, 1, 50485255567923], [9, 2, 113124356091445], [9, 3, -77467207170288], [9, 4, -23512300212778], [9, 5, -55144734036987], [9, 6, 26780349136631], [9, 7, -2393854384373], [9, 8, -11174059728531], [9, 9, 3062376858539], [9, 10, 975197175644]]}, {"t": 6, "l": 36731638856343, "a": [[0, 6, 34702485555522], [0, 7, -509220408033729], [0, 8, 749596347961002], [0, 9, 1831536026763131], [0, 10, -3748115907679812], [1, 5, -3602759284106], [1, 6, -35404243265234], [1, 7, 82344776905754], [1, 8, 594110866200538], [1, 9, -1385468322235746], [1, 10, 878747548079679], [2, 4, -537447469164], [2, 5, 77980333374485], [2, 6, -18130815884246], [2, 7, -14681856143744], [2, 8, -598431628799085], [2, 9, 454905972897714], [2, 10, 314518270586728], [3, 3, 760419754239], [3, 4, 26333451914024], [3, 5, -10480659797941], [3, 6, -91130688574560], [3, 7, -160858796409681], [3, 8, 198884207266667], [3, 9, 258647397227507], [3, 10, 303331426523123], [4, 2, -287199118973], [4, 3, -34037346892990], [4, 4, -7171796942093], [4, 5, -51610212831978], [4, 6, -31652953033552], [4, 7, 31937705533756], [4, 8, 73137007510819], [4, 9, 187520857277800], [4, 10, -32320165176771], [5, 1, -469832649038], [5, 2, -8202885568209], [5, 3, 18786664224569], [5, 4, 39192028253925], [5, 5, 35971264741267], [5, 6, -6244482032036], [5, 7, 70383177931797], [5, 8, 177372202482859], [5, 9, -11148809540901], [5, 10, 35540214556181], [6, 0, 1222593288970], [6, 1, 27903379717477], [6, 2, -12843737773245], [6, 3, 21503282622383], [6, 4, 4463415234194], [6, 5, -25219446083198], [6, 6, 10507172038086], [6, 7, 133692173702598], [6, 8, -18286721302733], [6, 9, 18679941476953], [6, 10, -6483577660677], [7, 0, -6611683415262], [7, 1, -2338183561457], [7, 2, -3549535458230], [7, 3, 17696714988621], [7, 4, 2953946925661], [7, 5, -1530035175207], [7, 6, 77276275684590], [7, 7, -1741071809951], [7, 8, 20860378189497], [7, 9, 1430305125254], [7, 10, 12762524819332], [8, 0, 17327588013136], [8, 1, -63258702835100], [8, 2, 8336134889389], [8, 3, -729024973185], [8, 4, -13034549207786], [8, 5, 31825441318283], [8, 6, -9036855098008], [8, 7, 9798548466801], [8, 8, -7723843370215], [8, 9, -236382939039], [8, 10, -427166127197], [9, 0, 84677876725569], [9, 1, 33175366346508], [9, 2, 11327146606600], [9, 3, -8561730634962], [9, 4, 10342079814959], [9, 5, -1839435920751], [9, 6, 3908155654259], [9, 7, 329633751721], [9, 8, 1524193595500], [9, 9, -1510185006444], [9, 10, 1182056951479]]}, {"t": 6, "l": 4428895239325, "a": [[0, 6, -2712013087153], [0, 7, -54114200722071], [0, 8, -60105547302946], [0, 9, 337940873875363], [0, 10, -513501710844867], [1, 5, -1532668877899], [1, 6, -9753838833061], [1, 7, -11575550695050], [1, 8, 103466374289017], [1, 9, -255838679303290], [1, 10, -23824698474780], [2, 4, -83795011090], [2, 5, 1900418743762], [2, 6, 1971273177149], [2, 7, 2370515704454], [2, 8, -114297180848341], [2, 9, 10654169258427], [2, 10, 19845599536840], [3, 3, 176596849135], [3, 4, -21700459091], [3, 5, 854227244257], [3, 6, -15866366339124], [3, 7, -27253438909900], [3, 8, 5923780263793], [3, 9, 5745958903276], [3, 10, -11834837015218], [4, 2, -10465405648], [4, 3, -597181944880], [4, 4, 719239676302], [4, 5, -5252179823151], [4, 6, -125856059804], [4, 7, 4344767619822], [4, 8, 7424292601505], [4, 9, -12020758524352], [4, 10, 12496368333689], [5, 1, 253124588462], [5, 2, 886320133580], [5, 3, -827315530206], [5, 4, 3929313305292], [5, 5, 4705725457162], [5, 6, 3457016209934], [5, 7, 713511946639], [5, 8, -11613864035788], [5, 9, 9167315554207], [5, 10, 1058755358751], [6, 0, -753312175054], [6, 1, 527459635489], [6, 2, -1051881329200], [6, 3, 4129870227822], [6, 4, 969301160310], [6, 5, -1856227710723], [6, 6, 93180105173], [6, 7, -10136053673401], [6, 8, 8437729346240], [6, 9, 1270807303795], [6, 10, -1238126259053], [7, 0, -3596705147484], [7, 1, 3451697928219], [7, 2, -1180501370353], [7, 3, 1170365831022], [7, 4, -308495295933], [7, 5, 655385547219], [7, 6, -5781013017971], [7, 7, 6797703514220], [7, 8, 1309958535765], [7, 9, 585356266579], [7, 10, 1024357392535], [8, 0, -5198157760715], [8, 1, -9771681982966], [8, 2, 2887712877500], [8, 3, -2415181144753], [8, 4, -794592383511], [8, 5, -4077300304735], [8, 6, 3249862605608], [8, 7, 824962396480], [8, 8, -126859463032], [8, 9, 865155518326], [8, 10, -179650231894], [9, 0, 16830927426719], [9, 1, 7645789930215], [9, 2, -1078477843188], [9, 3, 552583697351], [9, 4, -1402238263603], [9, 5, 1630239940250], [9, 6, 466505515813], [9, 7, 322294499404], [9, 8, 941245929284], [9, 9, 16371705402], [9, 10, 375823059210]]}]}

==> anc/other_certificates/rows_16_17_17_16.txt <==
# Integer rows of the certificate (format of the paper's Appendix A.1, labels written p,j:a).
# P = 10000000000000; index sets S_t = {(p,j): 0<=p<=16, 0<=j<=17, 0<=p+j-t<=17}, t in {0..16}.
# Each row starts with t and l = P*lambda; an entry p,j:a gives the integer a_pj, and
# alpha_pj = (a_pj/P) sqrt(2^(p-t) t! (p+j-t)!/(p! j!)) (eq. (39)); omitted entries are zero.
# Lines starting with two spaces continue the preceding row.
# Rows: 47.  Per-block allowance: eps_35 = 180113/10000000000000 (all other eps_D = 0).
P = 10000000000000
ANSATZ = 16 17 17 16
0 6072845972846 0,2:1277020801818 0,3:-732945553806 0,4:-490957609298 0,5:-356973913313
  0,6:-1271185712232 0,7:-2003339870962 0,8:-1414070327459 0,9:-879502653554 0,10:-703913445707
  0,11:-714857736308 0,12:-623578028037 0,13:-360741767265 0,14:-210442574178 0,15:-85207507756
  0,16:-68259359297 0,17:-26203170314 1,1:-638510400909 1,3:-523538720989 1,4:-15919005787
  1,5:172371278870 1,6:-164711358942 1,7:-163686697631 1,8:-55202041361 1,9:-92629058589
  1,10:-118183028264 1,11:-105900449719 1,12:-36825539345 1,13:-18340937184 1,14:7228089531
  1,15:891520823 1,16:11614614692 2,0:319255200454 2,1:183236388452 2,2:261769360494
  2,3:-148347242939 2,4:9080664919 2,5:25564696113 2,6:-17873979655 2,7:5832054637 2,8:-3640046944
  2,9:-28223991161 2,10:-33941309897 2,11:-6155794356 2,12:-5564613916 2,13:7692089578
  2,14:3464205746 2,15:8663611762 3,0:-183236388452 3,1:61369701162 3,2:152326994386
  3,3:-55521782740 3,4:-7548702845 3,5:-15900964609 3,6:-5751887770 3,7:90223435 3,8:-6276162050
  3,9:-11508693605 3,10:-1861339440 3,11:-1866362854 3,12:4380062202 3,13:1621584427 3,14:5531909164
  4,0:-222939231990 4,1:-51862751887 4,2:54925765562 4,3:-21742649641 4,4:-6954693836
  4,5:-6506742788 4,6:-3203565662 4,7:-1110043026 4,8:-4200567299 4,9:-2099408087 4,10:-1587142498
  4,11:1491273682 4,12:630637384 4,13:3237383250 5,0:-49596428472 5,1:-24002259343 5,2:52320465427
  5,3:8546510903 5,4:-788620060 5,5:-1679915808 5,6:-764104303 5,7:-758809317 5,8:-1262558668
  5,9:-829970956 5,10:265469671 5,11:242755414 5,12:1713041964 6,0:-16130847374 6,1:-18336040335
  6,2:26597491038 6,3:5630253631 6,4:912748202 6,5:-83748075 6,6:-214531728 6,7:-708670133
  6,8:-625453627 6,9:-335369245 6,10:-70175187 6,11:697525527 7,0:-81979856864 7,1:-32069799122
  7,2:7494837741 7,3:2203853933 7,4:587732484 7,5:327447811 7,6:-19097156 7,7:-198086166
  7,8:-316959966 7,9:-125660301 7,10:156197253 8,0:-35901346581 8,1:-21003821739 8,2:2914600243
  8,3:1276630609 8,4:780913740 8,5:458876870 8,6:117330401 8,7:-91474943 8,8:-72611714 8,9:-57845794
  9,0:9344240455 9,1:-11154199599 9,2:1622591118 9,3:895747465 9,4:522854585 9,5:290376944
  9,6:134015296 9,7:-3279087 9,8:-99989618 10,0:4736997234 10,1:-6680677759 10,2:330110430
  10,3:20150468 10,4:234316223 10,5:164101331 10,6:59908489 10,7:-51144384 11,0:-5736916048
  11,1:-5081712065 11,2:-440244913 11,3:-95192810 11,4:17470522 11,5:45987656 11,6:18530477
  12,0:-8033315522 12,1:-2190052881 12,2:-300437552 12,3:-229659301 12,4:-7173596 12,5:41844988
  13,0:486209684 13,1:-1360558228 13,2:-137217437 13,3:-96386402 13,4:9416735 14,0:303049018
  14,1:11804885 14,2:-26614388 14,3:-91467725 15,0:2687374338 15,1:-11555306 15,2:-142882099
  16,0:1046993628 16,1:-301106903
0 886470445150 0,2:-599294011220 0,3:102595010278 0,4:-503516886769 0,5:-210381432649
  0,6:-329674466266 0,7:-196136816491 0,8:-248788168520 0,9:-251215331918 0,10:-283091805080
  0,11:-241270223624 0,12:-104376597069 0,13:-55312036885 0,14:-61694303521 0,15:-87336475184
  0,16:-48373331463 0,17:-60014584226 1,1:299647005610 1,3:58095112381 1,4:174866673209
  1,5:-36508429029 1,6:94600996218 1,7:76582196992 1,8:-1830697399 1,9:-5099332008 1,10:-20460148385
  1,11:-1074485726 1,12:1512190849 1,13:-5023787797 1,14:-18710236021 1,15:-21656749590
  1,16:-32920053319 2,0:-149823502805 2,1:-25648752570 2,2:-29047556190 2,3:-18694986170
  2,4:-24974343010 2,5:5958539374 2,6:23692207151 2,7:-8953107505 2,8:-10770639727 2,9:-7777179698
  2,10:2719404092 2,11:4266523261 2,12:4084830021 2,13:-2107814293 2,14:-7122509479
  2,15:-17166110164 3,0:25648752570 3,1:62939610846 3,2:-25021682132 3,3:-3660602186 3,4:-8898057433
  3,5:6869570334 3,6:-7455971782 3,7:-8259124876 3,8:-3953759985 3,9:1723116509 3,10:1752798901
  3,11:1591172041 3,12:-429582645 3,13:-3057626577 3,14:-10337851997 4,0:-79885638174 4,1:3801346456
  4,2:28785214166 4,3:2768511231 4,4:-1640019913 4,5:222194226 4,6:-4763202259 4,7:-2466213978
  4,8:1670801981 4,9:1252300858 4,10:863243522 4,11:139042717 4,12:-1356063187 4,13:-5928125867
  5,0:28348156297 5,1:-9882390044 5,2:-1081768262 5,3:-4625315881 5,4:462052109 5,5:467227793
  5,6:-466324650 5,7:982119053 5,8:903591989 5,9:321501323 5,10:16968478 5,11:-773469268
  5,12:-3202656753 6,0:-33735936975 6,1:-5150648442 6,2:-2720631823 6,3:1723068443 6,4:1726538762
  6,5:525309940 6,6:206862879 6,7:400410394 6,8:301052202 6,9:94283158 6,10:-271844221
  6,11:-1473516501 7,0:18333860377 7,1:3972490598 7,2:1239899549 7,3:1927204291 7,4:481701688
  7,5:-317604733 7,6:-132515009 7,7:32351418 7,8:90640646 7,9:-45944195 7,10:-475736728
  8,0:16505111415 8,1:-3166878165 8,2:-796232223 8,3:532401449 8,4:-495827233 8,5:-163006620
  8,6:-70650301 8,7:-2502564 8,8:9703463 8,9:-14134176 9,0:-6654873119 9,1:-2213229702
  9,2:-526876208 9,3:-160485186 9,4:-313664825 9,5:-51418259 9,6:-29505905 9,7:18173834
  9,8:145894898 10,0:-9583026810 10,1:-1822229 10,2:252279623 10,3:-48281027 10,4:-132239941
  10,5:-12707096 10,6:19218674 10,7:130546388 11,0:-7799624791 11,1:1872158130 11,2:269401623
  11,3:-13271457 11,4:-54650359 11,5:39232873 11,6:42828676 12,0:-959841841 12,1:1311928952
  12,2:171050375 12,3:29330385 12,4:14314119 12,5:-25879589 13,0:-238526306 13,1:712048599
  13,2:110021097 13,3:18897475 13,4:-45343278 14,0:-327811409 14,1:229482864 14,2:-71294078
  14,3:67051567 15,0:-1237200318 15,1:-398523307 15,2:213921186 16,0:-1819000228 16,1:352657515
1 5037035674366 0,2:-1050544043954 0,3:4935305490812 0,4:-812457012547 0,5:3149172409711
  0,6:-1818441966402 0,7:-2056801098640 0,8:-6166653592860 0,9:-7882382223808 0,10:-6820659778722
  0,11:-5203076682302 0,12:-3988099038330 0,13:-3379536154119 0,14:-2305424861487
  0,15:-1885295267969 0,16:-944261395293 0,17:-478917684396 1,1:525272021977 1,3:1798527849474
  1,4:-811677966330 1,5:-152792598099 1,6:160721154391 1,7:-857786127173 1,8:-1521007081387
  1,9:-1365332478140 1,10:-1032395054955 1,11:-738355389373 1,12:-713241714400 1,13:-486896669236
  1,14:-438495462980 1,15:-216756860775 1,16:-143206499235 1,17:9995501772 2,0:-262636010989
  2,1:-1233826372703 2,2:-899263924737 2,3:310875091706 2,4:-557299316895 2,5:-310021849276
  2,6:-95085707776 2,7:-217932046324 2,8:-208585961706 2,9:-114623590654 2,10:-62197733791
  2,11:-101289975331 2,12:-44614569876 2,13:-81401534417 2,14:-29183929195 2,15:-17268523564
  2,16:57822436273 3,0:1233826372703 3,1:101557126568 3,2:-107955600124 3,3:284670986548
  3,4:-312594443968 3,5:-129601395189 3,6:-33253687142 3,7:-54799797469 3,8:-28982574229
  3,9:-22329861669 3,10:-33813234549 3,11:153122572 3,12:-24474327007 3,13:-3722142790
  3,14:-15237825 3,15:42552902300 4,0:297296272516 4,1:-41385729754 4,2:10067082613 4,3:283770548470
  4,4:-83020559843 4,5:-31836906913 4,6:-22503123549 4,7:-19569303778 4,8:-21597179792
  4,9:-19765694063 4,10:354312049 4,11:-8429773905 4,12:-761680988 4,13:2035982244 4,14:26644043446
  5,0:139997186736 5,1:64352971575 5,2:46316421502 5,3:158964831222 5,4:-27703347109
  5,5:-14821946806 5,6:-13524933963 5,7:-17239065245 5,8:-12926476611 5,9:-2733130572
  5,10:-3994019373 5,11:-1220496479 5,12:1353780543 5,13:14561433919 6,0:-362958063433
  6,1:-128954926931 6,2:28661165692 6,3:87590209028 6,4:1175585203 6,5:-2356898157 6,6:-5769852128
  6,7:-6668387804 6,8:-2566355528 6,9:-1512529989 6,10:-951855112 6,11:1094487880 6,12:6960378314
  7,0:-147573051089 7,1:-83764107968 7,2:16512517884 7,3:52093122645 7,4:7152483067 7,5:4146825817
  7,6:-42725917 7,7:-1671345267 7,8:-712169834 7,9:-831895245 7,10:432311825 7,11:2097802281
  8,0:-269008034936 8,1:-66578916314 8,2:-4983034898 8,3:24542669584 8,4:8381872757 8,5:3946618919
  8,6:425440539 8,7:-247491296 8,8:-514740507 8,9:12216238 8,10:-412492660 9,0:-251376017500
  9,1:-61518104353 9,2:-14445261182 9,3:10618181536 9,4:4711382208 9,5:1423570165 9,6:406064375
  9,7:4636494 9,8:-150413492 9,9:-1254121962 10,0:-121247764121 10,1:-36946114751 10,2:-15188626376
  10,3:4102513712 10,4:917317383 10,5:740109809 10,6:420438412 10,7:-113526976 10,8:-1079619012
  11,0:-25149603693 11,1:-26487430805 11,2:-10076653426 11,3:623387594 11,4:304533482 11,5:461554309
  11,6:-831058 11,7:-344831648 12,0:6221587404 12,1:-17297564918 12,2:-4003126355 12,3:569085030
  12,4:-83588428 12,5:84879842 12,6:426370199 13,0:-7894034475 13,1:-3709395884 13,2:-2082365242
  13,3:-99018846 13,4:-56162697 13,5:1047650049 14,0:9453415696 14,1:-4602893664 14,2:-1284421902
  14,3:88784360 14,4:1170570124 15,0:-3691737531 15,1:-1012601961 15,2:-318647784 15,3:1164140202
  16,0:2488279807 16,1:-496457637 16,2:606687402
1 3047925545142 0,2:1020710475216 0,3:-2013403863594 0,4:-1363113599519 0,5:4837825225828
  0,6:3788795718826 0,7:4671173876999 0,8:3403877167244 0,9:2733776891041 0,10:1747998993309
  0,11:846186050371 0,12:522449661354 0,13:371984461204 0,14:-16286338772 0,15:-98737027793
  0,16:-85317400600 0,17:160213408860 1,1:-510355237608 1,3:-1316837388157 1,4:-1123083757610
  1,5:-1621217840254 1,6:-913329561285 1,7:-957583923813 1,8:-957810780436 1,9:-883144068695
  1,10:-544688123230 1,11:-314478807980 1,12:-198274273397 1,13:-227192273369 1,14:-205559533389
  1,15:-186849849841 1,16:-93359247913 1,17:-115420913256 2,0:255177618804 2,1:503350965898
  2,2:658418694078 2,3:298859564938 2,4:-6937999452 2,5:19926418359 2,6:36629993592
  2,7:-118530111644 2,8:-136656458055 2,9:-77398172073 2,10:-2320695998 2,11:18831333256
  2,12:-38276363248 2,13:-36621399462 2,14:-45614486425 2,15:-16477213622 2,16:-55367561535
  3,0:-503350965898 3,1:170389199940 3,2:-18088625536 3,3:79460683377 3,4:80686957173
  3,5:24003970562 3,6:-7174123817 3,7:-13869665084 3,8:-7023717264 3,9:23260984163 3,10:38701028829
  3,11:7298485325 3,12:2892270990 3,13:-6870661246 3,14:2283346772 3,15:-28925240983
  4,0:-584793146949 4,1:-152934294145 4,2:88664704555 4,3:-55351741338 4,4:22795468339
  4,5:-3650227194 4,6:-2393955621 4,7:-1495892097 4,8:7442245771 4,9:17305343396 4,10:3692466974
  4,11:2599168337 4,12:-1821277892 4,13:3331437490 4,14:-15858621801 5,0:253764478975
  5,1:-23410261649 5,2:36792935317 5,3:-43651940628 5,4:9423290935 5,5:-3362323507 5,6:-985574911
  5,7:2424906447 5,8:7543167209 5,9:1919176569 5,10:124842465 5,11:-1833766525 5,12:713633298
  5,13:-8613262438 6,0:-209630779149 6,1:-24945985165 6,2:40613842141 6,3:-6658227772 6,4:7602749039
  6,5:-1701234381 6,6:-323990998 6,7:1595111088 6,8:808710534 6,9:32659194 6,10:-1154280621
  6,11:-199083464 6,12:-3822120959 7,0:10134350005 7,1:-11110100783 7,2:37678840749 7,3:-2748414148
  7,4:4076885910 7,5:-1907109454 7,6:-660586214 7,7:15478323 7,8:-49369285 7,9:-545024197
  7,10:-526390975 7,11:-1008121381 8,0:-45503052072 8,1:-40505062846 8,2:20600291178 8,3:-1743155218
  8,4:745398241 8,5:-2133669595 8,6:-154876720 8,7:-124405752 8,8:-217607767 8,9:-372525556
  8,10:382627524 9,0:-75674780200 9,1:-27617412616 9,2:7310711623 9,3:-2851543145 9,4:-1168858899
  9,5:-482218992 9,6:92056544 9,7:94344742 9,8:-124851968 9,9:879409676 10,0:-65326285728
  10,1:-13095882212 10,2:3537073236 10,3:-2080975280 10,4:89898766 10,5:-32732599 10,6:263961499
  10,7:138247608 10,8:738780683 11,0:-22816113867 11,1:80846199 11,2:3716412853 11,3:-571802350
  11,4:145699254 11,5:171117026 11,6:209627196 11,7:273081943 12,0:10863803318 12,1:6604739532
  12,2:1397857669 12,3:-416823962 12,4:160688654 12,5:68783518 12,6:-309639255 13,0:20337283199
  13,1:709082823 13,2:458909177 13,3:-320319921 13,4:-43936334 13,5:-824702378 14,0:-9123165
  14,1:335504565 14,2:-315925206 14,3:-326642801 14,4:-1020202025 15,0:-1996241075 15,1:-1072215051
  15,2:-114212589 15,3:-1004997413 16,0:-4856930149 16,1:262698928 16,2:-601140410
1 198299538159 0,2:-329110018249 0,3:470122688502 0,4:1394634375691 0,5:-3184510686766
  0,6:2953734378147 0,7:102645057574 0,8:1649162136409 0,9:774454665410 0,10:2001298283193
  0,11:1734269037021 0,12:919234799507 0,13:274574271123 0,14:614309348010 0,15:712321488530
  0,16:577087891353 0,17:385865898908 1,1:164555009124 1,3:-442777448688 1,4:-562276359053
  1,5:-288077234515 1,6:-422535974493 1,7:-64234617924 1,8:-220773276672 1,9:538045669018
  1,10:352874954643 1,11:-57384914499 1,12:-166752516249 1,13:-27022498415 1,14:91258700493
  1,15:174482235901 1,16:121436127316 1,17:-8887885008 2,0:-82277504562 2,1:-117530672125
  2,2:221388724344 2,3:123788358751 2,4:-232265464212 2,5:-58353894486 2,6:-114795616232
  2,7:-169864320585 2,8:43788627799 2,9:75371540440 2,10:-85461525609 2,11:-153762048863
  2,12:-75226895068 2,13:-12641614789 2,14:33923511052 2,15:42722325230 2,16:-7733423764
  3,0:117530672125 3,1:-174329296961 3,2:16780731013 3,3:88936018267 3,4:36514972139 3,5:17470043177
  3,6:-40096536834 3,7:-9987043893 3,8:25391594515 3,9:-24679590625 3,10:-66311711514
  3,11:-36295048873 3,12:-9888189238 3,13:18304896448 3,14:25547411910 3,15:-3227289654
  4,0:150799583270 4,1:260926097298 4,2:76804725072 4,3:-1300456478 4,4:-1051602139 4,5:-3961195929
  4,6:-5997088707 4,7:10270602772 4,8:3280622371 4,9:-18024041662 4,10:-17610845739 4,11:-6895389605
  4,12:7685113263 4,13:13515082382 4,14:-3171013773 5,0:-573775198050 5,1:-126300091615
  5,2:3413900397 5,3:2214107562 5,4:9522907307 5,5:-1210158182 5,6:-380674644 5,7:5453238586
  5,8:588394644 5,9:-6085758372 5,10:-3399683063 5,11:2815458032 5,12:7072520460 5,13:-1538124452
  6,0:94153764668 6,1:35676022529 6,2:13137144353 6,3:13245816919 6,4:1880844755 6,5:-1033802584
  6,6:1710104097 6,7:3731108717 6,8:-334198903 6,9:-1633947355 6,10:286971760 6,11:3007279523
  6,12:-808553888 7,0:-133268359442 7,1:-21742824733 7,2:7344282506 7,3:2931414550 7,4:-1997274121
  7,5:-807071072 7,6:546558503 7,7:240785805 7,8:-742667148 7,9:-724472854 7,10:550770577
  7,11:-518293885 8,0:1336425447 8,1:-16170271442 8,2:-4160177696 8,3:-3119661212 8,4:-3473307801
  8,5:-1217830167 8,6:189196708 8,7:23116320 8,8:-479990917 8,9:-257685347 8,10:-238687627
  9,0:-85159086284 9,1:-16299278999 9,2:190116827 9,3:903109943 9,4:-640383002 9,5:629257453
  9,6:423534204 9,7:44442296 9,8:-451953844 9,9:-129010581 10,0:78051568007 10,1:1331538182
  10,2:6482729704 10,3:3102159083 10,4:627848628 10,5:526065276 10,6:297696273 10,7:-203527762
  10,8:-64500238 11,0:57694158647 11,1:-7048210202 11,2:3194138308 11,3:1059301762 11,4:216579567
  11,5:181564311 11,6:113521312 11,7:31636698 12,0:-10631174593 12,1:-11934235084 12,2:-642777725
  12,3:62542462 12,4:-246961815 12,5:182714449 12,6:93464900 13,0:-35608627373 13,1:-8427403908
  13,2:-1032939530 13,3:-373310835 13,4:7810278 13,5:141233894 14,0:-15501711892 14,1:-3588186223
  14,2:-104146009 14,3:-300804753 14,4:192530143 15,0:-1298135226 15,1:1236329432 15,2:-822314174
  15,3:281191011 16,0:8513237169 16,1:-1447214926 16,2:255427949
2 1333998656981 0,2:1358946333059 0,3:5304365797955 0,4:-525860637268 0,5:-7124262707474
  0,6:-2145328372301 0,7:2707566647859 0,8:9087070602760 0,9:17233786442136 0,10:14883417192104
  0,11:10489071457405 0,12:9101778694507 0,13:9136976882212 0,14:9298888471140 0,15:8219268418610
  0,16:5825957722459 0,17:3346819305855 1,1:-679473166527 1,2:-2 1,3:2137346771994 1,4:1528501907915
  1,5:1783834014636 1,6:-993019036651 1,7:-269053539298 1,8:3073738367456 1,9:3883534163902
  1,10:1794080059162 1,11:1807164271068 1,12:1448790315658 1,13:1398219562393 1,14:1469474853330
  1,15:1044493816002 1,16:369419752050 1,17:-271977590650 2,0:339736583270 2,1:-1326091449485
  2,2:-1068673385996 2,3:-294903795988 2,4:-603739805093 2,5:-801264824877 2,6:-690160802533
  2,7:81422620858 2,8:76199002170 2,9:-626527131708 2,10:-256413064897 2,11:-126736432003
  2,12:-61610022610 2,13:51766641560 2,14:133864502303 2,15:-114486322174 2,16:-382480232859
  2,17:-92894351189 3,0:1326091449490 3,1:65732579656 3,2:-87221680993 3,3:211303146874
  3,4:-52820530709 3,5:547682799520 3,6:285866762283 3,7:230900150840 3,8:-207504302459
  3,9:-121310933420 3,10:-52052550848 3,11:-51064023448 3,12:-16798480841 3,13:32884778347
  3,14:-111434604830 3,15:-277856037595 3,16:-26331068673 4,0:435737823514 4,1:297814521221
  4,2:-87129118321 4,3:196445654615 4,4:-100458727290 4,5:278761501090 4,6:196725531637
  4,7:47544102506 4,8:39918330013 4,9:17502157110 4,10:-2224803205 4,11:2219412910 4,12:26030720526
  4,13:-57428327239 4,14:-157210206255 4,15:32303209413 5,0:-412875992207 5,1:-46166932956
  5,2:149035589065 5,3:-93258429002 5,4:-207474853498 5,5:62987858884 5,6:48591656952
  5,7:57188484642 5,8:44455343826 5,9:10124601026 5,10:6415210502 5,11:12639822257 5,12:-28371402393
  5,13:-83182759800 5,14:69129392022 6,0:202035070733 6,1:-156655531403 6,2:23772565227
  6,3:-61151754482 6,4:-152079543281 6,5:8981015957 6,6:15166655378 6,7:26108545150 6,8:13423588296
  6,9:7255365226 6,10:4706914988 6,11:-11049498036 6,12:-34685518743 6,13:91473458995
  7,0:-364758676671 7,1:59206600354 7,2:-66711781703 7,3:-22201313447 7,4:-51575662934
  7,5:-12742959603 7,6:-850573855 7,7:5016658521 7,8:3934631203 7,9:1683162678 7,10:-1950025563
  7,11:-6624697097 7,12:102406762527 8,0:13901505522 8,1:132334458531 8,2:-19989384292
  8,3:26713160623 8,4:-33555449150 8,5:-14407102510 8,6:-2425606188 8,7:972464415 8,8:536197783
  8,9:2060892421 8,10:7580132224 8,11:104590067767 9,0:643414363522 9,1:125875995760 9,2:18452160626
  9,3:13185481741 9,4:-17283760575 9,5:-5365896371 9,6:-2417287268 9,7:-363507198 9,8:2091628698
  9,9:11168832090 9,10:99667787304 10,0:462781151351 10,1:-16304989476 10,2:19059176941
  10,3:9502224993 10,4:-5093724583 10,5:-2141043868 10,6:-891799421 10,7:621973121 10,8:8100842025
  10,9:89363809353 11,0:-77607971726 11,1:15942362751 11,2:16529687846 11,3:6814504225
  11,4:-1846527131 11,5:-516797043 11,6:-905583421 11,7:2022879254 11,8:75521153285
  12,0:-13388106904 12,1:20073567622 12,2:4725107973 12,3:4209266262 12,4:-1157036570
  12,5:-896902783 12,6:-4581666140 12,7:59987949826 13,0:-2201971469 13,1:4621549448 13,2:170897684
  13,3:1237001828 13,4:-364026731 13,5:-9374825430 13,6:44107496711 14,0:-3613532900 14,1:7573063331
  14,2:137879519 14,3:2433393350 14,4:-12130662780 14,5:29389275669 15,0:7405664472 15,1:12309725369
  15,2:3069429765 15,3:-10824407173 15,4:16403376021 16,0:13299935063 16,1:9422049379
  16,2:-8398050409 16,3:6934530473
2 113331089039 0,2:-4928420562208 0,3:-3302678148351 0,4:2760568539350 0,5:-741575494840
  0,6:6654995067757 0,7:3025154273190 0,8:4562022175257 0,9:355191612574 0,10:-1302523437088
  0,11:-1820449455012 0,12:-1660179119778 0,13:-1009735199305 0,14:95440647907 0,15:412403259557
  0,16:498476040022 0,17:221845692606 1,1:2464210281104 1,3:-1609290218072 1,4:-577760155677
  1,5:-2899570253923 1,6:-3501070935236 1,7:-2853650874943 1,8:-4023795315556 1,9:-3821178147712
  1,10:-3306442303104 1,11:-2811991730559 1,12:-2200941822596 1,13:-1447653875300
  1,14:-1063386114851 1,15:-568119827358 1,16:-358896250758 1,17:-179958996620 2,0:-1232105140552
  2,1:825669537088 2,2:804645109036 2,3:472356034301 2,4:1485578287142 2,5:97456455324
  2,6:571177641344 2,7:213685994319 2,8:-219402324239 2,9:-326988080065 2,10:-424392925992
  2,11:-446337623969 2,12:-253643831661 2,13:-215905776029 2,14:-65797202254 2,15:-31790403201
  2,16:9261951582 2,17:63082796659 3,0:-825669537088 3,1:-345071067419 3,2:-327915995382
  3,3:-541681989765 3,4:231966061386 3,5:-206635777638 3,6:52167243204 3,7:73305143521
  3,8:50283458472 3,9:5746499700 3,10:-60320656759 3,11:-21051988585 3,12:-34290616872
  3,13:20426986073 3,14:17578698708 3,15:32003652040 3,16:52891254932 4,0:115284046610
  4,1:282526485578 4,2:60785551031 4,3:-224783646571 4,4:53266566031 4,5:-166287558687
  4,6:-53306707521 4,7:-2656600924 4,8:1982702641 4,9:-24497713570 4,10:-8843975013
  4,11:-11484274176 4,12:15856367081 4,13:15525043489 4,14:23635311984 4,15:33732372415
  5,0:-273246985504 5,1:43415346390 5,2:271706906854 5,3:-30904509436 5,4:64320286161
  5,5:-76045392502 5,6:-23973546874 5,7:-3691992648 5,8:-14070989932 5,9:-10562875823
  5,10:-6227622673 5,11:8635735362 5,12:9289231331 5,13:14788088800 5,14:21247387951 6,0:42968599356
  6,1:-34279861412 6,2:113073157481 6,3:34954210474 6,4:62203672622 6,5:-31922370962 6,6:-9174622855
  6,7:-6177175555 6,8:-9431340155 6,9:-5282663387 6,10:3004954088 6,11:4924740755 6,12:7706454793
  6,13:11523231202 7,0:-535139234597 7,1:-112890900378 7,2:43554079559 7,3:36873922450
  7,4:43531037532 7,5:-11788381549 7,6:-2413847404 7,7:-3832511913 7,8:-3915929841 7,9:-665297850
  7,10:1596714865 7,11:3391908283 7,12:5543448663 8,0:-84402987850 8,1:-76310283561 8,2:-577411885
  8,3:13970348567 8,4:24638332953 8,5:-1041899237 8,6:1015778651 8,7:-232282247 8,8:-1120254012
  8,9:-64903095 8,10:632252537 8,11:1968041006 9,0:-255175513335 9,1:-71276696117 9,2:-16255208900
  9,3:4162822556 9,4:17513187716 9,5:2025646235 9,6:1217113969 9,7:38839071 9,8:-666990848
  9,9:-563695560 9,10:74599830 10,0:-187134951618 10,1:-35671802537 10,2:-13718580884 10,3:917398091
  10,4:9509843064 10,5:1074103653 10,6:128783744 10,7:-356863914 10,8:-777891534 10,9:-494835478
  11,0:-86351003617 11,1:-19915466878 11,2:-15047687433 11,3:-3431642657 11,4:4396943317
  11,5:-241095305 11,6:-151829532 11,7:-401336381 11,8:-312168189 12,0:-45879053868
  12,1:-23041729329 12,2:-12575689869 12,3:-2898223893 12,4:1080002685 12,5:89463789 12,6:23128823
  12,7:167617846 13,0:-36872878952 13,1:-7917505167 13,2:-6669665424 13,3:-1832797368 13,4:812984933
  13,5:358120634 13,6:594760549 14,0:3494034162 14,1:-4659067030 14,2:-983876526 14,3:-885546956
  14,4:759165107 14,5:835787087 15,0:-1029695262 15,1:6363751468 15,2:-1646319633 15,3:39012989
  15,4:925640599 16,0:18951959619 16,1:-793053160 16,2:-271675564 16,3:320890558
2 1102548189187 0,2:636802365237 0,3:588711320871 0,4:1326050692402 0,5:-1621704631851
  0,6:28329327401 0,7:1407322036439 0,8:989151631293 0,9:240779399771 0,10:-1974733413132
  0,11:-1503141546855 0,12:-1813338508590 0,13:-2153071510459 0,14:-2610799550815
  0,15:-1920653005412 0,16:-1064465163653 0,17:-654174345291 1,1:-318401182619 1,3:605399647663
  1,4:248193854718 1,5:1334340578718 1,6:-638653536671 1,7:694355687168 1,8:684961323623
  1,9:-179662785424 1,10:-146215530833 1,11:-5265875946 1,12:-365092011955 1,13:-607481896103
  1,14:-375398955614 1,15:-214459126221 1,16:101925840939 1,17:270683475904 2,0:159200591309
  2,1:-147177830218 2,2:-302699823832 2,3:-211609870091 2,4:774664184118 2,5:-1155511287842
  2,6:-182457855586 2,7:104758612463 2,8:-172175963301 2,9:-183014907758 2,10:7954368330
  2,11:-117207904216 2,12:-304785391856 2,13:-258537575626 2,14:-148415530021 2,15:-30209918641
  2,16:78588049891 2,17:-91642199282 3,0:147177830218 3,1:-165756336550 3,2:149561406411
  3,3:-220431373639 3,4:-126001487400 3,5:-116107321188 3,6:28255373811 3,7:-3709982155
  3,8:-66636004475 3,9:36082123116 3,10:14360308283 3,11:-108558952809 3,12:-94065244218
  3,13:-55905921046 3,14:9406439758 3,15:80308338075 3,16:-31425265105 4,0:399984416741
  4,1:-4448395555 4,2:-417143649970 4,3:314267470443 4,4:50339033085 4,5:-25205205107 4,6:2848748549
  4,7:-43670336404 4,8:4055028319 4,9:14568810174 4,10:-34183772612 4,11:-38577031313
  4,12:-24879661759 4,13:8637403507 4,14:55161434462 4,15:-16588973557 5,0:-125152499382
  5,1:207740606544 5,2:178138780177 5,3:30225041999 5,4:14840878268 5,5:-10596431650
  5,6:-16954566518 5,7:-5625948376 5,8:8626797243 5,9:-7672631502 5,10:-15260145309
  5,11:-13371449328 5,12:2344664549 5,13:28442269165 5,14:-9092621861 6,0:515266124992
  6,1:-216865672534 6,2:-20956571579 6,3:-9202901518 6,4:7764527402 6,5:-673890228 6,6:-7313096544
  6,7:3052297608 6,8:2118079171 6,9:-2616905541 6,10:-7672126237 6,11:-1524875467 6,12:11160457857
  6,13:-5299370032 7,0:-458328361751 7,1:-15516907293 7,2:-21865749651 7,3:7218503398
  7,4:21548875424 7,5:316377061 7,6:-2399629356 7,7:1995775128 7,8:637297499 7,9:-3539699300
  7,10:-2365143204 7,11:1682068852 7,12:-2443510376 8,0:12707086373 8,1:19240509316 8,2:-3230742444
  8,3:14319262009 8,4:7560540277 8,5:-2280992892 8,6:-439601575 8,7:373324580 8,8:-1004142480
  8,9:-2079740351 8,10:-2835798184 8,11:-842729475 9,0:98114017940 9,1:3741236792 9,2:-11639789077
  9,3:744261536 9,4:-505927675 9,5:-1163942167 9,6:29081710 9,7:324015227 9,8:-744876211
  9,9:-3675617475 9,10:29313628 10,0:-79266957811 10,1:-41505044482 10,2:-10712874173 10,3:963057076
  10,4:1779023526 10,5:538959071 10,6:1536217053 10,7:432576408 10,8:-2486904514 10,9:324766279
  11,0:-41834414562 11,1:-1201974811 11,2:706127075 11,3:4163909895 11,4:1674787380 11,5:1463243028
  11,6:1116738752 11,7:-410418315 11,8:394572408 12,0:38781986080 12,1:2177669992 12,2:-1348072754
  12,3:1966273922 12,4:881279336 12,5:826756831 12,6:1664086343 12,7:267510190 13,0:13573657851
  13,1:-17762170901 13,2:-3649080716 13,3:-821063902 13,4:-54058416 13,5:2863760064 13,6:153694323
  14,0:-39985226819 14,1:-14235753628 14,2:-4643791281 14,3:-1392221188 14,4:3321217358
  14,5:-73612436 15,0:-29585306325 15,1:-9484429392 15,2:-3141060256 15,3:2714570925 15,4:-33050333
  16,0:-14318892982 16,1:-3325345857 16,2:1316308869 16,3:20164143
3 150741818416 0,3:1812550800882 0,4:3274239505798 0,5:-1656788409964 0,6:99512908025
  0,7:-10070353647613 0,8:341758850111 0,9:-5598479534983 0,10:13290231939533 0,11:20340656866623
  0,12:26092938546629 0,13:29545356307852 0,14:33291978688882 0,15:32845563215818
  0,16:25242995013786 0,17:17194266720834 1,2:-4 1,3:-1095985875612 1,4:-372006394656
  1,5:1925132916125 1,6:4219251454041 1,7:-399870309715 1,8:-6323066320527 1,9:-681154758518
  1,10:1172924954488 1,11:1700883405633 1,12:1699179658681 1,13:3392406893761 1,14:4690013015204
  1,15:4515596777225 1,16:2472042592509 1,17:-546191645592 2,1:-453137700222 2,2:547992937802
  2,3:-12272533617 2,4:-365425782421 2,5:1679115120369 2,6:3057143458094 2,7:1788577093753
  2,8:774791481153 2,9:288075306964 2,10:287734536428 2,11:116068974387 2,12:430222500439
  2,13:1100128361641 2,14:1116457901611 2,15:490427457694 2,16:-936555724137 2,17:-142582529070
  3,0:453137700224 3,1:-409279938220 3,2:105274132281 3,3:1440466256 3,4:-469635403699
  3,5:-1002807279151 3,6:1181099177257 3,7:328638943725 3,8:-57926028649 3,9:-154061035732
  3,10:-116675419683 3,11:29302286647 3,12:308119721451 3,13:376281963101 3,14:53510442290
  3,15:-771400286202 3,16:-81937576045 3,17:-64360149754 4,0:339923438431 4,1:97413008813
  4,2:31267022907 4,3:70732479151 4,4:51460097061 4,5:-16935211331 4,6:222903043914 4,7:19174137244
  4,8:-39896362982 4,9:-69551615288 4,10:-65911016307 4,11:86092134403 4,12:140694703929
  4,13:-18043108058 4,14:-498631630416 4,15:60178775125 4,16:-45216531831 5,0:-323350549572
  5,1:-229700309564 5,2:-540272628814 5,3:221679568181 5,4:-100185550779 5,5:-137049475103
  5,6:156158196695 5,7:98279607495 5,8:81037711105 5,9:-9541628105 5,10:29569742085 5,11:38641419426
  5,12:-12362041728 5,13:-264793047690 5,14:182019412073 5,15:-24474087870 6,0:548317787191
  6,1:321728801642 6,2:-372201447641 6,3:-266149544862 6,4:29732680997 6,5:-117071444999
  6,6:75614115735 6,7:78790592099 6,8:30119519164 6,9:23935137277 6,10:9006556987 6,11:206557528
  6,12:-104285928565 6,13:266502278343 6,14:-779792696 7,0:943528057178 7,1:142205762030
  7,2:-127358294165 7,3:-70591464275 7,4:42473350589 7,5:-87825107995 7,6:15719241941
  7,7:17836773994 7,8:12626039346 7,9:-1675880222 7,10:5950694550 7,11:-9353786261 7,12:313914960155
  7,13:17682682047 8,0:700761557908 8,1:715505062718 8,2:-92126008780 8,3:-44543283279
  8,4:11099645473 8,5:-66862490717 8,6:441716482 8,7:2244843633 8,8:-2168893051 8,9:5969524997
  8,10:33549003797 8,11:326524199549 8,12:28462117440 9,0:-243334453793 9,1:288021593542
  9,2:-13630863983 9,3:-26734545998 9,4:-3439080432 9,5:-25673787259 9,6:-3426704655 9,7:-36145917
  9,8:3047035883 9,9:41477136481 9,10:312369551973 9,11:32981916341 10,0:168836397635
  10,1:136962577849 10,2:42391103280 10,3:-4316548724 10,4:6624890624 10,5:-15878090628
  10,6:1766317175 10,7:-976182154 10,8:28791667587 10,9:279701147769 10,10:33330860503
  11,0:-25800949573 11,1:56010969669 11,2:52301469562 11,3:-607573977 11,4:2063654483
  11,5:-3543883094 11,6:-2432017462 11,7:5486956117 11,8:235355383560 11,9:29890601510
  12,0:-61367124102 12,1:52504183393 12,2:15372700748 12,3:-1946869235 12,4:654523796
  12,5:-4739861336 12,6:-17510191842 12,7:184334192384 12,8:25092604651 13,0:-132897793299
  13,1:23191480604 13,2:12726150350 13,3:-6476159106 13,4:1956672084 13,5:-36639954003
  13,6:133681990603 13,7:18788153346 14,0:-65824732254 14,1:55424442690 14,2:2205295073
  14,3:1706920573 14,4:-43178614482 14,5:85519593789 14,6:13456765686 15,0:81036342399
  15,1:50653535675 15,2:11897225084 15,3:-42266815580 15,4:46630164884 15,5:7504750363
  16,0:68080876880 16,1:28572153493 16,2:-26944992782 16,3:15307680102 16,4:3867889347
3 314129560276 0,3:468534296915 0,4:993507510044 0,5:2022865248245 0,6:2216817725264
  0,7:-3345999452405 0,8:-1231737291715 0,9:-8082667520328 0,10:-73837837054 0,11:-2611656132547
  0,12:-7372246553283 0,13:-6989178303824 0,14:-6203980072650 0,15:-6988489209392
  0,16:-5521071381872 0,17:-3218413597139 1,3:-597258552695 1,4:544511855181 1,5:-255832442065
  1,6:-622909241830 1,7:414636178338 1,8:-903505848026 1,9:2618859349306 1,10:2807082236011
  1,11:2001467567638 1,12:1920164491154 1,13:1625108690026 1,14:722181731587 1,15:292744563216
  1,16:69861336454 1,17:564223115913 2,1:-117133574229 2,2:298629276348 2,3:318528971537
  2,4:643948302959 2,5:-217685302123 2,6:-698850063797 2,7:-913110036747 2,8:286488258707
  2,9:721831032308 2,10:508028259039 2,11:766143396013 2,12:743595957206 2,13:470712239615
  2,14:337347674642 2,15:82462548770 2,16:334687376707 2,17:35823305052 3,0:117133574229
  3,1:-124188438755 3,2:-454656935332 3,3:-296021060379 3,4:87186941557 3,5:-347469246541
  3,6:-293740373143 3,7:-246812089958 3,8:-548721028 3,9:-50672636284 3,10:28397534381
  3,11:115863682871 3,12:5670766709 3,13:17339949379 3,14:-87144071538 3,15:98505588008
  3,16:-71692423667 3,17:-53746638610 4,0:36968019959 4,1:32835407753 4,2:-6950581392
  4,3:-68324014364 4,4:103344664283 4,5:31025245879 4,6:-48213778114 4,7:-26935708179
  4,8:12828625282 4,9:21300221465 4,10:31696167119 4,11:-42038190064 4,12:-39647880962
  4,13:-113115842357 4,14:16357692930 4,15:-80496899670 4,16:-71124482871 5,0:423018110775
  5,1:-36834190039 5,2:153642095069 5,3:96248613869 5,4:66128116316 5,5:35917051977 5,6:23738165887
  5,7:40408107317 5,8:35801061539 5,9:36871671215 5,10:-5028438690 5,11:-13633212769
  5,12:-61591586277 5,13:6437156603 5,14:-45339043673 5,15:-52277144389 6,0:286249173193
  6,1:-49521890206 6,2:140786627161 6,3:4606932288 6,4:3445714337 6,5:11118497894 6,6:28901811616
  6,7:23146836485 6,8:17740264049 6,9:1509626963 6,10:-1971862422 6,11:-31438513955 6,12:332668314
  6,13:-22773006434 6,14:-39063872872 7,0:-287970956638 7,1:-267209877351 7,2:121342662843
  7,3:9541414385 7,4:-23910442759 7,5:-15759680079 7,6:4192298178 7,7:5367925580 7,8:312128302
  7,9:908397214 7,10:-11849288060 7,11:-3778116467 7,12:-7500790810 7,13:-29113153263
  8,0:-149825287035 8,1:-114678112735 8,2:7021528680 8,3:-3124037186 8,4:-34561259654
  8,5:-17751605315 8,6:-1877524468 8,7:2031357000 8,8:1063485122 8,9:-2377522498 8,10:-5559501772
  8,11:-140396238 8,12:-22128964675 9,0:-577429293877 9,1:-95213656224 9,2:-10516762697
  9,3:12081773137 9,4:-16286189092 9,5:-10959539722 9,6:572355700 9,7:782389190 9,8:1602433086
  9,9:-5304518218 9,10:3429672057 9,11:-17241575044 10,0:214034122846 10,1:23255009791
  10,2:11095933019 10,3:9034342567 10,4:-8739187417 10,5:-3086692445 10,6:-430524889 10,7:2995385723
  10,8:-3054054861 10,9:4534691206 10,10:-13545309110 11,0:205783750343 11,1:28863979658
  11,2:7744899541 11,3:6468981401 11,4:255617772 11,5:-1456631017 11,6:1891996190 11,7:-193012715
  11,8:4090261808 11,9:-10699547818 12,0:57777004964 12,1:29750541746 12,2:7070322606
  12,3:4494880494 12,4:1188737048 12,5:482202288 12,6:2327832585 12,7:3108335653 12,8:-8370811091
  13,0:99554968174 13,1:29120739345 13,2:-3647093017 13,3:2779873397 13,4:447506740 13,5:4745132652
  13,6:1934022357 13,7:-6347229470 14,0:94765657705 14,1:-3966255648 14,2:-3837019011 14,3:-35822068
  14,4:6549264901 14,5:1344132689 14,6:-4576596829 15,0:3863773729 15,1:-5284451568 15,2:-5048070702
  15,3:6515891915 15,4:1362099268 15,5:-2777976300 16,0:-5012528289 16,1:-3853690808 16,2:2376928327
  16,3:1470453815 16,4:-1169447321
3 384191788440 0,3:5334395141583 0,4:6997288438415 0,5:2925210876466 0,6:4120558303341
  0,7:-2301024229977 0,8:668270950783 0,9:-1762788628837 0,10:8645709115967 0,11:7279639427969
  0,12:6179862208588 0,13:6969920171324 0,14:7951966496392 0,15:6501767559021 0,16:4529677170563
  0,17:3247767814430 1,3:138435248214 1,4:1485672037861 1,5:1077646073538 1,6:818134926658
  1,7:-840684866906 1,8:-3328919820280 1,9:307746693440 1,10:-455698185085 1,11:-360183028588
  1,12:17589187413 1,13:337593763468 1,14:459887767306 1,15:9422504285 1,16:-466510227652
  1,17:-676038023954 2,1:-1333598785396 2,2:-69217624107 2,3:357813401596 2,4:1577624878516
  2,5:1567965800987 2,6:2767773256391 2,7:1585197877170 2,8:1693745148953 2,9:1112027253260
  2,10:766250807683 2,11:971796695178 2,12:872299588364 2,13:822503602767 2,14:346663363623
  2,15:-80353226432 2,16:-417046639785 2,17:-115246940058 3,0:1333598785396 3,1:-874661054802
  3,2:-729231411062 3,3:-759524385794 3,4:-447501820893 3,5:-425975128154 3,6:302124716739
  3,7:39008909556 3,8:4817029402 3,9:-42646830963 3,10:151172354374 3,11:218601448725
  3,12:272036345526 3,13:134048859430 3,14:-73861686705 3,15:-274954379235 3,16:-95060592620
  3,17:8889061507 4,0:1346600394256 4,1:-3918978981 4,2:-178637839387 4,3:21473252644
  4,4:-16587281777 4,5:-162842554594 4,6:-59906230894 4,7:-118548466311 4,8:-115334066828
  4,9:-4181841126 4,10:21121394948 4,11:54101173066 4,12:3199947270 4,13:-86723587996
  4,14:-182701905368 4,15:-72474951949 4,16:-7209337399 5,0:829923871390 5,1:-92157380150
  5,2:-206810107360 5,3:7827820423 5,4:61370204909 5,5:-77403473926 5,6:38986395105 5,7:-18126432410
  5,8:6980971936 5,9:1390061275 5,10:14973874016 5,11:-20078180680 5,12:-60537598269
  5,13:-103569333276 5,14:-44371643789 5,15:-5344859359 6,0:1099709316753 6,1:71245443313
  6,2:-284290176953 6,3:-68917590140 6,4:92684010806 6,5:-26606165872 6,6:43094531860
  6,7:18309196474 6,8:2790486449 6,9:5484173242 6,10:-11550497332 6,11:-32083751319
  6,12:-49405256304 6,13:-27417102454 6,14:-4465363627 7,0:620874452220 7,1:228687353736
  7,2:-144731263222 7,3:-30326406405 7,4:46747686823 7,5:-19539704020 7,6:17539075432 7,7:3729089891
  7,8:-645858840 7,9:-5633627497 7,10:-11665506788 7,11:-14781520699 7,12:-13770665813
  7,13:-2417208911 8,0:677544483921 8,1:336893982151 8,2:-124020799418 8,3:-34280119784
  8,4:15766606527 8,5:-25241402922 8,6:7658054906 8,7:2306532771 8,8:-1462778805 8,9:-566495086
  8,10:3623047622 8,11:-5487737402 8,12:-1027735993 9,0:-53804968855 9,1:148011895621
  9,2:-36804912710 9,3:-16001046991 9,4:-961294235 9,5:-12438671792 9,6:2305455348 9,7:1699287422
  9,8:2526858704 9,9:9404249662 9,10:-1539449720 9,11:-214256782 10,0:350959401781 10,1:101437656115
  10,2:4410895580 10,3:-14160433563 10,4:64275058 10,5:-7958833461 10,6:3178818607 10,7:2954198965
  10,8:7587389588 10,9:151527747 10,10:283655705 11,0:-21876978875 11,1:25619887061 11,2:21295799845
  11,3:-7484109805 11,4:184783376 11,5:-1012296437 11,6:1823357308 11,7:2660886251 11,8:-324298969
  11,9:536199590 12,0:-108113551450 12,1:50277018866 12,2:14681511047 12,3:-3609894346
  12,4:2190980326 12,5:-1535423363 12,6:-3096343414 12,7:-923853250 12,8:426326152 13,0:-2818104658
  13,1:25868827762 13,2:9792700773 13,3:-3339612532 13,4:172763088 13,5:-8235964994 13,6:-1771881578
  13,7:501460147 14,0:22186457317 14,1:24373760677 14,2:-1470460173 14,3:-294439928 14,4:-8746265636
  14,5:-2536028875 14,6:306748870 15,0:41595312585 15,1:-5430598625 15,2:4413558549 15,3:-7837356212
  15,4:-1654089619 15,5:55922666 16,0:-19968896317 16,1:5216737832 16,2:-3340548525 16,3:-1112979812
  16,4:335267394
3 564265161593 0,3:-515841094576 0,4:3937276317197 0,5:2450980394252 0,6:2819171163265
  0,7:-12295272068283 0,8:11998134328666 0,9:-8452300747915 0,10:232246339319 0,11:-1775265086859
  0,12:-4391075795316 0,13:-3304111191240 0,14:-162174616072 0,15:-1401133152523 0,16:-2650199384278
  0,17:671226714831 1,3:-44613579278 1,4:-726801894859 1,5:925049263186 1,6:-1710302962551
  1,7:3915069307564 1,8:-98495603757 1,9:3150636038486 1,10:1991118679985 1,11:1639687731159
  1,12:2380289277703 1,13:1798350265500 1,14:849641810526 1,15:243176703617 1,16:579016511334
  1,17:464906046329 2,1:128960273644 2,2:22306789639 2,3:159073906177 2,4:605458782276
  2,5:306404811206 2,6:-317548492976 2,7:341964156692 2,8:256960493776 2,9:-36434210317
  2,10:-137321784005 2,11:569031577577 2,12:493042582908 2,13:314027115158 2,14:102993957818
  2,15:567754893854 2,16:397773695041 2,17:187375199174 3,0:-128960273644 3,1:-492159539650
  3,2:22626567537 3,3:-320266056312 3,4:257944442408 3,5:-739061752664 3,6:483599933579
  3,7:-90315217294 3,8:-219900062189 3,9:-399548528241 3,10:-62786153371 3,11:14036986620
  3,12:-52920953902 3,13:-43878121397 3,14:316643399276 3,15:251323133868 3,16:110103364416
  3,17:64813982177 4,0:727085914655 4,1:-73649321552 4,2:-89326160137 4,3:-265336280697
  4,4:116329899900 4,5:245742253973 4,6:123801535231 4,7:-73610598809 4,8:-137976794822
  4,9:-29626271598 4,10:3296349717 4,11:-21462504313 4,12:-68293059467 4,13:137760329824
  4,14:119784321420 4,15:67195876014 4,16:43501576976 5,0:79246957138 5,1:-110019930319
  5,2:97447427338 5,3:237088057824 5,4:-107754172377 5,5:31663938000 5,6:17529457954
  5,7:-21306587115 5,8:23021409840 5,9:31748250480 5,10:37435887060 5,11:-25230054712
  5,12:69578160051 5,13:61033644955 5,14:31689602453 5,15:24023163596 6,0:680584137596
  6,1:283348585618 6,2:17170284715 6,3:-260507431206 6,4:-63741737745 6,5:8726428004 6,6:25097844049
  6,7:16551489272 6,8:19521616210 6,9:32985965867 6,10:-1603338459 6,11:35344403778 6,12:31067339279
  6,13:19879896811 6,14:16203484055 7,0:-824683240700 7,1:-510608959629 7,2:55290581796
  7,3:-27563133174 7,4:6189366091 7,5:1760728371 7,6:5273751068 7,7:4181032092 7,8:14468814392
  7,9:2466507618 7,10:10677010640 7,11:11558931906 7,12:12116783911 7,13:11519572573
  8,0:894410117574 8,1:324810109477 8,2:28319465494 8,3:10178013895 8,4:3447749153 8,5:-17630136607
  8,6:-963799159 8,7:3725268464 8,8:2459052412 8,9:-43333440 8,10:-817503825 8,11:4415644834
  8,12:7403103431 9,0:-53909914625 9,1:-11852777094 9,2:-2289836874 9,3:31095952521 9,4:-3144898606
  9,5:-12426485233 9,6:-7206106593 9,7:230226943 9,8:-3976581368 9,9:-5162486906 9,10:217965819
  9,11:4007199201 10,0:312888921167 10,1:-31532654992 10,2:-8107241090 10,3:11370038801
  10,4:-4751851894 10,5:-14257651297 10,6:-1210066444 10,7:-2726201260 10,8:-3850348385
  10,9:-1125920596 10,10:1975172241 11,0:-70289454996 11,1:-86423020869 11,2:-6745138501
  11,3:8453687034 11,4:-1831002920 11,5:-1683947323 11,6:-653417049 11,7:-1379756615
  11,8:-1084501443 11,9:619262160 12,0:-144802084252 12,1:7297210821 12,2:2074087891
  12,3:11012428797 12,4:2889198640 12,5:480332106 12,6:1150431929 12,7:-702160163 12,8:30981202
  13,0:78271967520 13,1:19206999756 13,2:12166601435 13,3:2793463429 13,4:1629582856 13,5:3571496425
  13,6:-3616557 13,7:-350221532 14,0:68689023598 14,1:16418470198 14,2:-4797806681 14,3:-2436995650
  14,4:4801982810 14,5:941991262 14,6:-317823347 15,0:21102253041 15,1:-9485272063 15,2:-6670272236
  15,3:2865125547 15,4:1768846365 15,5:17132479 16,0:-23555139988 16,1:-5018333926 16,2:173928477
  16,3:1006050196 16,4:332703703
4 493360201437 0,4:-670709210189 0,5:9228406893737 0,6:-3866833193724 0,7:2377294835477
  0,8:-6030593535623 0,9:-23182197570863 0,10:6697372521872 0,11:4435553997301 0,12:21641460049743
  0,13:42625014204378 0,14:72587909329627 0,15:84993945325591 0,16:76146941563517
  0,17:56369767370762 1,3:135978512657 1,4:-434508629618 1,5:-2591100371564 1,6:5214757868058
  1,7:8232926905995 1,8:-3332324835216 1,9:-4764289576287 1,10:-7337423784750 1,11:-7557319256251
  1,12:-3231068719173 1,13:2946076001724 1,14:7763969338655 1,15:11152570902781 1,16:7454354434548
  1,17:-879525208435 2,2:-67989256323 2,3:-358111754868 2,4:-1171716590249 2,5:-1797305740442
  2,6:-1502868462825 2,7:3625988910848 2,8:2291846833716 2,9:-697503244108 2,10:-2136822468473
  2,11:-1880369298684 2,12:-991705786639 2,13:-108432201394 2,14:918569409821 2,15:722084856099
  2,16:-3808275660118 2,17:-1253529094648 3,1:83838651268 3,2:466738912269 3,3:604154630227
  3,4:187019146175 3,5:-859959055475 3,6:1813791374283 3,7:1654246545150 3,8:1108986093991
  3,9:318711927682 3,10:63092449224 3,11:521731024203 3,12:492678594595 3,13:855416780479
  3,14:337681993491 3,15:-2724652348695 3,16:-351902563129 3,17:-38767465372 4,0:-91763348744
  4,1:-755831308291 4,2:296443043792 4,3:33949146713 4,4:-118715625466 4,5:-261816605049
  4,6:-1010469924606 4,7:155892126288 4,8:70547878397 4,9:-80407574695 4,10:212426072649
  4,11:273176932823 4,12:493830682898 4,13:195169926386 4,14:-1670708213728 4,15:361578831924
  4,16:-105914739022 4,17:40635626485 5,0:1017766914966 5,1:143708956193 5,2:224303490771
  5,3:585543386672 5,4:-50799863158 5,5:-152596849313 5,6:-585791024450 5,7:-38895573574
  5,8:-199372492145 5,9:-52544578187 5,10:11361062795 5,11:130650511387 5,12:112917102960
  5,13:-881065372697 5,14:877561058356 5,15:-119869477900 5,16:43643292898 6,0:-1408439966662
  6,1:-597705838338 6,2:120246845136 6,3:-447099495298 6,4:374768401756 6,5:200042508456
  6,6:-194800127984 6,7:-16039933295 6,8:-11743969378 6,9:-25718110649 6,10:6050079476
  6,11:38087393214 6,12:-379364810067 6,13:1206899007130 6,14:-111413710366 6,15:45491202896
  7,0:947290342949 7,1:-961530382381 7,2:-141895273271 7,3:-9829472757 7,4:129771014795
  7,5:165254306085 7,6:-83399352449 7,7:20048541472 7,8:2718362123 7,9:-17428306586 7,10:19829641997
  7,11:-66535083424 7,12:1375955514855 7,13:-98679200728 7,14:52526464748 8,0:1096403142207
  8,1:736644957327 8,2:-354165809104 8,3:-65724837853 8,4:15390220063 8,5:138169301376
  8,6:-36482055052 8,7:10383859342 8,8:-5294697962 8,9:12378293508 8,10:85861036805
  8,11:1414282223733 8,12:-85230742644 8,13:56473365808 9,0:849670871532 9,1:266201931080
  9,2:-168696452080 9,3:-63141774565 9,4:14904717674 9,5:47901567378 9,6:-15618550417 9,7:4070751418
  9,8:3426514210 9,9:123480721945 9,10:1346518885387 9,11:-74508515381 9,12:52348205366
  10,0:532059434434 10,1:334257810610 10,2:5309353972 10,3:-46883817467 10,4:-26407547188
  10,5:17711379348 10,6:-4521278735 10,7:-2843100592 10,8:90901973069 10,9:1205449349140
  10,10:-64060301636 10,11:46049188043 11,0:-464333190738 11,1:119264322466 11,2:-26503606611
  11,3:-27422780646 11,4:-16448611698 11,5:12038565496 11,6:-11333609452 11,7:24180802405
  11,8:1015705476181 11,9:-53499956617 11,10:37542948172 12,0:-676512248853 12,1:35526705928
  12,2:25448086573 12,3:-8047188295 12,4:-17627762279 12,5:-2249724239 12,6:-52646668315
  12,7:802473367703 12,8:-43711794225 12,9:30134875447 13,0:-636229767031 13,1:101304900272
  13,2:6341908235 13,3:-9211383723 13,4:-5377042123 13,5:-104925980398 13,6:583326358461
  13,7:-33108660436 13,8:21111790696 14,0:-155403712532 14,1:82650976691 14,2:-475646476
  14,3:9147650173 14,4:-139615457797 14,5:384549813078 14,6:-24814627433 14,7:14592288426
  15,0:16525407530 15,1:140365440800 15,2:19116406013 15,3:-126297511157 15,4:209591273573
  15,5:-13777126059 15,6:7267269731 16,0:138330146939 16,1:77826611841 16,2:-98682538228
  16,3:83989250277 16,4:-8316952471 16,5:4450168023
4 246218346669 0,4:-1438592033937 0,5:-3928767238252 0,6:5450369330592 0,7:-6846342313364
  0,8:6678430865733 0,9:-8897313239236 0,10:-22262248811717 0,11:-476563408832 0,12:-11483554985487
  0,13:-25556082817713 0,14:-32100259637254 0,15:-25518111548211 0,16:-16457774628979
  0,17:-11828739642526 1,3:-505090900307 1,4:416736488326 1,5:-860007576862 1,6:-2413145613853
  1,7:1178663627943 1,8:1456189463531 1,9:-612349395843 1,10:9065110875892 1,11:7160821668728
  1,12:1320687586095 1,13:1398096363347 1,14:4203830791650 1,15:5633160966822 1,16:6741985638094
  1,17:8820833102419 2,2:252545450154 2,3:120613639470 2,4:345780643546 2,5:2154121509394
  2,6:-1195849478733 2,7:-179896873857 2,8:-1812210192842 2,9:1376014834854 2,10:1181023490035
  2,11:-1085696752206 2,12:-376560553806 2,13:870309101905 2,14:1870770594450 2,15:1794768303953
  2,16:3321281079518 2,17:-2235098277909 3,1:179824004242 3,2:-224797761552 3,3:-119733865537
  3,4:617972647802 3,5:-404887082551 3,6:-270898717708 3,7:136614999997 3,8:-133320068751
  3,9:-66530959302 3,10:-1378021926497 3,11:-1280557446494 3,12:-476492549420 3,13:146664048400
  3,14:353953644078 3,15:1788346064619 3,16:-1533870269311 3,17:-114435199365 4,0:-396008731440
  4,1:305854772126 4,2:27766262753 4,3:-824425467965 4,4:-164209402943 4,5:190210723412
  4,6:420357609139 4,7:-24183552045 4,8:41638931885 4,9:-451152863591 4,10:-560392032432
  4,11:-323396488681 4,12:-3970982661 4,13:171127257778 4,14:1051888815069 4,15:-971285187263
  4,16:10736730578 4,17:-19312206606 5,0:-360865752179 5,1:-103878471286 5,2:-204347189604
  5,3:497463824248 5,4:-113218593679 5,5:100461665711 5,6:-24775185908 5,7:28866732802
  5,8:-28185423882 5,9:-77150253339 5,10:-106815436230 5,11:-3789386434 5,12:44254246220
  5,13:518031511235 5,14:-598552700952 5,15:39153851185 5,16:-42582051171 6,0:258766638921
  6,1:699655440363 6,2:9842523658 6,3:70694933456 6,4:-207075726737 6,5:-7297825100 6,6:25388580754
  6,7:52598989091 6,8:48407574596 6,9:-4441596637 6,10:-197663427 6,11:19696504894 6,12:227200022798
  6,13:-301040792480 6,14:75069338198 6,15:-49933305178 7,0:-217142430271 7,1:-438342634174
  7,2:1903368728 7,3:-100880828140 7,4:26889052223 7,5:-39322833303 7,6:24839552415 7,7:36285448972
  7,8:13969733397 7,9:6518532015 7,10:2731656434 7,11:57015698802 7,12:-110921110273
  7,13:105380601216 7,14:-48608082983 8,0:52624683325 8,1:-45598841612 8,2:194519282130
  8,3:4946040027 8,4:10478346534 8,5:-37087085931 8,6:-7077015081 8,7:1688000463 8,8:-1732169625
  8,9:-6247175025 8,10:-31472726462 8,11:-4552928493 8,12:115007035861 8,13:-43742442876
  9,0:-39256663949 9,1:155977903353 9,2:-69294082004 9,3:-14929437057 9,4:32165459399
  9,5:-28657143356 9,6:-2148713353 9,7:-1698108493 9,8:-7956542167 9,9:-58298200842 9,10:38396598935
  9,11:113319677802 9,12:-39175020144 10,0:-683407690706 10,1:-35745096097 10,2:-19276338905
  10,3:44279821118 10,4:27428766032 10,5:-3003527739 10,6:330994994 10,7:-2385475645
  10,8:-45523846364 10,9:46693556747 10,10:102981467398 10,11:-33315851187 11,0:680317754920
  11,1:68635270004 11,2:10394529827 11,3:33641737478 11,4:17635116124 11,5:-1562436154
  11,6:3788785880 11,7:-13482989624 11,8:34019903407 11,9:88975977899 11,10:-27525738256
  12,0:253512976783 12,1:-196989580305 12,2:2544055852 12,3:4653866351 12,4:6028652177
  12,5:5519893946 12,6:22604593181 12,7:13531545638 12,8:70974245414 12,9:-21441917085
  13,0:-625347351472 13,1:-167833395975 13,2:-15730710939 13,3:-8417499587 13,4:5681899311
  13,5:49806507991 13,6:-5174697420 13,7:53200935336 13,8:-16273232487 14,0:-460562908837
  14,1:-83962204446 14,2:754952941 14,3:-14321345319 14,4:63215734195 14,5:-16627723652
  14,6:35907324176 14,7:-10686516278 15,0:-101735453332 15,1:1442414936 15,2:-21203223942
  15,3:50481588140 15,4:-17850609285 15,5:21042629194 15,6:-6259126534 16,0:119501836835
  16,1:-45803540645 16,2:36157677430 16,3:-15839274648 16,4:10048453200 16,5:-2526060129
4 466653829184 0,4:-1289982678697 0,5:-1459080194233 0,6:260564854970 0,7:5052368569404
  0,8:-7928741231691 0,9:12476736359580 0,10:-4519498651611 0,11:-3348187634693 0,12:-1914761634446
  0,13:-6000468021090 0,14:-10609614885810 0,15:-7851926527928 0,16:-5503518890085 0,17:214991737881
  1,3:-431494688190 1,4:240889396573 1,5:-1323957330677 1,6:-2054972977787 1,7:-5587008644231
  1,8:1476859268279 1,9:-2811975651463 1,10:401996874394 1,11:526948897323 1,12:837675649459
  1,13:780514338383 1,14:541833250350 1,15:1094881474086 1,16:2233691740521 1,17:1745826901019
  2,2:215747344095 2,3:-130523314513 2,4:-965059876343 2,5:700151254910 2,6:-699609118056
  2,7:1349205565376 2,8:960246237866 2,9:2223436116436 2,10:1970041058770 2,11:1749737516960
  2,12:1317550750451 2,13:743297039131 2,14:1110920566902 2,15:2081701055486 2,16:2012795105951
  2,17:1028945077856 3,1:161247834837 3,2:70300965369 3,3:451225450084 3,4:-263997258964
  3,5:-224286874926 3,6:-791086987866 3,7:-309674516495 3,8:-62933612105 3,9:-130115474097
  3,10:-175894180794 3,11:-162066536139 3,12:-406072740308 3,13:-178080448717 3,14:545698380983
  3,15:695464715154 3,16:389820719176 3,17:-69891964372 4,0:-349745424303 4,1:25930854883
  4,2:212451398465 4,3:106525847295 4,4:-8168226472 4,5:-268463926197 4,6:-103245694804
  4,7:44510577089 4,8:-254675139819 4,9:-314751923276 4,10:-272562607058 4,11:-315230603525
  4,12:-206598857829 4,13:185149515811 4,14:311561322359 4,15:166800453148 4,16:-109500155057
  4,17:-52759227685 5,0:-107107087850 5,1:-47273261826 5,2:-38695622487 5,3:209900602439
  5,4:216620661281 5,5:58226480633 5,6:189540399581 5,7:46957476574 5,8:-75637670357
  5,9:-55829300482 5,10:-93204819612 5,11:-58266872523 5,12:116561095213 5,13:150411019725
  5,14:81640118657 5,15:-95801279918 5,16:-50371428162 6,0:-634022276261 6,1:26580460475
  6,2:169249523265 6,3:130026078544 6,4:45311316909 6,5:-49432277975 6,6:73029632742 6,7:42738536414
  6,8:43947717239 6,9:33628767544 6,10:31396949016 6,11:79025260956 6,12:79546323607
  6,13:47592446331 6,14:-70822386371 6,15:-47273479865 7,0:-52619392576 7,1:-35847119457
  7,2:-65653818394 7,3:-63007405133 7,4:-81278862480 7,5:-49323704088 7,6:24777449274
  7,7:34551046058 7,8:39245397384 7,9:39220326185 7,10:40815204275 7,11:25841165396 7,12:25374299771
  7,13:-42481823160 7,14:-35592765114 8,0:-1396185705316 8,1:-336298389845 8,2:73916137765
  8,3:-43367992251 8,4:-1010597472 8,5:-27034557633 8,6:-4745116275 8,7:11251227445 8,8:16119200926
  8,9:11287814956 8,10:-5874771332 8,11:7987821807 8,12:-29222819825 8,13:-26325743925
  9,0:672690443913 9,1:-49264199690 9,2:68315591844 9,3:11152952224 9,4:12958215382 9,5:-31857052364
  9,6:-12585420129 9,7:-821742473 9,8:-4639175117 9,9:-17600357157 9,10:-1960810792
  9,11:-20339486140 9,12:-21679960386 10,0:-173732560201 10,1:39192655991 10,2:17370208379
  10,3:31567576525 10,4:6519210745 10,5:-24254150497 10,6:-14445441588 10,7:-8904026042
  10,8:-15605416577 10,9:-3464869467 10,10:-13682881224 10,11:-15417089912 11,0:445655839803
  11,1:-79987188219 11,2:-20677107769 11,3:32853461785 11,4:8323444489 11,5:-16644010025
  11,6:-7451198920 11,7:-5759388911 11,8:-2010491156 11,9:-8106554155 11,10:-10720144125
  12,0:212472660058 12,1:-111080532147 12,2:-9006734066 12,3:34926673109 12,4:6659675114
  12,5:-4121031006 12,6:5863962186 12,7:1144033139 12,8:-5325478008 12,9:-6170206544
  13,0:67966056123 13,1:-61074922483 13,2:-6341577877 13,3:26185475933 13,4:5906480929
  13,5:15382907408 13,6:4056563502 13,7:-3243715945 13,8:-3575001304 14,0:-12895037589
  14,1:-71000666024 14,2:-108572219 14,3:7383139527 14,4:23236781935 14,5:5856290195
  14,6:-1870098762 14,7:-1277098739 15,0:-99368993955 15,1:-15377790786 15,2:-10750140821
  15,3:22494661692 15,4:7095763319 15,5:-1212252683 15,6:-236778284 16,0:-23978321390
  16,1:-16308405474 16,2:7974813373 16,3:5098571050 16,4:-506232501 16,5:137700589
5 141908325127 0,5:376296311393 0,6:6468459321777 0,7:2262091909656 0,8:13072074950785
  0,9:-43008626851298 0,10:5366474623025 0,11:-11031814406538 0,12:-5672021921469
  0,13:30463903702979 0,14:83216222110585 0,15:122815746999936 0,16:120156219013478
  0,17:104937202190279 1,4:-227316518629 1,5:-1336461241919 1,6:-931394811894 1,7:11205889083702
  1,8:-2175684131939 1,9:12231482862872 1,10:1529150071335 1,11:-10663075649444 1,12:-12802693047993
  1,13:-4630525562095 1,14:4272489851908 1,15:8911228270316 1,16:9867913223598 1,17:-8133669791554
  2,3:58906670546 2,4:227988097491 2,5:360342686206 2,6:-2890414316311 2,7:-58522452133
  2,8:7244209865333 2,9:4432709032919 2,10:-1455767641572 2,11:-2640552797903 2,12:-1543509778365
  2,13:-1011930497237 2,14:-1135164672776 2,15:-1177257527931 2,16:-10499325192396
  2,17:-2227552332673 3,2:-2077540883 3,3:-167444621533 3,4:298563738882 3,5:-978084803927
  3,6:-607895672166 3,7:-134662502018 3,8:1411846697978 3,9:340074571594 3,10:-640927973811
  3,11:367405848218 3,12:1103978340432 3,13:392336758243 3,14:-580031381748 3,15:-7204218798940
  3,16:-699054960030 3,17:-918521880289 4,1:5934815807 4,2:247233514418 4,3:-274801150927
  4,4:76181052054 4,5:1013864037976 4,6:-401251997125 4,7:-10413887856 4,8:533639034995
  4,9:49924492302 4,10:393853411242 4,11:1037615334642 4,12:920487819283 4,13:368631524641
  4,14:-3829636005123 4,15:1193684137265 4,16:-384706466300 4,17:219726663359 5,0:-23999373145
  5,1:-268952569785 5,2:-20202473836 5,3:587340714734 5,4:-471552894832 5,5:173005126960
  5,6:84646140470 5,7:-66595379422 5,8:-145001292754 5,9:-28732680410 5,10:349712992556
  5,11:427683102575 5,12:299996206720 5,13:-1994591920448 5,14:2232073937488 5,15:-291886351283
  5,16:44877382298 5,17:52973815912 6,0:234121548676 6,1:146172463089 6,2:116872027952
  6,3:-142770987416 6,4:-164652886532 6,5:27995196163 6,6:166446452854 6,7:-200739542392
  6,8:-162308196216 6,9:9662699243 6,10:61401310807 6,11:102940645143 6,12:-877677294471
  6,13:2802338649390 6,14:-220570141051 6,15:9161865779 6,16:113003127665 7,0:-8669950006
  7,1:-1117257753278 7,2:276846439936 7,3:182860146309 7,4:-215951735858 7,5:-83460350388
  7,6:90006253156 7,7:-135507533149 7,8:-55788061123 7,9:-32572560961 7,10:18067954508
  7,11:-231854416759 7,12:3028734150314 7,13:-191528968624 7,14:-50634476267 7,15:127309886974
  8,0:1431023521379 8,1:150629955841 8,2:-454263191476 8,3:73642842338 8,4:-131006689627
  8,5:33345869040 8,6:95981955513 8,7:-55306476945 8,8:-37860985096 8,9:-1066049444
  8,10:118901932156 8,11:3049294415305 8,12:-156284274812 8,13:-77894237503 8,14:123301396267
  9,0:-974155366628 9,1:43628761428 9,2:-231678639721 9,3:57796579697 9,4:47030550329
  9,5:51244776210 9,6:55443005599 9,7:-20573424704 9,8:-9294780711 9,9:233493214019
  9,10:2890538495661 9,11:-120191564600 9,12:-90754286393 9,13:113223385433 10,0:2873389761511
  10,1:447446153670 10,2:22721211420 10,3:14813432303 10,4:16921002004 10,5:-971109526
  10,6:43900344153 10,7:-9409397348 10,8:192747166340 10,9:2591536907530 10,10:-85440346924
  10,11:-89648907388 10,12:96791660807 11,0:1274187691929 11,1:260096562512 11,2:-98136737180
  11,3:-42179373709 11,4:-33981362574 11,5:-3234969068 11,6:17200618508 11,7:62924798094
  11,8:2199592427875 11,9:-61154004554 11,10:-80076850117 11,11:78313592824 12,0:-417508317291
  12,1:3773944281 12,2:-109576407320 12,3:-31648081422 12,4:-31168481896 12,5:-16912130881
  12,6:-74069976695 12,7:1750142100073 12,8:-38023178182 12,9:-66968202658 12,10:60205776479
  13,0:-829635041048 13,1:143931291260 13,2:-11815875348 13,3:-20686901601 13,4:-11313611883
  13,5:-222841158983 13,6:1297810349854 13,7:-24150353653 13,8:-49615767215 13,9:41398970141
  14,0:-127354380223 14,1:348239266285 14,2:-90374553 14,3:3181822572 14,4:-291341208387
  14,5:850740038852 14,6:-6965664307 14,7:-35457662633 14,8:27291077419 15,0:406554334008
  15,1:294882853767 15,2:22947560428 15,3:-286210402688 15,4:478630836505 15,5:-6495299838
  15,6:-18157195918 15,7:13573874164 16,0:229592460500 16,1:179941748386 16,2:-220996735964
  16,3:182741363683 16,4:3214145136 16,5:-11096130273 16,6:7350877150
5 780923794309 0,5:1341896433117 0,6:458200574181 0,7:9631863645763 0,8:-4083849597388
  0,9:10210651294105 0,10:-20027757633779 0,11:-188250058494 0,12:248490624283 0,13:-4399844911694
  0,14:-24154395079340 0,15:-32134955777525 0,16:-26203193891160 0,17:-5139380305662
  1,4:754104356882 1,5:2477047472052 1,6:71804424718 1,7:-6220633578900 1,8:4279151556882
  1,9:-7554797922493 1,10:-1134466709184 1,11:623165599077 1,12:1332549944234 1,13:-3255075982507
  1,14:-3577582245891 1,15:385731389803 1,16:6031841653851 1,17:4331357158790 2,3:55189956332
  2,4:529942586818 2,5:-1075580176206 2,6:1118431167956 2,7:-702480684631 2,8:-242842352658
  2,9:2874451213580 2,10:2703782478145 2,11:2317144213293 2,12:862738553522 2,13:4468508022
  2,14:2628838289765 2,15:5144977155423 2,16:5136074905832 2,17:2049127766530 3,2:-243716045552
  3,3:-263677564505 3,4:-341932087396 3,5:493468724106 3,6:-734597968837 3,7:-178103805208
  3,8:2056369895939 3,9:979983084575 3,10:352724582944 3,11:-481056996766 3,12:-1225850143613
  3,13:-544093472548 3,14:893305647522 3,15:1504056167491 3,16:34322241630 3,17:-751742898901
  4,1:-56273548904 4,2:-311571527362 4,3:571065109203 4,4:332089586470 4,5:11079738360
  4,6:840902057549 4,7:796850337592 4,8:611226788856 4,9:106364386957 4,10:-268729989498
  4,11:-781497654486 4,12:-663436182823 4,13:-86119442010 4,14:332154817913 4,15:-241832192787
  4,16:-504758801747 4,17:-58170720364 5,0:403394665665 5,1:-12701606814 5,2:-95929775753
  5,3:-729534990014 5,4:-113666895755 5,5:-142561680388 5,6:149275529652 5,7:-150837922931
  5,8:-6069186851 5,9:-57645230361 5,10:-358548035623 5,11:-406565206244 5,12:-228513292214
  5,13:7080148796 5,14:-279452576188 5,15:-297452661842 5,16:-21288767791 5,17:-35565710668
  6,0:897264999189 6,1:-154479397667 6,2:221662663085 6,3:394582076504 6,4:-200112875741
  6,5:-131012201127 6,6:-61361790828 6,7:-122057695323 6,8:79446808797 6,9:-34391063099
  6,10:-148640142134 6,11:-165379215617 6,12:-47934463015 6,13:-155887761459 6,14:-103858588371
  6,15:-6281858425 6,16:-41331875994 7,0:-83377250095 7,1:500201020695 7,2:-31655735254
  7,3:-43982279122 7,4:-212312928961 7,5:46122223174 7,6:3647015205 7,7:7917562713 7,8:54186060361
  7,9:-31643948907 7,10:-107707025887 7,11:-76961824464 7,12:-70833698554 7,13:45565255514
  7,14:5918843037 7,15:-54973406229 8,0:-846731502070 8,1:-602707763484 8,2:191228038631
  8,3:-197002604368 8,4:-17549065919 8,5:65843501132 8,6:-11157792143 8,7:22190251921
  8,8:22335812382 8,9:-40156395181 8,10:-65577659337 8,11:-7442083346 8,12:143797195079
  8,13:29446071865 8,14:-50163299634 9,0:696826010370 9,1:54896649597 9,2:68834275335
  9,3:-80030162919 9,4:-4973290032 9,5:2250820926 9,6:-19737415275 9,7:7211248872 9,8:-828737639
  9,9:-47754331786 9,10:18563533641 9,11:181564081368 9,12:38571317947 9,13:-43711300674
  10,0:-399347191271 10,1:575347016469 10,2:-63184968575 10,3:-32649093816 10,4:-17553829578
  10,5:7610566565 10,6:24502417 10,7:16070599472 10,8:-22814111499 10,9:28202078306
  10,10:184615142562 10,11:38002177759 10,12:-36659980499 11,0:1468884120588 11,1:328673144241
  11,2:-43482761675 11,3:11531985342 11,4:11054895579 11,5:20157581277 11,6:22238425647
  11,7:2558410464 11,8:28091536482 11,9:165857402974 11,10:34899902894 11,11:-30291689022
  12,0:711032264803 12,1:95528448515 12,2:39648279417 12,3:35408973069 12,4:19148725164
  12,5:26406342712 12,6:25246637877 12,7:19473352664 12,8:133999277031 12,9:28622864388
  12,10:-22423657307 13,0:198353017776 13,1:-4383945459 13,2:-3306052324 13,3:1793889171
  13,4:-894116381 13,5:48025295334 13,6:10975675733 13,7:96395663071 13,8:22059381513
  13,9:-16375816165 14,0:-497848884127 14,1:-225597072517 14,2:-58814154871 14,3:-39989164091
  14,4:47591610373 14,5:7555720539 14,6:61553356097 14,7:14738987489 14,8:-10003844863
  15,0:-777648213673 15,1:-193785319738 15,2:-62560111975 15,3:35291001696 15,4:-1326588412
  15,5:34400525366 15,6:8364058921 15,7:-5860031557 16,0:-461487746554 16,1:-70565520733
  16,2:21147660488 16,3:-5688900168 16,4:11035136942 16,5:5061797502 16,6:-2456282873
6 647533169756 0,6:3342544676792 0,7:3036070739296 0,8:22358436415677 0,9:7256731163996
  0,10:-23028158794182 0,11:-64928299024210 0,12:-63035515179053 0,13:-36458045100077
  0,14:28931371097256 0,15:111232397604807 0,16:186072405790325 0,17:186816643052162
  1,5:1025608763117 1,6:-184745949939 1,7:2670167169974 1,8:11666371436646 1,9:14342808543924
  1,10:-2417921530157 1,11:1623692940385 1,12:-3058185080610 1,13:-10735651963517
  1,14:-6381870241675 1,15:13778983704918 1,16:23356382980632 1,17:-12553902794414 2,4:303888819239
  2,5:1598153070599 2,6:500448584670 2,7:716805623959 2,8:-1154889998786 2,9:1809837559310
  2,10:3407071391182 2,11:3109061871333 2,12:-2020084042059 2,13:-3965763441185 2,14:-525636034937
  2,15:1084099049969 2,16:-19703692209772 2,17:-6177967475255 3,3:-66773070747 3,4:195535279428
  3,5:-159377569151 3,6:2429730625042 3,7:-457704115046 3,8:-154589581641 3,9:3442151139295
  3,10:2890742177963 3,11:830307673555 3,12:1312805241783 3,13:3077390116132 3,14:2567877154305
  3,15:-12226575502150 3,16:-219120087310 3,17:-978505946750 4,2:-255958103695 4,3:-493455717155
  4,4:-125577393910 4,5:151945799654 4,6:84581781945 4,7:-177412654264 4,8:-174703606739
  4,9:446812751998 4,10:-129064907253 4,11:816451718812 4,12:1779686026210 4,13:2158365578051
  4,14:-6883058698862 4,15:4268982985485 4,16:-868741836792 4,17:-29118212716 5,1:2009652436
  5,2:-93921398263 5,3:255623783926 5,4:-14287512388 5,5:202473023331 5,6:1037754625162
  5,7:552839790055 5,8:-246869753766 5,9:-245027992048 5,10:467086921584 5,11:691759776703
  5,12:1284386240217 5,13:-3549866081787 5,14:7548867898638 5,15:-646994238178 5,16:206310500843
  5,17:-106666679215 6,0:591321936720 6,1:132317692175 6,2:-365726920379 6,3:-1043601441579
  6,4:-166838517386 6,5:-345158736460 6,6:242519636256 6,7:115616607660 6,8:-391669162556
  6,9:171787009147 6,10:45215019453 6,11:607678662244 6,12:-1561957984490 6,13:9239412101618
  6,14:-606703707795 6,15:234057118341 6,16:-152898099930 6,17:7380136238 7,0:708810090116
  7,1:40914684166 7,2:209957427950 7,3:-41106950948 7,4:-368578977960 7,5:-319238616240
  7,6:36532796058 7,7:94609419865 7,8:3926795020 7,9:-89887398007 7,10:238403320331
  7,11:-304035410135 7,12:10035394208849 7,13:-522410431421 7,14:227343360485 7,15:-154727243882
  7,16:57389300203 8,0:962205716686 8,1:577504217376 8,2:263565646827 8,3:143811957514
  8,4:-226160172246 8,5:-116430346983 8,6:25153994329 8,7:78314570091 8,8:-97649761142
  8,9:66526301976 8,10:344352924940 8,11:10052419948535 8,12:-443963770712 8,13:204308442472
  8,14:-163638747714 8,15:74822178083 9,0:2168714679837 9,1:-525507271953 9,2:155174931266
  9,3:113405792887 9,4:15751319260 9,5:39141548411 9,6:-71354274177 9,7:42947931154 9,8:-29017644402
  9,9:528054380523 9,10:9480979113108 9,11:-347305605029 9,12:185381823056 9,13:-148533866413
  9,14:77813537733 10,0:971234679440 10,1:12375301977 10,2:-71285509073 10,3:40582918898
  10,4:66104674889 10,5:-67958224755 10,6:20776742026 10,7:-24159915024 10,8:400251339456
  10,9:8458923633050 10,10:-267794646183 10,11:162367779815 10,12:-128282514912 10,13:75554480556
  11,0:346329097147 11,1:468577985979 11,2:-198356669751 11,3:17589849661 11,4:-37350486258
  11,5:15780851320 11,6:-69397030860 11,7:136855874528 11,8:7130411142738 11,9:-197387205356
  11,10:130802589660 11,11:-105269923083 11,12:64945092414 12,0:1867032101212 12,1:363890628099
  12,2:-217692663969 12,3:45445886872 12,4:-41582292422 12,5:-35571462095 12,6:-218129600596
  12,7:5665730381253 12,8:-140801413882 12,9:107870227128 12,10:-83299976681 12,11:54039770651
  13,0:1206603717220 13,1:-50289414056 13,2:48276026586 13,3:-54219373345 13,4:-11994788452
  13,5:-480827359384 13,6:4144507543471 13,7:-85537395041 13,8:76029311897 13,9:-57604649842
  13,10:36756977465 14,0:-204645242041 14,1:482660502268 14,2:-40993345381 14,3:53816283037
  14,4:-656564138309 14,5:2733627608518 14,6:-57820563467 14,7:56495882828 14,8:-40664406211
  14,9:26606784584 15,0:-49531639842 15,1:599397468338 15,2:73468249539 15,3:-636021868967
  15,4:1507280920141 15,5:-26707948728 15,6:27628213191 15,7:-20461608735 15,8:12265163468
  16,0:449472036648 16,1:453115298099 16,2:-527353256253 16,3:584242577065 16,4:-15813492735
  16,5:17128331000 16,6:-12217109543 16,7:7947277504
6 29167370467 0,6:-489865200884 0,7:4455697982298 0,8:495291065817 0,9:6921919135010
  0,10:19518105814724 0,11:31307141879796 0,12:23880582098306 0,13:-16642823105611
  0,14:-52177574629104 0,15:-87166814252969 0,16:-84189310114122 0,17:-73577279142220
  1,5:310314827047 1,6:3093498100590 1,7:-1264015299172 1,8:-11961239111699 1,9:417012097687
  1,10:6915380599949 1,11:2161488668413 1,12:-8243058804002 1,13:291669888097 1,14:1001096412463
  1,15:1260592378752 1,16:4984930121378 1,17:19412423764431 2,4:-2990099429 2,5:-703974399737
  2,6:553549028160 2,7:-1800115615080 2,8:2228253448166 2,9:4018889929996 2,10:2200089651364
  2,11:-5747547916075 2,12:-1020751852588 2,13:1695243601295 2,14:1342610809095 2,15:1811482567308
  2,16:9109959203284 2,17:-24117020903 3,3:-9103384087 3,4:-114234080678 3,5:274738744682
  3,6:-1885187100059 3,7:1531587527280 3,8:825648426139 3,9:2042677381006 3,10:-823025266349
  3,11:-807063758227 3,12:-552673047441 3,13:-1177079533119 3,14:-1176887028140 3,15:3874263621292
  3,16:-1909478188003 3,17:-306365906685 4,2:-22891702679 4,3:154965412192 4,4:-100409683589
  4,5:-598314117857 4,6:-87771362578 4,7:26368022302 4,8:615859083860 4,9:796803786422
  4,10:-257099481646 4,11:-431763433854 4,12:-770436086982 4,13:-1400516208011 4,14:1563332259746
  4,15:-2009277202822 4,16:-631077508120 4,17:-855472545781 5,1:2060245275 5,2:20063865214
  5,3:-26578804306 5,4:532466280243 5,5:220850901716 5,6:-476040031530 5,7:315230586123
  5,8:477277176174 5,9:143006453381 5,10:-68401701085 5,11:20282630385 5,12:-493400463199
  5,13:978013184583 5,14:-1229798661553 5,15:-100127920424 5,16:-975109651874 5,17:-51200890049
  6,0:54694941343 6,1:-345401864748 6,2:-159435804318 6,3:581481230026 6,4:-288585246946
  6,5:107499391758 6,6:-162944189708 6,7:187017375098 6,8:-104723174432 6,9:-41535607616
  6,10:149653212700 6,11:-119295693308 6,12:554111117588 6,13:-550139819124 6,14:425995511197
  6,15:-776749124970 6,16:25894901251 6,17:-8339809622 7,0:764306311978 7,1:306981061591
  7,2:46371998905 7,3:-147583934905 7,4:144353105470 7,5:-47406036902 7,6:-104358779026
  7,7:-198687841853 7,8:-216328577654 7,9:38704562012 7,10:-57911515965 7,11:154276304852
  7,12:-194263533030 7,13:677187634676 7,14:-639325225850 7,15:86902236045 7,16:-44719269786
  8,0:-132433897839 8,1:-558329597322 8,2:5316036584 8,3:-43828084551 8,4:-27989733794
  8,5:-56926394914 8,6:89109806721 8,7:-80092008976 8,8:-25652175270 8,9:-16258730740
  8,10:-38390056897 8,11:-5854176077 8,12:804846179430 8,13:-512485967167 8,14:115075117788
  8,15:-42383445501 9,0:-2460144310551 9,1:251190437763 9,2:-190539056010 9,3:-162653883279
  9,4:-127942876402 9,5:85249197915 9,6:126696712481 9,7:-31501179695 9,8:271876196 9,9:-88035186535
  9,10:95920391832 9,11:841177063802 9,12:-409194889217 9,13:122555671536 9,14:-45718048810
  10,0:1379727820811 10,1:-114299995610 10,2:59191907128 10,3:-29131623621 10,4:27967353055
  10,5:89117629545 10,6:45342109713 10,7:14121317985 10,8:-71717955254 10,9:126671879034
  10,10:807023950270 10,11:-301346296533 10,12:117157058801 10,13:-37272069870 11,0:1938198981864
  11,1:367360702965 11,2:287768330504 11,3:-83045361513 11,4:-2654409426 11,5:-24777080176
  11,6:42268426810 11,7:-22669763303 11,8:101724256526 11,9:715246300555 11,10:-222201448281
  11,11:104214622109 11,12:-34189848530 12,0:1504568335813 12,1:199073784676 12,2:-4890823971
  12,3:-98506054931 12,4:-19649604585 12,5:-18771753479 12,6:49146208016 12,7:51235554014
  12,8:586656363320 12,9:-155293826112 12,10:81383164568 12,11:-25920707531 13,0:-601330372596
  13,1:-101030611480 13,2:-29829154676 13,3:6785658568 13,4:-17755457112 13,5:47867430383
  13,6:11358457173 13,7:441880225089 13,8:-105095754186 13,9:61181083768 13,10:-19345929591
  14,0:-250541297902 14,1:-131980483267 14,2:109382535218 14,3:-6723467957 14,4:64799542766
  14,5:-52901754106 14,6:307011120073 14,7:-63346813134 14,8:39094200243 14,9:-12075750112
  15,0:-269262120517 15,1:-135932279377 15,2:100191313466 15,3:51076364599 15,4:-66854981469
  15,5:167308013747 15,6:-29410108545 15,7:22619286602 15,8:-7309407041 16,0:-284957072904
  16,1:2248276680 16,2:110300151628 16,3:-68025857837 16,4:72843052196 16,5:-17924927500
  16,6:11473220144 16,7:-3393910932
7 200345012003 0,7:2895959780687 0,8:-4993511774017 0,9:10902866062602 0,10:16386789628345
  0,11:-29640835301279 0,12:-75793187565680 0,13:-108609588116875 0,14:-60680441212411
  0,15:-1339966337253 0,16:62810441654879 0,17:82176979027105 1,6:1247511004437 1,7:-2283393768844
  1,8:-2907385089458 1,9:5457806291155 1,10:3702880437702 1,11:-7951756952164 1,12:-13559209293447
  1,13:-6617868420107 1,14:-11080480993865 1,15:-6088864119476 1,16:5349905433843
  1,17:-2708404900812 2,5:406920443671 2,6:53080331722 2,7:110799527642 2,8:-70399973630
  2,9:-1948873797608 2,10:-407059136901 2,11:-3714683026804 2,12:1156435074623 2,13:-1626629598717
  2,14:-4859406860911 2,15:-5817960898747 2,16:-14602675525757 2,17:-5173400363921 3,4:57264960161
  3,5:128912727587 3,6:-212432145203 3,7:45322725427 3,8:-984507358949 3,9:-1549686031944
  3,10:-2035057496667 3,11:16115578601 3,12:473456653986 3,13:-780242918904 3,14:-2225134120515
  3,15:-10008764098144 3,16:308137008474 3,17:-900825645086 4,3:-115016183994 4,4:-5706977076
  4,5:97896487284 4,6:165388087494 4,7:1147135262733 4,8:820624612615 4,9:-1314929409898
  4,10:-847497879278 4,11:963991324786 4,12:769495342806 4,13:166834332457 4,14:-4422416744862
  4,15:7468030016648 4,16:-239834320551 4,17:811021154709 5,2:-137294731857 5,3:-54192854612
  5,4:-102962488628 5,5:-201544928535 5,6:-115756941032 5,7:447532826894 5,8:-585421578205
  5,9:-1542614031545 5,10:71833207900 5,11:121142830223 5,12:-147943499074 5,13:-2635822704205
  5,14:11188375953791 5,15:-879949461816 5,16:268531316047 5,17:-41461588212 6,1:39386884322
  6,2:43377121334 6,3:155921055873 6,4:184301487114 6,5:119210407720 6,6:229360965580
  6,7:165646196512 6,8:-540008686311 6,9:-3704050898 6,10:115356667825 6,11:69165723326
  6,12:-1079663841038 6,13:13561017006468 6,14:-954499621502 6,15:195675040679 6,16:97760556559
  6,17:13426937841 7,0:534759208717 7,1:129588031630 7,2:-102586936767 7,3:-172144204478
  7,4:-231964637325 7,5:-200556693215 7,6:75515480671 7,7:-51503806760 7,8:141247888297
  7,9:-15457053018 7,10:58763611129 7,11:-179972681181 7,12:14573576978497 7,13:-1097654033384
  7,14:-19133321748 7,15:60960638588 7,16:-78465523503 7,17:15895499901 8,0:-504275871405
  8,1:73744352779 8,2:90212376176 8,3:-137684161222 8,4:-291917076178 8,5:-36528841946
  8,6:132403002250 8,7:70377545807 8,8:128360475903 8,9:76507167468 8,10:307309408193
  8,11:14565057285727 8,12:-1026618146767 8,13:-92856618258 8,14:67184185022 8,15:-107487071182
  8,16:43684819272 9,0:-291803143778 9,1:-119440284935 9,2:377028364586 9,3:38312031871
  9,4:95525403029 9,5:174660436898 9,6:-96636575141 9,7:-17088530222 9,8:75893969960
  9,9:431225296352 9,10:13696565095455 9,11:-914817643552 9,12:-141321256518 9,13:53372622339
  9,14:-120759190464 9,15:53178502568 10,0:637289328532 10,1:-51638354823 10,2:380937551617
  10,3:169071175808 10,4:257573665632 10,5:-67145600127 10,6:-57833365619 10,7:-23677658515
  10,8:358761301971 10,9:12215201764931 10,10:-758287929826 10,11:-148410274527 10,12:49787889316
  10,13:-115579057003 10,14:55674979804 11,0:-300467069672 11,1:42600945054 11,2:-70508871133
  11,3:-40027220779 11,4:12016820781 11,5:-44229113655 11,6:-57237317133 11,7:97867992602
  11,8:10346734613899 11,9:-593800231011 11,10:-132298765521 11,11:33809684035 11,12:-100288040445
  11,13:47670861621 12,0:-509742903657 12,1:-739322312169 12,2:-500529465615 12,3:51849050805
  12,4:18103342792 12,5:-48298773010 12,6:-174439810282 12,7:8208361290802 12,8:-418939954808
  12,9:-107625509739 12,10:30218564686 12,11:-83986922532 12,12:42998373828 13,0:-1363327873728
  13,1:-765435596636 13,2:-2756428780 13,3:54509662204 13,4:12144388453 13,5:-423069115982
  13,6:6059187685355 13,7:-285884325003 13,8:-72771476886 13,9:18401505447 13,10:-56745291655
  13,11:29619771197 14,0:-125628180119 14,1:241369819321 14,2:-7020330010 14,3:69902013254
  14,4:-579434650804 14,5:4016059583012 14,6:-156408099820 14,7:-50676010439 14,8:16348602229
  14,9:-40546765583 14,10:23260821114 15,0:219316626771 15,1:221357463490 15,2:96049095362
  15,3:-617644997457 15,4:2252463828700 15,5:-72294728426 15,6:-20283657615 15,7:4700450244
  15,8:-19058334207 15,9:10236170680 16,0:-153445587575 16,1:503046884958 16,2:-542705408752
  16,3:875005765412 16,4:-14583096579 16,5:-10273312991 16,6:5809799506 16,7:-11344006777
  16,8:7610047837
7 32064837998 0,7:629609878372 0,8:190732730177 0,9:1473399073344 0,10:-12097409633726
  0,11:-10111634443737 0,12:-19670854348337 0,13:-28810636035861 0,14:-4940102960306
  0,15:21994367243515 0,16:37928108815518 0,17:41619262229726 1,6:-190583194605 1,7:-1549552867296
  1,8:1578787096537 1,9:1234157216140 1,10:1918279009382 1,11:4042668612549 1,12:-326932803709
  1,13:287451906562 1,14:-999661266854 1,15:-2867130289637 1,16:-1087531503973 1,17:-3522568689622
  2,5:68010358108 2,6:14757512537 2,7:220052712080 2,8:-451004451232 2,9:117653344075
  2,10:418655065363 2,11:-614055605013 2,12:189930349164 2,13:1187343717025 2,14:-995061646110
  2,15:-2038058971321 2,16:-4520692106001 2,17:-5070330338627 3,4:22174635193 3,5:-137101867795
  3,6:283704060326 3,7:471269144352 3,8:-771714400212 3,9:-193919865613 3,10:-803338523453
  3,11:-749913810094 3,12:303175513342 3,13:281866500463 3,14:632262497791 3,15:-1227701208170
  3,16:-1262915943908 3,17:2687179435413 4,3:-30081866272 4,4:15500582291 4,5:38280957842
  4,6:328119679612 4,7:-117509617022 4,8:-219769061407 4,9:-181238418251 4,10:-744383754216
  4,11:-274111718181 4,12:-162683256318 4,13:267133483094 4,14:-622028510225 4,15:-802094037400
  4,16:1061906588000 4,17:347617929809 5,2:4808050364 5,3:66569445037 5,4:-23925223732
  5,5:44320135774 5,6:-64748195095 5,7:16022378522 5,8:182936906091 5,9:-207300797701
  5,10:-352605077046 5,11:-390077006604 5,12:2044493801 5,13:-584085564790 5,14:-500202138594
  5,15:333536198138 5,16:460246523234 5,17:206897669089 6,1:5083243359 6,2:10014070859
  6,3:-124492205973 6,4:-170215651114 6,5:5224855214 6,6:-105439869441 6,7:55540475249
  6,8:-84766425481 6,9:-180642304210 6,10:-323976936051 6,11:-43487286593 6,12:-417050639597
  6,13:-429706236288 6,14:-396839115118 6,15:426580961368 6,16:176777547795 6,17:-4636201678
  7,0:11361946515 7,1:5864081631 7,2:35592823858 7,3:-114667917235 7,4:73574953123 7,5:64161283703
  7,6:-11691256476 7,7:-32088208503 7,8:-65637021561 7,9:-163551786421 7,10:-8556452564
  7,11:-196911083965 7,12:-278557515519 7,13:-808228889696 7,14:318196396671 7,15:150946262492
  7,16:-63901387052 7,17:28293093619 8,0:-297782123935 8,1:31886696181 8,2:113723868128
  8,3:86208397197 8,4:54221472872 8,5:-19222816660 8,6:52216420984 8,7:-2816327301 8,8:-2101013755
  8,9:44291921930 8,10:-43294498998 8,11:-134408058386 8,12:-971807806939 8,13:290304906233
  8,14:128066954508 8,15:-71403963667 8,16:23940631283 9,0:388389109696 9,1:155069541046
  9,2:-84738625113 9,3:-636722611 9,4:-39120107455 9,5:28053205137 9,6:54018378609 9,7:4830469930
  9,8:33256225990 9,9:9428266911 9,10:-94642878250 9,11:-1027975946171 9,12:241429829786
  9,13:124489414695 9,14:-62722522164 9,15:41230331721 10,0:98866736600 10,1:-147672142791
  10,2:-71197950538 10,3:18853713855 10,4:34494720487 10,5:33907768793 10,6:56261670834
  10,7:-33438428994 10,8:29870931558 10,9:-71528853947 10,10:-994995358334 10,11:180408198917
  10,12:97537320013 10,13:-54633373410 10,14:41621002603 11,0:-154170739234 11,1:-21889502565
  11,2:73415075840 11,3:19421632244 11,4:32532027397 11,5:50274648531 11,6:-11070380803
  11,7:-1440633315 11,8:-65449521114 11,9:-880430668687 11,10:125482506690 11,11:75523159514
  11,12:-47900946430 11,13:40587117411 12,0:-56305527763 12,1:18656257575 12,2:-68898795168
  12,3:-20577239252 12,4:16980566894 12,5:-3783382077 12,6:16242195237 12,7:-70804600711
  12,8:-725153130014 12,9:79726181422 12,10:51788641304 12,11:-39162742318 12,12:31100925982
  13,0:-550978863824 13,1:-237409444820 13,2:-108585681085 13,3:-32399497743 13,4:11124287055
  13,5:7993614600 13,6:-35833430877 13,7:-555799460120 13,8:43412987050 13,9:34402309092
  13,10:-29841908044 13,11:23870563156 14,0:-495783748376 14,1:-174997831067 14,2:-165672523309
  14,3:29577984434 14,4:6291108788 14,5:-13098810357 14,6:-365720084465 14,7:13212080319
  14,8:19267791736 14,9:-19521681542 14,10:15226855654 15,0:-123203883782 15,1:-200291172956
  15,2:-40980308917 15,3:11882061985 15,4:9627555637 15,5:-208704803205 15,6:7455477863
  15,7:6568148190 15,8:-11717080890 15,9:9026313822 16,0:-238349409533 16,1:-31917441897
  16,2:-54764098919 16,3:36244446213 16,4:-82467205964 16,5:-553863959 16,6:5996251276
  16,7:-7478738176 16,8:3747359365
8 270462576814 0,8:934953800908 0,9:-12656562695162 0,10:18267904946165 0,11:6969720713042
  0,12:18548158353366 0,13:-39305472699967 0,14:-148499339291544 0,15:-100918136341469
  0,16:-33675336020670 0,17:21582010849959 1,7:559491365049 1,8:-3654545621116 1,9:907380644974
  1,10:-5437175853456 1,11:15054305190907 1,12:-6580814107475 1,13:-29871166985777
  1,14:-16066296697457 1,15:-25869845639689 1,16:-36110409094943 1,17:-20025518496863
  2,6:223060670564 2,7:-602144364510 2,8:37797091673 2,9:-3990279747205 2,10:31181660798
  2,11:16977781574 2,12:-6148774409626 2,13:28942992482 2,14:-5084008453232 2,15:-17699550012412
  2,16:-21322185034285 2,17:-12672031653911 3,5:36186998947 3,6:158930794838 3,7:-223892470631
  3,8:-1043593828849 3,9:-1836053711190 3,10:-1840063890111 3,11:-2292578297439 3,12:1380484677046
  3,13:-1606833046043 3,14:-8742605388231 3,15:-9962667180120 3,16:-1369962102621 3,17:-745180369389
  4,4:-4799134514 4,5:100197711765 4,6:-275887008556 4,7:-316735744408 4,8:-1900391546536
  4,9:159980064443 4,10:-893506224703 4,11:930119114468 4,12:-471846808484 4,13:-5206806585716
  4,14:-6380938272961 4,15:6729810062866 4,16:-255331129737 4,17:-63559730182 5,3:-29653333979
  5,4:-15043757738 5,5:27679718857 5,6:145544590902 5,7:-1040402956777 5,8:374762716994
  5,9:720213629655 5,10:345174527025 5,11:-2323390797 5,12:-2343052996185 5,13:-2877617045047
  5,14:12255553185312 5,15:-72235027227 5,16:255537185061 5,17:36981733614 6,2:-46293142164
  6,3:-108813382583 6,4:22464898995 6,5:-86020483471 6,6:-405199776541 6,7:-167835268567
  6,8:607703877656 6,9:257602297979 6,10:-409907162262 6,11:-1269894622904 6,12:-1159977963604
  6,13:15266395368246 6,14:-329096307787 6,15:-145501236761 6,16:-14829606388 6,17:-281229783551
  7,1:44660894578 7,2:153366683379 7,3:198146243968 7,4:159682387933 7,5:558509466827
  7,6:116830622091 7,7:345327653348 7,8:350126725885 7,9:63922781642 7,10:-402505232527
  7,11:47837959067 7,12:16804716427053 7,13:-96374488724 7,14:-53560471908 7,15:48102710666
  7,16:-156712798372 7,17:24619783449 8,0:174441303050 8,1:78326327636 8,2:-193342046718
  8,3:-14227434 8,4:488600841230 8,5:-42594556465 8,6:-175699712340 8,7:-16473361743 8,8:2358616849
  8,9:34071123602 8,10:417764435945 8,11:16727267938261 8,12:-90572594598 8,13:-123301008188
  8,14:386948017 8,15:-197876969219 8,16:-35093895330 8,17:8980654907 9,0:-752330602716
  9,1:-65182281688 9,2:129157298514 9,3:109023152300 9,4:-78576541638 9,5:-323451651856
  9,6:-112150807573 9,7:26621133326 9,8:165950396671 9,9:593545766524 9,10:15670170164123
  9,11:-45178517233 9,12:-113047335678 9,13:11581712586 9,14:-179155959307 9,15:-26214821145
  9,16:28576198377 10,0:88933578083 10,1:-239543850020 10,2:-484671434569 10,3:20215072469
  10,4:-134100554131 10,5:-168037684015 10,6:-25852176158 10,7:76253169008 10,8:378181537730
  10,9:13919849843833 10,10:-22920456264 10,11:-98441082198 10,12:-4684042420 10,13:-165990535544
  10,14:-53525460415 10,15:28563381878 11,0:-1587446288301 11,1:-1160826469711 11,2:160002137186
  11,3:258940952120 11,4:742229164 11,5:22014285773 11,6:-3204732496 11,7:67036625410
  11,8:11665858162751 11,9:41324079020 11,10:-74385764154 11,11:19237349769 11,12:-131257365814
  11,13:-42364669335 11,14:24690501228 12,0:-318964348254 12,1:-73840802080 12,2:388175704736
  12,3:82853256517 12,4:37122586546 12,5:-15766156758 12,6:-248669674232 12,7:9182291710614
  12,8:69606500165 12,9:-35088660767 12,10:7301828943 12,11:-93466129421 12,12:-43438155767
  12,13:25885858180 13,0:-589264545143 13,1:-49424059416 13,2:187870910205 13,3:2127391062
  13,4:3290189028 13,5:-493203971169 13,6:6650311562162 13,7:71476885323 13,8:-11299156809
  13,9:13116265978 13,10:-68820741484 13,11:-26875508825 13,12:15809754462 14,0:-1123342919940
  14,1:187605498345 14,2:-84068405141 14,3:54881702172 14,4:-612923812757 14,5:4328126745456
  14,6:54265932111 14,7:2918338692 14,8:10910992039 14,9:-38245251227 14,10:-22622250836
  14,11:16074768159 15,0:1166424835991 15,1:-199273935040 15,2:117608576021 15,3:-624602916244
  15,4:2346432521594 15,5:33402898888 15,6:6613594736 15,7:13540037723 15,8:-19895787724
  15,9:-9613931647 15,10:6750009717 16,0:-371238591914 16,1:307236656955 16,2:-458652992529
  16,3:857147356129 16,4:12827692600 16,5:2708281856 16,6:4423181877 16,7:-3516286604
  16,8:-6920486800 16,9:5755584976
8 392348383086 0,8:-1489131626449 0,9:-3780750359754 0,10:-15567750899138 0,11:34619808070010
  0,12:18965710016716 0,13:16804435961354 0,14:12801765222572 0,15:-3344900178992
  0,16:-28108404763786 0,17:-8978368692400 1,7:188746730049 1,8:-9315219562 1,9:-4267115264734
  1,10:9058253950640 1,11:-409869960319 1,12:-15391711023131 1,13:-13167480955415
  1,14:11974739838040 1,15:11586735021924 1,16:-4775140962128 1,17:627716020895 2,6:-369503551001
  2,7:-11504630871 2,8:-1263706562274 2,9:5844467066812 2,10:139171170962 2,11:-5024777652519
  2,12:-9919961187704 2,13:3460058381225 2,14:3376943561119 2,15:-7348878429126 2,16:-4308191227039
  2,17:5913057281022 3,5:12097108550 3,6:561395558054 3,7:-610454996322 3,8:884233384371
  3,9:-491449156572 3,10:-2149489378004 3,11:-2721637919539 3,12:2677766673860 3,13:1222847868655
  3,14:-8342065217212 3,15:-5885183399405 3,16:915756097878 3,17:-1357208489988 4,4:1978380906
  4,5:203671354669 4,6:-68690458354 4,7:-393212245699 4,8:-343210228941 4,9:-756019522682
  4,10:-1253270588291 4,11:923011898769 4,12:1453580423399 4,13:-3508215229719 4,14:-2878215630872
  4,15:722936475333 4,16:678816903431 4,17:-2133959185160 5,3:38374345752 5,4:-175227113324
  5,5:24142455634 5,6:-234715663492 5,7:-247784569430 5,8:199862840745 5,9:-608570861267
  5,10:-192468351796 5,11:695276790448 5,12:-1453434034473 5,13:-1094238018206 5,14:774153939935
  5,15:2145165582852 5,16:-2387643094659 5,17:138445024792 6,2:-6431677961 6,3:-164194001285
  6,4:1519501124 6,5:104540640774 6,6:1333810006 6,7:366811739419 6,8:-51625665669 6,9:-346785525131
  6,10:397724923103 6,11:-425992912229 6,12:-472957655688 6,13:345830978697 6,14:2798576968638
  6,15:-2395357411779 6,16:455027404873 6,17:-33423331552 7,1:19404088821 7,2:116499625064
  7,3:198587149644 7,4:100282492843 7,5:150225588659 7,6:70093447149 7,7:148853704920
  7,8:-170277676141 7,9:155016800258 7,10:30383923677 7,11:-21094181662 7,12:56259374093
  7,13:2977828929596 7,14:-2276456382175 7,15:615416032720 7,16:-117057811170 7,17:-17449032732
  8,0:-175362332902 8,1:56828932053 8,2:-86229435819 8,3:-69547806278 8,4:-22030634192
  8,5:-256092348347 8,6:-51717633796 8,7:-68637226253 8,8:15309904907 8,9:107449328745
  8,10:136140098051 8,11:-8717364335 8,12:3037975125716 8,13:-2094512288156 8,14:661335103198
  8,15:-126089152276 8,16:16264926982 8,17:-10789335914 9,0:271883525810 9,1:2201382040
  9,2:-228083354289 9,3:43045848344 9,4:-38039090160 9,5:14460135896 9,6:103003587869
  9,7:-37556942981 9,8:117934730062 9,9:163907332406 9,10:-18764279311 9,11:2955318394468
  9,12:-1756103636566 9,13:642111742064 9,14:-120071593232 9,15:32606874023 9,16:-33395313285
  10,0:-1111425270855 10,1:118065867243 10,2:-23060010841 10,3:170331958382 10,4:101955635524
  10,5:103398585068 10,6:-44282379625 10,7:3744549099 10,8:151875032101 10,9:-9437486255
  10,10:2697377280195 10,11:-1426502543069 10,12:593924456423 10,13:-101566819498 10,14:45947027389
  10,15:-26792782767 11,0:1739730132112 11,1:-157847830434 11,2:153025698203 11,3:84371532530
  11,4:74528445259 11,5:-66916240554 11,6:-43250603541 11,7:16332741070 11,8:-1783108754
  11,9:2321500423915 11,10:-1115431794708 11,11:501200870196 11,12:-76004622699 11,13:53330094874
  11,14:-28876597689 12,0:-515184122860 12,1:-231619003596 12,2:-91801337841 12,3:-153390310266
  12,4:-7160298172 12,5:-92739376479 12,6:-72834414758 12,7:-35301032693 12,8:1885400571223
  12,9:-843989573588 12,10:387241809447 12,11:-57275814346 12,12:47321374245 12,13:-19122039461
  13,0:-1475700956737 13,1:-570799976242 13,2:-256860141800 13,3:-10557115648 13,4:37519843692
  13,5:-181658287723 13,6:-35366909470 13,7:1402257660526 13,8:-589068249000 13,9:262539517559
  13,10:-40779361833 13,11:36865088205 13,12:-17596660963 14,0:-1666376365604 14,1:114922710426
  14,2:166044909432 14,3:98412905610 14,4:-163627968130 14,5:-96779361987 14,6:974573092372
  14,7:-389180151044 14,8:168093523783 14,9:-27837593048 14,10:25818878745 14,11:-10260581405
  15,0:1205404162012 15,1:489634063421 15,2:285853292533 15,3:-202372268888 15,4:-97655731046
  15,5:554453868939 15,6:-201080415796 15,7:79457814144 15,8:-13033626691 15,9:15599620806
  15,10:-6392404979 16,0:1100613896872 16,1:114195622479 16,2:8002075440 16,3:-163123311159
  16,4:257554687531 16,5:-91968492228 16,6:38701599730 16,7:-10187401976 16,8:8057488662
  16,9:-2502242129
8 336212282790 0,8:665311956022 0,9:796943080687 0,10:-725828673648 0,11:15264631370165
  0,12:-381525461341 0,13:26626881566893 0,14:20872682716149 0,15:-3163735553235
  0,16:-43553756676111 0,17:10960697754835 1,7:-135316885830 1,8:2345388665192 1,9:1069786840317
  1,10:4251970455401 1,11:686841289699 1,12:17904666853497 1,13:-10138451451799 1,14:-11854286254085
  1,15:2747441840236 1,16:-424866690966 1,17:-7695769343875 2,6:111641459053 2,7:2179234711610
  2,8:-1326129630828 2,9:2728473394982 2,10:-2214848065045 2,11:8365701294172 2,12:-5624869834439
  2,13:-6634362461093 2,14:2821481904158 2,15:2652608093321 2,16:-3144929672230 2,17:-2196265665728
  3,5:-59467047418 3,6:1174743868605 3,7:-820434501768 3,8:1296589924048 3,9:186056204194
  3,10:1474706223501 3,11:-2250775666850 3,12:-2809543078168 3,13:2549417575465 3,14:2372255762975
  3,15:-1518138857783 3,16:528395443813 3,17:257690012192 4,4:22964776323 4,5:263193971649
  4,6:-395631098438 4,7:521938466849 4,8:12411278583 4,9:-444927595759 4,10:-1018926154487
  4,11:-647660840215 4,12:1507950244991 4,13:1415192531466 4,14:-1330645652299 4,15:-58963351155
  4,16:107713780286 4,17:-339445919732 5,3:3110575645 5,4:-264952861467 5,5:-40191563757
  5,6:34396555792 5,7:-58744945463 5,8:-781020637325 5,9:-205697351883 5,10:16714093273
  5,11:1148680100145 5,12:1042658668804 5,13:-1099465683578 5,14:-235980504684 5,15:233473056590
  5,16:-60652837674 5,17:-539516770264 6,2:-21513873919 6,3:-400412776167 6,4:196507911122
  6,5:-69206744425 6,6:4303402058 6,7:-372598998511 6,8:-62569355580 6,9:202514105389
  6,10:595098313922 6,11:628887958915 6,12:-616412096811 6,13:-167151499417 6,14:470715925718
  6,15:332790215517 6,16:-563203076584 6,17:-55037808958 7,1:24919133622 7,2:-9748953258
  7,3:227375775350 7,4:-54878916640 7,5:86478108420 7,6:38938342606 7,7:-20530171613
  7,8:185862206401 7,9:205707706399 7,10:199729854720 7,11:-436320209707 7,12:-163713842421
  7,13:562362121773 7,14:611029598913 7,15:-556659858711 7,16:-33414001149 7,17:-88288962328
  8,0:-10241717802 8,1:386164843634 8,2:-111102767378 8,3:-249069109225 8,4:-83312144866
  8,5:180480310390 8,6:-6325571639 8,7:1473631288 8,8:58814162050 8,9:-45181584064
  8,10:-349955248976 8,11:-132525547531 8,12:603923784351 8,13:748668116453 8,14:-394233072067
  8,15:66291453941 8,16:-61911317347 8,17:8231629762 9,0:1365737763507 9,1:-321844394279
  9,2:46601877231 9,3:-9088237528 9,4:267049952069 9,5:75284874298 9,6:-80820664981 9,7:-47233948677
  9,8:-46312865167 9,9:-186566239202 9,10:-64514587124 9,11:624160158098 9,12:797537710795
  9,13:-306866264519 9,14:103242998387 9,15:-54426183640 9,16:767770397 10,0:-533921140576
  10,1:523936209308 10,2:88011320640 10,3:-52193368153 10,4:57485805397 10,5:-56081329374
  10,6:-101656365508 10,7:-23619742630 10,8:-22981656757 10,9:-29205948338 10,10:554401438345
  10,11:732794579520 10,12:-246652765341 10,13:95488513052 10,14:-59662857083 10,15:-6214524135
  11,0:969833346389 11,1:16352092387 11,2:-487658155017 11,3:14832791184 11,4:-17606594143
  11,5:-69476036905 11,6:-18522867697 11,7:84512510079 11,8:28300050426 11,9:487485817555
  11,10:636611302521 11,11:-172299761662 11,12:91195769417 11,13:-53617490303 11,14:-12023570484
  12,0:-527004363180 12,1:-316064589128 12,2:-52019306962 12,3:129816891385 12,4:-51204624163
  12,5:7645348221 12,6:107732194743 12,7:60770399351 12,8:396928763369 12,9:521895610762
  12,10:-113075870174 12,11:89116139410 12,12:-37851271030 12,13:-9861921594 13,0:1945521111509
  13,1:-397313493095 13,2:50143991924 13,3:34383003604 13,4:-25462253914 13,5:122999935484
  13,6:41632910918 13,7:300952520330 13,8:383477813369 13,9:-75281150009 13,10:61544729464
  13,11:-29333756169 13,12:-11447324904 14,0:-1094074995253 14,1:-131514894403 14,2:243073885136
  14,3:20506347758 14,4:76893337848 14,5:18012840306 14,6:176788094788 14,7:257289528719
  14,8:-42933149688 14,9:43666189637 14,10:-18149290181 14,11:-6782012181 15,0:-562853083072
  15,1:708317606536 15,2:-21030948626 15,3:102569287980 15,4:-37287324249 15,5:88798994969
  15,6:136470966792 15,7:-19557306223 15,8:25982111453 15,9:-10359828028 15,10:-3471548596
  16,0:1361223375360 16,1:-54790471263 16,2:44160853181 16,3:-11804482698 16,4:-519201716
  16,5:64666338211 16,6:-11854478017 16,7:15481334379 16,8:-2908813444 16,9:-2285189667
8 348552290244 0,8:4357799334430 0,9:-16612581636010 0,10:17052582516278 0,11:4646301156570
  0,12:18007120705919 0,13:-14105596609582 0,14:-36134979653530 0,15:-11604817641315
  0,16:-1712108802859 0,17:35577721174369 1,7:1003030823245 1,8:-3654076941548 1,9:4528860253677
  1,10:4377096834673 1,11:2025933275069 1,12:-6706881824994 1,13:-16186487177418 1,14:-4095297940667
  1,15:15479976029629 1,16:17375151100959 1,17:1693767571122 2,6:-106926050964 2,7:99628801115
  2,8:1434320775769 2,9:1078337431675 2,10:1471027725484 2,11:-2532710856888 2,12:-6468342585894
  2,13:-3561538061721 2,14:8009111233425 2,15:16759946561302 2,16:1303344680485 2,17:-11392384706359
  3,5:-155664430559 3,6:759709538096 3,7:252655414104 3,8:305576710825 3,9:13547598844
  3,10:-548642008594 3,11:-3540419103736 3,12:-1603076084425 3,13:4452211231220 3,14:10263035177922
  3,15:1270188753137 3,16:-6367231394974 3,17:-1053357702415 4,4:3727216822 4,5:280405603661
  4,6:-3533333136 4,7:149408788723 4,8:-699611601661 4,9:-99276879745 4,10:-1374826340916
  4,11:-1087035534223 4,12:2547536164023 4,13:6246441811953 4,14:1298469760286 4,15:-3871138173638
  4,16:-925539689008 4,17:-1058532631342 5,3:78780735758 5,4:-180002787883 5,5:5373627060
  5,6:21803079753 5,7:-466250511061 5,8:-25227519572 5,9:-204302630966 5,10:-525339936599
  5,11:1126488542242 5,12:3791471001116 5,13:989107921137 5,14:-2431102922207 5,15:-523339604571
  5,16:-649499151038 5,17:-485131689542 6,2:-9619665553 6,3:-261398020460 6,4:-34187170824
  6,5:-26493156144 6,6:-110319108539 6,7:27473535874 6,8:91131437352 6,9:-174266043701
  6,10:281003063903 6,11:1740625884404 6,12:769342882428 6,13:-1353135956384 6,14:-322503263506
  6,15:-387461962799 6,16:-135277348556 6,17:-25744780995 7,1:-129302247693 7,2:84377366829
  7,3:-29693855845 7,4:-19514365601 7,5:180228161857 7,6:27014442570 7,7:127461697632 7,8:4025841650
  7,9:95602161981 7,10:692477146138 7,11:632434174557 7,12:-472465969036 7,13:-148258900330
  7,14:-208821115570 7,15:-63196469919 7,16:146786026279 7,17:-24949372098 8,0:256255746409
  8,1:445715088780 8,2:-90434980960 8,3:-74788381259 8,4:175329771774 8,5:-61976437495
  8,6:-80566271639 8,7:-47626698545 8,8:-90770261391 8,9:31967621228 8,10:275352386767
  8,11:-147627518577 8,12:-132567395837 8,13:-245489348641 8,14:-111340745984 8,15:91761432450
  8,16:-18543742355 8,17:-69009102324 9,0:-571239374051 9,1:77226078980 9,2:46168388088
  9,3:93373778591 9,4:73569454715 9,5:28740454300 9,6:96215836569 9,7:50933819776 9,8:-70649161564
  9,9:221807047835 9,10:113102799997 9,11:10501710866 9,12:-102154661357 9,13:-42628643408
  9,14:153571216502 9,15:27669368686 9,16:17234175544 10,0:900555667862 10,1:22961421985
  10,2:-327164036473 10,3:-37190868555 10,4:-26273591897 10,5:-7888230515 10,6:-56478914541
  10,7:-179843118511 10,8:13719017078 10,9:95898218997 10,10:-27704088842 10,11:-99008038883
  10,12:-69755978101 10,13:98824943150 10,14:-5174700248 10,15:-14867129101 11,0:661721358453
  11,1:-253013371151 11,2:45333435558 11,3:139034912608 11,4:64855129746 11,5:-30205751125
  11,6:-87366282135 11,7:-65174763578 11,8:79049382507 11,9:-4024856465 11,10:-52164895188
  11,11:-42824215033 11,12:85276152847 11,13:-1884223022 11,14:-3299045129 12,0:177117344139
  12,1:-39587820701 12,2:37936454891 12,3:13469774973 12,4:-58377981212 12,5:-31167484641
  12,6:-124780697910 12,7:-7537702488 12,8:-13332414113 12,9:-33234825448 12,10:-36576688276
  12,11:64083973313 12,12:-5687485509 12,13:-5018942293 13,0:-646600546903 13,1:-463860677980
  13,2:-103699471712 13,3:-31463921516 13,4:22297389231 13,5:-142056735337 13,6:-61926757835
  13,7:-17540589917 13,8:-15291104723 13,9:-25481149799 13,10:42445403280 13,11:-4165208539
  13,12:-4097375260 14,0:-1857082274799 14,1:-397896110351 14,2:156042444024 14,3:12784686839
  14,4:-113622627880 14,5:-95252647849 14,6:-16472460930 14,7:-6593404564 14,8:-13707432719
  14,9:25319710967 14,10:-3271044974 14,11:-3250687511 15,0:-887189115863 15,1:670240620034
  15,2:-6924342995 15,3:-75930450329 15,4:-84616933399 15,5:-15587848462 15,6:842420992
  15,7:-9744455147 15,8:13092198622 15,9:-2200358674 15,10:-1748285197 16,0:1762167108219
  16,1:11707655089 16,2:-11669757147 16,3:-56987510834 16,4:-11894990683 16,5:-59389701
  16,6:-2803852093 16,7:3603685565 16,8:-354674568 16,9:-1195498810
9 10690309261 0,9:1042973485922 0,10:6347992179030 0,11:-7846488799027 0,12:-69963606686555
  0,13:9469441965549 0,14:68655275369847 0,15:38713947843980 0,16:134579733740112
  0,17:183746722807052 1,8:4885106515 1,9:323542789819 1,10:9453823948830 1,11:-14617760432389
  1,12:85630552883 1,13:-2245495670689 1,14:-2887267754941 1,15:23911534533415 1,16:74397710110786
  1,17:63417230040739 2,7:-102690904518 2,8:665045460817 2,9:3764833080821 2,10:-5884141945080
  2,11:7356259902724 2,12:-3730522834893 2,13:-6619125944010 2,14:-2709033836394 2,15:25934810070404
  2,16:24937169650552 2,17:-5385217283000 3,6:-81297650249 3,7:410323009845 3,8:2325500416367
  3,9:-3250412847045 3,10:2848647968091 3,11:2886346972269 3,12:-2836333049224 3,13:-6629896394295
  3,14:10201521919719 3,15:14155468459700 3,16:-9206294490637 3,17:1325964957776 4,5:-23896202857
  4,6:175320191344 4,7:1092962824358 4,8:-1834094495369 4,9:828292199895 4,10:2690477934487
  4,11:926601941115 4,12:-3352829476622 4,13:4031915300549 4,14:7105577932012 4,15:-10799034801931
  4,16:-1832227038105 4,17:-3187477034088 5,4:20154102146 5,5:21748153528 5,6:354267589267
  5,7:-682039050306 5,8:323253773413 5,9:1531304527552 5,10:699938256786 5,11:-1044659416887
  5,12:2253552160551 5,13:4207475736962 5,14:-11007447894609 5,15:-290483255734 5,16:-992969506661
  5,17:100252809905 6,3:27165408788 6,4:-122765403210 6,5:-220707736857 6,6:-186747117605
  6,7:-41112044790 6,8:613870846498 6,9:442155092083 6,10:-920209700106 6,11:889740105852
  6,12:1743389362892 6,13:-11336856357399 6,14:-749396700704 6,15:-511982478107 6,16:-175286167997
  6,17:-670493148264 7,2:-1938840350 7,3:-54798147543 7,4:-307921030079 7,5:381733404953
  7,6:84304846030 7,7:294430193309 7,8:538777183346 7,9:-146286616410 7,10:195526082724
  7,11:1100407046446 7,12:-10582016637528 7,13:74068514177 7,14:430796230391 7,15:524768211192
  7,16:-189062679994 7,17:145251393732 8,1:-36116603308 8,2:13109292467 8,3:-297700047862
  8,4:339600902159 8,5:-142307693682 8,6:-212938339271 8,7:8803982839 8,8:-47489567173
  8,9:-228769116103 8,10:133047352046 8,11:-9910982856841 8,12:67052278745 8,13:739428381296
  8,14:468204967551 8,15:-245086846587 8,16:-33522588666 8,17:-70881148307 9,0:-36508586652
  9,1:112272323332 9,2:138958414816 9,3:194524708540 9,4:-86440500631 9,5:-361448152066
  9,6:-220388841406 9,7:41082268572 9,8:-160856056571 9,9:-114054750762 9,10:-9049597332684
  9,11:208769906963 9,12:916987413429 9,13:601705270785 9,14:-173760236874 9,15:-5912123531
  9,16:-33443648680 9,17:4659090511 10,0:463792136121 10,1:774870311280 10,2:-226965431143
  10,3:-31813355512 10,4:-263219245727 10,5:-208738136368 10,6:73247306351 10,7:-44877011155
  10,8:-154501644920 10,9:-8009230328630 10,10:91684674437 10,11:937021922158 10,12:563137720132
  10,13:-80113590428 10,14:-31774403455 10,15:-14467777193 10,16:-10579720705 11,0:2128767251145
  11,1:-1037502323086 11,2:1694206606 11,3:48258090886 11,4:-62555470376 11,5:128673796716
  11,6:81280139387 11,7:-75213889369 11,8:-6778811663862 11,9:22446867396 11,10:768052714994
  11,11:503877110561 11,12:-56818210512 11,13:-12627434768 11,14:-12967512544 11,15:-3976817563
  12,0:-2992473823067 12,1:498834050657 12,2:567472437882 12,3:164996546495 12,4:83150534722
  12,5:86557378967 12,6:-8754779216 12,7:-5473210719749 12,8:-28850406104 12,9:619393743569
  12,10:389296523048 12,11:-8095277360 12,12:-16721290693 12,13:1797701348 12,14:-10480620072
  13,0:1879829997721 13,1:1251771123974 13,2:339189579995 13,3:-42778760580 13,4:3775985300
  13,5:56873273154 13,6:-4120327701562 13,7:-86336292628 13,8:440722823971 13,9:293796563813
  13,10:-7811137849 13,11:1479445552 13,12:1997867439 13,13:-2216555990 14,0:1060515985668
  14,1:530866355123 14,2:-354828464847 14,3:-175520971219 14,4:-13383650827 14,5:-2829062274086
  14,6:-114348584385 14,7:264823557165 14,8:189310767668 14,9:3467155556 14,10:-7156312755
  14,11:7157464150 14,12:-6534143109 15,0:-685571116909 15,1:-905579662369 15,2:-359237467771
  15,3:-31149405950 15,4:-1661599192197 15,5:-99721996418 15,6:127555569809 15,7:106248157261
  15,8:2279167769 15,9:-2207676237 15,10:501503247 15,11:-462327150 16,0:-1945582915270
  16,1:-423888347845 16,2:-41837850756 16,3:-680224319651 16,4:-57837101644 16,5:35935842566
  16,6:43367212070 16,7:4232234366 16,8:-1258556391 16,9:2337782237 16,10:-1995091430
9 176229122317 0,9:-392646446466 0,10:1649060824549 0,11:178487776822 0,12:-31673667726885
  0,13:-10560695343219 0,14:17794150458128 0,15:-3196464079894 0,16:-28000144861925
  0,17:51607945509506 1,8:-349896827907 1,9:-2250162741185 1,10:5426645144674 1,11:-9233066002246
  1,12:-6338749278127 1,13:3700412431145 1,14:4862325678066 1,15:-4387971558245 1,16:13877937992950
  1,17:2662575258754 2,7:-209685916133 2,8:523396737438 2,9:1730504210459 2,10:-3281205882998
  2,11:-1100385939420 2,12:1131458087169 2,13:3871813526147 2,14:-4958708308644 2,15:714184833204
  2,16:2041632391267 2,17:-7029583400205 3,6:-11881924129 3,7:537577411516 3,8:542206239461
  3,9:-1599649907415 3,10:-527017108757 3,11:807323409587 3,12:2783254300045 3,13:-4171311087370
  3,14:-2273074079697 3,15:101232726827 3,16:-1853116655546 3,17:6313530140844 4,5:-2056237401
  4,6:270349980097 4,7:243210765285 4,8:-583084383734 4,9:-192832156463 4,10:122398448389
  4,11:1749723595333 4,12:-1787576011348 4,13:-1794499636229 4,14:-1130254217935 4,15:-1263220191731
  4,16:3019388598749 4,17:-134972266544 5,4:9166712614 5,5:21414999965 5,6:32121660187
  5,7:-91440901361 5,8:26632270535 5,9:111738846304 5,10:1226272566360 5,11:-201615826930
  5,12:-667649587300 5,13:-838697122111 5,14:-456873249882 5,15:1951625178195 5,16:863541872956
  5,17:1353913597884 6,3:8423813468 6,4:-148034634931 6,5:-49851334142 6,6:-91237707188
  6,7:-44185699175 6,8:-309705298064 6,9:655513988302 6,10:191182937719 6,11:-43247357258
  6,12:-730441348878 6,13:-513318768699 6,14:101630723945 6,15:596692692057 6,16:475999510971
  6,17:-834975551490 7,2:1416531877 7,3:-111747431248 7,4:-58949624322 7,5:124120635731
  7,6:76219364993 7,7:-9689418220 7,8:293706549461 7,9:339232569690 7,10:209944145832
  7,11:-220524434820 7,12:54310625910 7,13:-63284664561 7,14:928514503536 7,15:897259242619
  7,16:-674738727806 7,17:-189793087313 8,1:16129511006 8,2:90764338400 8,3:-30705154407
  8,4:115548138079 8,5:-8400003701 8,6:61755851142 8,7:-3321198560 8,8:164245875163 8,9:138252273229
  8,10:-181744407818 8,11:241437087586 8,12:-465014223158 8,13:1017565611998 8,14:854802677964
  8,15:-579912318696 8,16:-257561915307 8,17:-92885407566 9,0:-150235917623 9,1:141615630783
  9,2:-48293351206 9,3:12158102720 9,4:-49917620142 9,5:31329361167 9,6:-171023754620
  9,7:-55649720377 9,8:59952582022 9,9:-103793971750 9,10:290140043644 9,11:-574702195046
  9,12:982307501528 9,13:882815881445 9,14:-458304575198 9,15:-191900716839 9,16:-70523523698
  9,17:-138957477 10,0:280616018388 10,1:155777460797 10,2:29222129564 10,3:35316280904
  10,4:15681093621 10,5:-197133752486 10,6:-124947634159 10,7:-56693377697 10,8:-3007670307
  10,9:280696396657 10,10:-607135557131 10,11:870281240504 10,12:775360616036 10,13:-334255235254
  10,14:-175151320532 10,15:-70901829485 10,16:10090474938 11,0:923465939802 11,1:-292319626912
  11,2:72289925910 11,3:-21993585768 11,4:-96612916022 11,5:-80963790383 11,6:-66805210540
  11,7:51133839615 11,8:259551453471 11,9:-542820306291 11,10:674639078004 11,11:638164854278
  11,12:-246557819002 11,13:-134150276382 11,14:-62326671454 11,15:9527584021 12,0:-1738201794799
  12,1:-87179514906 12,2:-106608432874 12,3:67833908662 12,4:34326507035 12,5:-45826281222
  12,6:67069586015 12,7:200992412737 12,8:-414506794472 12,9:501665982972 12,10:493472464236
  12,11:-159960057160 12,12:-94358606832 12,13:-44105779071 12,14:12898156276 13,0:-642371421633
  13,1:74071582866 13,2:358943554813 13,3:149547664252 13,4:60307449724 13,5:67883833902
  13,6:118186568439 13,7:-278746390832 13,8:346322921503 13,9:352859449220 13,10:-94171110070
  13,11:-57644823237 13,12:-28068401259 13,13:14843880781 14,0:228940736809 14,1:870104760231
  14,2:117926650197 14,3:82516059368 14,4:30208840652 14,5:27703851634 14,6:-183957639067
  14,7:199976753076 14,8:229620807185 14,9:-55785581455 14,10:-38307661645 14,11:-18755645889
  14,12:10059456063 15,0:1561247163457 15,1:-116438776996 15,2:68284047406 15,3:-20821664338
  15,4:-24005968309 15,5:-100963427438 15,6:80616085796 15,7:127543618094 15,8:-15798295711
  15,9:-23497331182 15,10:-12001439385 15,11:7079122897 16,0:-1103655164385 16,1:-115353395035
  16,2:-17313490995 16,3:-48396280814 16,4:-26420650401 16,5:15910183935 16,6:44085112021
  16,7:-2121802058 16,8:-3948223009 16,9:-7986613251 16,10:4485930711
9 74630120661 0,9:-1024050852513 0,10:1372472625925 0,11:-12364208061350 0,12:-20527008915668
  0,13:-7569883369388 0,14:49981264130098 0,15:58378533460521 0,16:72256353087320
  0,17:32930348137962 1,8:-504539748469 1,9:368988553284 1,10:3843265436351 1,11:-7055865912454
  1,12:-12274588823093 1,13:14146845501247 1,14:3438019272225 1,15:3908607701271 1,16:29462516076324
  1,17:30191128782013 2,7:-26146620879 2,8:1068060872026 2,9:-299260939449 2,10:-1411710473941
  2,11:-6334473855842 2,12:6572248937338 2,13:-1160537064569 2,14:-4864804413758 2,15:5424154545852
  2,16:4362038798901 2,17:-1602005871404 3,6:46712246883 3,7:728369411937 3,8:-640078183554
  3,9:-351372749067 3,10:-2151952941860 3,11:2498621389898 3,12:-1100186506326 3,13:-4623437845689
  3,14:1979860288045 3,15:1063183553043 3,16:-2661785219083 3,17:1875951690300 4,5:26558941173
  4,6:304589603739 4,7:-446791211936 4,8:77071184702 4,9:-914940583201 4,10:398933739656
  4,11:6427820023 4,12:-2078605859083 4,13:783554251124 4,14:293309268962 4,15:-2360608180123
  4,16:-476478571464 4,17:-534083477138 5,4:-12336323285 5,5:2659182297 5,6:-121647500389
  5,7:261867367893 5,8:-370997641385 5,9:-299694109107 5,10:-77171586711 5,11:-531525925911
  5,12:921204368293 5,13:676685262740 5,14:-803231088418 5,15:663276717996 5,16:-125017082850
  5,17:-259083759507 6,3:-17592120689 6,4:-156106224345 6,5:37142728270 6,6:12150399854
  6,7:-118993353039 6,8:-458406288046 6,9:-19244056452 6,10:-412685844779 6,11:464568715603
  6,12:245704730848 6,13:-811195694156 6,14:73767721099 6,15:-153225059510 6,16:-837377614674
  6,17:-702876188599 7,2:1633414984 7,3:-148462878003 7,4:137192432911 7,5:-59851315882
  7,6:76900533143 7,7:-119759746056 7,8:-26394275894 7,9:2864844273 7,10:126672864410
  7,11:216911368325 7,12:-273850008674 7,13:299855492066 7,14:41959882560 7,15:-526405681873
  7,16:-473556386376 7,17:-185153407959 8,1:51996727759 8,2:63559762559 8,3:129117277369
  8,4:-46085756578 8,5:109860784195 8,6:93699523767 8,7:-28438041600 8,8:15143883518 8,9:31057511355
  8,10:-33048350324 8,11:-110839349186 8,12:233951949794 8,13:119079703620 8,14:-536315115482
  8,15:-409608881897 8,16:-242295449991 8,17:-137813400362 9,0:-105614289598 9,1:196969862974
  9,2:-138997544249 9,3:-31496507537 9,4:50034502191 9,5:152568337538 9,6:43992441499
  9,7:25103772929 9,8:3919841067 9,9:-11674121516 9,10:-25073006188 9,11:321114957895
  9,12:231764770111 9,13:-330457140800 9,14:-230738629388 9,15:-157781744319 9,16:-53156792164
  9,17:-33612817515 10,0:676426511226 10,1:-289270318673 10,2:119236840164 10,3:62371346544
  10,4:61683483951 10,5:-8270962013 10,6:-13960048866 10,7:-81755264601 10,8:-38329158041
  10,9:27565131993 10,10:262725147331 10,11:254370849114 10,12:-252782471912 10,13:-150834830369
  10,14:-133806232331 10,15:-50850266991 10,16:2055769511 11,0:-87206745098 11,1:161688560707
  11,2:-5830606353 11,3:-73814349209 11,4:24512000308 11,5:47674033738 11,6:-31022854994
  11,7:-28552138356 11,8:64935136690 11,9:253934336472 11,10:217930540389 11,11:-171340766854
  11,12:-88195850569 11,13:-103240321394 11,14:-34503901101 11,15:-13580389932 12,0:-820713134377
  12,1:-482847312651 12,2:-313682848831 12,3:-16459609588 12,4:51770000470 12,5:30064229136
  12,6:4376290101 12,7:41636372234 12,8:235124995913 12,9:197086832522 12,10:-119815300319
  12,11:-41950997487 12,12:-70257607777 12,13:-21164673932 12,14:-1700234489 13,0:-2073589916896
  13,1:-6281759960 13,2:-11945900046 13,3:32441296542 13,4:24248482724 13,5:40585756366
  13,6:20855817603 13,7:183141809121 13,8:165134826347 13,9:-61248242647 13,10:-17369121179
  13,11:-41641060826 13,12:-9700910619 13,13:-1906641205 14,0:1491046820837 14,1:-116883867389
  14,2:-166404755342 14,3:-30425514156 14,4:31885280452 14,5:1904146473 14,6:133506318201
  14,7:109509678745 14,8:-31839061997 14,9:-4724381912 14,10:-30128425956 14,11:-5767358352
  14,12:-422691027 15,0:6452136994 15,1:-553149411615 15,2:-64871839626 15,3:27198499421
  15,4:-21684903333 15,5:72226895279 15,6:63588206797 15,7:-13740358573 15,8:3314081562
  15,9:-13717518002 15,10:-4599554318 15,11:234217164 16,0:-938889139127 16,1:-99211204798
  16,2:28791713975 16,3:-19885501248 16,4:20638755675 16,5:21889001244 16,6:-7050901475
  16,7:3191383164 16,8:-3999722451 16,9:-722975618 16,10:-273005926
10 146427201964 0,10:1442959587607 0,11:17270888684661 0,12:-40043110761850 0,13:-32702005079693
  0,14:-33578504564678 0,15:-44922478326209 0,16:123376248890266 0,17:189981942459236
  1,9:-84893828007 1,10:2773053908045 1,11:-12497830327781 1,12:24642546559971 1,13:-28943491444460
  1,14:-38916088429259 1,15:22143864974484 1,16:43823392597148 1,17:22698838409211 2,8:-285151643250
  2,9:2288373049257 2,10:-6047160516478 2,11:13712699700344 2,12:-1725617486942 2,13:-23167646902249
  2,14:-2869199526762 2,15:12726702293028 2,16:-9411922172781 2,17:-21920332323261 3,7:-184314613442
  3,8:1008495257247 3,9:-2074402086927 3,10:5256795236409 3,11:-813182710977 3,12:-6421556816786
  3,13:-2407345197603 3,14:2022359424578 3,15:-13102647742392 3,16:-19519252771661
  3,17:-12551717160823 4,6:-86863161275 4,7:289493182648 4,8:-43922407126 4,9:1408502125115
  4,10:-180325129576 4,11:-3221903166311 4,12:603357117571 4,13:454601711390 4,14:-8827384863234
  4,15:-13753160817555 4,16:-7724407103883 4,17:-2382603178447 5,5:-4418354003 5,6:33047418843
  5,7:268798224336 5,8:-48670042102 5,9:4420112027 5,10:-969646355098 5,11:-13734091640
  5,12:1240657301542 5,13:-4591616605374 5,14:-6716736466961 5,15:-5757612635587 5,16:-2340223000539
  5,17:-2282199180303 6,4:46559013734 6,5:-38863927347 6,6:158201482963 6,7:-211242217657
  6,8:99745023720 6,9:-57891218861 6,10:-273766729276 6,11:392293866774 6,12:-816396427500
  6,13:-931039562365 6,14:-1853907506794 6,15:-1397950987825 6,16:-456991386185 6,17:247356236913
  7,3:35193883643 7,4:-94064834481 7,5:-131371599843 7,6:-129764961017 7,7:-66239191822
  7,8:18645023212 7,9:-349883692586 7,10:-242834038520 7,11:120891172881 7,12:2238651422197
  7,13:-382359437951 7,14:-892726249552 7,15:-1013420883782 7,16:-459210063339 7,17:-635654548309
  8,2:-5461791715 8,3:-70763854291 8,4:-75904483212 8,5:163308245989 8,6:77618231508
  8,7:172359000150 8,8:-20643660578 8,9:-40050084211 8,10:865670024201 8,11:3896634830064
  8,12:1410792810389 8,13:-16120994159 8,14:-76406936039 8,15:-182625331259 8,16:-116864487601
  8,17:120927877185 9,1:-81940200972 9,2:-32711009562 9,3:87392191301 9,4:-8569457287
  9,5:-48340128106 9,6:-44795864095 9,7:11045523683 9,8:-91365149133 9,9:827655638001
  9,10:4239840393708 9,11:1724491011167 9,12:332895084728 9,13:14156790926 9,14:-148938158943
  9,15:-179722519110 9,16:51295010402 9,17:-33376254338 10,0:-124866657785 10,1:251817353174
  10,2:243126657813 10,3:-240861774250 10,4:-42625393031 10,5:-74994936586 10,6:65065248386
  10,7:-8321034294 10,8:459727556495 10,9:3946069355491 10,10:1785881167681 10,11:400536119326
  10,12:251672105177 10,13:-109136027967 10,14:-35990935940 10,15:28241189899 10,16:-17289078785
  10,17:-1075213697 11,0:1106510181168 11,1:-234533043590 11,2:-158920203892 11,3:74568347014
  11,4:132727594827 11,5:119388604780 11,6:97290798066 11,7:30088319792 11,8:3227246729015
  11,9:1607556711452 11,10:453362655806 11,11:277594871245 11,12:12736360418 11,13:27864732905
  11,14:73587480975 11,15:-5993426769 11,16:3547444965 12,0:-1906120975064 12,1:671207411425
  12,2:33258967034 12,3:167582181411 12,4:-9030080174 12,5:34584297711 12,6:-393347255544
  12,7:2300103402824 12,8:1224694190003 12,9:391731728533 12,10:231823616798 12,11:-21546727201
  12,12:55055550893 12,13:39275308163 12,14:-4209599255 12,15:-1952443693 13,0:3686130385950
  13,1:-50683860136 13,2:-105684479080 13,3:-107731872870 13,4:-43850181640 13,5:-669100811195
  13,6:1442876945280 13,7:825225231513 13,8:313022913122 13,9:195083483599 13,10:-12363376585
  13,11:33248505359 13,12:42265952087 13,13:-6684804549 13,14:-3188831457 14,0:-746321174163
  14,1:-859336795347 14,2:-174430545027 14,3:-105954280073 14,4:-759492603926 14,5:739426352254
  14,6:459212378213 14,7:200021265218 14,8:139444413402 14,9:6694110873 14,10:32467295710
  14,11:25908875196 14,12:3992103535 14,13:-854213833 15,0:-3623885171752 15,1:-78101058645
  15,2:-87935201868 15,3:-639036846032 15,4:258207785333 15,5:191791887043 15,6:108722521025
  15,7:73399721748 15,8:1594628488 15,9:20397186066 15,10:15934418040 15,11:-1925945576
  15,12:149447679 16,0:-68333740453 16,1:211969682947 16,2:-373729617315 16,3:19457317023
  16,4:15153846249 16,5:32157717469 16,6:34493664071 16,7:4347833194 16,8:9021058640 16,9:8398281402
  16,10:124615692 16,11:-1866068463
10 34237925494 0,10:-1008184900634 0,11:11863422522737 0,12:-7332755407784 0,13:-30093979730200
  0,14:-25489000664171 0,15:-3789176881136 0,16:20493574062418 0,17:8520118838839 1,9:-377039113672
  1,10:1145815241411 1,11:-1763843856915 1,12:-697626568750 1,13:-9401878067028 1,14:-10267476568991
  1,15:9585852857147 1,16:11946210570559 1,17:739241398515 2,8:-277481702858 2,9:753414992874
  2,10:-689767586970 2,11:504601816646 2,12:2197570805262 2,13:-4614263520551 2,14:-1787882571465
  2,15:125152100827 2,16:-2524970950844 2,17:-575709380873 3,7:-95788799856 3,8:269002506027
  3,9:-124763137349 3,10:309373211629 3,11:438248511359 3,12:-45543172830 3,13:-389278434861
  3,14:-2371041646126 3,15:-5009805128036 3,16:-3028667620407 3,17:-2088565575282 4,6:-19311897057
  4,7:20656651006 4,8:210020307093 4,9:-145113354993 4,10:145355543749 4,11:-30499680974
  4,12:802866261988 4,13:-1296644852877 4,14:-4107689427722 4,15:-3888100846227 4,16:-870713344985
  4,17:1558814292494 5,5:491988965 5,6:-2143222424 5,7:119777140686 5,8:-235455365837
  5,9:-40459312795 5,10:219495454348 5,11:671243808476 5,12:7311092365 5,13:-2244911214470
  5,14:-3231210703142 5,15:-1115546483073 5,16:380996265775 5,17:-1002530896756 6,4:17270053602
  6,5:-5675343238 6,6:36932084309 6,7:-96451155091 6,8:-10353795161 6,9:225472371348
  6,10:399728822978 6,11:181045320705 6,12:-533482393686 6,13:-2239258640083 6,14:40594487175
  6,15:762123225848 6,16:-214767820857 6,17:140035056867 7,3:11038845103 7,4:-20340245719
  7,5:-69710725023 7,6:-37681449733 7,7:-74259860218 7,8:44603907637 7,9:167251293075
  7,10:84454440786 7,11:-58069947892 7,12:-1465840456516 7,13:294859384655 7,14:737389949059
  7,15:-446875249595 7,16:-117489006800 7,17:-417323619736 8,2:6945163049 8,3:4205275036
  8,4:-27638154019 8,5:125221072329 8,6:75208479822 8,7:78103757296 8,8:145335478272
  8,9:197264224273 8,10:321227814799 8,11:-965858252921 8,12:912815910050 8,13:960817556544
  8,14:50175917860 8,15:57619406783 8,16:-222943768226 8,17:-34635040074 9,1:-20783299695
  9,2:-30737392828 9,3:-14615028986 9,4:40526279764 9,5:-14217134057 9,6:-70236280376
  9,7:-51242971548 9,8:28488180578 9,9:275240253468 9,10:-838320742129 9,11:880586318350
  9,12:913514093102 9,13:69581545833 9,14:89169533421 9,15:-286530434016 9,16:-76589513906
  9,17:-67646283574 10,0:-160049285580 10,1:16477770140 10,2:71143602552 10,3:-30794680172
  10,4:-12424470301 10,5:-89952492499 10,6:-106039505873 10,7:-27243730123 10,8:189228589287
  10,9:-652938275308 10,10:838457045418 10,11:792247747521 10,12:196472835619 10,13:107654768912
  10,14:-197525347539 10,15:-52734715283 10,16:-13104974888 10,17:14027010555 11,0:436533890864
  11,1:55218515797 11,2:-81066006013 11,3:763862905 11,4:-9723128597 11,5:-79165188612
  11,6:-78246909797 11,7:3715632312 11,8:-549574774161 11,9:701858995407 11,10:626974541615
  11,11:184189340500 11,12:130156984981 11,13:-168820423897 11,14:-49266910285 11,15:-32267361576
  11,16:-3354123871 12,0:-93101300673 12,1:-85413722011 12,2:86446812 12,3:54039133947
  12,4:-16457302106 12,5:-44091927718 12,6:-121595022170 12,7:-446616649563 12,8:564219733236
  12,9:474019155759 12,10:149562978197 12,11:102878651286 12,12:-108665181296 12,13:-33977156089
  12,14:-4855522291 12,15:4901370482 13,0:-20358715722 13,1:-3577679914 13,2:131847180019
  13,3:70968365873 13,4:-12460686813 13,5:-242781451616 13,6:-370652935636 13,7:389636851812
  13,8:333204886169 13,9:120713020260 13,10:77810522310 13,11:-81407522798 13,12:-21468300824
  13,13:-6672555134 13,14:5807347705 14,0:145731279687 14,1:106218359968 14,2:198463617273
  14,3:86445055020 14,4:-262830769512 14,5:-274996756749 14,6:225952620365 14,7:194808135736
  14,8:79293055392 14,9:58677116201 14,10:-49495449547 14,11:-14296441502 14,12:1384183553
  14,13:6283967335 15,0:-368892720020 15,1:431872099624 15,2:234879991854 15,3:-226127848881
  15,4:-181278928622 15,5:99876702664 15,6:89485418216 15,7:41079298924 15,8:35842999661
  15,9:-23215525052 15,10:-8924754054 15,11:397446642 15,12:5414033743 16,0:226222569984
  16,1:454502386710 16,2:-130607477836 16,3:-75974393106 16,4:16017314711 16,5:25779200048
  16,6:7715726828 16,7:17858451068 16,8:-7849495729 16,9:-2619760439 16,10:-1352943192
  16,11:2239114495
10 43008254357 0,10:1509017588606 0,11:-7838458227285 0,12:9177867155007 0,13:1862323028498
  0,14:10945907261618 0,15:-6990614696942 0,16:-32037743283260 0,17:-70309414117204 1,9:873976068029
  1,10:-2304906263075 1,11:1851979770726 1,12:2221035540584 1,13:2815466973198 1,14:-1139008355164
  1,15:-7481308663081 1,16:-23706381652280 1,17:-4117641575465 2,8:178683909810 2,9:-635284900568
  2,10:1440207917606 2,11:257575056413 2,12:673139298627 2,13:-2849229800291 2,14:695934209099
  2,15:-9628776519017 2,16:-1154974517761 2,17:6579725740381 3,7:-21381818761 3,8:25388891793
  3,9:769162181283 3,10:57213490395 3,11:448340992007 3,12:-1560107525819 3,13:663811326277
  3,14:-5012256579708 3,15:-1804374399263 3,16:5460954924510 3,17:1300728404574 4,6:-35623634051
  4,7:152799416150 4,8:339799442720 4,9:-121175341067 4,10:289741493576 4,11:-493023645343
  4,12:322300949353 4,13:-2975927799199 4,14:-972360318486 4,15:2986823174687 4,16:996328035929
  4,17:721124402928 5,5:-8515038728 5,6:80199299464 5,7:157116688110 5,8:-73955137219
  5,9:57652332141 5,10:-125082179626 5,11:126885194277 5,12:-1451236549467 5,13:-679475926082
  5,14:1973405483616 5,15:800914927374 5,16:364921590967 5,17:164436197004 6,4:15206686511
  6,5:-20536221060 6,6:28693872256 6,7:-58985582886 6,8:69762986653 6,9:-90368850892
  6,10:143701806890 6,11:-456247378821 6,12:-401807119127 6,13:1065672830942 6,14:649198063936
  6,15:-105125581486 6,16:26287018113 6,17:182700571112 7,3:13000895448 7,4:-58336818180
  7,5:-60432505610 7,6:9602639727 7,7:25808929202 7,8:-30291244856 7,9:48440677032 7,10:52538082485
  7,11:-115266004432 7,12:478705058318 7,13:476648073017 7,14:-260586190435 7,15:-8041136728
  7,16:214604187462 7,17:43921626364 8,2:-22497916435 8,3:-22371158330 8,4:-90714751725
  8,5:26820474258 8,6:-37908307399 8,7:-4639894782 8,8:-9673000207 8,9:111747219877
  8,10:-50153639326 8,11:169774832899 8,12:341296322752 8,13:-353410478654 8,14:-40743579304
  8,15:275633333670 8,16:-12052861960 8,17:-25384390460 9,1:-23977888012 9,2:60926200792
  9,3:-34489679683 9,4:33916719797 9,5:-18896381589 9,6:31653108759 9,7:7553041004 9,8:121519689853
  9,9:-19539720720 9,10:29554777598 9,11:327366355439 9,12:-354335393853 9,13:-5122183782
  9,14:290575702501 9,15:13955145140 9,16:7015007450 9,17:5714443190 10,0:132428465988
  10,1:99233666515 10,2:45003339913 10,3:-14018807250 10,4:-4853088561 10,5:12004161906
  10,6:-30502132557 10,7:-6888528492 10,8:-36754220418 10,9:-92290821880 10,10:272579993399
  10,11:-356269471553 10,12:-41601796518 10,13:254763147083 10,14:-22341288091 10,15:-19287642924
  10,16:-776475436 10,17:-12144939654 11,0:-314834738994 11,1:244793005969 11,2:-36288981986
  11,3:-8601365702 11,4:28956848501 11,5:988120104 11,6:-40942855706 11,7:-1503179001
  11,8:-69777644666 11,9:246426664063 11,10:-285349141251 11,11:-30748494300 11,12:229036347993
  11,13:5936882352 11,14:347675895 11,15:10391057188 11,16:12672881598 12,0:559466415274
  12,1:-62237679688 12,2:17266490084 12,3:-13918539880 12,4:-26578800409 12,5:-82954883394
  12,6:-6931230625 12,7:-73804421664 12,8:196671234325 12,9:-241634204688 12,10:-45834904943
  12,11:167568254926 12,12:-13317347472 12,13:-6858338999 12,14:-4325333024 12,15:850116867
  13,0:60269065076 13,1:115200280068 13,2:-21103949430 13,3:9193911109 13,4:4810564295
  13,5:64039856910 13,6:-32618059457 13,7:165164494309 13,8:-168517721379 13,9:-42863542774
  13,10:118219897749 13,11:-5415407467 13,12:-5901036186 13,13:2125806432 13,14:2721323374
  14,0:337564633878 14,1:-180505172407 14,2:76213937910 14,3:136111999753 14,4:136349634441
  14,5:3924018305 14,6:123701134561 14,7:-103794474829 14,8:-34260246109 14,9:76427439596
  14,10:-5305796489 14,11:33925009 14,12:-166039504 14,13:5388549348 15,0:-588308431173
  15,1:88350320706 15,2:251045728317 15,3:181184251625 15,4:8706213770 15,5:78131286640
  15,6:-61415805107 15,7:-25599666605 15,8:39629057096 15,9:-3296458573 15,10:-3528079643
  15,11:1547097435 15,12:1288923655 16,0:213182240705 16,1:216973074731 16,2:159693790835
  16,3:8282061501 16,4:28405297787 16,5:-16628706272 16,6:-19813772482 16,7:17689479705
  16,8:-640180795 16,9:-1021003366 16,10:-1115205043 16,11:2218111121
11 290816580807 0,11:2022186934653 0,12:-33683103873901 0,13:9911077452636 0,14:63091558808847
  0,15:91963357748011 0,16:84095527045362 0,17:-91712511844764 1,10:362752719287 1,11:-5268932459234
  1,12:6206598001796 1,13:-8614467918523 1,14:28480929183431 1,15:67218172467869 1,16:-6123322678000
  1,17:-28942435153310 2,9:150698884696 2,10:-2007454881798 2,11:3848757466986 2,12:-3412063261885
  2,13:-6825179628988 2,14:26529359194207 2,15:19259389715580 2,16:4014847816495 2,17:5154863177241
  3,8:-123943607899 3,9:-328609920429 3,10:1640885031182 3,11:-1642897300951 3,12:-2697179765249
  3,13:6700216862024 3,14:11827386566443 3,15:9360313506809 3,16:3458219527915 3,17:3971166045824
  4,7:-152620212958 4,8:432401251185 4,9:326340053291 4,10:-218223717394 4,11:-588766316538
  4,12:2611454032023 4,13:3795673582318 4,14:6162757828131 4,15:-5758204119385 4,16:5258161626518
  4,17:3139938572277 5,6:-51701153403 5,7:291235294813 5,8:4450177994 5,9:355300417609
  5,10:175744844286 5,11:954716420272 5,12:1456259427599 5,13:1172216959577 5,14:-14042816456462
  5,15:1236132877437 5,16:2466402697914 5,17:1729739712049 6,5:25966522389 6,6:61812596076
  6,7:27557820752 6,8:420825317518 6,9:222346775353 6,10:-375939040918 6,11:612258936109
  6,12:-306891464870 6,13:-19693053445229 6,14:-506123010571 6,15:1456764101089 6,16:3468597414668
  6,17:1644806953403 7,4:42857937732 7,5:-100350793425 7,6:-37609282027 7,7:73945983847
  7,8:84835397806 7,9:-543700221614 7,10:-13841130515 7,11:-853182877939 7,12:-21857868801112
  7,13:-3204496933959 7,14:-42743712714 7,15:1646064801398 7,16:456606684696 7,17:-730983880611
  8,3:24934190314 8,4:-114392693459 8,5:3085825447 8,6:-35102107947 8,7:93231629611
  8,8:-127181658210 8,9:-69346033568 8,10:-969341456896 8,11:-21765027718989 8,12:-3539355455740
  8,13:-852953378012 8,14:1645081942386 8,15:419488973389 8,16:111380281516 8,17:474337258550
  9,2:-44840417929 9,3:-36750372573 9,4:-40610158603 9,5:-204154565463 9,6:-124214431053
  9,7:-35553093566 9,8:-241050626190 9,9:-1137654029001 9,10:-20836801385859 9,11:-3855715823656
  9,12:-1391306518259 9,13:645359816594 9,14:-34520494768 9,15:-388858312149 9,16:168265754765
  9,17:-133992120558 10,1:-51408278786 10,2:220841448590 10,3:25518619924 10,4:-19013806371
  10,5:-14758496984 10,6:223605121316 10,7:38679290106 10,8:-638353303907 10,9:-18522485406296
  10,10:-3580077635193 10,11:-1394142880010 10,12:450540814320 10,13:-292203141140
  10,14:-246675130263 10,15:97217603380 10,16:2258701163 10,17:7276482586 11,0:-48298322321
  11,1:110706075258 11,2:-130627152393 11,3:55974937653 11,4:-75934903495 11,5:126798943451
  11,6:51335998528 11,7:-141897683994 11,8:-15661014132869 11,9:-3205862839310 11,10:-1335835278569
  11,11:210213589311 11,12:-331631004111 11,13:-335988237423 11,14:57895809703 11,15:-68354403909
  11,16:-4141974022 11,17:1386858904 12,0:-495622734874 12,1:266517736960 12,2:224804198145
  12,3:83342827909 12,4:-54879890581 12,5:98564903392 12,6:520826537291 12,7:-12254685483288
  12,8:-2520077798721 12,9:-1082970919513 12,10:117805328688 12,11:-268762654744 12,12:-229908444657
  12,13:12798003465 12,14:13124122909 12,15:1956974272 12,16:1557526465 13,0:1128296298104
  13,1:164534571071 13,2:213593000494 13,3:-245694122571 13,4:-596855689 13,5:1028796439223
  13,6:-8881642423426 13,7:-1846472582077 13,8:-836158052661 13,9:38993209508 13,10:-212086033173
  13,11:-174448938928 13,12:3695593600 13,13:-21192485308 13,14:5880868365 13,15:-11757762637
  14,0:-920306423697 14,1:-34071293140 14,2:-249537871856 14,3:-184746641880 14,4:1407916807695
  14,5:-5673670101263 14,6:-1181504625736 14,7:-567574285664 14,8:-7158802887 14,9:-146511796820
  14,10:-116948589071 14,11:7863067161 14,12:1365852074 14,13:2227594573 14,14:-2318892378
  15,0:-1272108144468 15,1:468040962140 15,2:-264735970887 15,3:1528491446399 15,4:-2967110133676
  15,5:-597627814422 15,6:-300320392319 15,7:2628066995 15,8:-68669878767 15,9:-61813574209
  15,10:9808659230 15,11:10296283694 15,12:11019653512 15,13:-1333459761 16,0:2672989469681
  16,1:-543096965433 16,2:1081515849675 16,3:-1005521523634 16,4:-203594805847 16,5:-111190814509
  16,6:-990129396 16,7:-16712892718 16,8:-33612845972 16,9:-3805543659 16,10:-472859341
  16,11:5806216548 16,12:219849082
11 42192817035 0,11:-1537622830553 0,12:4626916624778 0,13:4514696846490 0,14:-21014340243562
  0,15:22943920544213 0,16:-12813519615587 0,17:-42199194300523 1,10:-942539210361
  1,11:1653047601778 1,12:3557837744390 1,13:-13714044144807 1,14:7832391395574 1,15:6265198702691
  1,16:-584718300411 1,17:-674559293271 2,9:-572539968484 2,10:1084312838620 2,11:526978100038
  2,12:-5131619780764 2,13:1270992971716 2,14:6660331101869 2,15:-2014288859923 2,16:-5841285064279
  2,17:1055486624605 3,8:-274467085152 3,9:733105487240 3,10:-461280217917 3,11:-1454249610113
  3,12:748648885292 3,13:2312379090876 3,14:212606747391 3,15:-3333713365051 3,16:-1265072209601
  3,17:-520553186481 4,7:-128157118410 4,8:463333907943 4,9:-604621716595 4,10:11781074674
  4,11:604388619905 4,12:660047776023 4,13:-167167052590 4,14:-1957411442208 4,15:-997514005951
  4,16:-536669174603 4,17:1101658452558 5,6:-31135367716 5,7:174403182211 5,8:-440661827442
  5,9:481318189558 5,10:448035372143 5,11:-134640735251 5,12:-92440432838 5,13:-996290402409
  5,14:-717483956206 5,15:-1874742951504 5,16:1426048354838 5,17:818088805935 6,5:21823811547
  6,6:21277911765 6,7:-200964480580 6,8:432266118515 6,9:151538793688 6,10:-339632261586
  6,11:-3154042675 6,12:-430756656576 6,13:-354713041031 6,14:-1960125093890 6,15:1117910949362
  6,16:999115047382 6,17:56306083016 7,4:37412152756 7,5:-69622438908 7,6:20167899791
  7,7:137712086751 7,8:-1229099000 7,9:-253377848572 7,10:33713619251 7,11:-75078818480
  7,12:-169679513149 7,13:-1891642590018 7,14:887308736418 7,15:913512846924 7,16:-163684283629
  7,17:-200180921678 8,3:28039472598 8,4:-93245520350 8,5:134990692036 8,6:-95002087251
  8,7:-12894066443 8,8:-77345897167 8,9:34758466765 8,10:103117702221 8,11:12631283351
  8,12:-1714127330352 8,13:712027926335 8,14:798840260601 8,15:-208818612142 8,16:-304353658443
  8,17:-20284500018 9,2:-6772557969 9,3:-47753125606 9,4:138161879523 9,5:-177766397981
  9,6:2668778159 9,7:34877833301 9,8:16743579075 9,9:127343060522 9,10:144499808875
  9,11:-1499003452510 9,12:537896880263 9,13:614226589521 9,14:-298207724986 9,15:-395516651335
  9,16:-48797865378 9,17:-60613395546 10,1:-85629291829 10,2:75197617510 10,3:7791667675
  10,4:-97096305135 10,5:-34974607224 10,6:75727321320 10,7:-19087881682 10,8:74100512639
  10,9:184956647627 10,10:-1261079181418 10,11:337428542664 10,12:452906748234 10,13:-346864051810
  10,14:-420191979345 10,15:-57818287547 10,16:-44235973868 10,17:-37381825320 11,0:-296492112690
  11,1:232459788156 11,2:-220176361766 11,3:95799300105 11,4:-67510100681 11,5:90292077379
  11,6:-14614394351 11,7:45996371210 11,8:202584856742 11,9:-967380200584 11,10:218882370703
  11,11:333094097333 11,12:-281166655858 11,13:-346517422602 11,14:-18898336641 11,15:-9812626810
  11,16:-605916727 11,17:12168454550 12,0:607702036427 12,1:-342981537774 12,2:294936381507
  12,3:12960749259 12,4:-7795436291 12,5:-16688888021 12,6:-43480332987 12,7:209735702658
  12,8:-729093968860 12,9:150760234527 12,10:256076100576 12,11:-232917017835 12,12:-294293953342
  12,13:-14360752212 12,14:-11927280072 12,15:-12405370400 12,16:-3542570067 13,0:-48946844783
  13,1:174845294934 13,2:130986695328 13,3:-90138716858 13,4:37255304264 13,5:-107488960426
  13,6:203577248831 13,7:-468044642662 13,8:70232164730 13,9:191498315503 13,10:-153949891481
  13,11:-211734978062 13,12:-5055953190 13,13:1769618911 13,14:-4588302959 13,15:3072453322
  14,0:-898251280410 14,1:222641355739 14,2:-205003115464 14,3:7427553511 14,4:-193778624390
  14,5:135364301173 14,6:-275338977585 14,7:31430361915 14,8:119469021821 14,9:-86797180894
  14,10:-147943009573 14,11:-6413762740 14,12:-763160048 14,13:-7917099785 14,14:-6411934826
  15,0:361248815732 15,1:-5190132361 15,2:-13623167902 15,3:-152380689527 15,4:95879791895
  15,5:-101078256669 15,6:2786687333 15,7:83622081040 15,8:-36923842233 15,9:-73868989309
  15,10:3062497888 15,11:5918097081 15,12:1848427517 15,13:1111599608 16,0:460647763322
  16,1:-140038307707 16,2:-126247509911 16,3:40640267935 16,4:4893628126 16,5:11760887291
  16,6:29079753267 16,7:-370562051 16,8:-38040425927 16,9:-1929823846 16,10:2137854676
  16,11:-391122704 16,12:-417705865
12 51535253376 0,12:1538873829634 0,13:-10344640578160 0,14:8788332445492 0,15:2942820148002
  0,16:35210095363113 0,17:38976081868071 1,11:543889372256 1,12:-2360219196767 1,13:3808055411443
  1,14:-5906630985960 1,15:7823830949885 1,16:14703941018943 1,17:-14356128507285 2,10:228440107122
  2,11:-1095192311712 2,12:2536964256418 2,13:-3651761308034 2,14:739211593789 2,15:5321173892728
  2,16:-1813380476776 2,17:7567316041535 3,9:73649649855 3,10:-452165486949 3,11:1416912193343
  3,12:-2198747353247 3,13:-34873501869 3,14:1039122866465 3,15:-874260796005 3,16:5243269023883
  3,17:-36131047159 4,8:4008223703 4,9:-99448041488 4,10:642341859338 4,11:-907230867665
  4,12:-146329985003 4,13:841018455339 4,14:-1447909394176 4,15:-318456001498 4,16:792625214648
  4,17:891570183232 5,7:-3653362674 5,8:6558726017 5,9:204769144694 5,10:-294327027518
  5,11:-187759727155 5,12:672402617847 5,13:-677390651010 5,14:-4875703765666 5,15:418555737515
  5,16:1193790395561 5,17:-89955317246 6,6:-2813004316 6,7:15171974355 6,8:50905937111
  6,9:-11614292985 6,10:-138655963583 6,11:291525460893 6,12:-309846487147 6,13:-7204110739705
  6,14:-186476715719 6,15:1235390194128 6,16:6860270701 6,17:271427384007 7,5:906698697
  7,6:506043963 7,7:6194393878 7,8:42666642981 7,9:-56982041616 7,10:76998072816 7,11:-118520286038
  7,12:-8313451954786 7,13:-212947192943 7,14:1094491067435 7,15:53711528833 7,16:282833085024
  7,17:276071360894 8,4:470859174 8,5:-2241719820 8,6:-20635745094 8,7:12767142276 8,8:-27994387204
  8,9:-19257177469 8,10:-2088353636 8,11:-8554580819149 8,12:-264198410848 8,13:1021341900527
  8,14:-147303277830 8,15:165074333607 8,16:30020108737 8,17:-115681259980 9,3:-930409934
  9,4:1569497074 9,5:-26072120682 9,6:830100991 9,7:17917128353 9,8:-7135511209 9,9:60100502632
  9,10:-8123731343476 9,11:-285416809744 9,12:940840329133 9,13:-76653765578 9,14:119755427102
  9,15:165899305867 9,16:2816913148 9,17:86838259371 10,2:-8101838751 10,3:8515231293
  10,4:-40671860159 10,5:-15372876434 10,6:10081078003 10,7:-36029402749 10,8:23972234547
  10,9:-7297787674918 10,10:-356616054090 10,11:758321343185 10,12:-86275565666 10,13:61346305870
  10,14:53356889271 10,15:-29062752828 10,16:3410522758 10,17:-22180260153 11,1:6989948125
  11,2:22160983745 11,3:-17149624765 11,4:23256024712 11,5:41491015862 11,6:13210234092
  11,7:40178192942 11,8:-6081968409156 11,9:-297987919788 11,10:616915175438 11,11:-43549116944
  11,12:78745776710 11,13:80996448036 11,14:-8044839974 11,15:51630080473 11,16:6557867025
  11,17:10211387519 12,0:85854014295 12,1:-45901773992 12,2:36752784907 12,3:46683861611
  12,4:4933087295 12,5:-7399245436 12,6:-26665941935 12,7:-4787107302690 12,8:-297381731927
  12,9:452680237350 12,10:-57243738320 12,11:34433679151 12,12:42717242719 12,13:-25277291743
  12,14:3994392626 12,15:-5889498799 12,16:-2212061531 12,17:-2091496017 13,0:-352484284438
  13,1:264054474992 13,2:-3387826597 13,3:-23798537975 13,4:-8723766524 13,5:-30576779398
  13,6:-3423842411140 13,7:-214782057821 13,8:329085886250 13,9:-28287264155 13,10:22383946609
  13,11:36177969040 13,12:-5935914393 13,13:20115422060 13,14:4337633385 13,15:8592981742
  13,16:4290695454 14,0:732666071101 14,1:-273919890766 14,2:-83224972707 14,3:-12449656658
  14,4:-56484081667 14,5:-2200433150120 14,6:-179223601259 14,7:198417788795 14,8:-27178410224
  14,9:6276252205 14,10:18707592582 14,11:-11225867523 14,12:7713446850 14,13:213839123
  14,14:130748693 14,15:2149792845 15,0:-954735079818 15,1:-89143888535 15,2:18059281225
  15,3:-53002798758 15,4:-1166273984963 15,5:-108870747016 15,6:101466035828 15,7:-18289340435
  15,8:-3694904821 15,9:9558503866 15,10:-2523583902 15,11:5363371274 15,12:1835490319
  15,13:2945311403 15,14:810933403 16,0:11385158326 16,1:66355217241 16,2:-27049484201
  16,3:-414105202610 16,4:-49426415799 16,5:47421239987 16,6:1835538737 16,7:-156971370
  16,8:4420177562 16,9:-1056800775 16,10:4226498933 16,11:-116866727 16,12:881386464
  16,13:2730318223
12 47240216401 0,12:1852142499735 0,13:-2449824853842 0,14:-17168652799075 0,15:5309830971795
  0,16:-21308987000164 0,17:-61809149048157 1,11:797603334209 1,12:-2209197705335
  1,13:-2619581174948 1,14:6339021620089 1,15:-3244508277707 1,16:3305732043261 1,17:20243871540946
  2,10:406329069411 2,11:-854250783816 2,12:-1007825389483 2,13:5566153131794 2,14:-2251556387636
  2,15:-5063514692970 2,16:3457343996298 2,17:-8495214920897 3,9:174642135074 3,10:-430194098711
  3,11:-114419913178 3,12:2261359161223 3,13:-893351276481 3,14:-2898621518160 3,15:2241219947862
  3,16:-5928763098014 3,17:2800189578018 4,8:67387985600 4,9:-213191959380 4,10:150800337603
  4,11:529279292861 4,12:-471962278636 4,13:-1491258635542 4,14:1347403825452 4,15:-3842515623352
  4,16:2231757497120 4,17:-1125206180547 5,7:14912348093 5,8:-73556801765 5,9:263988390702
  5,10:49451008604 5,11:-284786118243 5,12:-809618052793 5,13:357052925755 5,14:-2487087171809
  5,15:1520558496014 5,16:391608376869 5,17:-36373526927 6,6:1634532201 6,7:-27330620695
  6,8:177731556325 6,9:-156242033326 6,10:-30158434365 6,11:-303613233783 6,12:-52781734928
  6,13:-1562223462194 6,14:789309952620 6,15:169911213438 6,16:378262424765 6,17:-141041130020
  7,5:-9282590648 7,6:9197145022 7,7:59329532693 7,8:-115972063656 7,9:34119343910
  7,10:-104294229520 7,11:-286286122585 7,12:-917215701723 7,13:260896503897 7,14:110747949157
  7,15:565405024822 7,16:69490245566 7,17:114853540760 8,4:-9213648095 8,5:21651208196
  8,6:-40304526477 8,7:-23372154719 8,8:47929396215 8,9:19532982874 8,10:-301070244107
  8,11:-466898922904 8,12:31294867103 8,13:-59446147873 8,14:479804095046 8,15:149812004162
  8,16:176582418418 8,17:128844234733 9,3:-9992666583 9,4:24260454536 9,5:-82008027369
  9,6:55748626067 9,7:-4909621802 9,8:40031991151 9,9:-211166093352 9,10:-175890922850
  9,11:-196759508533 9,12:-81921330614 9,13:324761720247 9,14:51092052749 9,15:123061877555
  9,16:50292018766 9,17:-11581461646 10,2:360065639 10,3:9590957452 10,4:-52951043051
  10,5:48051874464 10,6:-26665757675 10,7:23171578640 10,8:-79721219877 10,9:-4595771434
  10,10:-251503820701 10,11:-129779289632 10,12:251391672431 10,13:14333453931 10,14:110357021194
  10,15:62701064569 10,16:-5176049245 10,17:14709928945 11,1:46238691614 11,2:-15449134779
  11,3:43952130637 11,4:14756709850 11,5:-3920255857 11,6:3630012811 11,7:59497573404
  11,8:79621892841 11,9:-259428537467 11,10:-96215373327 11,11:218147473217 11,12:18337778367
  11,13:83994917722 11,14:64118732908 11,15:-22238105410 11,16:15435395110 11,17:1586847978
  12,0:153690393554 12,1:-114786115530 12,2:116072689439 12,3:-80048769365 12,4:20507197286
  12,5:-16535130341 12,6:118539948313 12,7:74043853267 12,8:-253660170154 12,9:-118166838468
  12,10:156907049710 12,11:13134640816 12,12:61450777074 12,13:37959213611 12,14:-26735192321
  12,15:-11096442403 12,16:-8841725525 12,17:-16607672897 13,0:-303117716823 13,1:136705666183
  13,2:-92743996732 13,3:15151266797 13,4:-771617214 13,5:150071637452 13,6:88085236582
  13,7:-184265462908 13,8:-88043202446 13,9:101243306636 13,10:7304750583 13,11:53430558665
  13,12:41293332092 13,13:-17787585009 13,14:12087472826 13,15:2694786060 13,16:4693670126
  14,0:-69919416343 14,1:96333855820 14,2:11041075675 14,3:23587636219 14,4:88181059996
  14,5:31150555286 14,6:-127338842872 14,7:-75811303693 14,8:63344644809 14,9:-3460259083
  14,10:24377834122 14,11:23538888328 14,12:-21124754176 14,13:-9016606828 14,14:-2777498999
  14,15:-5576656353 15,0:927968205286 15,1:-117029573276 15,2:65836880161 15,3:54533064228
  15,4:45452592222 15,5:-44925100317 15,6:-28692198232 15,7:42068486430 15,8:-3565443444
  15,9:11780283300 15,10:10291468697 15,11:-8330841367 15,12:-19123353 15,13:-4542953260
  15,14:-1582024021 16,0:-517319560619 16,1:74491340183 16,2:-3892476050 16,3:4977885131
  16,4:3952795536 16,5:-15541718889 16,6:21356014761 16,7:349991164 16,8:2027988444 16,9:4568160109
  16,10:-9400386079 16,11:-94395195 16,12:-530736638 16,13:-3722636185
13 81480038403 0,13:1658360676827 0,14:-14917614553521 0,15:-16849100373949 0,16:50886972811983
  0,17:136588629396483 1,12:-251512203390 1,13:2011688667727 1,14:-8066337281251 1,15:-1416270127029
  1,16:63518893124514 1,17:-1485383235946 2,11:-79701455198 2,12:1530369731561 2,13:-3515920199921
  2,14:-1762492007309 2,15:16348405057850 2,16:-10527539152657 2,17:974079345168 3,10:-25331696522
  3,11:667981813769 3,12:-1423192616706 3,13:-1835459658860 3,14:10079407460748 3,15:-13699561306525
  3,16:-3768928759379 3,17:18082140958935 4,9:-40789486026 4,10:352870348673 4,11:-558375459933
  4,12:-844269063150 4,13:6299320881571 4,14:-7607153257848 4,15:-9785169585338 4,16:12693050963623
  4,17:5735218674262 5,8:-18200696653 5,9:184048583843 5,10:-89795966185 5,11:-410071758025
  5,12:3626658432800 5,13:-3750901610436 5,14:-9555669969446 5,15:7524726437572 5,16:5729647765588
  5,17:2007800293561 6,7:-1413077334 6,8:61179624288 6,9:51198489133 6,10:-145198286981
  6,11:1830386783295 6,12:-1343876915478 6,13:-9254751292352 6,14:5546313687988 6,15:3353215234009
  6,16:799341233284 6,17:5693054687 7,6:1954016409 7,7:-497704118 7,8:76941212739 7,9:-1862263824
  7,10:664560452704 7,11:-23404014093 7,12:-9126876184924 7,13:3969662009271 7,14:2747570720465
  7,15:-392254750918 7,16:260046702831 7,17:-180624778057 8,5:2608784734 8,6:-17921548497
  8,7:27896392608 8,8:27529358761 8,9:91324284157 8,10:532446754989 8,11:-8602602198371
  8,12:2834243431109 8,13:2234437960521 8,14:-295641301902 8,15:-17383326980 8,16:135462179281
  8,17:234510525069 9,4:3143415484 9,5:-22052690517 9,6:-38277554458 9,7:-9601001374
  9,8:-172212078435 9,9:619759131586 9,10:-7909122094986 9,11:1975045467323 9,12:1749261155492
  9,13:-430970510765 9,14:-64722849793 9,15:-366287488199 9,16:-83612668143 9,17:-356472977297
  10,3:4406531384 10,4:-25051395297 10,5:-28309439951 10,6:20632995991 10,7:-124887837740
  10,8:494283350276 10,9:-6948674403871 10,10:1502413233185 10,11:1391889380910 10,12:-345563365716
  10,13:167659459992 10,14:-57428908301 10,15:65173090051 10,16:97649605728 10,17:166498051213
  11,2:-6830030730 11,3:-19401678504 11,4:-653714216 11,5:-9451101318 11,6:-104290079331
  11,7:69518748767 11,8:-5989742342436 11,9:990930366841 11,10:981143290164 11,11:-418441903512
  11,12:61375148028 11,13:-133715770731 11,14:-75669962597 11,15:-139752100539 11,16:18908433963
  11,17:-72600204415 12,1:-18263730981 12,2:50065917663 12,3:56869109164 12,4:33181877516
  12,5:-141399543 12,6:-256042754186 12,7:-4776134720277 12,8:807992749190 12,9:775094998864
  12,10:-314228290787 12,11:81150460152 12,12:-56374267484 12,13:10708193063 12,14:-7945052280
  12,15:36207686511 12,16:24866471799 12,17:10203724836 13,0:-25305657079 13,1:180440906271
  13,2:42083443415 13,3:16256957241 13,4:-697394561 13,5:-608018591916 13,6:-3591255385125
  13,7:548796476513 13,8:510928317665 13,9:-282640018030 13,10:16128237964 13,11:-76751625348
  13,12:-40310990203 13,13:-28073991194 13,14:6445213771 13,15:-17727565873 13,16:3832517846
  13,17:-539298880 14,0:344377489726 14,1:-122456644079 14,2:-49807505871 14,3:24982321090
  14,4:-753063017977 14,5:-2366027654195 14,6:423791198044 14,7:359049773283 14,8:-196171259175
  14,9:11322322083 14,10:-41339620664 14,11:-11200138223 14,12:-7200340499 14,13:25435607266
  14,14:9284735432 14,15:2810441088 14,16:-1655765824 15,0:-705265606510 15,1:-245858256919
  15,2:-56010446850 15,3:-717622049624 15,4:-1316651915828 15,5:242139600997 15,6:189709063526
  15,7:-122242656049 15,8:-7543086349 15,9:-22086948466 15,10:-7441027986 15,11:-9751455994
  15,12:5625904380 15,13:5348377761 15,14:2206482985 15,15:-3418390143 16,0:-703722625853
  16,1:-112855791803 16,2:-444855036507 16,3:-461310683538 16,4:114548605899 16,5:81839340709
  16,6:-74202297099 16,7:-16002570440 16,8:-13542723275 16,9:4545360735 16,10:-1313942198
  16,11:3037049669 16,12:718832524 16,13:2362102796 16,14:-5866571811
13 70735327286 0,13:3814471388383 0,14:-12363927705682 0,15:-1976029126123 0,16:23391236989310
  0,17:54139328405521 1,12:1451151895586 1,13:-2794205406258 1,14:-1570060307491 1,15:3675322407063
  1,16:23725351675183 1,17:14776833143739 2,11:717695273907 2,12:-1166700422567 2,13:-514786155344
  2,14:1011607796576 2,15:5637405418353 2,16:-2122137422379 2,17:92899542726 3,10:303258595672
  3,11:-586373719488 3,12:243475336139 3,13:-172422693985 3,14:3898359164721 3,15:-4969266800033
  3,16:-1124871887889 3,17:7853712572002 4,9:95110022982 4,10:-203732328599 4,11:259968687154
  4,12:-4494692754 4,13:2065967011024 4,14:-2733171665572 4,15:-2271026537713 4,16:5193555120909
  4,17:3315502145666 5,8:14933596876 5,9:-27569127234 5,10:185838719003 5,11:85671976338
  5,12:1037169234644 5,13:-1509880470231 5,14:-1115229867050 5,15:2565034066962 5,16:2981189729862
  5,17:864037942631 6,7:-5236250582 6,8:11255849600 6,9:107897753865 6,10:110838061411
  6,11:458296612113 6,12:-695371596550 6,13:-429716066103 6,14:1637024432729 6,15:1492347062826
  6,16:234016596656 6,17:-29558690079 7,6:-3925499096 7,7:8507867275 7,8:57204906115 7,9:74573438249
  7,10:129775019616 7,11:-255335385552 7,12:-142162307971 7,13:877747466456 7,14:1180956189683
  7,15:-475179806514 7,16:33280667622 7,17:-102858160117 8,5:-1056359520 8,6:-1448782329
  8,7:7765203501 8,8:30998482037 8,9:3869427180 8,10:-18514884484 8,11:38289293371 8,12:409611132626
  8,13:871951441457 8,14:-511647339881 8,15:-233289758521 8,16:96934701827 8,17:124846914376
  9,4:-4319257247 9,5:-1781151296 9,6:-31219257958 9,7:-10925310876 9,8:-61041903488 9,9:87300636749
  9,10:97804147293 9,11:115927353566 9,12:624884035516 9,13:-537979001316 9,14:-265770453701
  9,15:-141972111240 9,16:-6057414010 9,17:-140486852872 10,3:-8479486105 10,4:5864184204
  10,5:-36797866241 10,6:-19915522486 10,7:-28364159918 10,8:134800444151 10,9:146249645073
  10,10:119899851 10,11:429721185986 10,12:-478171788573 10,13:-186168486078 10,14:-32333826409
  10,15:55746226281 10,16:55113650874 10,17:46838597482 11,2:-7316196341 11,3:9040656331
  11,4:-25410347289 11,5:-41209142989 11,6:-24632215519 11,7:45564123494 11,8:87604110355
  11,9:-105336083230 11,10:243381085748 11,11:-462994559435 11,12:-187425643105 11,13:-52712238281
  11,14:-15184851663 11,15:-22622406133 11,16:7596132810 11,17:-18191235133 12,1:45719847847
  12,2:11450886085 12,3:25015491303 12,4:-1026361844 12,5:32946190101 12,6:8224483887
  12,7:102482929010 12,8:-48131508242 12,9:170548766686 12,10:-345163479151 12,11:-124014838899
  12,12:1395823528 12,13:49598899374 12,14:51678575895 12,15:31745524513 12,16:27961776474
  12,17:17735195336 13,0:234581040665 13,1:-59827339355 13,2:77927939976 13,3:39507181471
  13,4:1777815004 13,5:-129132200469 13,6:16602328573 13,7:-67938066739 13,8:60078239252
  13,9:-278160481616 13,10:-121886528699 13,11:-31359147176 13,12:-5870765772 13,13:7532637122
  13,14:-10259069960 13,15:-12608922512 13,16:-1609849779 13,17:-8795593681 14,0:-358059987074
  14,1:123217247486 14,2:62226844934 14,3:-20615654141 14,4:-169913604018 14,5:17109804209
  14,6:8339810619 14,7:42528881726 14,8:-174769237456 14,9:-61650414310 14,10:-6958831180
  14,11:18762926327 14,12:30609590033 14,13:12590592668 14,14:9126443486 14,15:8015308619
  14,16:8862496527 15,0:49735667323 15,1:31049270134 15,2:-112241417843 15,3:-215439024535
  15,4:-34998621289 15,5:-13412712514 15,6:-9999267311 15,7:-115145652023 15,8:-47345629779
  15,9:-16955143880 15,10:-1439689195 15,11:7375806774 15,12:-2363990428 15,13:-1818841504
  15,14:488966466 15,15:-2311020592 16,0:59535938403 16,1:-117165507849 16,2:-112056873494
  16,3:-295595851 16,4:18058885877 16,5:-1460473480 16,6:-55274613552 16,7:-21274746726
  16,8:-6132431931 16,9:1447072508 16,10:8438447078 16,11:607038344 16,12:200589211 16,13:1909999116
  16,14:879451427
14 57256642071 0,14:2986588405980 0,15:-18197918478 0,16:12508413281682 0,17:-40141819193417
  1,13:2108553178562 1,14:-4234951867896 1,15:862470314358 1,16:2764844647360 1,17:-15552162064112
  2,12:1002211942064 2,13:-2284106444729 2,14:-763445110478 2,15:1766426684199 2,16:7427054103047
  2,17:-1369656055224 3,11:399159645466 3,12:-1012657846610 3,13:-261405118199 3,14:928678998971
  3,15:5350686961653 3,16:3284167936824 3,17:-2032460433276 4,10:119868105330 4,11:-405711691832
  4,12:26176795573 4,13:617395356731 4,14:2991317490935 4,15:698144855898 4,16:155625112513
  4,17:-910325387849 5,9:4560302395 5,10:-113154766134 5,11:-622559696 5,12:451489483975
  5,13:1502507342808 5,14:-1270738189200 5,15:129330762795 5,16:-614571248 5,17:632559527764
  6,8:-26066641427 6,9:979217484 6,10:-42838559732 6,11:334675815884 6,12:624280921659
  6,13:-2326384467831 6,14:-152383397762 6,15:-137731164912 6,16:1412596583079 6,17:-84101599679
  7,7:-15514844146 7,8:24322708166 7,9:-26354338543 7,10:193396293185 7,11:180161306691
  7,12:-2931363533363 7,13:-260291758601 7,14:-172196630924 7,15:1419962942862 7,16:358887001734
  7,17:136028906516 8,6:4375668339 8,7:10255599516 8,8:-9970448778 8,9:74565557110 8,10:-59354349017
  8,11:-3034405560378 8,12:-266328503264 8,13:-211508118950 8,14:1391723616268 8,15:220633767324
  8,16:280967930907 8,17:-18136221689 9,5:12005855297 9,6:-7774350768 9,7:430739924 9,8:-1015302714
  9,9:-141011656910 9,10:-2870693396721 9,11:-248254618388 9,12:-238368465511 9,13:1234477009222
  9,14:115298841332 9,15:123654898570 9,16:30668209763 9,17:-114018449216 10,4:2342974397
  10,5:-6846716882 10,6:15963533074 10,7:-33153526067 10,8:-116662004228 10,9:-2516483367254
  10,10:-154858623418 10,11:-210104814223 10,12:1060916593992 10,13:149029293801 10,14:144118659062
  10,15:70628829783 10,16:123249099183 10,17:84185825133 11,3:-15132727546 11,4:8856409103
  11,5:5563251489 11,6:-56096778451 11,7:-66203496440 11,8:-2085678576162 11,9:-106354960674
  11,10:-205164101022 11,11:807188990539 11,12:52171800172 11,13:51024180257 11,14:-41660124762
  11,15:-42018511092 11,16:-11409523825 11,17:-88606332972 12,2:-18380453779 12,3:23215568190
  12,4:-917295247 12,5:-28443873572 12,6:45052881662 12,7:-1577031477159 12,8:-4522597641
  12,9:-127506344612 12,10:623823849918 12,11:61964943700 12,12:74794155331 12,13:16210139811
  12,14:10293836685 12,15:38549398888 12,16:23671728156 12,17:22986964071 13,1:36720776675
  13,2:5146350374 13,3:-8436344159 13,4:14816929897 13,5:153750199007 13,6:-1086924915403
  13,7:51223562045 13,8:-87925763554 13,9:421430392680 13,10:46357103024 13,11:46153399892
  13,12:20122991116 13,13:19661153026 13,14:13224981623 13,15:6403039987 13,16:16655980471
  13,17:15655978396 14,0:236398100062 14,1:-120245891075 14,2:-15015359233 14,3:53585906393
  14,4:183854055272 14,5:-701160342337 14,6:34846886165 14,7:-66616318699 14,8:244652069844
  14,9:9925907330 14,10:15973547449 14,11:-12207033410 14,12:-6595212565 14,13:-3994808353
  14,14:-18696508559 14,15:-6816759522 14,16:-8505687394 14,17:-4792413122 15,0:-447352649417
  15,1:-15632786172 15,2:61918118534 15,3:191736999805 15,4:-344674189586 15,5:61831139517
  15,6:-20632137402 15,7:138716399867 15,8:19618995418 15,9:28538573062 15,10:12880272962
  15,11:14190218454 15,12:16569104023 15,13:5903780570 15,14:1697262858 15,15:8290591669
  15,16:7753000379 16,0:-87248733255 16,1:-9895970837 16,2:64373534368 16,3:-183968347128
  16,4:-5607363173 16,5:-33476381648 16,6:31182642747 16,7:-13327835588 16,8:-6351723114
  16,9:-10357282815 16,10:-8183082117 16,11:-2883948867 16,12:-4411892083 16,13:-4831693762
  16,14:-4765109477 16,15:-236341728
15 73795456372 0,15:-2874237743326 0,16:32502945212854 0,17:7186264411551 1,14:1045001586249
  1,15:3473467764967 1,16:-13567850259830 1,17:40532113670274 2,13:609721643028 2,14:626163185418
  2,15:-12592623165160 2,16:20649056299428 2,17:36076871447897 3,12:161018623465 3,13:463435764700
  3,14:-8650722644926 3,15:14907612273627 3,16:25179781042314 3,17:24193338105917 4,11:47543752564
  4,12:89575265209 4,13:-4461458656384 4,14:9429474461512 4,15:12821586301883 4,16:15692999553842
  4,17:6819789469517 5,10:15121010142 5,11:-120931153820 5,12:-2097246444671 5,13:5096862039116
  5,14:3545915447726 5,15:8829511184889 5,16:4604093888714 5,17:4613970439933 6,9:-3334157058
  6,10:-172839140449 6,11:-892292962638 6,12:2523343716222 6,13:-2715336023162 6,14:4612343051839
  6,15:3081018402466 6,16:2943033014959 6,17:2738502657143 7,8:-5488160699 7,9:-128316617511
  7,10:-213481841484 7,11:879950166583 7,12:-6127892630007 7,13:1695612553857 7,14:1663434967788
  7,15:2115777269994 7,16:2340936441383 7,17:1714116965263 8,7:-1653452263 8,8:-55393255611
  8,9:66354197193 8,10:-9931584769 8,11:-7733934711363 8,12:-70913912094 8,13:1081169158607
  8,14:1631806014390 8,15:2138442814145 8,16:1253325307184 8,17:859517061283 9,6:1559720842
  9,7:15752648274 9,8:118188189245 9,9:-346618699107 9,10:-8022462951509 9,11:-922152664328
  9,12:577047888220 9,13:1089521805335 9,14:1932531466213 9,15:956002829586 9,16:707678296691
  9,17:669224127461 10,5:2774780718 10,6:52323969836 10,7:56647180499 10,8:-344658064533
  10,9:-7389181132784 10,10:-1297176147982 10,11:289785723839 10,12:782312426300 10,13:1608478917890
  10,14:768260957851 10,15:323200875151 10,16:320858000093 10,17:213690425111 11,4:-522762515
  11,5:46355907150 11,6:-3529119026 11,7:-136193437830 11,8:-6176885160261 11,9:-1223086917160
  11,10:182008459958 11,11:545376664603 11,12:1318547927522 11,13:655640586309 11,14:406582052804
  11,15:379293875105 11,16:337416739898 11,17:346902336664 12,3:-6097197487 12,4:616033692
  12,5:-52456754382 12,6:65980126876 12,7:-4773558353725 12,8:-1050111120407 12,9:36008141708
  12,10:315043528900 12,11:927208888121 12,12:378626404371 12,13:125505241094 12,14:61965361784
  12,15:-7717705622 12,16:-3397735210 12,17:-71162289033 13,2:-2435921948 13,3:-54273429142
  13,4:-3061598539 13,5:307378767531 13,6:-3243460094057 13,7:-663935928696 13,8:94821471408
  13,9:250541672741 13,10:708009521198 13,11:333582097006 13,12:168858073257 13,13:171513714375
  13,14:99772641031 13,15:75427036463 13,16:52640801602 13,17:54815542145 14,1:22840295554
  14,2:-90041533027 14,3:98442959929 14,4:409369761872 14,5:-1938126287457 14,6:-356984059555
  14,7:50950373886 14,8:141439032101 14,9:437819694553 14,10:195827068754 14,11:90245715393
  14,12:72635458023 14,13:50103636337 14,14:24163167832 14,15:-20899777124 14,16:8078025290
  14,17:-6085159033 15,0:52715045389 15,1:-100867400628 15,2:170282820391 15,3:353291406179
  15,4:-952066145610 15,5:-131201803873 15,6:51904208298 15,7:68820665149 15,8:228553031702
  15,9:101852348094 15,10:42119738242 15,11:50396186508 15,12:36059588080 15,13:22852243194
  15,14:275103463 15,15:1333158146 15,16:9710490000 15,17:5932348686 16,0:137943945930
  16,1:254058581411 16,2:245244715957 16,3:-265989916889 16,4:31929145140 16,5:61589412213
  16,6:42495640983 16,7:118072530682 16,8:61441085762 16,9:32151654948 16,10:29363806640
  16,11:26289179207 16,12:26711625913 16,13:5487998283 16,14:3814865161 16,15:-3107195498
  16,16:7803828215
16 27357149254 0,16:-1678317815857 0,17:21842801721689 1,15:-928771181122 1,16:17564759985587
  1,17:-36273898511941 2,14:-566401433609 2,15:12171465455260 2,16:-26691657186575 2,17:33242750758
  3,13:-367707239104 3,14:7890979457991 3,15:-17554242912630 3,16:1176463436407 3,17:-1127757167024
  4,12:-223671742975 4,13:4741518980998 4,14:-10634009644768 4,15:1910962645875 4,16:-2691353322510
  4,17:1310820674458 5,11:-122535330431 5,12:2594626398805 5,13:-5834885476681 5,14:2132542849166
  5,15:-3375430640385 5,16:1600390794856 5,17:348576494543 6,10:-58906192728 6,11:1226020888458
  6,12:-2711286739462 6,13:2107534390629 6,14:-3644501876622 6,15:1744721043141 6,16:181914884460
  6,17:209833712509 7,9:-22537554926 7,10:428492369881 7,11:-845244465845 7,12:1939837719471
  7,13:-3605087034418 7,14:1806082509926 7,15:58400512258 7,16:-117037345435 7,17:85363492665
  8,8:-3907948785 8,9:32054451155 8,10:102082823695 8,11:1680104637451 8,12:-3320696131678
  8,13:1709660374954 8,14:-46458834048 8,15:-333184943343 8,16:100342034582 8,17:-5814422261
  9,7:4486368204 9,8:-107319353497 9,9:425564151803 9,10:1368002681856 9,11:-2872800275243
  9,12:1486258913209 9,13:-62817179286 9,14:-469503366199 9,15:85793581318 9,16:-16491782970
  9,17:-13413463946 10,6:8068839646 10,7:-104049047533 10,8:373212330114 10,9:1038242497642
  10,10:-2333613944576 10,11:1185176835114 10,12:-85742618116 10,13:-483575860790 10,14:35807452168
  10,15:924513008 10,16:-18732511730 10,17:9038512449 11,5:9258983514 11,6:-46775962185
  11,7:136329250142 11,8:721210581165 11,9:-1775322542115 11,10:871394313146 11,11:-83780751918
  11,12:-428538237015 11,13:12405824198 11,14:-3638907327 11,15:-13389965383 11,16:-15535024615
  11,17:-3183156235 12,4:6895401396 12,5:3253572463 12,6:-135808550701 12,7:450623988418
  12,8:-1247333607499 12,9:587029658998 12,10:-82307657327 12,11:-344261533971 12,12:1060423245
  12,13:-3926069439 12,14:870760344 12,15:-9366576981 12,16:-13172963482 12,17:4849970696
  13,3:-3840894924 13,4:12265211093 13,5:-338725452611 13,6:244784865761 13,7:-803606633762
  13,8:336752858026 13,9:-87536642721 13,10:-257509579999 13,11:-12107840069 13,12:-9983457894
  13,13:-2684667395 13,14:-18200344389 13,15:-28401235083 13,16:-4326947826 13,17:2550586545
  14,2:-28942907050 14,3:-19712584139 14,4:-410582843441 14,5:116012176704 14,6:-459449962909
  14,7:160377234862 14,8:-68202209924 14,9:-156289414314 14,10:3568246611 14,11:-1128258575
  14,12:13258146450 14,13:6356156255 14,14:-12961615059 14,15:1825017743 14,16:6515230218
  14,17:750246148 15,1:-75993622795 15,2:-73542385813 15,3:-345774523698 15,4:40501809617
  15,5:-232391250068 15,6:42116539096 15,7:-44550962099 15,8:-78257380780 15,9:5588898419
  15,10:-3401006565 15,11:1599105711 15,12:-799378305 15,13:-18982839638 15,14:-10818673381
  15,15:-1930226019 15,16:1730724352 15,17:-3147151678 16,0:-162488617858 16,1:-104856854258
  16,2:-183786492215 16,3:-15924866069 16,4:-104845744825 16,5:-9566256410 16,6:-21871579222
  16,7:-35715710360 16,8:-5166010785 16,9:-11584338744 16,10:-9362511349 16,11:-3188609658
  16,12:-7800132784 16,13:-3029150601 16,14:3605372069 16,15:2163109203 16,16:2397064764
  16,17:-3157366275
16 16251483294 0,16:265423423531 0,17:-4289589024824 1,15:171699359947 1,16:-1892388356932
  1,17:1130089253575 2,14:128005098879 2,15:-1207093291316 2,16:1657875541384 2,17:-338809466099
  3,13:63858900689 3,14:-788406217117 3,15:1013127664920 3,16:-268388422681 3,17:99125073280
  4,12:30535963334 4,13:-493145714251 4,14:668347450686 4,15:-86532988418 4,16:491905422188
  4,17:-245474748603 5,11:11864580317 5,12:-279836469723 5,13:417350015594 5,14:27486486183
  5,15:357269446990 5,16:-177751248299 5,17:-363673799741 6,10:4145904732 6,11:-138619669767
  6,12:237896923342 6,13:127015741664 6,14:298448393979 6,15:-190649546146 6,16:-501804985826
  6,17:-90089533960 7,9:988572780 7,10:-54460049706 7,11:120698936128 7,12:183177090934
  7,13:249217644039 7,14:-162369287966 7,15:-597275778097 7,16:-162875969373 7,17:20750292332
  8,8:-110470067 8,9:-8919721500 8,10:49182283252 8,11:218245036677 8,12:211609151215
  8,13:-141775068920 8,14:-585789245545 8,15:-184212639265 8,16:-1433719707 8,17:29047055720
  9,7:-111500092 9,8:9843678554 9,9:8033455262 9,10:230136819208 9,11:167274032063
  9,12:-122754903270 9,13:-518008320611 9,14:-191395462074 9,15:5814601332 9,16:38674797775
  9,17:-29191277365 10,6:-465880398 10,7:12411836991 10,8:-10021893822 10,9:228606913857
  10,10:127032504889 10,11:-96364873727 10,12:-451379837001 10,13:-178869091727 10,14:-11263447831
  10,15:17735354043 10,16:-4535532836 10,17:4665355274 11,5:-627436568 11,6:8563795194
  11,7:-15003863083 11,8:209797383627 11,9:88920540574 11,10:-78507024170 11,11:-361818730360
  11,12:-144936962890 11,13:4917853733 11,14:16768652560 11,15:10434884309 11,16:13144645146
  11,17:5524364704 12,4:-507431775 12,5:1987210595 12,6:-13169538777 12,7:179889268281
  12,8:59420898535 12,9:-60107816367 12,10:-267233844635 12,11:-116610301118 12,12:3483138316
  12,13:17720306001 12,14:9069157564 12,15:7353682435 12,16:12684689036 12,17:11137017575
  13,3:-573618113 13,4:-2362490973 13,5:-7428614251 13,6:139377194165 13,7:34007523009
  13,8:-48058950875 13,9:-182690456701 13,10:-82498272724 13,11:2480385895 13,12:14217986420
  13,13:5741545208 13,14:-2407179716 13,15:8120581888 13,16:1203581990 13,17:-1569170354
  14,2:2267103969 14,3:-1780146748 14,4:-4696571679 14,5:96928748090 14,6:18892227408
  14,7:-28907789240 14,8:-107296109216 14,9:-50798910924 14,10:279545186 14,11:5730832875
  14,12:8263133933 14,13:-1361670369 14,14:7293453895 14,15:3959505802 14,16:7385909653
  14,17:7752886759 15,1:9012277029 15,2:2538575769 15,3:-1713609894 15,4:55988482120
  15,5:10055220167 15,6:-17222667538 15,7:-51624296234 15,8:-23645284307 15,9:1727859915
  15,10:6443940436 15,11:5671715754 15,12:17975031 15,13:8554313273 15,14:3826373763
  15,15:-1434756345 15,16:2015816625 15,17:-2195431957 16,0:18445079647 16,1:-340498696
  16,2:-10708579375 16,3:14761917279 16,4:-440530631 16,5:-11360929468 16,6:-23921164368
  16,7:-16973540280 16,8:-5579801217 16,9:-944796139 16,10:-2371071060 16,11:142093013
  16,12:7817642535 16,13:3969920159 16,14:1040640387 16,15:6917939665 16,16:6035176925
  16,17:-12507612899
16 536484609 0,16:-531306865 0,17:10858560301 1,15:-353033907 1,16:49210792840 1,17:-167290257421
  2,14:48484112 2,15:36334994510 2,16:-102089861474 2,17:-3389812803 3,13:-458318011
  3,14:23473950841 3,15:-67553115316 3,16:-6543576121 3,17:303099476 4,12:-509506353
  4,13:13762186846 4,14:-38754785226 4,15:-6710439264 4,16:8151431672 4,17:-4462253888
  5,11:-422264557 5,12:7376394389 5,13:-19298968857 5,14:-7530008978 5,15:5794676611
  5,16:-3528198789 5,17:-6690779069 6,10:-259211004 6,11:3403968051 6,12:-7204971641
  6,13:-7344572171 6,14:5034020757 6,15:-4152103523 6,16:-12155692750 6,17:-1539952599
  7,9:-124250600 7,10:1101719587 7,11:-431501205 7,12:-6896461122 7,13:4244122804 7,14:-3346960356
  7,15:-15855930820 7,16:-5036526405 7,17:732297478 8,8:-33584532 8,9:11949801 8,10:2514572979
  8,11:-5979579554 8,12:3733299325 8,13:-2874831731 8,14:-16346913093 8,15:-6840426032
  8,16:393318045 8,17:538205186 9,7:25053771 9,8:-331915942 9,9:2892327188 9,10:-4935005569
  9,11:3093325007 9,12:-2650433737 9,13:-14807710569 9,14:-7796489531 9,15:593811486 9,16:795614729
  9,17:-831450059 10,6:42685855 10,7:-283085004 10,8:1870520949 10,9:-3775259734 10,10:2565924506
  10,11:-2363202388 10,12:-13118832864 10,13:-7544706437 10,14:-36934558 10,15:491296313
  10,16:-229435969 10,17:117571208 11,5:44319050 11,6:-77861257 11,7:246660455 11,8:-2760318811
  11,9:2031303355 11,10:-2223887759 11,11:-10675835863 11,12:-6332001880 11,13:189094114
  11,14:522209074 11,15:158368036 11,16:126723467 11,17:47514887 12,4:27255784 12,5:45206801
  12,6:-1325932565 12,7:-1828934615 12,8:1614066601 12,9:-1949871961 12,10:-8065197455
  12,11:-5067251203 12,12:89572219 12,13:532434784 12,14:223325065 12,15:26563549 12,16:182296065
  12,17:287795043 13,3:-44238251 13,4:16666580 13,5:-2351839880 13,6:-1086268372 13,7:1113368213
  13,8:-1776806385 13,9:-5726190418 13,10:-3657847856 13,11:14165026 13,12:392934675 13,13:161401066
  13,14:-215099659 13,15:376506 13,16:10878111 13,17:-21280328 14,2:-124803915 14,3:-114077678
  14,4:-2668999985 14,5:-449118698 14,6:704300921 14,7:-1287103598 14,8:-3524356334 14,9:-2237411994
  14,10:50832326 14,11:201785548 14,12:286815647 14,13:-66737626 14,14:48182902 14,15:85876308
  14,16:199835349 14,17:180801259 15,1:-224832963 15,2:-279192647 15,3:-2166457101 15,4:-66343221
  15,5:299977569 15,6:-905844291 15,7:-1794765635 15,8:-1067440401 15,9:102215984 15,10:180790722
  15,11:152315962 15,12:-47786540 15,13:53534466 15,14:29151201 15,15:-44742080 15,16:52214001
  15,17:-75920123 16,0:-440781325 16,1:-518886004 16,2:-1374460448 16,3:-227746290 16,4:-165714810
  16,5:-576829567 16,6:-812409061 16,7:-614541456 16,8:-140094341 16,9:-68417868 16,10:-113453791
  16,11:-43071281 16,12:108271499 16,13:67376698 16,14:37017832 16,15:165019785 16,16:150258644
  16,17:-302109173
16 203147965 0,16:8224842564 0,17:-90052327013 1,15:3895221814 1,16:-51021809407 1,17:66169325695
  2,14:2584081304 2,15:-32808409568 2,16:56112755994 2,17:-4881221107 3,13:1418800472
  3,14:-21445176617 3,15:35973233329 3,16:-8511681757 3,17:454726597 4,12:757803030
  4,13:-13234917423 4,14:22601625884 4,15:-7359620777 4,16:1070004285 4,17:1303119164 5,11:351805908
  5,12:-7442186388 5,13:13079823472 5,14:-6668469020 5,15:-2942065659 5,16:5360023648
  5,17:-6307750576 6,10:150330015 6,11:-3651409936 6,12:6681694148 6,13:-5627320761 6,14:-4458832958
  6,15:7430518360 6,16:-8374265836 6,17:-1436562595 7,9:52337399 7,10:-1392645139 7,11:2725095012
  7,12:-4732690436 7,13:-4980655912 7,14:8425998461 7,15:-9430909549 7,16:-2379023039 7,17:151351502
  8,8:6879189 8,9:-201715723 8,10:550527478 8,11:-3767181582 8,12:-4818058680 8,13:8285915948
  8,14:-9102475624 8,15:-2546436166 8,16:-171371444 8,17:384777666 9,7:-8951101 9,8:272482227
  9,9:-421922754 9,10:-2854398493 9,11:-4403584669 9,12:7452154194 9,13:-8054349299 9,14:-2491476292
  9,15:-41389141 9,16:479923851 9,17:-523317360 10,6:-20714396 10,7:325115258 10,8:-604882702
  10,9:-1955812928 10,10:-3772746165 10,11:6344943505 10,12:-6959269682 10,13:-2279378540
  10,14:-228967398 10,15:136974750 10,16:-137007625 10,17:96812185 11,5:-24216223 11,6:202853108
  11,7:-377933461 11,8:-1218875950 11,9:-3069628653 11,10:4955276409 11,11:-5555835690
  11,12:-1822102635 11,13:7255497 11,14:160500734 11,15:91661240 11,16:178975757 11,17:34464004
  12,4:-17285488 12,5:36639354 12,6:-12554597 12,7:-643914206 12,8:-2305164353 12,9:3571930243
  12,10:-4072416059 12,11:-1476029067 12,12:7377229 12,13:162338976 12,14:55750999 12,15:102224513
  12,16:153866026 12,17:110678260 13,3:748328 13,4:-54393378 13,5:322238795 13,6:-286027769
  13,7:-1600812500 13,8:2285289063 13,9:-2735278308 13,10:-1035890872 13,11:20234936 13,12:145516147
  13,13:43445696 13,14:-13915112 13,15:132511559 13,16:-31087 13,17:-20329660 14,2:76095615
  14,3:-22697481 14,4:448657552 14,5:-91870129 14,6:-955861698 14,7:1326435263 14,8:-1587867196
  14,9:-659265895 14,10:-28430456 14,11:36250583 14,12:62856648 14,13:-26478395 14,14:106622108
  14,15:44922676 14,16:86812667 14,17:98088195 15,1:240317937 15,2:98263649 15,3:406989214
  15,4:-3398370 15,5:-413698511 15,6:616950051 15,7:-736122589 15,8:-316972014 15,9:2787330
  15,10:76729143 15,11:67701684 15,12:8179713 15,13:146894450 15,14:68174634 15,15:-8253608
  15,16:31940496 15,17:-13369754 16,0:509957958 16,1:111154026 16,2:80890088 16,3:-69473181
  16,4:-148193785 16,5:121640630 16,6:-339335662 16,7:-232517207 16,8:-81887861 16,9:-9310331
  16,10:-36234671 16,11:-1375279 16,12:108967979 16,13:49565774 16,14:13384759 16,15:91929105
  16,16:81322300 16,17:-172620182
16 101268899 0,16:2381676617 0,17:-33376333757 1,15:1586197411 1,16:-16956559795 1,17:21620014882
  2,14:1012323997 2,15:-11269769758 2,16:20718277243 2,17:-7915693906 3,13:562421012
  3,14:-7580893044 3,15:13969600072 3,16:-8731782352 3,17:393622271 4,12:315565831 4,13:-4874780533
  4,14:9243556523 4,15:-7144321020 4,16:-812681942 4,17:-6843467036 5,11:162889680 5,12:-2895446160
  5,13:5755626755 5,14:-5697322190 5,15:-3258655626 5,16:-10041422879 5,17:-183808100 6,10:81314420
  6,11:-1535746216 6,12:3308933723 6,13:-4361533018 6,14:-4366243888 6,15:-12195102081
  6,16:704231954 6,17:-1273548466 7,9:35218029 7,10:-670403688 7,11:1689393155 7,12:-3269014307
  7,13:-4829282013 7,14:-12525819621 7,15:1037238706 7,16:-1675844849 7,17:23368959 8,8:8225009
  8,9:-163161138 8,10:683015407 8,11:-2292398188 8,12:-4748793942 8,13:-11816315289 8,14:1306259705
  8,15:-1757637646 8,16:-254058958 8,17:94857624 9,7:-5500394 9,8:81947339 9,9:107293296
  9,10:-1467793875 9,11:-4385119373 9,12:-10453386792 9,13:1414148504 9,14:-1728433335
  9,15:-332018308 9,16:149919427 9,17:-173555223 10,6:-13914797 10,7:151082441 10,8:-156126501
  10,9:-770491704 10,10:-3820579068 10,11:-8643626152 10,12:1225904486 10,13:-1584298870
  10,14:-453060937 10,15:8586526 10,16:-53242557 10,17:-1679353 11,5:-14765523 11,6:124771406
  11,7:-222548210 11,8:-258664956 11,9:-3167938452 11,10:-6729419583 11,11:985846059
  11,12:-1290167291 11,13:-323733526 11,14:-13379702 11,15:16423503 11,16:66837226 11,17:6320272
  12,4:-7715550 12,5:48620061 12,6:-179009781 12,7:70930645 12,8:-2457930901 12,9:-4864115194
  12,10:739802855 12,11:-1022507006 12,12:-258822499 12,13:-228418 12,14:2550362 12,15:36010537
  12,16:48672165 12,17:52945399 13,3:5741773 13,4:-27044814 13,5:-88724711 13,6:208196824
  13,7:-1766831233 13,8:-3228365296 13,9:489209578 13,10:-725000226 13,11:-197707400 13,12:-965854
  13,13:-22537085 13,14:-20165734 13,15:47985815 13,16:-8117738 13,17:-12031652 14,2:42128962
  14,3:-72015346 14,4:-21819739 14,5:212989038 14,6:-1116726857 14,7:-1863231945 14,8:287235160
  14,9:-455513965 14,10:-146569205 14,11:-21992742 14,12:4081680 14,13:-9740745 14,14:48231685
  14,15:16409025 14,16:28083674 14,17:42048038 15,1:109141031 15,2:-66604023 15,3:24193454
  15,4:140452195 15,5:-568454422 15,6:-879421140 15,7:139972695 15,8:-220239786 15,9:-72228594
  15,10:10464495 15,11:12271275 15,12:2223184 15,13:57649061 15,14:30550117 15,15:-13099435
  15,16:7604385 15,17:-763433 16,0:216294213 16,1:-60574072 16,2:-39077389 16,3:8848643
  16,4:-220570715 16,5:-305369933 16,6:-10228713 16,7:-133656698 16,8:-69239938 16,9:-18446157
  16,10:-27674567 16,11:-3510954 16,12:41088669 16,13:19790263 16,14:1142900 16,15:31009836
  16,16:35336537 16,17:-71757471
16 54725215 0,16:2285604620 0,17:-9501401447 1,15:729352206 1,16:-1642369643 1,17:-719937314
  2,14:325491572 2,15:-72148378 2,16:-1184260639 2,17:34565726 3,13:69633420 3,14:398151075
  3,15:-2904803244 3,16:-318368041 3,17:1178524645 4,12:-49703990 4,13:558666877 4,14:-3460091064
  4,15:39726643 4,16:1618089886 4,17:-907791287 5,11:-92522185 5,12:567955632 5,13:-3416638845
  5,14:95882679 5,15:905963401 5,16:-968364035 5,17:-1416818107 6,10:-84783437 6,11:471775988
  6,12:-2984439001 6,13:129135067 6,14:474615116 6,15:-995165965 6,16:-1614950202 6,17:-1164086462
  7,9:-54370580 7,10:314960430 7,11:-2315968063 7,12:104546133 7,13:165112085 7,14:-782189826
  7,15:-1790104553 7,16:-2008440010 7,17:86418396 8,8:-19846178 8,9:152572679 8,10:-1556221834
  8,11:67375878 8,12:872120 8,13:-633956699 8,14:-1745683145 8,15:-2429051529 8,16:59920684
  8,17:50665548 9,7:7526688 9,8:18003160 9,9:-823202326 9,10:20287166 9,11:-98580232 9,12:-530422102
  9,13:-1551856981 9,14:-2527137535 9,15:100034358 9,16:67550879 9,17:-126142943 10,6:20708029
  10,7:-65636618 10,8:-191945980 10,9:-15803606 10,10:-140325908 10,11:-433470854 10,12:-1344868828
  10,13:-2342404838 10,14:50868961 10,15:47878266 10,16:-74621210 10,17:-29032485 11,5:19601580
  11,6:-88605797 11,7:277977117 11,8:-51651617 11,9:-147022890 11,10:-364797564 11,11:-1071238901
  11,12:-1977074466 11,13:81878472 11,14:49210366 11,15:-43643632 11,16:-13055404 11,17:23318611
  12,4:4374603 12,5:-58920532 12,6:561448989 12,7:-73315764 12,8:-123311722 12,9:-301429983
  12,10:-792646996 12,11:-1548141640 12,12:65159193 12,13:43301806 12,14:-28091341 12,15:-11885871
  12,16:18586700 12,17:29833371 13,3:-21840690 13,4:13289475 13,5:657076778 13,6:-85243508
  13,7:-96080518 13,8:-244738283 13,9:-543678732 13,10:-1081421739 13,11:41802208 13,12:43918972
  13,13:-23853220 13,14:-29350746 13,15:494323 13,16:10543831 13,17:2060757 14,2:-45620268
  14,3:102824992 14,4:578458297 14,5:-77114629 14,6:-64091670 14,7:-169306324 14,8:-329610813
  14,9:-663152927 14,10:19768956 14,11:15797008 14,12:-12785723 14,13:-19655184 14,14:3482243
  14,15:16615711 14,16:20051531 14,17:17784496 15,1:-52484618 15,2:170501267 15,3:390731062
  15,4:-53398180 15,5:-30829743 15,6:-103568133 15,7:-160489822 15,8:-329012357 15,9:13614973
  15,10:8166458 15,11:-2521319 15,12:-1203682 15,13:9707049 15,14:10724095 15,15:2844349
  15,16:1585852 15,17:-12012055 16,0:-32189470 16,1:139121572 16,2:134621364 16,3:-51286830
  16,4:-31870097 16,5:-63007956 16,6:-78945161 16,7:-141208593 16,8:-16547514 16,9:-13132410
  16,10:-13519905 16,11:-2743302 16,12:7960725 16,13:9463826 16,14:6117277 16,15:14484271
  16,16:13018303 16,17:-27909262
16 42821675 0,16:1280425922 0,17:-17209446897 1,15:895625384 1,16:-9537194728 1,17:-18543500984
  2,14:575927138 2,15:-7179068266 2,16:-10747045339 2,17:4066251048 3,13:366790760 3,14:-5076306000
  3,15:-7003065344 3,16:3191230155 3,17:-528141687 4,12:227944108 4,13:-3420383035 4,14:-4286447289
  4,15:3170056384 4,16:804218162 4,17:168383718 5,11:139025497 5,12:-2150302656 5,13:-2391682485
  5,14:3246448846 5,15:439247376 5,16:364012027 5,17:1126230122 6,10:78531937 6,11:-1224223814
  6,12:-1123868669 6,13:2903209093 6,14:53864213 6,15:443958604 6,16:1285821469 6,17:-1447680157
  7,9:37632967 7,10:-588207552 7,11:-344214067 7,12:2325489994 7,13:-95040170 7,14:478060732
  7,15:1508712637 7,16:-2658556026 7,17:-166903749 8,8:11071959 8,9:-182856051 8,10:59029238
  8,11:1613160701 8,12:-83341969 8,13:386633565 8,14:1595310554 8,15:-3311324739 8,16:-139820983
  8,17:-42891385 9,7:-6013610 9,8:41647702 9,9:192338883 9,10:921320652 9,11:-8679972 9,12:298765751
  9,13:1498087269 9,14:-3424616519 9,15:-194322943 9,16:2383297 9,17:-78878471 10,6:-14863472
  10,7:131179866 10,8:162982705 10,9:338679933 10,10:68909165 10,11:216288066 10,12:1229830391
  10,13:-3142150278 10,14:-272939668 10,15:79837855 10,16:-46431847 10,17:17311051 11,5:-14871289
  11,6:125211109 11,7:53774996 11,8:-108653984 11,9:133224180 11,10:132245521 11,11:964471259
  11,12:-2682864107 11,13:-236080156 11,14:97410313 11,15:11377539 11,16:39094201 11,17:33665969
  12,4:-6973775 12,5:61028975 12,6:-62571373 12,7:-405689059 12,8:174913409 12,9:49408944
  12,10:688645146 12,11:-2105011726 12,12:-168615820 12,13:106173500 12,14:35901771 12,15:4670577
  12,16:8189098 12,17:-5454057 13,3:9674514 13,4:-23545021 13,5:-148188686 13,6:-551229364
  13,7:186496682 13,8:-15928005 13,9:451192579 13,10:-1482842729 13,11:-123527368 13,12:90588423
  13,13:17931452 13,14:-6196352 13,15:-33332541 13,16:-9291092 13,17:-9605202 14,2:40915429
  14,3:-96719106 14,4:-188088912 14,5:-539606040 14,6:175598057 14,7:-36291094 14,8:260453144
  14,9:-916715324 14,10:-91412658 14,11:57070594 14,12:10969183 14,13:-2065595 14,14:-19510807
  14,15:-3071019 14,16:13558132 14,17:26381232 15,1:90750827 15,2:-133544700 15,3:-170720198
  15,4:-402951045 15,5:130559355 15,6:-45572011 15,7:109621699 15,8:-473283539 15,9:-58025264
  15,10:34626724 15,11:7670552 15,12:-967813 15,13:-16701151 15,14:-13946833 15,15:-11091151
  15,16:2217400 15,17:-9119160 16,0:150591648 16,1:-131541525 16,2:-130364105 16,3:-218057070
  16,4:42449504 16,5:-44068645 16,6:4390187 16,7:-188702532 16,8:-34486894 16,9:7347824
  16,10:2042674 16,11:-2743351 16,12:-10683846 16,13:-1083395 16,14:681573 16,15:10245826
  16,16:16621987 16,17:-7720112
16 10436769 0,16:2625082958 0,17:-4599202772 1,15:1049046525 1,16:-3008587478 1,17:1861863043
  2,14:575525363 2,15:-1388752150 2,16:-1393326432 2,17:4414331496 3,13:351960898 3,14:-867780018
  3,15:-432126688 3,16:3070651739 3,17:1302006437 4,12:212233633 4,13:-502021211 4,14:-180356665
  4,15:3099928253 4,16:-8539760 4,17:-687302751 5,11:116380439 5,12:-254420965 5,13:-158482813
  5,14:2778772108 5,15:102753010 5,16:-935175073 5,17:-750346496 6,10:58444995 6,11:-99553956
  6,12:-146441436 6,13:2328488273 6,14:349193707 6,15:-824146832 6,16:-1209953016 6,17:1084447888
  7,9:24703016 7,10:-17780909 7,11:-120525468 7,12:1774989534 7,13:375437837 7,14:-683959396
  7,15:-1399346333 7,16:1614099752 7,17:79153201 8,8:5352078 8,9:13001583 8,10:-82443124
  8,11:1224186127 8,12:288706418 8,13:-526158254 8,14:-1361521394 8,15:1892258506 8,16:16306506
  8,17:-77659212 9,7:-4593339 9,8:15138396 9,9:-37249434 9,10:696407074 9,11:169340527
  9,12:-417214774 9,13:-1259019866 9,14:1941961106 9,15:8361341 9,16:-118145825 9,17:-176025240
  10,6:-9200388 10,7:5238809 10,8:243945 10,9:234983175 10,10:50590952 10,11:-331698941
  10,12:-1074541897 10,13:1758547497 10,14:10604973 10,15:-210899722 10,16:-159071138
  10,17:-50104457 11,5:-10091333 11,6:-3776725 11,7:24315324 11,8:-118723849 11,9:-58107026
  11,10:-266830106 11,11:-881295533 11,12:1475283943 11,13:-407246 11,14:-202498392 11,15:-141280345
  11,16:-86254852 11,17:-28283125 12,4:-5712263 12,5:-6514912 12,6:28157458 12,7:-340613292
  12,8:-136823234 12,9:-204211250 12,10:-657696663 12,11:1131744167 12,12:-5458548 12,13:-180198952
  12,14:-117333874 12,15:-35657986 12,16:-16362062 12,17:-7684502 13,3:5436698 13,4:-479950
  13,5:19130683 13,6:-432883344 13,7:-181244095 13,8:-155801048 13,9:-455235284 13,10:785122472
  13,11:-7003974 13,12:-140009509 13,13:-97291059 13,14:-52164911 13,15:-14412468 13,16:-22708858
  13,17:-5210056 14,2:27036874 14,3:12344448 14,4:-549149 14,5:-418384879 14,6:-185867968
  14,7:-111783990 14,8:-278876319 14,9:475795290 14,10:-16133411 14,11:-102936648 14,12:-79418151
  14,13:-41432395 14,14:2488423 14,15:-5926745 14,16:-14654497 14,17:-16791355 15,1:71313232
  15,2:28156776 15,3:-11440125 15,4:-301914736 15,5:-130645900 15,6:-53984206 15,7:-131537050
  15,8:242347619 15,9:-7727483 15,10:-56683676 15,11:-35028688 15,12:-14008338 15,13:10604286
  15,14:9005741 15,15:7319796 15,16:-5613866 15,17:12412875 16,0:177352627 16,1:45033815
  16,2:-5874472 16,3:-148116196 16,4:-70936149 16,5:-36009334 16,6:-56365148 16,7:72588483
  16,8:-17791167 16,9:-35191747 16,10:-27463348 16,11:-17877922 16,12:-2741293 16,13:-5797966
  16,14:-5625259 16,15:-6788351 16,16:-4268089 16,17:-8426876


==> anc/other_certificates/rows_original_index_sets_10rows_P1e10.txt <==
P = 10000000000
0 6973372091 02:-3292091002 03:-1938404059 04:407409462 05:-4294194724 06:-1811079701 07:-2997699532 08:-2047659164 11:1646045501 13:-299103437 14:-406127459 15:196205813 16:26246626 17:-826171532 20:-823022751 21:484601015 22:149551719 23:-277731313 24:-85137944 25:171709340 26:-62485678 30:-484601015 31:-50926183 32:379263178 33:-58252420 34:118829961 35:-60841783 40:1613415 41:129521514 42:126706361 43:-167280272 44:64537941 50:-663689171 51:-69430499 52:68820519 53:-52944758 60:-49899954 61:4704869 62:92413907 70:2000436 71:-47384710
1 4317556680 02:3488802039 03:1429965611 04:3162943949 05:4798902511 06:4880033395 07:12615114858 08:25779293852 11:-1744401020 13:-939246695 14:-2104430234 15:-2488679546 16:-2686566331 17:3040978939 18:-5713115660 20:872200510 21:-357491403 22:469623347 23:585873276 24:739629931 25:-618100576 26:884283968 27:-1684886468 30:357491403 31:-395367994 32:-59765717 33:-121489295 34:41128090 35:-227300049 36:-420980656 40:358240317 41:-6994769 42:-61403562 43:64636602 44:-47616615 45:55884459 50:-57771634 51:157906044 52:285995345 53:-1102646 54:114816207 60:-242757704 61:-317104210 62:34553883 63:32988509 70:-163447547 71:-523927307 72:130615560
2 2527712071 02:-1036977495 03:1705405901 04:2526145677 05:-1324844304 06:-15213516697 07:-10152453333 08:-24343971898 11:518488748 13:2173711325 14:941708036 15:805635482 16:2018122472 17:-4395762570 18:-391668375 20:-259244374 21:-426351475 22:-1086855663 23:-956141359 24:-523647978 25:-753767351 26:-2555855154 27:-1787076362 28:3068341154 30:426351475 31:-315768210 32:720714350 33:365133898 34:70509526 35:640127258 36:-363992991 37:3676064382 40:1017080146 41:-395267910 42:-255669299 43:227155265 44:111062710 45:-38739249 46:3424181760 50:128678223 51:604559783 52:-309323797 53:-59410222 54:124809470 55:2060613658 60:-1190179699 61:386756346 62:6782023 63:83415838 64:971845300 70:-524497425 71:750242608 72:61005161 73:203415308
3 523234140 03:-800793685 04:2167465924 05:-587302276 06:-2310055218 07:11422000625 08:-4452113734 13:-13938416 14:-2014230575 15:708511013 16:5692884949 17:-688450438 18:-8019454317 21:200198421 22:6969208 23:-24843358 24:17354863 25:329944354 26:-849230418 27:2031045057 28:13303367998 30:-200198421 31:-270933241 32:528401001 33:-131032831 34:-1106341817 35:534771276 36:1493865459 37:12162309163 38:-1198574570 40:402915257 41:24284713 42:94969223 43:770387088 44:-163075354 45:362897307 46:10814436722 47:-1243415214 50:-702859839 51:-80755024 52:-402038937 53:-3921031 54:139533738 55:7485422622 56:-1013195845 60:100691178 61:-472187746 62:35925447 63:-815518104 64:4621069228 65:-558909463 70:1884621092 71:105877718 72:-639956316 73:1746241662 74:-165555824
3 3271301073 03:-2481871512 04:6301117424 05:413667178 06:-428338615 07:11649737818 08:-30321199489 13:-644792553 14:-1386438335 15:1095841852 16:-1741953627 17:-8673331163 18:4836122808 21:620467878 22:322396276 23:1224084209 24:2777332977 25:439758883 26:-223812155 27:4531441027 28:-2369548605 30:-620467878 31:-787639678 32:-877474625 33:-1665589722 34:-1195170022 35:-1241533884 36:100410338 37:-2125855143 38:-626483132 40:1020261379 41:586187906 42:278404619 43:630272732 44:634841436 45:438100278 46:-1135786248 47:-93220133 50:-381553582 51:-332768461 52:421202228 53:131185081 54:32943005 55:171422240 56:-32731544 60:1315735143 61:-906889178 62:-22166040 63:-497485116 64:581324040 65:190433867 70:630712476 71:659690248 72:-745675920 73:486553200 74:188756417
4 1413846164 04:-1793337943 05:72961489 06:13731952349 07:2524873851 08:23095321874 13:-255733550 14:-629136384 15:1603172147 16:682440071 17:-2946521357 18:9965568789 22:127866775 23:-446285369 24:-1397026875 25:-551877178 26:-2601895246 27:2572493947 28:-7682892539 31:224167243 32:603569465 33:831230976 34:159963528 35:-1632206653 36:3916267912 37:-4859495360 38:1304755010 40:-400184252 41:-227702777 42:-399472827 43:-151297860 44:-232035906 45:1194241305 46:-4632631625 47:155425024 48:991271770 50:-187484934 51:-263226587 52:295936512 53:1265232087 54:-969644887 55:-2741040322 56:739411774 57:409813041 60:1004181583 61:-370375195 62:362438920 63:-994466474 64:-1894899371 65:675009972 66:581176756 70:322456351 71:-1476058210 72:-675591309 73:-722368847 74:499360213 75:231809851
5 1621652124 05:-3071824663 06:6056290612 07:-12604090440 08:36323628211 14:-972115500 15:1034741848 16:-2141500222 17:17029968454 18:-30190874680 23:20332639 24:-204583852 25:-194914056 26:1662975649 27:-15020303114 28:-4660207283 32:222696236 33:-261699645 34:299800345 35:-1257595185 36:-9338875153 37:-1327805116 38:735945805 41:202155361 42:416644626 43:144438521 44:100299093 45:-3142107078 46:15903542 47:3495629909 48:-2019717835 50:-687764177 51:-644248545 52:-507276767 53:97717250 54:1788863635 55:-772118887 56:2238342102 57:-619613011 58:-1196471940 60:927731127 61:1011887118 62:25086719 63:3661645489 64:-497877461 65:1200374799 66:-297906784 67:-259709039 70:-1705525277 71:-1526397059 72:2205327303 73:-31242682 74:98465866 75:-106307032 76:-163205199
6 669739959 06:-3340554299 07:7799399475 08:-12636725759 15:-986018007 16:2111037151 17:3290764420 18:1483347901 24:257297 25:435601514 26:2793388238 27:-3257882178 28:11478103575 33:37477499 34:-88892763 35:1700696930 36:-4624108021 37:14610635038 38:5648941371 42:66843030 43:-147273429 44:-206957157 45:-2015319067 46:11881823216 47:5368868574 48:1560961074 51:151400006 52:78145423 53:-788565889 54:910206734 55:7759891516 56:3918463509 57:786598336 58:601581565 60:-561721806 61:-385990506 62:-612833759 63:1692298488 64:3114517747 65:1860403234 66:378834976 67:336084574 68:1391725165 70:1201786479 71:1375688133 72:1470903817 73:1039668908 74:984060859 75:489866378 76:431805775 77:797393052
6 214266307 06:-439467806 07:-1375529908 08:-3435921511 15:-49667205 16:-417315664 17:456170941 18:-818175167 24:29799602 25:187705245 26:491257031 27:927957446 28:-1291983329 33:2244531 34:144827460 35:570565341 36:-360917212 37:-2230782745 38:4660139336 42:-19508097 43:-177148038 44:-151756301 45:-394581870 46:-1402776017 47:4091122160 48:-1845424335 51:35163784 52:69284493 53:-135312191 54:328371393 55:-1007392144 56:2700709233 57:-1032259631 58:562090675 60:-49705156 61:18148689 62:-163308611 63:1896421 64:-870384939 65:1568117439 66:-979037501 67:371914911 68:35376380 70:-35842740 71:352353286 72:-73475459 73:-221618153 74:395382270 75:-353404236 76:141396328 77:-78752196
7 1545122886 07:-6641430073 08:18391240234 16:-1748950509 17:10690255140 18:22922119052 25:-103640818 26:3251523769 27:20428378460 28:4230493110 34:147341859 35:511898835 36:13156779869 37:4038383518 38:-1869182592 43:-27407472 44:-532911138 45:4238118397 46:2420464818 47:-842456500 48:2354108225 52:-5068028 53:-297383744 54:-2336295740 55:1646529445 56:-71628095 57:821673728 58:332332926 61:278491290 62:85692010 63:-4761270096 64:604165262 65:-788200009 66:545674174 67:-48713485 68:-905612214 70:-839323072 71:-973690547 72:-4073336878 73:-910054710 74:-930476394 75:-27474128 76:-543971027 77:-649302971 78:-749507015

==> anc/other_certificates/verify_16_17_17_16.txt <==
certificate file : other_certificates/cert_16_17_17_16.json
sha256           : 112831cdf0a4bd9599f9523e6d2a8e1803c7db5b023b9d333a8fb21dbda55724
ansatz           : (PMAX,JMAX,IMAX,TMAX) = (16,17,17,16);  rows: 47;  P = 10000000000000
derived ranges   : T3 = 33, Z3 = {2,4,5,...,33} (31 blocks), T4 = 50 (four-body blocks D = 1..50), first tail block z0 = 35
local modes      : 0..51 (Lemma 5.2 needs Q >= 51);  row operators use modes 0..17

P^2 eta = sum l^2 = 78210126496620533991245274
eta              = 39105063248310266995622637/50000000000000000000000000 = 0.7821012649662054

three-body blocks (eq. (21)): m_z = (3/2)(3z-1)(-1/2)^z - e_z must be > 0
   z   floor(1e6 m_z)   floor(1e12 m_z)        m_z (float)
   2                0             20000   2.000001e-08
   4                0             19999   1.999997e-08
   5                0             20000   2.000000e-08
   6                0             19999   1.999997e-08
   7                0             20000   2.000000e-08
   8                0             19999   1.999998e-08
   9                0             20000   2.000000e-08
  10                0             19999   1.999999e-08
  11                0             20000   2.000000e-08
  12                0             19999   2.000000e-08
  13                0             20000   2.000000e-08
  14                0             19999   2.000000e-08
  15                0             20000   2.000000e-08
  16                0             19999   2.000000e-08
  17                0             20000   2.000000e-08
  18                0             20000   2.000000e-08
  19                0             19999   2.000000e-08
  20                0             20000   2.000000e-08
  21                0             20000   2.000000e-08
  22                0             19999   2.000000e-08
  23                0             20000   2.000000e-08
  24                0             19999   2.000000e-08
  25                0             20000   2.000000e-08
  26                0             19999   2.000000e-08
  27                0             19999   2.000000e-08
  28                0             19999   2.000000e-08
  29                0             19999   2.000000e-08
  30                0             47598   4.759845e-08
  31                0             84918   8.491801e-08
  32                0            419337   4.193379e-07
  33                0             96552   9.655238e-08
minimum three-body margin: 1.999997267738915e-08

four-body blocks (eq. (28) via (46)-(47)), D = 1..50: signs of c_1..c_d of det(xI+M)
  D =  1  |R_D| =  1  signs 0                          OK  (0.1 s)
  D =  2  |R_D| =  1  signs 0                          OK  (0.1 s)
  D =  3  |R_D| =  2  signs 00                         OK  (0.2 s)
  D =  4  |R_D| =  2  signs 00                         OK  (0.2 s)
  D =  5  |R_D| =  3  signs +00                        OK  (0.3 s)
  D =  6  |R_D| =  3  signs 000                        OK  (0.3 s)
  D =  7  |R_D| =  4  signs +000                       OK  (0.3 s)
  D =  8  |R_D| =  4  signs +000                       OK  (0.3 s)
  D =  9  |R_D| =  5  signs ++000                      OK  (0.4 s)
  D = 10  |R_D| =  5  signs +0000                      OK  (0.4 s)
  D = 11  |R_D| =  6  signs +++000                     OK  (0.5 s)
  D = 12  |R_D| =  6  signs ++0000                     OK  (0.5 s)
  D = 13  |R_D| =  7  signs ++++000                    OK  (0.6 s)
  D = 14  |R_D| =  7  signs +++0000                    OK  (0.6 s)
  D = 15  |R_D| =  8  signs +++++000                   OK  (0.6 s)
  D = 16  |R_D| =  8  signs ++++0000                   OK  (0.6 s)
  D = 17  |R_D| =  9  signs ++++++000                  OK  (0.7 s)
  D = 18  |R_D| =  9  signs +++++0000                  OK  (0.7 s)
  D = 19  |R_D| = 10  signs +++++++000                 OK  (0.7 s)
  D = 20  |R_D| = 10  signs ++++++0000                 OK  (0.7 s)
  D = 21  |R_D| = 11  signs ++++++++000                OK  (0.7 s)
  D = 22  |R_D| = 11  signs +++++++0000                OK  (0.7 s)
  D = 23  |R_D| = 12  signs +++++++++000               OK  (0.7 s)
  D = 24  |R_D| = 12  signs ++++++++0000               OK  (0.6 s)
  D = 25  |R_D| = 13  signs ++++++++++000              OK  (0.6 s)
  D = 26  |R_D| = 13  signs +++++++++0000              OK  (0.6 s)
  D = 27  |R_D| = 14  signs +++++++++++000             OK  (0.6 s)
  D = 28  |R_D| = 14  signs ++++++++++0000             OK  (0.5 s)
  D = 29  |R_D| = 15  signs ++++++++++++000            OK  (0.5 s)
  D = 30  |R_D| = 15  signs +++++++++++0000            OK  (0.5 s)
  D = 31  |R_D| = 16  signs +++++++++++++000           OK  (0.4 s)
  D = 32  |R_D| = 16  signs ++++++++++++0000           OK  (0.4 s)
  D = 33  |R_D| = 17  signs ++++++++++++++000          OK  (0.4 s)
  D = 34  |R_D| = 17  signs +++++++++++++0000          OK  (0.3 s)
  D = 35  |R_D| = 18  signs +++++++++++++++000         OK  (0.3 s)  eps_D = 180113/10000000000000
  D = 36  |R_D| = 18  signs +++++++++++++00000         OK  (0.3 s)
  D = 37  |R_D| = 19  signs ++++++++++++++00000        OK  (0.2 s)
  D = 38  |R_D| = 19  signs ++++++++++++0000000        OK  (0.2 s)
  D = 39  |R_D| = 20  signs ++++++++++++00000000       OK  (0.2 s)
  D = 40  |R_D| = 20  signs ++++++++++0000000000       OK  (0.2 s)
  D = 41  |R_D| = 21  signs ++++++++++00000000000      OK  (0.2 s)
  D = 42  |R_D| = 21  signs ++++++++0000000000000      OK  (0.2 s)
  D = 43  |R_D| = 22  signs ++++++++00000000000000     OK  (0.2 s)
  D = 44  |R_D| = 22  signs ++++++0000000000000000     OK  (0.2 s)
  D = 45  |R_D| = 23  signs ++++++00000000000000000    OK  (0.2 s)
  D = 46  |R_D| = 23  signs ++++0000000000000000000    OK  (0.2 s)
  D = 47  |R_D| = 24  signs ++++00000000000000000000   OK  (0.2 s)
  D = 48  |R_D| = 24  signs ++0000000000000000000000   OK  (0.2 s)
  D = 49  |R_D| = 25  signs ++00000000000000000000000  OK  (0.3 s)
  D = 50  |R_D| = 25  signs 0000000000000000000000000  OK  (0.3 s)

tail (Lemma 6.1, odd z >= 35, c_z = z+1) = 973/4294967296 = 2.265442e-07
allowance sum_D n_D eps_D = 324*180113/10000000000000 = 14589153/2500000000000 = 5.835661e-06

gamma* = 1 - eta - tail - allowance = 1394513106101621663183349339/6400000000000000000000000000
       = 0.21789267282837838
gamma* > 1/25: True    gamma* > 1/5: True

run time: 19.9 s
RESULT: PASS -- every exact check passed; certified gamma* = 1394513106101621663183349339/6400000000000000000000000000


==> anc/paper_rows.json <==
{
 "format": "laughlin-gap-certificate/v1",
 "title": "The Appendix A certificate of the original OpenAI preprint (7 rows, P = 10^7, eps = 3/10^6 on every block)",
 "ansatz": {
  "PMAX": 7,
  "JMAX": 8,
  "IMAX": 8,
  "TMAX": 7
 },
 "P": 10000000,
 "rows": [
  {
   "t": 0,
   "l": 7181518,
   "a": [
    [
     0,
     5,
     -849651
    ],
    [
     0,
     7,
     -2958744
    ],
    [
     1,
     5,
     751659
    ],
    [
     1,
     6,
     -43084
    ],
    [
     1,
     7,
     -146216
    ],
    [
     3,
     2,
     720949
    ],
    [
     3,
     5,
     -127514
    ],
    [
     4,
     2,
     222437
    ],
    [
     4,
     3,
     -262822
    ],
    [
     5,
     3,
     -117700
    ],
    [
     6,
     1,
     -55024
    ],
    [
     7,
     1,
     -166049
    ]
   ]
  },
  {
   "t": 1,
   "l": -112991,
   "a": [
    [
     0,
     5,
     142772
    ],
    [
     0,
     6,
     -142342
    ],
    [
     0,
     7,
     527055
    ],
    [
     0,
     8,
     50742
    ],
    [
     1,
     6,
     197917
    ],
    [
     1,
     8,
     -18343
    ],
    [
     2,
     4,
     5764
    ],
    [
     2,
     7,
     -21183
    ],
    [
     3,
     2,
     75832
    ],
    [
     3,
     5,
     -6115
    ],
    [
     4,
     5,
     2660
    ],
    [
     5,
     3,
     -9455
    ],
    [
     6,
     1,
     -27091
    ],
    [
     6,
     3,
     -3494
    ],
    [
     7,
     1,
     479
    ],
    [
     7,
     2,
     -15331
    ]
   ]
  },
  {
   "t": 1,
   "l": -4247311,
   "a": [
    [
     0,
     5,
     -12207250
    ],
    [
     0,
     6,
     -14064191
    ],
    [
     0,
     7,
     -14063663
    ],
    [
     0,
     8,
     -15662679
    ],
    [
     1,
     6,
     483831
    ],
    [
     1,
     8,
     3987214
    ],
    [
     2,
     4,
     -814558
    ],
    [
     2,
     7,
     888887
    ],
    [
     3,
     2,
     966462
    ],
    [
     3,
     5,
     145978
    ],
    [
     4,
     5,
     -171722
    ],
    [
     5,
     3,
     34350
    ],
    [
     6,
     1,
     389319
    ],
    [
     6,
     3,
     97603
    ],
    [
     7,
     1,
     412447
    ],
    [
     7,
     2,
     -53786
    ]
   ]
  },
  {
   "t": 2,
   "l": 3438746,
   "a": [
    [
     1,
     4,
     6689266
    ],
    [
     1,
     5,
     6620205
    ],
    [
     1,
     6,
     6625065
    ],
    [
     1,
     7,
     4969272
    ],
    [
     1,
     8,
     4878238
    ],
    [
     2,
     7,
     -1387380
    ],
    [
     3,
     6,
     -586188
    ],
    [
     3,
     7,
     344087
    ],
    [
     4,
     2,
     -1120634
    ],
    [
     4,
     5,
     -318530
    ],
    [
     4,
     6,
     559169
    ],
    [
     5,
     5,
     157455
    ],
    [
     6,
     1,
     1207103
    ],
    [
     6,
     3,
     211617
    ],
    [
     6,
     4,
     33240
    ],
    [
     7,
     1,
     577001
    ],
    [
     7,
     3,
     -142578
    ]
   ]
  },
  {
   "t": 5,
   "l": -98645,
   "a": [
    [
     0,
     5,
     -2719776
    ],
    [
     0,
     8,
     -8519913
    ],
    [
     1,
     4,
     -949523
    ],
    [
     1,
     7,
     -1952105
    ],
    [
     1,
     8,
     -1562606
    ],
    [
     2,
     8,
     -8919966
    ],
    [
     3,
     2,
     248826
    ],
    [
     3,
     5,
     -1017623
    ],
    [
     3,
     7,
     3656005
    ],
    [
     3,
     8,
     -2081871
    ],
    [
     4,
     2,
     -33163
    ],
    [
     4,
     3,
     -305905
    ],
    [
     4,
     6,
     35677
    ],
    [
     4,
     7,
     -1320749
    ],
    [
     4,
     8,
     -1040378
    ],
    [
     5,
     3,
     502094
    ],
    [
     5,
     5,
     1060633
    ],
    [
     5,
     8,
     -998003
    ],
    [
     6,
     1,
     -113617
    ],
    [
     6,
     3,
     184919
    ],
    [
     6,
     4,
     209239
    ],
    [
     6,
     5,
     -68198
    ],
    [
     6,
     7,
     -266297
    ],
    [
     7,
     2,
     -606696
    ],
    [
     7,
     3,
     -563620
    ],
    [
     7,
     4,
     437345
    ],
    [
     7,
     6,
     -432189
    ]
   ]
  },
  {
   "t": 5,
   "l": -3160276,
   "a": [
    [
     0,
     5,
     -1698129
    ],
    [
     0,
     8,
     10575875
    ],
    [
     1,
     4,
     -252576
    ],
    [
     1,
     7,
     -8002616
    ],
    [
     1,
     8,
     22592844
    ],
    [
     2,
     8,
     7370640
    ],
    [
     3,
     2,
     289294
    ],
    [
     3,
     5,
     1400647
    ],
    [
     3,
     7,
     1987740
    ],
    [
     3,
     8,
     4030699
    ],
    [
     4,
     2,
     -1731401
    ],
    [
     4,
     3,
     -1034062
    ],
    [
     4,
     6,
     -1106371
    ],
    [
     4,
     7,
     -1257051
    ],
    [
     4,
     8,
     1461735
    ],
    [
     5,
     3,
     1408149
    ],
    [
     5,
     5,
     1136847
    ],
    [
     5,
     8,
     1878501
    ],
    [
     6,
     1,
     -2838516
    ],
    [
     6,
     3,
     -734099
    ],
    [
     6,
     4,
     1062416
    ],
    [
     6,
     5,
     11745
    ],
    [
     6,
     7,
     611312
    ],
    [
     7,
     2,
     -480776
    ],
    [
     7,
     3,
     20459
    ],
    [
     7,
     4,
     316925
    ],
    [
     7,
     6,
     37092
    ]
   ]
  },
  {
   "t": 7,
   "l": 1441784,
   "a": [
    [
     0,
     7,
     3441286
    ],
    [
     0,
     8,
     -6097155
    ],
    [
     3,
     7,
     -1002399
    ],
    [
     4,
     7,
     -251321
    ],
    [
     5,
     8,
     1143225
    ],
    [
     6,
     6,
     -17397
    ],
    [
     7,
     1,
     -1007464
    ],
    [
     7,
     3,
     -662286
    ],
    [
     7,
     6,
     -344621
    ],
    [
     7,
     8,
     -1115284
    ]
   ]
  }
 ],
 "pt_rows": [],
 "eps_D": [
  {
   "D": 1,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 2,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 3,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 4,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 5,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 6,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 7,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 8,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 9,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 10,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 11,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 12,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 13,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 14,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 15,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 16,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 17,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 18,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 19,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 20,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 21,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 22,
   "num": 3,
   "den": 1000000
  },
  {
   "D": 23,
   "num": 3,
   "den": 1000000
  }
 ],
 "tail": {
  "lemma": "6.1",
  "c_z": "z+1",
  "first_block": "smallest odd z > T3"
 },
 "claimed": {
  "gamma": {
   "num": 4616733319001,
   "den": 100000000000000
  },
  "eta": {
   "num": 93527408868499,
   "den": 100000000000000
  },
  "tail": {
   "num": 61,
   "den": 4096
  },
  "allowance": {
   "num": 1833,
   "den": 500000
  },
  "T3": 15,
  "T4": 23,
  "z0": 17,
  "floors_1e6": {
   "2": 1298313,
   "4": 211317,
   "5": 249,
   "6": 250,
   "7": 249,
   "8": 250,
   "9": 250,
   "10": 250,
   "11": 249,
   "12": 250,
   "13": 250,
   "14": 6470,
   "15": 250
  },
  "signs": {
   "1": "0",
   "2": "0",
   "3": "00",
   "4": "00",
   "5": "+00",
   "6": "000",
   "7": "+000",
   "8": "+000",
   "9": "++000",
   "10": "+0000",
   "11": "+++000",
   "12": "++0000",
   "13": "++++000",
   "14": "+++0000",
   "15": "+++++000",
   "16": "++++0000",
   "17": "++++++000",
   "18": "+++++0000",
   "19": "+++++++000",
   "20": "++++++0000",
   "21": "++++++++000",
   "22": "+++++++0000",
   "23": "+++++++++000"
  }
 },
 "notes": "rows transcribed from Appendix A.1 of the original OpenAI preprint ('pj:a' with single-digit p, j)."
}

==> anc/rows.txt <==
# Integer rows of the certificate (format of the paper's Appendix A.1, labels written p,j:a).
# P = 10000000000000; index sets S_t = {(p,j): 0<=p<=17, 0<=j<=18, 0<=p+j-t<=18}, t in {0..17}.
# Each row starts with t and l = P*lambda; an entry p,j:a gives the integer a_pj, and
# alpha_pj = (a_pj/P) sqrt(2^(p-t) t! (p+j-t)!/(p! j!)) (eq. (39)); omitted entries are zero.
# Lines starting with two spaces continue the preceding row.
# Rows: 64.  Per-block allowance: eps_13 = 20271/400000000000, eps_14 = 39507/2000000000000, eps_15 = 866443/10000000000000, eps_17 = 9649/125000000000, eps_20 = 72481/5000000000000, eps_37 = 129377/10000000000000, eps_39 = 56781/10000000000000 (all other eps_D = 0).
P = 10000000000000
ANSATZ = 17 18 18 17
0 5451607174621 0,2:821682993987 0,3:-988120868163 0,4:-803482892448 0,5:-932400314084
  0,6:-1075288042502 0,7:-1100353167479 0,8:-1591932652756 0,9:-967590072302 0,10:-732273558616
  0,11:-489493967640 0,12:-404008207771 0,13:-350713852161 0,14:-257492572319 0,15:-152344444471
  0,16:-66630521590 0,17:-60545411272 0,18:-38819891526 1,1:-410841496993 1,3:-449428714968
  1,4:-140883654756 1,5:130581085245 1,6:59075033948 1,7:-214647035575 1,8:-150163521977
  1,9:-125604395428 1,10:-80884110491 1,11:-52497271527 1,12:-61024874914 1,13:-34464701448
  1,14:-17195223109 1,15:-5629475117 1,16:-2363783622 1,17:8891809290 2,0:205420748497
  2,1:247030217041 2,2:224714357484 2,3:-129944461506 2,4:-1279244427 2,5:46262061610 2,6:7396483823
  2,7:-15311334903 2,8:-21200314612 2,9:-17991111844 2,10:-13265661591 2,11:-20154301687
  2,12:-6625640768 2,13:-4829031894 2,14:4564113015 2,15:4056664926 2,16:7865015839
  3,0:-247030217041 3,1:100435361556 3,2:165165375195 3,3:-46935049235 3,4:-15547140202
  3,5:8031128071 3,6:-10404424482 3,7:-7228407841 3,8:-6544518493 3,9:-4343616531 3,10:-7930912281
  3,11:-2831681696 3,12:-2521362226 3,13:1953097771 3,14:2000685458 3,15:4778945542
  4,0:-263010221076 4,1:-6697211123 4,2:55039371517 4,3:-17732211265 4,4:-6935532065 4,5:-5171600986
  4,6:-5285364798 4,7:-4508583282 4,8:-2852356528 4,9:-3867760404 4,10:-1284596806 4,11:-1524030450
  4,12:750523260 4,13:975817336 4,14:3020094555 5,0:-160576181372 5,1:-25865587982 5,2:31961912405
  5,3:-5045872482 5,4:207999998 5,5:-959451669 5,6:-1966497976 5,7:-1622132308 5,8:-1578023494
  5,9:-717880829 5,10:-903655296 5,11:70383617 5,12:411347634 5,13:1727464475 6,0:-17946542323
  6,1:-27776327851 6,2:24310919944 6,3:5674272266 6,4:1578208670 6,5:413959277 6,6:-511503691
  6,7:-585419110 6,8:-382933789 6,9:-472634006 6,10:-244676808 6,11:97647767 6,12:868635542
  7,0:12780600178 7,1:-14762478290 7,2:10097513952 7,3:3631538237 7,4:1504607094 7,5:523004065
  7,6:40074856 7,7:-145632392 7,8:-226090219 7,9:-251283804 7,10:-50754261 7,11:330351127
  8,0:-43118975439 8,1:-20868886634 8,2:2807068598 8,3:1716356382 8,4:903542859 8,5:475583465
  8,6:101290117 8,7:-12127626 8,8:-124462514 8,9:-70654203 8,10:47571645 9,0:-12691184854
  9,1:-12224162972 9,2:501684152 9,3:611985378 9,4:605246578 9,5:184277311 9,6:118128123
  9,7:13470322 9,8:-29755113 9,9:-56482632 10,0:-7075912173 10,1:-8184016070 10,2:-427860343
  10,3:237671762 10,4:174386209 10,5:155902358 10,6:109285658 10,7:18702998 10,8:-60219222
  11,0:-1216960263 11,1:-4049939555 11,2:-395687825 11,3:-31511756 11,4:114429949 11,5:91602338
  11,6:32640485 11,7:-26324863 12,0:-303248673 12,1:-3052255309 12,2:-176516766 12,3:-81225311
  12,4:-2866103 12,5:13218706 12,6:9882739 13,0:-3788052231 13,1:-1155654448 13,2:-256724868
  13,3:-151031354 13,4:-23056162 13,5:20375625 14,0:-467851625 14,1:-912995616 14,2:-122746541
  14,3:-60797642 14,4:210849 15,0:-483307508 15,1:-85325273 15,2:13836207 15,3:-56917636
  16,0:1019670218 16,1:134384199 16,2:-89359413 17,0:825379660 17,1:-163467751
0 531389880493 0,2:-318470143979 0,3:-120539390693 0,4:20267269399 0,5:-535581811476
  0,6:-275558974752 0,7:-370671145660 0,8:-248562551375 0,9:-268031000936 0,10:-256390399259
  0,11:-231405203213 0,12:-120196542456 0,13:-48278731758 0,14:-60925950172 0,15:-87992420222
  0,16:-78505512457 0,17:-35213227482 0,18:-20464780763 1,1:159235071989 1,3:138751952468
  1,4:-50111620737 1,5:47346758892 1,6:75465279797 1,7:36160483452 1,8:-4258748528 1,9:-13546894701
  1,10:-28507074695 1,11:-9582081815 1,12:10185751700 1,13:2547157195 1,14:-18154904198
  1,15:-19329397737 1,16:-15185849712 1,17:-16407793047 2,0:-79617535995 2,1:30134847673
  2,2:-69375976234 2,3:-33250965177 2,4:10305619114 2,5:31985391405 2,6:-12860161318 2,7:3909054614
  2,8:-4338292975 2,9:-18316901501 2,10:-7687500170 2,11:4641094503 2,12:5605837197 2,13:-1934497065
  2,14:-4763347796 2,15:-6029496807 2,16:-8405790398 3,0:-30134847673 3,1:-2533408675
  3,2:45778870361 3,3:-11099183765 3,4:2319766409 3,5:-9392926454 3,6:639906969 3,7:-78408480
  3,8:-8772803286 3,9:-5017222085 3,10:1303403100 3,11:2596490920 3,12:-1116785453 3,13:-1812414106
  3,14:-3370125337 3,15:-5553025484 4,0:38488101129 4,1:16848380629 4,2:3001216450 4,3:-7907411202
  4,4:1703234843 4,5:3275013336 4,6:190827140 4,7:-4467950317 4,8:-2614391412 4,9:385209020
  4,10:1356268933 4,11:-237359166 4,12:-619445536 4,13:-1751529325 4,14:-3516789457 5,0:-82607607915
  5,1:1178250201 5,2:-8374102900 5,3:3984891324 5,4:-1173609477 5,5:1419990080 5,6:-605182828
  5,7:-979846067 5,8:228073725 5,9:739573216 5,10:-54842665 5,11:-210857946 5,12:-918942072
  5,13:-2081254272 6,0:-1274779111 6,1:10631376931 6,2:409627953 6,3:-1873666132 6,4:-987823659
  6,5:904164734 6,6:18443581 6,7:111867022 6,8:509246422 6,9:217153050 6,10:79620668 6,11:-401538965
  6,12:-1124120749 7,0:9926096194 7,1:-2832680189 7,2:568183015 7,3:-308139121 7,4:807741589
  7,5:450654069 7,6:-57913803 7,7:79442101 7,8:186186756 7,9:127774386 7,10:-115891109
  7,11:-521996653 8,0:-6107707503 8,1:3213133146 8,2:266461640 8,3:1034151955 8,4:383756706
  8,5:33427797 8,6:-120126143 8,7:7110225 8,8:59956225 8,9:-16282852 8,10:-167287160 9,0:-4818522118
  9,1:2312595933 9,2:-559100609 9,3:254482744 9,4:-147155691 9,5:-140403294 9,6:-68391947
  9,7:-8058274 9,8:14925741 9,9:11978701 10,0:-7430906654 10,1:-1168684294 10,2:-486488620
  10,3:-88226907 10,4:-203693272 10,5:-55509232 10,6:-46080441 10,7:17633504 10,8:75945861
  11,0:-12998736807 11,1:-264775765 11,2:35177366 11,3:-13695448 11,4:-49240073 11,5:-30437167
  11,6:17391420 11,7:68970274 12,0:-6820219824 12,1:1012446942 12,2:305206654 12,3:60912815
  12,4:-13207576 12,5:29779256 12,6:29066133 13,0:-1079834228 13,1:1162282320 13,2:177461524
  13,3:71394297 13,4:22813520 13,5:-6678259 14,0:-200256542 14,1:215266928 14,2:98068907
  14,3:2399161 14,4:-29101765 15,0:-1651974383 15,1:2125396 15,2:-120514004 15,3:5781069
  16,0:-1411053964 16,1:-437619736 16,2:68423686 17,0:-1531489986 17,1:140051992
0 3905216995 0,2:-63431924755 0,3:108397719972 0,4:-406256017283 0,5:440576704657 0,6:-245339001118
  0,7:174938919479 0,8:8375115982 0,9:74034964487 0,10:77222778941 0,11:41753850970 0,12:22650806874
  0,13:44382880396 0,14:52774219734 0,15:33134531298 0,16:17408280617 0,17:2514180915
  0,18:-3118276568 1,1:31715962378 1,3:-34774144985 1,4:5752385912 1,5:-28815949845 1,6:-39653702646
  1,7:-28461780438 1,8:13746340244 1,9:-5651620094 1,10:-13320264503 1,11:-8559758258
  1,12:-4294336423 1,13:5540551401 1,14:4275534640 1,15:1841297427 1,16:-14812707 1,17:-92742140
  2,0:-15857981189 2,1:-27099429993 2,2:17387072492 2,3:-12448349667 2,4:24014167042
  2,5:-27578668753 2,6:-7409810799 2,7:3022770495 2,8:2504596159 2,9:-3744149066 2,10:-1261212186
  2,11:-868027701 2,12:1914201955 2,13:332687530 2,14:262336222 2,15:-787693193 2,16:-830301774
  3,0:27099429993 3,1:50782002160 3,2:11010253189 3,3:-7911347320 3,4:-6359097381 3,5:-4120076737
  3,6:4501882658 3,7:4094226451 3,8:50725609 3,9:367732948 3,10:-360788774 3,11:940316964
  3,12:197376004 3,13:-84883436 3,14:-507384079 3,15:-598390700 4,0:-84866539487 4,1:-33760218874
  4,2:-2541610571 4,3:7603405763 4,4:562629007 4,5:1269218764 4,6:2273090408 4,7:992499877
  4,8:788760768 4,9:-424176268 4,10:334688596 4,11:68658109 4,12:11027437 4,13:-224816094
  4,14:-335120189 5,0:56869708680 5,1:12786514036 5,2:10599525337 5,3:2072037819 5,4:-1278039128
  5,5:-141549349 5,6:361046107 5,7:714184918 5,8:-183127987 5,9:624085 5,10:-116793297
  5,11:-79695695 5,12:-160927819 5,13:-218242823 6,0:-22327003281 6,1:-13856953586 6,2:1768425368
  6,3:-1368618148 6,4:-830576814 6,5:-143424138 6,6:115303681 6,7:-40127585 6,8:-103109993
  6,9:-147767946 6,10:-119234786 6,11:-133251859 6,12:-155788564 7,0:-5433630376 7,1:-2606256406
  7,2:723383238 7,3:-1089470327 7,4:-237442231 7,5:-275416325 7,6:-20634068 7,7:-43563857
  7,8:-64682580 7,9:-60871888 7,10:-68795190 7,11:-90502079 8,0:-6721646100 8,1:-268866202
  8,2:903944522 8,3:-275572531 8,4:-195855618 8,5:59552391 8,6:10024501 8,7:-14524758 8,8:-19332444
  8,9:-26529278 8,10:-41605587 9,0:6750204062 9,1:592720926 9,2:715752342 9,3:-129459232
  9,4:80131282 9,5:49535927 9,6:34610013 9,7:335838 9,8:-3558149 9,9:-8556307 10,0:3522890302
  10,1:-304391676 10,2:439403289 10,3:-22877931 10,4:7776865 10,5:53202711 10,6:27840323
  10,7:8680542 10,8:7752352 11,0:-188704953 11,1:208944021 11,2:-10425049 11,3:-48658702
  11,4:8765802 11,5:28794797 11,6:20176259 11,7:12768220 12,0:291192421 12,1:-337352025
  12,2:-36069300 12,3:-38400544 12,4:-1100902 12,5:17863962 12,6:14320170 13,0:-15774010
  13,1:8753297 13,2:-59783052 13,3:-27091848 13,4:-319622 13,5:5458664 14,0:742903685
  14,1:-113552882 14,2:-45232309 14,3:-20665872 14,4:-7613863 15,0:224037882 15,1:-84631515
  15,2:-50034391 15,3:-14651450 16,0:43913073 16,1:-115126462 16,2:-18213709 17,0:-148976839
  17,1:-24297101
1 5600256509657 0,2:-1148857224987 0,3:6568523665457 0,4:-443661641791 0,5:2748402829302
  0,6:214310028989 0,7:-3253259530379 0,8:-7089630803352 0,9:-7166326581165 0,10:-6730950946616
  0,11:-5415470733971 0,12:-4548359798281 0,13:-3703147566061 0,14:-2885369609233
  0,15:-1862564763724 0,16:-1242040082528 0,17:-623594148257 0,18:-263060907833 1,1:574428612493
  1,3:1784307333869 1,4:-475069436456 1,5:-471094013357 1,6:106273209334 1,7:-991758822341
  1,8:-1265346750773 1,9:-1296716720733 1,10:-1077489358809 1,11:-914652638574 1,12:-784812978992
  1,13:-641119199284 1,14:-409559403166 1,15:-296482957858 1,16:-156960551934 1,17:-73263618759
  1,18:-10704084315 2,0:-287214306247 2,1:-1642130916364 2,2:-892153666935 2,3:405668410563
  2,4:-873671499933 2,5:-187845233652 2,6:-48602649657 2,7:-158045789561 2,8:-201475562633
  2,9:-140349160806 2,10:-108466684007 2,11:-105181595437 2,12:-112360548261 2,13:-57294821517
  2,14:-43966660052 2,15:-17204940256 2,16:2909622141 2,17:31197192302 3,0:1642130916364
  3,1:55457705224 3,2:-286901051449 3,3:378670111769 3,4:-281553783778 3,5:-87624151360
  3,6:-62737067963 3,7:-78076287523 3,8:-43535117840 3,9:-19656341654 3,10:-21450759765
  3,11:-30828836921 3,12:-6224788543 3,13:-7162514561 3,14:779178766 3,15:9528618005
  3,16:23371118156 4,0:362890275632 4,1:31059028450 4,2:146135208966 4,3:245915625218
  4,4:-88759768880 4,5:-54421498670 4,6:-47366411642 4,7:-33931260450 4,8:-8650110058
  4,9:-7387618769 4,10:-13001175949 4,11:-1386473981 4,12:-1432868216 4,13:1684322698
  4,14:6757569759 4,15:14781673283 5,0:195091154770 5,1:-79404236153 5,2:17779966475
  5,3:139313782088 5,4:-19111107898 5,5:-20278513126 5,6:-19455675478 5,7:-10574293966
  5,8:-5728568840 5,9:-8876358331 5,10:-2911488640 5,11:-897192789 5,12:91356483 5,13:3672697893
  5,14:8291269262 6,0:-352421040097 6,1:-64628174584 6,2:29325947397 6,3:103262497006
  6,4:12699954500 6,5:-1190452026 6,6:-4334667761 6,7:-3798889867 6,8:-4407229364 6,9:-2314996251
  6,10:-438944937 6,11:-178842925 6,12:1910516023 6,13:4128472310 7,0:-190062278867 7,1:-58279501217
  7,2:6153540014 7,3:63859905000 7,4:12350763302 7,5:1238104492 7,6:-659175621 7,7:-1862946607
  7,8:-1736787393 7,9:-592891163 7,10:-488357711 7,11:614435329 7,12:1340717808 8,0:-294751391846
  8,1:-89567290131 8,2:-14447355503 8,3:29208654938 8,4:5330804600 8,5:1758389363 8,6:920205366
  8,7:-468820747 8,8:-437872900 8,9:-459985178 8,10:-45908793 8,11:-175727253 9,0:-186526289064
  9,1:-79002815637 9,2:-18431133266 9,3:11043818573 9,4:2766215079 9,5:2305634410 9,6:741097213
  9,7:-32756310 9,8:-200098450 9,9:-243773560 9,10:-769811348 10,0:-111412482621 10,1:-49709892092
  10,2:-12421402701 10,3:4160658152 10,4:1950740196 10,5:1178141137 10,6:326138491 10,7:113794389
  10,8:-180699469 10,9:-767657348 11,0:-27863493483 11,1:-21435455212 11,2:-7416965682
  11,3:1361582197 11,4:394249048 11,5:360989978 11,6:275962641 11,7:-9622725 11,8:-435382188
  12,0:938853302 12,1:-12229900579 12,2:-6037585029 12,3:-151088943 12,4:-56293071 12,5:192661126
  12,6:124247850 12,7:54300778 13,0:1705365381 13,1:-9996166497 13,2:-2860635383 13,3:6072661
  13,4:-144779075 13,5:123945308 13,6:471823238 14,0:-5777327760 14,1:-2894821369 14,2:-1106766933
  14,3:-208812742 14,4:-81973942 14,5:741129983 15,0:4420729569 15,1:-1036129408 15,2:-611520948
  15,3:-187598145 15,4:755116049 16,0:2533737094 16,1:3297183 16,2:-577097775 16,3:697388060
  17,0:2793655870 17,1:-680240226 17,2:349496647
1 3421843397478 0,2:205886471344 0,3:-2023851368266 0,4:-822759471121 0,5:4768405951165
  0,6:6103357332429 0,7:2728727898871 0,8:4373633459218 0,9:3090001047132 0,10:2120786174431
  0,11:827245281308 0,12:330122753358 0,13:160547393673 0,14:-26592269181 0,15:-102702240364
  0,16:-100652865224 0,17:103415729634 0,18:265784178909 1,1:-102943235672 1,3:-1597060854869
  1,4:-763651178690 1,5:-1507243466738 1,6:-1529380824521 1,7:-695865286442 1,8:-897822672977
  1,9:-923568108205 1,10:-654750772602 1,11:-460742783352 1,12:-335886248608 1,13:-260783311049
  1,14:-263637389457 1,15:-209749497140 1,16:-168851612853 1,17:-107800922362 1,18:-103152049072
  2,0:51471617836 2,1:505962842066 2,2:798530427435 2,3:384745037628 2,4:-97426637887
  2,5:24471669199 2,6:172233814202 2,7:-27845352971 2,8:-111155640055 2,9:-81847640990
  2,10:-45041485234 2,11:-42472572476 2,12:-37543161297 2,13:-39205748873 2,14:-44648596865
  2,15:-34402951496 2,16:-24380542964 2,17:-52313463920 3,0:-505962842066 3,1:102844933890
  3,2:-193832242955 3,3:99654874397 3,4:123286464538 3,5:50777123513 3,6:25001888517 3,7:-4017676252
  3,8:874372457 3,9:10715508392 3,10:6820735948 3,11:9423740276 3,12:3054470853 3,13:-494860232
  3,14:-2364971433 3,15:-5668113461 3,16:-28868163725 4,0:-553532614553 4,1:-105652853134
  4,2:111993100161 4,3:-81501259043 4,4:17450795581 4,5:520812755 4,6:-1482986723 4,7:2552453371
  4,8:3080435971 4,9:441076971 4,10:3805579677 4,11:3101618040 4,12:1401620049 4,13:1577029223
  4,14:-1793709053 4,15:-16999288415 5,0:357409750555 5,1:-127052972321 5,2:61423288213
  5,3:-65377784856 5,4:3723398577 5,5:-2995690158 5,6:-689030594 5,7:155337535 5,8:-1032149227
  5,9:1633950251 5,10:1092996600 5,11:35010158 5,12:290195270 5,13:-1771732524 5,14:-9829459504
  6,0:-9371729922 6,1:34324036732 6,2:24268792058 6,3:-17300260279 6,4:5845607662 6,5:-2286217022
  6,6:-249435778 6,7:-1080468687 6,8:403747943 6,9:649615274 6,10:-100929971 6,11:-150022810
  6,12:-1512896964 6,13:-4992664369 7,0:-225829216484 7,1:-216776328 7,2:32446216747 7,3:-4046978853
  7,4:3390404388 7,5:-1203766540 7,6:33348882 7,7:-181263021 7,8:248948555 7,9:-35552833
  7,10:-221873688 7,11:-1064832295 7,12:-1999673675 8,0:74477639072 8,1:-24552753389 8,2:21834787675
  8,3:-2471177084 8,4:1707491485 8,5:16354101 8,6:-154190077 8,7:-176206483 8,8:-71956023
  8,9:-130427091 8,10:-599593184 8,11:-281005997 9,0:-30702844666 9,1:-28919540440 9,2:7993672044
  9,3:-2068183287 9,4:1431615456 9,5:-231197001 9,6:-27181745 9,7:-2430941 9,8:-57907883
  9,9:-200059534 9,10:490514021 10,0:-49332458524 10,1:-10418406348 10,2:3358184328 10,3:-1241024938
  10,4:285616693 10,5:-219139306 10,6:67349445 10,7:60144428 10,8:82484050 10,9:670356542
  11,0:-25311970925 11,1:-3163529961 11,2:856954982 11,3:-821068223 11,4:111327416 11,5:-10981441
  11,6:91681159 11,7:220935274 11,8:468207152 12,0:-4984538041 12,1:-2497164544 12,2:1092656000
  12,3:-417619571 12,4:73981807 12,5:7957595 12,6:198477758 12,7:70607863 13,0:-1822545300
  13,1:777997293 13,2:934580093 13,3:-247341101 13,4:14275907 13,5:38235029 13,6:-343772818
  14,0:506277056 14,1:755783735 14,2:304909347 14,3:-186261062 14,4:-99044349 14,5:-666625175
  15,0:-1870415493 15,1:88089148 15,2:79582151 15,3:-282072898 15,4:-760869094 16,0:-2695913420
  16,1:44734788 16,2:-121929976 16,3:-687532705 17,0:-1583679597 17,1:114592948 17,2:-367665344
1 71565648276 0,2:-32329347690 0,3:-194071292035 0,4:567934972316 0,5:-1284555273517
  0,6:908971961951 0,7:-413533132763 0,8:656930291124 0,9:372043117849 0,10:329558256272
  0,11:346940251849 0,12:221443309377 0,13:93420695629 0,14:164364816932 0,15:249411236750
  0,16:223460171687 0,17:179896682300 0,18:93018212194 1,1:16164673845 1,3:-143567508697
  1,4:-63410479767 1,5:4424246231 1,6:-57408635573 1,7:-13952791954 1,8:-41804484576 1,9:90295278612
  1,10:85523141455 1,11:30491683490 1,12:13625822515 1,13:-258563008 1,14:19202994406
  1,15:36585186015 1,16:27438003900 1,17:14323290102 1,18:-587669553 2,0:-8082336922 2,1:48517823009
  2,2:71783754348 2,3:59582698837 2,4:-91503449400 2,5:38671268389 2,6:-71303318005 2,7:-38556143149
  2,8:-15705839717 2,9:4606080662 2,10:-9942671552 2,11:-11758270054 2,12:-13863535926
  2,13:-4113644430 2,14:744760556 2,15:6084123795 2,16:6668783914 2,17:2896408364 3,0:-48517823009
  3,1:-70991871540 3,2:-43730078896 3,3:35858175421 3,4:25817043427 3,5:-19230746554
  3,6:-25835446630 3,7:-11560046511 3,8:4474319295 3,9:1129212687 3,10:-2054227649 3,11:-4231066017
  3,12:-937618348 3,13:918042307 3,14:2798182600 3,15:3378030407 3,16:545393295 4,0:70595930135
  4,1:110076054014 4,2:14287293140 4,3:-20334689299 4,4:1179858597 4,5:-4720262444 4,6:-4487448516
  4,7:3999586802 4,8:6122508602 4,9:3034680523 4,10:-1139900335 4,11:-116628284 4,12:483810520
  4,13:1753016441 4,14:2384553967 4,15:698122999 5,0:-180385184117 5,1:-40772310410 5,2:-13803781014
  5,3:14241128538 5,4:4551206713 5,5:749938888 5,6:751642972 5,7:3495140396 5,8:3797767217
  5,9:870244652 5,10:540188587 5,11:465735947 5,12:1045132414 5,13:1552257523 5,14:496201289
  6,0:49846394142 6,1:34095079600 6,2:8204276980 6,3:9050438266 6,4:629214576 6,5:-253896543
  6,6:545627906 6,7:1803791590 6,8:1130404699 6,9:518982228 6,10:230783749 6,11:475799115
  6,12:872026788 6,13:338123903 7,0:-30241667855 7,1:-23388896369 7,2:-314480736 7,3:3766417546
  7,4:-1613646897 7,5:-928160345 7,6:-176624547 7,7:329244116 7,8:191068293 7,9:27182135
  7,10:79283605 7,11:347083600 7,12:160742947 8,0:-5569210870 8,1:-10062612634 8,2:-1351852063
  8,3:-62521970 8,4:-2017615200 8,5:-1179489046 8,6:-254832451 8,7:13581458 8,8:-25623076
  8,9:17908320 8,10:110889703 8,11:59691902 9,0:-18676256657 9,1:-6885900281 9,2:455707552
  9,3:-118684799 9,4:-1084357081 9,5:-399523556 9,6:-111274689 9,7:-2550196 9,8:-33640203
  9,9:-11602305 9,10:7625500 10,0:5214726160 10,1:-94422262 10,2:2315976315 10,3:259932959
  10,4:-193450266 10,5:-133086053 10,6:-6394468 10,7:-13288092 10,8:-66463769 10,9:-22855554
  11,0:12285857928 11,1:662600303 11,2:1976031743 11,3:288091529 11,4:-71568022 11,5:-21997921
  11,6:-90245 11,7:-40167123 11,8:-31142545 12,0:5047333426 12,1:665756921 12,2:752621443
  12,3:124533498 12,4:-37961200 12,5:-28192208 12,6:-10946071 12,7:-12394563 13,0:1932153507
  13,1:-566251642 13,2:315662452 13,3:25390032 13,4:-52441747 13,5:7170786 13,6:4921131
  14,0:-537510973 14,1:-135015746 14,2:85017380 14,3:7897589 14,4:-478805 14,5:22369219
  15,0:1006990165 15,1:39898734 15,2:157838057 15,3:5449339 15,4:35461165 16,0:1280041989
  16,1:407048639 16,2:-38820881 16,3:53815571 17,0:1516185974 17,1:-133883692 17,2:42381249
2 771417494586 0,2:1268241384524 0,3:5387612166324 0,4:-3527451893872 0,5:-3887510216785
  0,6:-1759318483536 0,7:1591967244805 0,8:8259080480160 0,9:15666102097995 0,10:17236517994575
  0,11:13556266023106 0,12:9908666794158 0,13:9184790489287 0,14:9233727246691 0,15:7831454174209
  0,16:6465562895657 0,17:3917497895360 0,18:2293632513460 1,1:-634120692260 1,2:2 1,3:2045129493721
  1,4:1695177666227 1,5:2086294052170 1,6:-210110620191 1,7:193247108441 1,8:2467690143580
  1,9:4211817914356 1,10:3271352906753 1,11:1884342686625 1,12:1783452661533 1,13:1878086325808
  1,14:1728436636640 1,15:1547138472099 1,16:899091194039 1,17:307323561080 1,18:-99437209803
  2,0:317060346133 2,1:-1346903041583 2,2:-1022564746862 2,3:-267374902816 2,4:-459177870839
  2,5:-101985506609 2,6:-705753867039 2,7:-478021788782 2,8:23344530717 2,9:96385120966
  2,10:-250362863275 2,11:-115651400758 2,12:111608404566 2,13:167693279111 2,14:201200715686
  2,15:116334683866 2,16:-122292560876 2,17:-246032971043 2,18:-73986680329 3,0:1346903041580
  3,1:440931486734 3,2:-156419513746 3,3:150921366378 3,4:-28364334998 3,5:540715579635
  3,6:117859815581 3,7:58746424934 3,8:92310443480 3,9:-152547072079 3,10:-156488388502
  3,11:-6659531620 3,12:13066419100 3,13:35770841021 3,14:27948594942 3,15:-110859757346
  3,16:-191452813251 3,17:-30654550486 4,0:-150114856670 4,1:109281937142 4,2:-142785402959
  4,3:59426794842 4,4:-120118497854 4,5:252450795142 4,6:120152396757 4,7:149658096001
  4,8:43413578193 4,9:-50661189504 4,10:17633650649 4,11:13501897078 4,12:17731023587
  4,13:17981481131 4,14:-68597990546 4,15:-121614611073 4,16:9296048657 5,0:43804243599
  5,1:-43355758693 5,2:-12182420119 5,3:-71885074388 5,4:-171628835007 5,5:61806239002
  5,6:77920615782 5,7:64247870288 5,8:3086895163 5,9:20017479406 5,10:6271080366 5,11:7008720751
  5,12:12198944430 5,13:-37606342370 5,14:-69416243404 5,15:38290395736 6,0:354997591652
  6,1:-5259717273 6,2:18623567373 6,3:-6888999763 6,4:-113527550263 6,5:-3994451589 6,6:23954586941
  6,7:12636462084 6,8:19151270409 6,9:4726052140 6,10:3032204342 6,11:7600764655 6,12:-17220906785
  6,13:-33950022081 6,14:56467703162 7,0:-38106934852 7,1:32407758901 7,2:-26274007491
  7,3:6043996423 7,4:-89074881625 7,5:-15050081022 7,6:2951485149 7,7:6297322129 7,8:1990661440
  7,9:467821822 7,10:3863872225 7,11:-5970439657 7,12:-11607445231 7,13:66393373605 8,0:86893016682
  8,1:37702154645 8,2:-32380489003 8,3:-6950724512 8,4:-43057627424 8,5:-2463337777 8,6:-3538439125
  8,7:809769844 8,8:195267497 8,9:2156394440 8,10:37946535 8,11:805376572 8,12:69936513099
  9,0:359092971715 9,1:58124186353 9,2:17295257121 9,3:15344682637 9,4:-9275453595 9,5:-7516652315
  9,6:-1366528806 9,7:106407535 9,8:449654049 9,9:1894032764 9,10:6284165763 9,11:68537007662
  10,0:433801626475 10,1:94963399542 10,2:25920069506 10,3:13419719262 10,4:-8364917483
  10,5:-1187621708 10,6:-567397888 10,7:-783415683 10,8:1469076868 10,9:6588435042 10,10:63306793862
  11,0:218151221810 11,1:23498048864 11,2:1340820182 11,3:7534404651 11,4:-2536568507
  11,5:-239243641 11,6:-1380859833 11,7:207414159 11,8:3902441392 11,9:55425315215 12,0:-45161568240
  12,1:-12813085571 12,2:8050252901 12,3:3019186524 12,4:-1084683018 12,5:-879671570 12,6:-818037654
  12,7:-20462606 12,8:45891961634 13,0:-61032443659 13,1:17678116746 13,2:476368173 13,3:1187019530
  13,4:-457317110 13,5:-670889541 13,6:-3894841572 13,7:35756263479 14,0:15836887569 14,1:9178141274
  14,2:-616203148 14,3:1903083952 14,4:21973361 14,5:-6587944019 14,6:25776895002 15,0:11902092535
  15,1:8734282287 15,2:2552282568 15,3:2219775263 15,4:-7952690818 15,5:16805385300 16,0:11463135017
  16,1:9436098344 16,2:3270385852 16,3:-7057747857 16,4:9097786280 17,0:5479569330 17,1:7078697570
  17,2:-5161541538 17,3:3698220478
2 223751141546 0,2:-4314296780842 0,3:-3766203251843 0,4:1807738220174 0,5:-2684876894396
  0,6:6764914589744 0,7:7503389967358 0,8:2058489298000 0,9:456405472325 0,10:498316702747
  0,11:197046720329 0,12:-1311277259474 0,13:-691631471642 0,14:302465587365 0,15:429024736890
  0,16:-608362323191 0,17:-868824925534 0,18:-859588721954 1,1:2157148390421 1,3:-1808646783763
  1,4:-1404098953404 1,5:-1470154473432 1,6:-2038960544316 1,7:-2592322795070 1,8:-3077498654985
  1,9:-2903170933969 1,10:-2973329361583 1,11:-3079663993846 1,12:-2151017150418 1,13:-1332863952711
  1,14:-769171395322 1,15:-782219543003 1,16:-637883603074 1,17:-520798740030 1,18:-240161629640
  2,0:-1078574195210 2,1:941550812961 2,2:904323391881 2,3:377156261883 2,4:1489540144763
  2,5:60414828913 2,6:642965187451 2,7:251659390062 2,8:-191016848943 2,9:-329639702073
  2,10:-611612545957 2,11:-416120527882 2,12:-216300732771 2,13:-66072210164 2,14:-123630892364
  2,15:-157033128453 2,16:-173073219249 2,17:-67491174315 2,18:35547083710 3,0:-941550812961
  3,1:-225967277522 3,2:-26131523532 3,3:-517560024933 3,4:101337577054 3,5:129001395179
  3,6:180915898305 3,7:50144278966 3,8:70379944592 3,9:-35468934813 3,10:8804100828 3,11:26560508245
  3,12:87883482747 3,13:23865639253 3,14:-14508574246 3,15:-50993812599 3,16:-9179166127
  3,17:37305951184 4,0:-113210779658 4,1:356382936841 4,2:-157045761994 4,3:-131034123270
  4,4:-17832088567 4,5:-119875926583 4,6:-67344436750 4,7:-1461531522 4,8:-5082892412
  4,9:23783872261 4,10:4758718089 4,11:48508058275 4,12:22329036516 4,13:-242017009
  4,14:-24885111984 4,15:-1020372762 4,16:22854058500 5,0:-774390534738 5,1:72608978381
  5,2:207289500522 5,3:-128583314131 5,4:28773524218 5,5:-68786124929 5,6:-33252740236
  5,7:-6048971897 5,8:9809562836 5,9:-12379632970 5,10:16787299285 5,11:11118844834 5,12:2409245628
  5,13:-12348456475 5,14:1304960918 5,15:13193227230 6,0:438503022254 6,1:-175408750226
  6,2:84870229041 6,3:-5741041848 6,4:63370287134 6,5:-20212998166 6,6:-10128290379 6,7:1973140062
  6,8:-14751712186 6,9:-191108179 6,10:1314474942 6,11:1539238233 6,12:-5508868657 6,13:1520101389
  6,14:6771945763 7,0:2002931490 7,1:19348886881 7,2:40303352371 7,3:35988002925 7,4:37779084159
  7,5:-5424584474 7,6:-4786941181 7,7:-5997258431 7,8:-3762340972 7,9:-1337955839 7,10:833341275
  7,11:-1367241378 7,12:1830240624 7,13:2493602971 8,0:-46459074609 8,1:-34126580397 8,2:269541965
  8,3:8591452980 8,4:21589050830 8,5:-5195620379 8,6:1785512695 8,7:-1516965419 8,8:-1286089586
  8,9:198189006 8,10:324756834 8,11:1699641113 8,12:383048161 9,0:-104389087269 9,1:-94633075600
  9,2:-7864171739 9,3:3630308657 9,4:8348909000 9,5:5391599863 9,6:604136440 9,7:-137895580
  9,8:-136601003 9,9:678243454 9,10:1315690766 9,11:-685750153 10,0:-95974525871 10,1:-42218977646
  10,2:-5937689356 10,3:-2414697937 10,4:8760768968 10,5:758416397 10,6:526777563 10,7:-77334380
  10,8:414062863 10,9:901443593 10,10:-842236910 11,0:-58526910985 11,1:-25370027429
  11,2:-2431953278 11,3:-6037185861 11,4:1644760066 11,5:257330585 11,6:-200455252 11,7:30042177
  11,8:384545179 11,9:-534024201 12,0:-116784848412 12,1:4693039150 12,2:-13239381998
  12,3:-5017384028 12,4:719236695 12,5:-129352325 12,6:-362858268 12,7:-164274272 12,8:-43966718
  13,0:-21218358121 13,1:-2993654472 13,2:-1927545711 13,3:-2696501813 13,4:484550816
  13,5:-306497691 13,6:-772189040 13,7:425705814 14,0:7600933620 14,1:15932257615 14,2:-64676002
  14,3:-686533864 14,4:305651608 14,5:-1184196570 14,6:711596365 15,0:40651397382 15,1:7374219228
  15,2:665954823 15,3:326547512 15,4:-1403251712 15,5:770007966 16,0:11475000446 16,1:2125765740
  16,2:1798016870 16,3:-1810259346 16,4:590755085 17,0:-2616815555 17,1:2964162537 17,2:-1031447301
  17,3:61249525
2 1293510575326 0,2:234217300034 0,3:257518780631 0,4:2226791384152 0,5:-3319787865340
  0,6:2120346308279 0,7:78334665883 0,8:2344371508082 0,9:2781818373306 0,10:-2316026543954
  0,11:-2349997622046 0,12:-1099992254659 0,13:-582155227705 0,14:-739410808307 0,15:-501077319884
  0,16:-287384543225 0,17:-468535581594 0,18:-461232398489 1,1:-117108650017 1,3:275042624518
  1,4:1007530333023 1,5:319848778436 1,6:-83462820562 1,7:124919052335 1,8:649978404739
  1,9:-900224199283 1,10:-1001660317500 1,11:-389992677504 1,12:-329638573214 1,13:-447955359946
  1,14:-403438557057 1,15:-357138482051 1,16:-202752948232 1,17:-154267669777 1,18:-43345289403
  2,0:58554325008 2,1:-64379695158 2,2:-137521312259 2,3:-157194967775 2,4:-129251451909
  2,5:-410773222770 2,6:-574145952430 2,7:38507854676 2,8:-336107045815 2,9:-555633075539
  2,10:-276629283024 2,11:-131453506999 2,12:-132110612411 2,13:-144579634116 2,14:-134463037837
  2,15:-67084953096 2,16:-27555902372 2,17:24171987053 2,18:28799953061 3,0:64379695158
  3,1:-278348923019 3,2:-94687615481 3,3:50588611929 3,4:95325290770 3,5:-293018865126
  3,6:-84425588785 3,7:36991440185 3,8:-143978281550 3,9:-100278950001 3,10:-22159721983
  3,11:-27486218102 3,12:-38777833068 3,13:-54951748856 3,14:-29590951959 3,15:-7626813230
  3,16:35336010456 3,17:30008435067 4,0:486284040658 4,1:128889257696 4,2:-18925426267
  4,3:32116394092 4,4:75167402677 4,5:-36007728137 4,6:30597685357 4,7:-19149461513 4,8:-47266823124
  4,9:-10833204606 4,10:-3160919884 4,11:-10793047410 4,12:-26177298081 4,13:-10922947667
  4,14:-63298952 4,15:26626373181 4,16:23289542080 5,0:-100120254098 5,1:-83807214665 5,2:3382313331
  5,3:133387888327 5,4:23138718544 5,5:2798030633 5,6:1445468297 5,7:-23428427715 5,8:-11318135643
  5,9:-403301811 5,10:-3822896279 5,11:-13877841466 5,12:-5792299977 5,13:-294480126
  5,14:16198691272 5,15:15803523300 6,0:223991641814 6,1:30628551284 6,2:20402243646 6,3:30823289280
  6,4:-14423412402 6,5:-3264993742 6,6:-7938604207 6,7:-8113450210 6,8:-1658774977 6,9:-1201112210
  6,10:-7590155889 6,11:-4522733892 6,12:-1377263792 6,13:7522463938 6,14:8738624236
  7,0:-195903688331 7,1:-114768028201 7,2:-27447887873 7,3:96758743 7,4:9253176539 7,5:6388826716
  7,6:-816344306 7,7:-609566837 7,8:-413174595 7,9:-3589255524 7,10:-2845593877 7,11:-1560043853
  7,12:2427894858 7,13:4473850380 8,0:-199309471535 8,1:-31001227032 8,2:15729515843 8,3:19851133361
  8,4:17937093280 8,5:3915794596 8,6:-181988770 8,7:11565710 8,8:-1138960839 8,9:-1468337205
  8,10:-1144221493 8,11:-152025108 8,12:1759394625 9,0:94149204927 9,1:19430140653 9,2:7496121835
  9,3:9066155118 9,4:6612303608 9,5:184798777 9,6:-74115484 9,7:548906568 9,8:-330159166
  9,9:-555083527 9,10:-1257768273 9,11:354561588 10,0:-164438906146 10,1:-50791243826
  10,2:-13820163097 10,3:755821399 10,4:2155259394 10,5:450128698 10,6:1369001003 10,7:561151075
  10,8:-61063962 10,9:-1322149628 10,10:-315711924 11,0:-173529516261 11,1:-45698063276
  11,2:-8218112600 11,3:230669662 11,4:1156143828 11,5:1490960274 11,6:871487605 11,7:362613843
  11,8:-721099006 11,9:-394069854 12,0:-45706751835 12,1:-17757233412 12,2:-2518972735
  12,3:260473039 12,4:994447149 12,5:680921491 12,6:505235432 12,7:74368311 12,8:-164494530
  13,0:10679600705 13,1:-6870053752 13,2:-2139403654 13,3:-760128655 13,4:105931202 13,5:256108221
  13,6:794723834 13,7:118042094 14,0:6141015189 14,1:-6130587651 14,2:-4936440374 14,3:-842768754
  14,4:-152196231 14,5:1180387659 14,6:375630819 15,0:-1259048077 15,1:-10190993256 15,2:-2807693060
  15,3:-682843627 15,4:1280783423 15,5:442044510 16,0:-11194335705 16,1:-4193056720 16,2:-1518272907
  16,3:1077999369 16,4:427132617 17,0:-2545197384 17,1:-1651310904 17,2:479363122 17,3:260083353
2 61025183769 0,2:542842826185 0,3:-2537614285222 0,4:405230331911 0,5:1482230006769
  0,6:-1343075376943 0,7:994560219306 0,8:-364048292272 0,9:-3394846958213 0,10:-1333062757566
  0,11:-1812881890578 0,12:-1644259602445 0,13:-1906132838084 0,14:-2078132681856
  0,15:-1986164382901 0,16:-1309862101349 0,17:-353090708678 0,18:14384724790 1,1:-271421413092
  1,3:-330988671651 1,4:-147485543696 1,5:-891110915264 1,6:-12104804071 1,7:275582444572
  1,8:-843785462480 1,9:-433344923460 1,10:-262911637464 1,11:-201802710814 1,12:-241573938955
  1,13:-281149200811 1,14:-278022012306 1,15:-144913594028 1,16:-7547893588 1,17:116884819181
  1,18:190261698319 2,0:135710706546 2,1:634403571306 2,2:165494335825 2,3:13425245312
  2,4:358690274145 2,5:61027903042 2,6:150458932894 2,7:-194247776208 2,8:-47569337832
  2,9:28139742938 2,10:56042550924 2,11:-14105524378 2,12:-85326866838 2,13:-80610130926
  2,14:-82444154425 2,15:-39879378912 2,16:-9893905936 2,17:15742439321 2,18:-75381644614
  3,0:-634403571306 3,1:-50653791489 3,2:23446140612 3,3:-118116298384 3,4:16912560577
  3,5:-104857404999 3,6:-33349380054 3,7:-96349085996 3,8:-55920985497 3,9:15909631624
  3,10:-5846391523 3,11:-36197642059 3,12:-36500146281 3,13:-20954379989 3,14:2013048922
  3,15:14043652910 3,16:21393181326 3,17:-44058833261 4,0:-6766480679 4,1:-85926752767
  4,2:19545606375 4,3:-26698597354 4,4:22643683361 4,5:-48895881730 4,6:-60788625695
  4,7:-71090818542 4,8:-22438045146 4,9:-10829648788 4,10:-24819758736 4,11:-21888395878
  4,12:-10688756018 4,13:-2510241991 4,14:5910036073 4,15:11123347759 4,16:-29348533032
  5,0:139189518441 5,1:118507153890 5,2:-1729047423 5,3:14367726804 5,4:38386849435 5,5:-20349766570
  5,6:-28044765736 5,7:-15991283036 5,8:-7202623206 5,9:-11155434378 5,10:-11130201763
  5,11:-3872435330 5,12:26915263 5,13:4575622413 5,14:6377263879 5,15:-17585918670 6,0:-281730022252
  6,1:-7458530860 6,2:-17087137087 6,3:12127709930 6,4:43226905832 6,5:2491924155 6,6:-3975914138
  6,7:-3944426895 6,8:-4270933763 6,9:-4786879104 6,10:-621753308 6,11:302031924 6,12:3144169516
  6,13:3389307156 6,14:-9228598434 7,0:68496894003 7,1:-11352504490 7,2:22776538844 7,3:21890500880
  7,4:32699534550 7,5:3186017815 7,6:35260282 7,7:-1073970267 7,8:-1088214248 7,9:759117761
  7,10:450059840 7,11:1941948298 7,12:1502460007 7,13:-3688292116 8,0:67252611700 8,1:-21446058843
  8,2:-9735170020 8,3:12240895954 8,4:9876925033 8,5:1836388149 8,6:993086825 8,7:-172308339
  8,8:486130183 8,9:82476271 8,10:718990073 8,11:6322562 8,12:-637865798 9,0:-210893302550
  9,1:-49803656352 9,2:-24465316407 9,3:1794912727 9,4:3526436937 9,5:2145981012 9,6:1146677571
  9,7:-180397140 9,8:6935271 9,9:62438228 9,10:-671601414 9,11:724316593 10,0:-68999965037
  10,1:-30078871623 10,2:-12747368481 10,3:1103473477 10,4:2297275072 10,5:1035945948
  10,6:-145573474 10,7:-124052461 10,8:-238139098 10,9:-769762339 10,10:1130410217 11,0:-38583029332
  11,1:-6609086619 11,2:-6810534852 11,3:867196769 11,4:1323784966 11,5:-192010110 11,6:49238114
  11,7:-270070152 11,8:-544128110 11,9:847255851 12,0:7074659502 12,1:-4250930531 12,2:-5064629737
  12,3:228416561 12,4:353932159 12,5:-142573705 12,6:-129554148 12,7:-67084185 12,8:318313284
  13,0:-4020033005 13,1:-10655783069 13,2:-3763054559 13,3:523728206 13,4:70143666 13,5:-82127145
  13,6:465594866 13,7:-215783767 14,0:-18511117943 14,1:-8430403404 14,2:-295855360 14,3:144361636
  14,4:207612553 14,5:844807951 14,6:-606813905 15,0:-15366665361 15,1:-2914953610 15,2:7896484
  15,3:145147605 15,4:1159286262 15,5:-768914960 16,0:-5581290592 16,1:-247937764 16,2:-143926128
  16,3:1151803639 16,4:-618000211 17,0:1859239039 17,1:-833680458 17,2:830208061 17,3:-318587647
3 33327051235 0,3:23000740354 0,4:4307221392135 0,5:-2194151749880 0,6:1534062441948
  0,7:-16421582739815 0,8:1325979170800 0,9:-8346247298770 0,10:7064202638951 0,11:22031301815533
  0,12:21585497354005 0,13:23556778279458 0,14:25647943100723 0,15:25827269180685
  0,16:22509223385916 0,17:17907412462522 0,18:12259433939582 1,2:-3 1,3:-886652928434
  1,4:-1507443456507 1,5:2308187639831 1,6:1572405616854 1,7:1782658932612 1,8:-5541574267081
  1,9:-1914262217728 1,10:4574766752496 1,11:4302535667108 1,12:3446208595187 1,13:3997220827563
  1,14:4479220654409 1,15:4449726732883 1,16:4156217207500 1,17:2629126250841 1,18:285411563642
  2,1:-5750185087 2,2:443326464229 2,3:-95730043594 2,4:200941870826 2,5:280512306574
  2,6:2346433639810 2,7:797820898727 2,8:-8965336569 2,9:1254077880238 2,10:1036979438731
  2,11:712634818973 2,12:540012413444 2,13:632799958061 2,14:916174051889 2,15:1053895111480
  2,16:606985166680 2,17:-321340412967 2,18:-6554890783 3,0:5750185097 3,1:-538402674015
  3,2:472590907716 3,3:-145130255080 3,4:-454268496604 3,5:-972453263887 3,6:1013679721043
  3,7:328415606391 3,8:203911495926 3,9:68132190302 3,10:35221041030 3,11:-22230920007
  3,12:12329663608 3,13:177659957448 3,14:350588912406 3,15:187285401080 3,16:-352290013860
  3,17:-35698400742 3,18:-68692423048 4,0:585940778909 4,1:89269462570 4,2:-221534475477
  4,3:314550590432 4,4:79908434207 4,5:365797736 4,6:425619497781 4,7:38138544699 4,8:40678636011
  4,9:43605984045 4,10:-38167634646 4,11:-44370450001 4,12:12732274102 4,13:115443681940
  4,14:38910868102 4,15:-276386891863 4,16:24327232374 4,17:-48274546473 5,0:-745345048893
  5,1:-103763600893 5,2:-186229940292 5,3:210136935636 5,4:-66415514974 5,5:-73139275840
  5,6:125661847990 5,7:100631516204 5,8:135555477311 5,9:46526789031 5,10:-12314027880
  5,11:-3659102007 5,12:51447312140 5,13:14809358948 5,14:-157132722157 5,15:102551875188
  5,16:-28981719266 6,0:859732811408 6,1:213577238017 6,2:-298515448833 6,3:-248813027582
  6,4:-92494900725 6,5:-102456903429 6,6:61892921206 6,7:97753596132 6,8:63467883096 6,9:14033708858
  6,10:-1393400519 6,11:15827817717 6,12:7340660289 6,13:-71791722768 6,14:158265031024
  6,15:-7993997060 7,0:-380034093703 7,1:-25957335227 7,2:-18746289510 7,3:-97704537743
  7,4:21463137597 7,5:-78747700188 7,6:10230184272 7,7:28299446102 7,8:13182400556 7,9:290816698
  7,10:4073881849 7,11:5375897759 7,12:-15934866543 7,13:193100310862 7,14:8647660151
  8,0:931512238590 8,1:535949356016 8,2:16918806872 8,3:-45762661022 8,4:-8421443465
  8,5:-78537994879 8,6:-8175036647 8,7:4800144104 8,8:1211216047 8,9:-1682891699 8,10:1894846587
  8,11:12147148612 8,12:205991730938 8,13:17985356634 9,0:-452656382102 9,1:299474718921
  9,2:-51967362875 9,3:-25572742475 9,4:-26683948548 9,5:-39599915764 9,6:-3134246264 9,7:732364868
  9,8:-680413973 9,9:762439958 9,10:21904873898 9,11:202415054496 9,12:23159297722
  10,0:-104563108003 10,1:160261130582 10,2:16665248097 10,3:-132019308 10,4:-5286749789
  10,5:-13025870501 10,6:511739695 10,7:-106733080 10,8:74462929 10,9:19936749795 10,10:187030315379
  10,11:24427972226 11,0:482023632043 11,1:120876476462 11,2:65696397309 11,3:9966311816
  11,4:4047823025 11,5:-3843384410 11,6:362831662 11,7:-836678213 11,8:10618717365 11,9:163115738073
  11,10:23136692136 12,0:191074257132 12,1:96987980223 12,2:35788213715 12,3:3777992270
  12,4:3243411068 12,5:-2293156187 12,6:-707019243 12,7:-1733764524 12,8:134431505577
  12,9:19827658862 13,0:66380233713 13,1:40019766381 13,2:7041798613 13,3:-2448181915
  13,4:-346320209 13,5:-1294706525 13,6:-12833961911 13,7:103633292056 13,8:15913215348
  14,0:-20323693637 14,1:14334721743 14,2:-288406223 14,3:-3204334097 14,4:1091473619
  14,5:-21393787275 14,6:74050906270 14,7:11495255018 15,0:-43607571608 15,1:15975351264
  15,2:5342815172 15,3:-436060392 15,4:-24030334165 15,5:46930319195 15,6:7788656280 16,0:2702038980
  16,1:37906465740 16,2:3998195551 16,3:-23035444826 16,4:25157003946 16,5:4190082281
  17,0:49611616941 17,1:14277235551 17,2:-14699397240 17,3:8217487126 17,4:1962593354
3 302356007475 0,3:6498781418247 0,4:4997248749782 0,5:1321003594853 0,6:-3602581129725
  0,7:-952036430883 0,8:690474180296 0,9:7702164800999 0,10:8922340677730 0,11:12230780102527
  0,12:12733183610196 0,13:14834695247455 0,14:14702082331068 0,15:14048074283640 0,16:9745724582365
  0,17:6607533535638 0,18:4825302119290 1,3:460597577794 1,4:500944109939 1,5:-66934353350
  1,6:2341607549114 1,7:-2829129284621 1,8:-3214877946535 1,9:-2497379139390 1,10:-462708925624
  1,11:-1927096498361 1,12:-1198167491295 1,13:-382369084035 1,14:-570751460658 1,15:-418225147647
  1,16:-608508349775 1,17:-622967571253 1,18:-869872577452 2,1:-1624695354562 2,2:-230298788897
  2,3:61286881997 2,4:920948535914 2,5:2734360791969 2,6:2456468433023 2,7:1719874507448
  2,8:1550798880300 2,9:1611489035212 2,10:525106461985 2,11:546273594639 2,12:870014291587
  2,13:341646394857 2,14:151603001896 2,15:-83595884748 2,16:-135597016097 2,17:-334465191171
  2,18:-7716473133 3,0:1624695354562 3,1:-624656093723 3,2:-186522909481 3,3:-450911363682
  3,4:-317748554995 3,5:-629762375523 3,6:42964099149 3,7:379007394387 3,8:399000530233
  3,9:43059583666 3,10:70530666630 3,11:397089199736 3,12:216516890402 3,13:92646709478
  3,14:-48667758262 3,15:-84765250395 3,16:-222946058121 3,17:-17246650770 3,18:11621438307
  4,0:1052133535033 4,1:-51919283680 4,2:-5977562243 4,3:-237670973095 4,4:-10376223119
  4,5:-298057312362 4,6:77531395477 4,7:69785529643 4,8:-49662398676 4,9:-63170809597
  4,10:148570386226 4,11:82772252624 4,12:58503232421 4,13:-5147799869 4,14:-27165146897
  4,15:-113295907477 4,16:10108509716 4,17:20287766588 5,0:321670483713 5,1:124534290647
  5,2:-561566089122 5,3:160809886373 5,4:112349880990 5,5:-100671488261 5,6:59273589820
  5,7:-11639951896 5,8:-57535480824 5,9:49129303793 5,10:11846220319 5,11:4312623267
  5,12:-22856169863 5,13:-26275653353 5,14:-63744674264 5,15:9877888106 5,16:13593093266
  6,0:-18457335338 6,1:382696715262 6,2:-268117283907 6,3:74549262835 6,4:49627888287
  6,5:-65213067069 6,6:28726187062 6,7:-14780535652 6,8:17018100611 6,9:6087115123 6,10:3794088954
  6,11:-21501853172 6,12:-20544518353 6,13:-31469123136 6,14:4512518360 6,15:8022041903
  7,0:1300569125018 7,1:209144039617 7,2:-212339406499 7,3:-80172273136 7,4:20166931488
  7,5:-24256388922 7,6:16768239449 7,7:5067955978 7,8:1564247216 7,9:1988104346 7,10:-10325879959
  7,11:-12572098856 7,12:-11805740989 7,13:1675719191 7,14:4659619922 8,0:161474233651
  8,1:188275380684 8,2:-107937079572 8,3:-77489248467 8,4:28251787027 8,5:-1104979779 8,6:260661045
  8,7:1220540661 8,8:357565735 8,9:-4213662447 8,10:-5107242586 8,11:1731854754 8,12:104907996
  8,13:2798562787 9,0:127768217093 9,1:310445238157 9,2:-29640029336 9,3:-34393353818
  9,4:21669776966 9,5:-17397025653 9,6:686622894 9,7:778603224 9,8:-679428359 9,9:-537172595
  9,10:7356021856 9,11:-143261287 9,12:1342466941 10,0:163815011394 10,1:217369044374
  10,2:13184156743 10,3:-21481175654 10,4:-4066990643 10,5:-5808475949 10,6:-119900571
  10,7:1884219753 10,8:1159293586 10,9:7376057471 10,10:-500372695 10,11:813336134 11,0:296731018935
  11,1:45640804718 11,2:2622800581 11,3:-16357268576 11,4:26064129 11,5:-3089183025 11,6:3413512862
  11,7:1982422180 11,8:4160547033 11,9:-718295938 11,10:402056629 12,0:-110109463215
  12,1:-8619857742 12,2:29070627858 12,3:-7256866599 12,4:16889450 12,5:1311340282 12,6:1781839094
  12,7:81685064 12,8:-990800902 12,9:262444313 13,0:-63582369695 13,1:79226895246 13,2:16855948096
  13,3:-695289457 13,4:736872474 13,5:-555218231 13,6:-4312178668 13,7:-914595712 13,8:144220816
  14,0:95921794215 14,1:22547457281 14,2:7036567342 14,3:-4032440516 14,4:-1115981281
  14,5:-8089227664 14,6:-935413386 14,7:313461886 15,0:11899283250 15,1:9596821698 15,2:-5061264149
  15,3:-1356399713 15,4:-9109524739 15,5:-1129294506 15,6:311316732 16,0:-8684101110
  16,1:-14390157654 16,2:2625362555 16,3:-8447817217 16,4:-804014290 16,5:192803844
  17,0:-43273584457 17,1:5414771515 17,2:-4536988098 17,3:-706509947 17,4:305983299
3 567684072751 0,3:1587697918704 0,4:4319985934222 0,5:3843920820055 0,6:4742762912618
  0,7:-2545467920208 0,8:-619752616890 0,9:-3404881636344 0,10:468866016258 0,11:-2852494775158
  0,12:-7134058693927 0,13:-8108820242823 0,14:-6686235499953 0,15:-7190644009820
  0,16:-6828241743870 0,17:-4972359734801 0,18:-2919527493558 1,3:-492991251332 1,4:671345776065
  1,5:1142864954083 1,6:-319745459274 1,7:585335427710 1,8:915848525938 1,9:3533873058774
  1,10:2029306238628 1,11:1863689766963 1,12:1887463521338 1,13:1552548899404 1,14:589122549923
  1,15:-158081413248 1,16:-435523605324 1,17:-185613877692 1,18:307754782041 2,1:-396924479676
  2,2:246495625666 2,3:364747676004 2,4:1060921670827 2,5:228598608724 2,6:32055957341
  2,7:24016974992 2,8:819331260070 2,9:405448242088 2,10:472682283065 2,11:927065396035
  2,12:959335474889 2,13:669278560239 2,14:324163982772 2,15:189481676782 2,16:104193511806
  2,17:308023279286 2,18:120957024413 3,0:396924479676 3,1:-539998241778 3,2:-532584120020
  3,3:-501474260155 3,4:56284020650 3,5:-188212808059 3,6:-256661865184 3,7:-115887298209
  3,8:-170415265796 3,9:-230133324257 3,10:12928931762 3,11:108020219176 3,12:57037574862
  3,13:-19638474362 3,14:-2453651571 3,15:-8661827920 3,16:129518917106 3,17:24840061655
  3,18:-34761549072 4,0:686749549834 4,1:-57871213252 4,2:-186337982148 4,3:-145712255994
  4,4:85403922344 4,5:-14802650116 4,6:10585590899 4,7:-81472582311 4,8:-128398874634
  4,9:-28771233168 4,10:-3373411101 4,11:-30016819216 4,12:-78672821904 4,13:-53498301378
  4,14:-46728609937 4,15:56167110540 4,16:-241583192 4,17:-37057410973 5,0:690285657527
  5,1:-111978121946 5,2:112683267857 5,3:-28970950589 5,4:80680056556 5,5:32225633010
  5,6:27890994573 5,7:-30485951782 5,8:-198163402 5,9:13928314434 5,10:9223609777 5,11:-33334148585
  5,12:-28164340213 5,13:-34414762777 5,14:24032747930 5,15:-5396968810 5,16:-27750316932
  6,0:1005380533481 6,1:-46924881027 6,2:65874361900 6,3:-23594883461 6,4:-15815203590
  6,5:16334138912 6,6:23264304060 6,7:8146724422 6,8:5051678976 6,9:12963371388 6,10:-8931625317
  6,11:-6618683999 6,12:-16935150719 6,13:10208566192 6,14:-3893105350 6,15:-21942917693
  7,0:-8139457088 7,1:-120605385778 7,2:27048246169 7,3:-32100777751 7,4:-10220998694 7,5:3775670346
  7,6:10525360009 7,7:3541787526 7,8:5812148883 7,9:-689510764 7,10:418271274 7,11:-6605756191
  7,12:2245635785 7,13:-1387896380 7,14:-15957033354 8,0:131640880870 8,1:-48316978550
  8,2:-9932283929 8,3:4761169261 8,4:5281504354 8,5:-12701299375 8,6:2889697670 8,7:2625079023
  8,8:1106870077 8,9:1798039702 8,10:-2064318153 8,11:-2772524559 8,12:110667077 8,13:-11937098261
  9,0:-50765262709 9,1:715974355 9,2:6445377 9,3:17803975168 9,4:-2648283179 9,5:-9906989099
  9,6:-1957359314 9,7:1291105888 9,8:784645738 9,9:-69739137 9,10:-4814767799 9,11:519290472
  9,12:-9276032713 10,0:403876139577 10,1:-15330780600 10,2:-17473160594 10,3:6658457509
  10,4:-1548327508 10,5:-8389171925 10,6:254750349 10,7:187538622 10,8:949816991 10,9:-3986653901
  10,10:1003474550 10,11:-7464849677 11,0:15601490590 11,1:-39271056057 11,2:-9879797233
  11,3:4892266845 11,4:704143634 11,5:-1220212638 11,6:-929224020 11,7:1027858605 11,8:-1930725552
  11,9:1418193434 11,10:-6098279210 12,0:-62254295903 12,1:19538163609 12,2:-4889537030
  12,3:6321340326 12,4:3433982304 12,5:-939752819 12,6:189019137 12,7:497953190 12,8:1764902070
  12,9:-4950459015 13,0:62620435454 13,1:19416051776 13,2:-61340940 13,3:2144881531 13,4:2397836426
  13,5:-69364107 13,6:2543268635 13,7:1982698132 13,8:-4001939948 14,0:85665236962 14,1:8509099999
  14,2:-7862356847 14,3:1664652279 14,4:778058919 14,5:4257768131 14,6:1967499074 14,7:-3107386408
  15,0:31467049015 15,1:-15851323496 15,2:-4298813700 15,3:-380099768 15,4:5241460620
  15,5:2073924203 15,6:-2289654233 16,0:-23974652746 16,1:-8325407887 16,2:-2706632230
  16,3:4141476569 16,4:2084726885 16,5:-1315531055 17,0:-18600480734 17,1:-1514998506
  17,2:1249516559 17,3:1303595329 17,4:-494783934
3 270868767330 0,3:96689080827 0,4:4626976908725 0,5:-1462352845253 0,6:2201042123158
  0,7:-5046164198290 0,8:2597300546176 0,9:359241695955 0,10:730422263674 0,11:-2968874523246
  0,12:-3344313669202 0,13:-1048026460959 0,14:622203194376 0,15:-1185988391164 0,16:-2486354553907
  0,17:-1407533016103 0,18:130212607595 1,3:356676501932 1,4:-1783123219784 1,5:755740977357
  1,6:-1366054933038 1,7:896708902648 1,8:985666760200 1,9:1954958070791 1,10:-248500056222
  1,11:-185765294092 1,12:1169612120782 1,13:1172904373426 1,14:116163641840 1,15:-520158253623
  1,16:-590590698243 1,17:-70894087220 1,18:-42447430625 2,1:-24172270207 2,2:-178338250966
  2,3:-72565140379 2,4:235957137120 2,5:-194246341170 2,6:226807216498 2,7:323206128415
  2,8:356234998185 2,9:-446136960857 2,10:-470373469499 2,11:242355980756 2,12:521063661956
  2,13:188472632419 2,14:-53248723354 2,15:-53406123133 2,16:216313915914 2,17:164586068285
  2,18:61884385742 3,0:24172270207 3,1:-578372113591 3,2:518345945325 3,3:-149327625847
  3,4:35408878052 3,5:-124303572450 3,6:1990868077 3,7:81532334195 3,8:-183281672888
  3,9:-337179554282 3,10:-98706065372 3,11:101188919947 3,12:14078852582 3,13:-49944661570
  3,14:4058395459 3,15:175944095631 3,16:165385442555 3,17:131218432419 3,18:60778206012
  4,0:956727295869 4,1:55114482639 4,2:-47444036239 4,3:-8343950003 4,4:45013351091 4,5:15968471495
  4,6:129696296042 4,7:-8060647358 4,8:-109623769724 4,9:-85856894550 4,10:29942170859
  4,11:2299124277 4,12:-24762608200 4,13:-8801754795 4,14:105481328289 4,15:101271514324
  4,16:93702349348 4,17:59425277645 5,0:-740020111839 5,1:-107968887958 5,2:146076186827
  5,3:-17815887150 5,4:8106738229 5,5:5004201559 5,6:27588914524 5,7:-20866513388 5,8:-49625674594
  5,9:10113056433 5,10:19958407961 5,11:4743752610 5,12:-10037740144 5,13:50136330641
  5,14:50547985174 5,15:50801734344 5,16:34921403536 6,0:477838331908 6,1:21626617288
  6,2:-11513602652 6,3:-41247136085 6,4:-56079907253 6,5:-195434973 6,6:15238984958 6,7:-19137615161
  6,8:-4129705509 6,9:16105960991 6,10:18147505295 6,11:2526949717 6,12:28864135413 6,13:28557887469
  6,14:31445227662 6,15:22727089428 7,0:-567235703335 7,1:-58399512038 7,2:-24448669867
  7,3:-36189086607 7,4:-5271487727 7,5:2247309963 7,6:9306771490 7,7:-2210599873 7,8:6141656449
  7,9:13794479919 7,10:3834810903 7,11:13600003631 7,12:13680302475 7,13:17312506382
  7,14:14488772590 8,0:294084148640 8,1:52021240971 8,2:7735379625 8,3:3460581374 8,4:11855853746
  8,5:6350527891 8,6:3430335863 8,7:1800655000 8,8:5731032472 8,9:1645840111 8,10:3129266931
  8,11:3801648497 8,12:7966972074 8,13:8396439470 9,0:163452224325 9,1:52286461845 9,2:26870760529
  9,3:19760273284 9,4:17192294445 9,5:-3732174534 9,6:-3076686620 9,7:-1222558702 9,8:405508354
  9,9:-1222301931 9,10:-1014211010 9,11:2289755474 9,12:4608098444 10,0:287503618751
  10,1:-24459756667 10,2:-1453440652 10,3:4535770402 10,4:1192399680 10,5:-7472913151
  10,6:-5380616625 10,7:-333117398 10,8:-1768651596 10,9:-2186903000 10,10:-492789130
  10,11:2081099367 11,0:-202974165355 11,1:-69866855145 11,2:-27992694930 11,3:-494852429
  11,4:-191200602 11,5:-5766453240 11,6:-1184320025 11,7:-1177924894 11,8:-1582311864
  11,9:-1355384980 11,10:718732066 12,0:-224465637193 12,1:-36918823215 12,2:-8132900063
  12,3:3929682271 12,4:1062574475 12,5:-1033977388 12,6:-562714871 12,7:-426480213 12,8:-1145917898
  12,9:117179614 13,0:-8852136128 13,1:18777405336 13,2:5755334402 13,3:5971746180 13,4:1242551018
  13,5:121664918 13,6:618939696 13,7:-540064307 13,8:-46814041 14,0:81332549873 14,1:13823939579
  14,2:8827167358 14,3:853404577 14,4:647869945 14,5:1399404108 14,6:127744379 14,7:9450206
  15,0:13485917682 15,1:6209483391 15,2:1131394208 15,3:-1097978228 15,4:1619993213 15,5:638784838
  15,6:153961265 16,0:-17021041164 16,1:637255783 16,2:-1217215717 16,3:286545420 16,4:875846263
  16,5:275181437 17,0:-8492340135 17,1:33659081 17,2:-121310247 17,3:234842314 17,4:307896681
4 484720673303 0,4:343492604823 0,5:8045380686214 0,6:4363882953922 0,7:663358879874
  0,8:-10402692891198 0,9:-19575527908248 0,10:-6359773140949 0,11:10920057207323
  0,12:22962235247301 0,13:41268914618842 0,14:62726743846836 0,15:77870352496403
  0,16:80719927645531 0,17:67200260496592 0,18:45355747846381 1,3:506541195651 1,4:-495018282711
  1,5:-1060895418786 1,6:4499170917308 1,7:9983583908620 1,8:-740868934518 1,9:-7309453518960
  1,10:-5046255513754 1,11:-4236778703457 1,12:-2970398484925 1,13:1389668780419 1,14:6766261808617
  1,15:11931252845398 1,16:12116202254936 1,17:8940859474192 1,18:1708713265053 2,2:-253270597834
  2,3:-329423947650 2,4:-1317748539137 2,5:-1234171664858 2,6:-592108821061 2,7:2890373739559
  2,8:1926836809069 2,9:194015776304 2,10:-1263496056328 2,11:-2400664512956 2,12:-1974482226140
  2,13:-1098483749507 2,14:867171418240 2,15:1549554301397 2,16:1157723721752 2,17:-2088690980384
  2,18:-1241145722300 3,1:-42936575603 3,2:453178518323 3,3:643018203556 3,4:712533187788
  3,5:-60694105496 3,6:636590245948 3,7:3013030937642 3,8:1877953962307 3,9:1112815302856
  3,10:-95769679772 3,11:-116941678591 3,12:-25654978059 3,13:449051295806 3,14:617556217020
  3,15:355253570803 3,16:-1681349235777 3,17:-532901027617 3,18:-36868613700 4,0:191040162327
  4,1:-667548266711 4,2:156396026371 4,3:-490603509056 4,4:-315167601607 4,5:-695533942807
  4,6:-422016766657 4,7:456829939770 4,8:402327066247 4,9:-36437686557 4,10:-70634107295
  4,11:28019191465 4,12:306515962035 4,13:418960857946 4,14:172614526181 4,15:-1043799106464
  4,16:70624485314 4,17:-25706477597 4,18:-4194267728 5,0:850979372436 5,1:-156191424825
  5,2:248294886522 5,3:310749931879 5,4:231629789552 5,5:-119934955527 5,6:-636195538329
  5,7:65268691374 5,8:-132216022319 5,9:-131305593925 5,10:-88625640692 5,11:81902518363
  5,12:166298886603 5,13:81926983430 5,14:-610193925399 5,15:464294399473 5,16:-50915557456
  5,17:5662604137 6,0:-359334857985 6,1:-383378063779 6,2:-40041184343 6,3:-11643923654
  6,4:80643379730 6,5:187031682858 6,6:-209814282334 6,7:28468424712 6,8:-27785254032
  6,9:-49620741115 6,10:10750557739 6,11:43029579755 6,12:33334564772 6,13:-281767339042
  6,14:746365584501 6,15:-44684444414 6,16:6188029286 7,0:938644917535 7,1:-601778422275
  7,2:-222017437463 7,3:-256680451404 7,4:90185311389 7,5:129136667192 7,6:-78395678322
  7,7:36723649445 7,8:11122299470 7,9:8262110631 7,10:8173921174 7,11:12626206954 7,12:-78684414600
  7,13:913051559459 7,14:-33550412920 7,15:12083068049 8,0:1672934532088 8,1:135329461217
  8,2:-208063279389 8,3:-145169086097 8,4:-26474207975 8,5:104521107565 8,6:-36162856079
  8,7:16459418767 8,8:8371497846 8,9:-823737066 8,10:5949078426 8,11:35853417417 8,12:981104697833
  8,13:-23292397281 8,14:16715137097 9,0:841853181549 9,1:778700575177 9,2:-189958438696
  9,3:-111781929748 9,4:-6053631458 9,5:52593773076 9,6:-16891553744 9,7:3293318089 9,8:-807934607
  9,9:2769076178 9,10:78943515334 9,11:969322526834 9,12:-16610374399 9,13:19130431503
  10,0:553756912813 10,1:579649912449 10,2:-7695285516 10,3:-34942324331 10,4:-14911725022
  10,5:22738144324 10,6:-14445822428 10,7:1799041370 10,8:-72661685 10,9:74095188644
  10,10:898554750957 10,11:-11751534609 10,12:18294577046 11,0:90030509969 11,1:435481370265
  11,2:14370222410 11,3:-10699571711 11,4:-11989288895 11,5:3434666448 11,6:-6575738261
  11,7:-973746523 11,8:40631449788 11,9:787720476546 11,10:-8422198970 11,11:17191852443
  12,0:-319100769128 12,1:44213218849 12,2:12515241335 12,3:-1037862953 12,4:-13183039376
  12,5:1594776397 12,6:-5257874443 12,7:-3447597230 12,8:651704998090 12,9:-5711518436
  12,10:14723595983 13,0:-693124888299 13,1:6922187027 13,2:6177983045 13,3:2684778974
  13,4:-11424168124 13,5:-414635600 13,6:-48384640519 13,7:506176417844 13,8:-4304596835
  13,9:12523713676 14,0:-524798696483 14,1:3450476637 14,2:19356194071 14,3:1639199581
  14,4:-2780140114 14,5:-77040179454 14,6:361786279110 14,7:-2996970383 14,8:9149786401
  15,0:-291445346451 15,1:86716776453 15,2:16429947165 15,3:5520008875 15,4:-93896162565
  15,5:233445092579 15,6:-2954407728 15,7:6733671139 16,0:37049708081 16,1:103283797338
  16,2:11185342687 16,3:-82695160189 16,4:123976969790 16,5:-1274742504 16,6:3613226295
  17,0:105228602779 17,1:48520357221 17,2:-58434194633 17,3:47356123274 17,4:-1856289276
  17,5:2345852424
4 467381836912 0,4:-1875748521422 0,5:-7105134874524 0,6:9024425852954 0,7:-20275071410662
  0,8:25511768055059 0,9:-30952980263560 0,10:-3666390520438 0,11:-13999953733526
  0,12:-14426794659844 0,13:-27201564648588 0,14:-34180585176224 0,15:-40745682653873
  0,16:-29672238429121 0,17:-15719878866221 0,18:-14433123307736 1,3:-853277229800 1,4:411009527068
  1,5:-1406991078522 1,6:-6589817853501 1,7:5861836746983 1,8:-7304224759050 1,9:9276553586906
  1,10:5075845094048 1,11:8998589010477 1,12:4377626518658 1,13:912923661495 1,14:1910793363229
  1,15:4341945217506 1,16:4830488137762 1,17:7040059087348 1,18:7578284340016 2,2:426638614900
  2,3:181025728716 2,4:128315075296 2,5:1627358977348 2,6:426820919217 2,7:-2539476157716
  2,8:-128625601100 2,9:-650758198489 2,10:1308281605559 2,11:674756088888 2,12:-922144658798
  2,13:285924056648 2,14:1074008409635 2,15:1430924636946 2,16:1542893389070 2,17:2097607938560
  2,18:-1608863871980 3,1:234468565178 3,2:-283778110483 3,3:-93523845361 3,4:484867899205
  3,5:-597022753160 3,6:-494925821538 3,7:-552645134734 3,8:-984774845350 3,9:-719875541607
  3,10:-829234991460 3,11:-1720532493541 3,12:-1178610196333 3,13:-311874852479 3,14:74998607495
  3,15:449830700698 3,16:1185675529964 3,17:-1070638261800 3,18:-110431737850 4,0:-565022155216
  4,1:534583794016 4,2:219923346384 4,3:-586744788009 4,4:-192848717421 4,5:472711411355
  4,6:61705318925 4,7:-257429178620 4,8:-284097225693 4,9:-140415099357 4,10:-682108500114
  4,11:-602824069327 4,12:-239160663406 4,13:-17700157361 4,14:303903431891 4,15:765857989869
  4,16:-651438862195 4,17:1591648673 4,18:-6755685988 5,0:-759701382107 5,1:-318721192546
  5,2:44371854379 5,3:466727107510 5,4:-149101300530 5,5:77388176676 5,6:93318568139
  5,7:-56241650615 5,8:141209224533 5,9:-70795879419 5,10:-130933591011 5,11:-110579209104
  5,12:-21334743525 5,13:165585766605 5,14:426344627831 5,15:-396815843632 5,16:35671883693
  5,17:-15213600886 6,0:367769432279 6,1:881747440941 6,2:-254981469371 6,3:56964482866
  6,4:-65726514628 6,5:-4626489257 6,6:65071584268 6,7:70238101946 6,8:48621247693 6,9:25345185444
  6,10:-42748268692 6,11:-2340598173 6,12:89440155564 6,13:211321918717 6,14:-214021113294
  6,15:49234928853 6,16:-21261335650 7,0:-2001502366519 7,1:-528732070742 7,2:260731149125
  7,3:40668205130 7,4:46238974950 7,5:-37287836522 7,6:16783064848 7,7:25598442672 7,8:33563160297
  7,9:-3637163262 7,10:-6041861492 7,11:40818573473 7,12:79043938287 7,13:-87518437362
  7,14:63610789509 7,15:-20205023528 8,0:1868457479934 8,1:88485835756 8,2:33440545629
  8,3:46235801759 8,4:51285850873 8,5:-82067634754 8,6:3617348842 8,7:4449081147 8,8:-3391572872
  8,9:-5477660067 8,10:5737459228 8,11:-2079370713 8,12:-17573871115 8,13:67253580320
  8,14:-20270700831 9,0:-2348960112268 9,1:-236209710899 9,2:17685582433 9,3:45172317781
  9,4:10438379042 9,5:-30980812292 9,6:-9273995799 9,7:-4871075863 9,8:-5799744780 9,9:-9234475773
  9,10:-38611487307 9,11:16831541923 9,12:65831387254 9,13:-19887924247 10,0:608689929681
  10,1:-179485129043 10,2:-52540070760 10,3:21390552134 10,4:29014284263 10,5:-15515905944
  10,6:7853144580 10,7:906205329 10,8:-7778218121 10,9:-40076750937 10,10:26136218771
  10,11:61308182389 10,12:-18596606148 11,0:-449530629241 11,1:-188072426273 11,2:29833712699
  11,3:47563851669 11,4:25777880992 11,5:8133121925 11,6:6162547607 11,7:-3475494418
  11,8:-24724364210 11,9:21181369804 11,10:53693856905 11,11:-16341378082 12,0:222972507154
  12,1:-17891506494 12,2:-294522383 12,3:23023325162 12,4:12556319086 12,5:2378544013
  12,6:2662624827 12,7:-754810287 12,8:9391710176 12,9:44995594671 12,10:-14054227454
  13,0:-106096830090 13,1:-236654270993 13,2:-15357936676 13,3:-12686972353 13,4:2637273359
  13,5:4336816886 13,6:24166062798 13,7:-2772592118 13,8:35339588573 13,9:-11440391130
  14,0:-533863553773 14,1:-140629310933 14,2:-24405048634 14,3:-12030550882 14,4:3212493779
  14,5:40987357465 14,6:-11767748972 14,7:26202361748 14,8:-8920425753 15,0:-272015890799
  15,1:-66651818308 15,2:-7621103418 15,3:-12720784594 15,4:49233608987 15,5:-15730569039
  15,6:17776864427 15,7:-6032979041 16,0:7706401054 16,1:-5183020092 16,2:-21098044371
  16,3:40179033445 16,4:-13569988146 16,5:10262980411 16,6:-3552385979 17,0:111067785584
  17,1:-43791672206 17,2:29199074491 17,3:-9779537213 17,4:4848584934 17,5:-1678371017
5 70935811572 0,5:-2208465222298 0,6:-5094640790965 0,7:-4185635047926 0,8:3527193154669
  0,9:13320490421726 0,10:35173390360005 0,11:6935531135748 0,12:-2608052071427 0,13:-27878043444880
  0,14:-54279425006071 0,15:-93947963110195 0,16:-120001217565970 0,17:-116502651467847
  0,18:-91960452409665 1,4:-536791733211 1,5:1059269925748 1,6:3765460272736 1,7:-7616293726551
  1,8:-6584800871556 1,9:3120308588720 1,10:21039701947 1,11:1729245178018 1,12:8149621810734
  1,13:9806000057830 1,14:1864071176669 1,15:-7980126918173 1,16:-15210530468399
  1,17:-10863574105281 1,18:2134092068249 2,3:-86785977466 2,4:-278915203046 2,5:1062139155349
  2,6:1188415966933 2,7:795618937262 2,8:-2071850131031 2,9:-4308634703136 2,10:-1560166726952
  2,11:2587267769978 2,12:4720865870690 2,13:4362173658265 2,14:1863305353359 2,15:-684293888766
  2,16:124343035535 2,17:6438160274864 2,18:2092045463999 3,2:220983910766 3,3:108446215996
  3,4:86345974000 3,5:-56324919330 3,6:3337091773129 3,7:157832822297 3,8:-1676143569170
  3,9:-955314572749 3,10:871164368032 3,11:1368652374718 3,12:997449785822 3,13:636859489738
  3,14:-254421273525 3,15:655905429370 3,16:5092080495454 3,17:1430195480484 3,18:906988815218
  4,1:94636087664 4,2:-85891662424 4,3:-206397256779 4,4:28483429833 4,5:116252801232
  4,6:-433632950699 4,7:-141937482157 4,8:-351280217768 4,9:62124434693 4,10:67480154325
  4,11:-187911356432 4,12:-419503467562 4,13:-864609355945 4,14:-141638457078 4,15:2709375743760
  4,16:-354801827569 4,17:343937938637 4,18:-144006842985 5,0:-443805569429 5,1:120443292813
  5,2:-483135292177 5,3:-45976915496 5,4:-303899150206 5,5:-282765990082 5,6:-141382557653
  5,7:303005038239 5,8:217465856656 5,9:-8402174347 5,10:-85206149063 5,11:-205093362068
  5,12:-462638750697 5,13:-178032997810 5,14:1435025537634 5,15:-1293734028930 5,16:186119828985
  5,17:-69631783257 5,18:-46687946197 6,0:-167878030160 6,1:371151942765 6,2:-19230947337
  6,3:-781091125705 6,4:428799015141 6,5:14711760623 6,6:-57115709092 6,7:301520614280
  6,8:61207933262 6,9:6449306536 6,10:5041809753 6,11:-124016113381 6,12:-83268044251
  6,13:645542693247 6,14:-1849780858386 6,15:77427986492 6,16:-41753447713 6,17:-69939856621
  7,0:875358900280 7,1:332860829175 7,2:17448612885 7,3:36410837060 7,4:220123012120 7,5:2422411105
  7,6:-93795531675 7,7:112101389056 7,8:45241326744 7,9:58562759319 7,10:37166762411
  7,11:16872284246 7,12:203071817750 7,13:-2118066044296 7,14:34536074217 7,15:-3811107784
  7,16:-80098430474 8,0:-958726399309 8,1:1188054475189 8,2:-94306065382 8,3:18066241811
  8,4:-6467839811 8,5:-85241429825 8,6:-76059509773 8,7:49259996076 8,8:38460954933 8,9:51711773366
  8,10:25695005486 8,11:-54567860138 8,12:-2210411624417 8,13:2077710013 8,14:20567372648
  8,15:-78013694100 9,0:235414113041 9,1:-274342089894 9,2:153351201204 9,3:-27629238825
  9,4:-83208739997 9,5:-29604672180 9,6:-56804382371 9,7:15935537536 9,8:24153417121 9,9:14737533193
  9,10:-163078830972 9,11:-2157752916687 9,12:-19433690893 9,13:33956660039 9,14:-72238128773
  10,0:29075940456 10,1:-564240382776 10,2:195020376213 10,3:-14203259847 10,4:-10475396891
  10,5:-10592359453 10,6:-52721414310 10,7:-4520038242 10,8:1013893068 10,9:-161895594211
  10,10:-1991848713071 10,11:-31458292950 10,12:40697785622 10,13:-63652791694 11,0:-1204217382206
  11,1:-300314609029 11,2:158900537380 11,3:-2219754366 11,4:12634378220 11,5:-7051890289
  11,6:-39442593941 11,7:-4036038240 11,8:-94730680148 11,9:-1744795505053 11,10:-35593265527
  11,11:40901235446 11,12:-53175742514 12,0:-385453969958 12,1:126858322101 12,2:50905607285
  12,3:11614691287 12,4:16027467312 12,5:1311920520 12,6:-19812039869 12,7:4797524444
  12,8:-1448928132521 12,9:-32690279731 12,10:37340257203 12,11:-42056831367 13,0:659607409896
  13,1:4034100592 13,2:13452209994 13,3:24298512942 13,4:26911586445 13,5:8284523743
  13,6:94362021852 13,7:-1128717351983 13,8:-28338865885 13,9:31655200936 13,10:-32172123499
  14,0:872610330417 14,1:-71599218688 14,2:29402293867 14,3:32059141401 14,4:9656526481
  14,5:179075892097 14,6:-818689812157 14,7:-20179370386 14,8:24039204690 14,9:-21987859489
  15,0:414561066005 15,1:-124458673701 15,2:-3170991065 15,3:11908767718 15,4:209719508941
  15,5:-524929753991 15,6:-15780549744 15,7:17546672202 15,8:-14451279764 16,0:15558188167
  16,1:-236497390396 16,2:-5630156638 16,3:195036311274 16,4:-287323862154 16,5:-5954812279
  16,6:9322395211 16,7:-7258490272 17,0:-286830151778 17,1:-103459269374 17,2:136425891758
  17,3:-106030372343 17,4:-4763602579 17,5:5685747106 17,6:-3944245579
5 854680882359 0,5:-172706087336 0,6:2328198336312 0,7:-4114803934749 0,8:5726572928582
  0,9:5234983523896 0,10:3969426148331 0,11:-13730393567648 0,12:-10214929822076
  0,13:-11199290022365 0,14:-43203194694556 0,15:-61731368771124 0,16:-47402428660706
  0,17:-29536669701833 0,18:-12871647738438 1,4:-292870233 1,5:3403312400877 1,6:-1817113375955
  1,7:-6616936431850 1,8:-1262237878899 1,9:216677799483 1,10:-11183169825741 1,11:-851457971877
  1,12:2800229300755 1,13:-1808750811797 1,14:-4132809041882 1,15:-602991589875 1,16:4402601837961
  1,17:7881713453570 1,18:7306628609829 2,3:-7566461740 2,4:406545179265 2,5:-1223791074901
  2,6:1854156893135 2,7:-3133675624873 2,8:811790079964 2,9:-1882843103317 2,10:1725925250436
  2,11:3487787545019 2,12:1288970791730 2,13:1415117268918 2,14:3251316166073 2,15:5798478232048
  2,16:7426778471157 2,17:7152662975117 2,18:1738508714242 3,2:7639679298 3,3:-264209755742
  3,4:-168467699256 3,5:532661765355 3,6:-660232376797 3,7:-312507386415 3,8:1009560603734
  3,9:794375826584 3,10:1033299410053 3,11:-659754840659 3,12:-822781893519 3,13:-142870532990
  3,14:1225095208922 3,15:2789204386290 3,16:3060292373263 3,17:22677530484 3,18:-595558216248
  4,1:7010899589 4,2:-334008300945 4,3:531493256738 4,4:305113700675 4,5:-107058145136
  4,6:225020542582 4,7:510167600978 4,8:638104938206 4,9:233518415084 4,10:-691939450186
  4,11:-963743005308 4,12:-740602320282 4,13:-106440073342 4,14:939309821388 4,15:1428615067507
  4,16:-240202498800 4,17:-493727418920 4,18:-108144846045 5,0:-21679782865 5,1:-148927655647
  5,2:-84819841144 5,3:-765549558811 5,4:-39418826562 5,5:-308192283028 5,6:50603345193
  5,7:-2752603942 5,8:73288095672 5,9:-345534701486 5,10:-452794981502 5,11:-466291044171
  5,12:-204267401843 5,13:337292826551 5,14:623482192562 5,15:-271019734562 5,16:-309178660625
  5,17:-89834622069 5,18:-24366884194 6,0:1304203205110 6,1:234835760997 6,2:112617673038
  6,3:511078085792 6,4:127374052534 6,5:-67641451568 6,6:-53360705145 6,7:-76653641128
  6,8:-43496842985 6,9:-52284900000 6,10:-128876077783 6,11:-74278011232 6,12:170074833014
  6,13:298614665873 6,14:-162977949570 6,15:-137808959477 6,16:-57030116517 6,17:-56113735273
  7,0:-1299374329449 7,1:587101386068 7,2:108486204844 7,3:100680230644 7,4:-71957506624
  7,5:26704575988 7,6:-11085971822 7,7:19396229431 7,8:91357234899 7,9:34900515716 7,10:2252611868
  7,11:79116066459 7,12:118649959058 7,13:-55217464035 7,14:12608226242 7,15:-18195645100
  7,16:-59151041127 8,0:-464917412944 8,1:-682349790690 8,2:-50385144676 8,3:-152606323804
  8,4:-75170681416 8,5:41106574281 8,6:-2584388 8,7:39635692754 8,8:60845499826 8,9:25813331030
  8,10:27276886100 8,11:15668015197 8,12:11279036059 8,13:108620410124 8,14:15976156715
  8,15:-57524015536 9,0:-758104743369 9,1:-309341013583 9,2:193114252581 9,3:-74032814314
  9,4:-23535799352 9,5:55805347961 9,6:-44022674580 9,7:3824437922 9,8:16819478671 9,9:-3652364602
  9,10:-35652864562 9,11:38056414147 9,12:158586920553 9,13:37686921969 9,14:-47279698153
  10,0:762385438629 10,1:262253068349 10,2:40394691962 10,3:-65415129292 10,4:18341032628
  10,5:3843649266 10,6:-34746402546 10,7:-3694100013 10,8:-11595450749 10,9:-49009684586
  10,10:37744977378 10,11:167883972111 10,12:44716158313 10,13:-40890369716 11,0:-491677954254
  11,1:257277170792 11,2:12515389591 11,3:9990463626 11,4:24092479584 11,5:4107675864
  11,6:-20969242167 11,7:-12771014480 11,8:-35512066699 11,9:23753978372 11,10:155999189566
  11,11:44058462513 11,12:-33086399936 12,0:598881101181 12,1:173354003853 12,2:-29391808161
  12,3:36170082736 12,4:26476554356 12,5:4237393439 12,6:-8634332717 12,7:-7223212473
  12,8:7450950963 12,9:129548674252 12,10:39561351145 12,11:-26585944467 13,0:567618677180
  13,1:-240493952145 13,2:642091623 13,3:24072908258 13,4:12081904369 13,5:11136965561
  13,6:23745429794 13,7:-7820886037 13,8:97889469740 13,9:31766599355 13,10:-19399843830
  14,0:-629084643187 14,1:-267618566270 14,2:-18889115505 14,3:7033675533 14,4:7535097172
  14,5:57708931573 14,6:-17731106891 14,7:65767837840 14,8:23339648006 14,9:-13937556964
  15,0:-769068630903 15,1:-224005365878 15,2:-10005575991 15,3:-13881941760 15,4:67215028741
  15,5:-17007289920 15,6:38074082827 15,7:15310237918 15,8:-8615069848 16,0:-413269632184
  16,1:-49552837048 16,2:-31328606893 16,3:60863698216 16,4:-16563160981 16,5:19415580733
  16,6:7971049564 16,7:-4970205612 17,0:10081986786 17,1:-67407244941 17,2:42456074745
  17,3:-9736133924 17,4:4623626811 17,5:4484830956 17,6:-2281630758
6 272602942850 0,6:3035883869697 0,7:4688033563208 0,8:16798752261034 0,9:10000029381055
  0,10:-38042104069199 0,11:-32628020547143 0,12:-74086617427191 0,13:-53426253763951
  0,14:13566590029786 0,15:100771798102964 0,16:149744349993388 0,17:190346894682061
  0,18:183712613641178 1,5:1239538831964 1,6:-831854437974 1,7:572587154618 1,8:11287537824983
  1,9:10238983785678 1,10:7695885804887 1,11:-8602226963580 1,12:-2230618308746 1,13:-6566297359184
  1,14:-6794081260867 1,15:5262641918509 1,16:20796586777233 1,17:24721484147518 1,18:221811242902
  2,4:379346856760 2,5:892536949497 2,6:1209252905071 2,7:-1099181570146 2,8:-640883685551
  2,9:3371410967846 2,10:-200920951465 2,11:3484785346525 2,12:-345832439488 2,13:-5346529094787
  2,14:-3942313672138 2,15:-2229198204797 2,16:-488357241347 2,17:-13582175268715
  2,18:-5316060134672 3,3:-100678282606 3,4:116222068817 3,5:305387904308 3,6:1009565494687
  3,7:345537133632 3,8:-1549220404997 3,9:2106843603876 3,10:3322267087754 3,11:1538641147524
  3,12:-453542990843 3,13:911820711468 3,14:1408402860200 3,15:2026435654 3,16:-9113016699656
  3,17:-1155393179358 3,18:-853523476406 4,2:-288435072657 4,3:-276060057393 4,4:-125517201778
  4,5:-237387712550 4,6:567732187195 4,7:-1862329542157 4,8:-343649034095 4,9:748529432684
  4,10:622618808810 4,11:-220556829481 4,12:920480672058 4,13:1462572042317 4,14:647645816687
  4,15:-5649203600114 4,16:2027750515184 4,17:-744815148632 4,18:-133022778210 5,1:16372561286
  5,2:-16490560819 5,3:-86219556338 5,4:190429357872 5,5:188543064968 5,6:201597488020
  5,7:565059424487 5,8:28368343731 5,9:275188783743 5,10:-106747713133 5,11:650528724576
  5,12:741576340668 5,13:579230438397 5,14:-2839575691096 5,15:4628911656465 5,16:-438196445738
  5,17:50537609517 5,18:33146051454 6,0:648722650435 6,1:40110518183 6,2:-248177866509
  6,3:-394464199185 6,4:-314104339788 6,5:-25292514929 6,6:298624337171 6,7:295090497055
  6,8:-145568297660 6,9:-164409878413 6,10:284403474314 6,11:207127379242 6,12:312056701230
  6,13:-1357076753438 6,14:6010591942611 6,15:-311759227889 6,16:59285257216 6,17:-11112868187
  6,18:-14296836740 7,0:368347050085 7,1:214937729651 7,2:146012901516 7,3:-290810112069
  7,4:241307306917 7,5:-298751176552 7,6:178469491 7,7:120232728923 7,8:-180579895957
  7,9:112408899955 7,10:-27897183286 7,11:125928411404 7,12:-400895814613 7,13:6733750742148
  7,14:-257408294312 7,15:76435885855 7,16:-7376249070 7,17:27523803258 8,0:865284997465
  8,1:-147617882088 8,2:363438955739 8,3:406118824561 8,4:-244417499471 8,5:-205381193395
  8,6:-37689854306 8,7:80283892401 8,8:5204643892 8,9:-46560767940 8,10:39354213257
  8,11:150819003048 8,12:6940638793898 8,13:-204964713440 8,14:62231116075 8,15:-12380102901
  8,16:46832785543 9,0:1494852667835 9,1:756911326 9,2:-322482465714 9,3:131134028611
  9,4:-82380923943 9,5:-54691822623 9,6:25932509501 9,7:28660648499 9,8:-38887633913 9,9:3623263998
  9,10:364603952385 9,11:6736020426080 9,12:-150816148685 9,13:57111244669 9,14:-16793174492
  9,15:52264685004 10,0:670535068960 10,1:-979564873842 10,2:52308026500 10,3:64791609215
  10,4:-4581898749 10,5:32345750165 10,6:-76461549760 10,7:31825289371 10,8:-16866340580
  10,9:360996405587 10,10:6198405999437 10,11:-103187874946 10,12:49263844541 10,13:-19819870151
  10,14:50056952829 11,0:749392595413 11,1:399864086228 11,2:-87340935294 11,3:16149875531
  11,4:28063388145 11,5:-54275224756 11,6:7776488406 11,7:4270055192 11,8:210467553438
  11,9:5437056106985 11,10:-73024818163 11,11:44356841417 11,12:-19477290318 11,13:46814798137
  12,0:120245684478 12,1:560744611454 12,2:-74620878370 12,3:-1038344625 12,4:-24881010147
  12,5:1396283186 12,6:-23744302767 12,7:7334065505 12,8:4519318159870 12,9:-47362826156
  12,10:34188373263 12,11:-17832342918 12,12:38852435395 13,0:1487792609211 13,1:371252474316
  13,2:-147833428355 13,3:51465682191 13,4:-34084196626 13,5:-15603583458 13,6:-232026685268
  13,7:3549462536719 13,8:-34193867583 13,9:28780857907 13,10:-16818950496 13,11:31631274204
  14,0:384615652228 14,1:-23272363487 14,2:90448430753 14,3:-28170924893 14,4:-9039203321
  14,5:-401160334835 14,6:2568980541371 14,7:-16596631721 14,8:18189150799 14,9:-12599688602
  14,10:21452709256 15,0:-651065015033 15,1:501408016115 15,2:8313721590 15,3:31665035606
  15,4:-498837184806 15,5:1675371976545 15,6:-14518719645 15,7:15129865359 15,8:-11655228653
  15,9:15190134516 16,0:84988358790 16,1:457407460434 16,2:55345787036 16,3:-467755844608
  16,4:913961110604 16,5:-6802382525 16,6:5769216766 16,7:-5918724163 16,8:7186371737
  17,0:265083957694 17,1:311648969770 17,2:-367444605394 17,3:347738522022 17,4:-7067139670
  17,5:5137416346 17,6:-5053541910 17,7:4493048145
6 75960623189 0,6:-1050778191892 0,7:3022489640133 0,8:-9367480393523 0,9:31429417702922
  0,10:12931370298790 0,11:11018070724838 0,12:57237686449829 0,13:-10740446362308
  0,14:-50699490887274 0,15:-97735080945020 0,16:-127381691228508 0,17:-103978933928054
  0,18:-77721936297127 1,5:400044383625 1,6:4265581054238 1,7:-4895448350622 1,8:-4358269743287
  1,9:-7538308687410 1,10:-1158808838698 1,11:12649803312906 1,12:-1294206969323 1,13:-7726471052558
  1,14:2550591388761 1,15:2834876808559 1,16:4342036388275 1,17:13761446596855 1,18:15511478579607
  2,4:91379127931 2,5:-396628715146 2,6:-209542395949 2,7:2304689156887 2,8:350771618349
  2,9:1079107547324 2,10:5975982067379 2,11:-813894075079 2,12:-5926368015657 2,13:1235435763143
  2,14:3364572338621 2,15:4436844717805 2,16:6133611232263 2,17:7274285505179 2,18:-279464648628
  3,3:-41274531673 3,4:-1036708789 3,5:321302010480 3,6:-809020605415 3,7:706782784772
  3,8:574285372808 3,9:3261788846573 3,10:1005236162294 3,11:-3118777725913 3,12:-1573263875805
  3,13:-791784170805 3,14:-108180989860 3,15:353944472706 3,16:2708599028183 3,17:-1595329172981
  3,18:-504334442095 4,2:-56628096392 4,3:23501451963 4,4:-108507470341 4,5:-528468120765
  4,6:-582914380381 4,7:873966602406 4,8:583222249485 4,9:1560913384552 4,10:-639286515239
  4,11:-822122520483 4,12:-800760786213 4,13:-831059792824 4,14:-790680854077 4,15:867520827319
  4,16:-1764421686176 4,17:-496914327712 4,18:-530161288169 5,1:38355608863 5,2:-113732299058
  5,3:53890519245 5,4:344568648603 5,5:326463645815 5,6:-54204010111 5,7:17104241044
  5,8:826346783866 5,9:521424367879 5,10:69167212734 5,11:-63469839589 5,12:-17190525145
  5,13:-351236520765 5,14:541702412872 5,15:-1105424850815 5,16:-54659772228 5,17:-537782852691
  5,18:30467863367 6,0:56217018948 6,1:-219525203561 6,2:-46620375669 6,3:225623600899
  6,4:-150133397170 6,5:5198362530 6,6:-355472420029 6,7:209460884073 6,8:203186515337
  6,9:49720381741 6,10:8703862311 6,11:61346014477 6,12:-172631620438 6,13:349146782652
  6,14:-509268454177 6,15:432636891561 6,16:-461609371682 6,17:31174524788 6,18:-49826469937
  7,0:1035008196847 7,1:398253424889 7,2:-253407367644 7,3:50530692827 7,4:-200416655209
  7,5:96295946247 7,6:-169775328956 7,7:-102259593665 7,8:-184885760841 7,9:-100398943502
  7,10:7575255694 7,11:-145633924257 7,12:136420689610 7,13:-162142156011 7,14:716777724733
  7,15:-368868251408 7,16:38828026992 7,17:-64788788093 8,0:-1297230999751 8,1:-108562998193
  8,2:14890855242 8,3:-103313380210 8,4:126854904372 8,5:-99414305885 8,6:23357752357
  8,7:-109394255045 8,8:-113063546329 8,9:-22607582596 8,10:-108954336494 8,11:-1504811737
  8,12:14183650300 8,13:864116078167 8,14:-296233762031 8,15:51380709627 8,16:-71484426051
  9,0:272997667445 9,1:-7605092298 9,2:173315084337 9,3:-273711420358 9,4:-168014203542
  9,5:-36196037809 9,6:136812233166 9,7:-20267722674 9,8:-21242984086 9,9:-42484055037
  9,10:-52554500983 9,11:94468224835 9,12:908531654412 9,13:-234339993995 9,14:52338380048
  9,15:-66773162545 10,0:-164833248730 10,1:76668830966 10,2:-106759906904 10,3:-143359790690
  10,4:-39094651385 10,5:67539460982 10,6:118771051855 10,7:-8743637647 10,8:5466050597
  10,9:-48624028292 10,10:117767544658 10,11:889990300442 10,12:-173933088858 10,13:53750688690
  10,14:-60378574555 11,0:1043713291915 11,1:345156496795 11,2:342621952954 11,3:9625310282
  11,4:-17690819291 11,5:34737918523 11,6:49515242087 11,7:31842994121 11,8:-26100843095
  11,9:93838237347 11,10:811052430452 11,11:-123456772510 11,12:49050866560 11,13:-51345654943
  12,0:2933536345592 12,1:683106328707 12,2:229224850109 12,3:-73148968930 12,4:-34073040842
  12,5:-15908286966 12,6:56611111213 12,7:-1290859091 12,8:41898507974 12,9:692071985179
  12,10:-87590259765 12,11:42867250495 12,12:-42136368174 13,0:675799952824 13,1:-185202677248
  13,2:23034482911 13,3:-66905735270 13,4:-15355175657 13,5:-955624528 13,6:39865751284
  13,7:-14815222909 13,8:550513657178 13,9:-59880786955 13,10:33561803562 13,11:-31416710046
  14,0:-1095297140450 14,1:-182949015211 14,2:30140282783 14,3:-18689724230 14,4:-25263360768
  14,5:29496000437 14,6:-50594609977 14,7:405542220956 14,8:-38870424440 14,9:25603183364
  14,10:-21833649660 15,0:-434548152591 15,1:-167698775744 15,2:86472742753 15,3:-56015951250
  15,4:44595764234 15,5:-93197914081 15,6:273584352052 15,7:-22644394544 15,8:16966593768
  15,9:-13403245067 16,0:-414400797791 16,1:-144996070597 16,2:8095706386 16,3:37548019488
  16,4:-88085622414 16,5:146037926524 16,6:-8769029810 16,7:10355723787 16,8:-7332219444
  17,0:-175908323078 17,1:-76185544692 17,2:90709989553 17,3:-70640040574 17,4:61126324579
  17,5:-7851195564 17,6:6224543292 17,7:-3006193261
7 262390743861 0,7:505735206534 0,8:-6745247687289 0,9:25913166274708 0,10:6853365838879
  0,11:-6741240217304 0,12:-72153267583079 0,13:-117573049149462 0,14:-100372425469588
  0,15:-25676437421705 0,16:61622782149437 0,17:119058408901830 0,18:182865352978012
  1,6:344535388147 1,7:-3257712838006 1,8:383768482562 1,9:3580929112319 1,10:18861684253374
  1,11:-13328008726310 1,12:-13926980012787 1,13:-10066727923195 1,14:-7767765031077
  1,15:-288621315388 1,16:15233119904365 1,17:21569780358630 1,18:4242387128659 2,5:45996632996
  2,6:278563852313 2,7:-177100565653 2,8:1528957252478 2,9:635620306368 2,10:-3439061873789
  2,11:-759388112794 2,12:1431236988184 2,13:-493671134061 2,14:-714855187090 2,15:-2922956541720
  2,16:-30854155284 2,17:-17083434047329 2,18:-8578680641045 3,4:29179040007 3,5:473824722301
  3,6:-1631781516875 3,7:1910100069092 3,8:-1850933228433 3,9:-3235643340762 3,10:1098621302863
  3,11:1029985436732 3,12:-1069624338688 3,13:543890360120 3,14:174977301468 3,15:-625007461161
  3,16:-11168886609482 3,17:-2547194318905 3,18:-727718877666 4,3:-20614382141 4,4:-42508956476
  4,5:-486859064129 4,6:1362368497567 4,7:47064110846 4,8:-40264012919 4,9:648362517457
  4,10:144924714573 4,11:-1120927356272 4,12:1547737846870 4,13:1819932021709 4,14:1454116279991
  4,15:-5094241626577 4,16:4606955423441 4,17:305198361516 4,18:825877736249 5,2:-47071573978
  5,3:-223201719208 5,4:264910134113 5,5:-55783576106 5,6:-740372237163 5,7:284499154603
  5,8:536153556703 5,9:-805135375711 5,10:-1767401762235 5,11:391698520769 5,12:846097722957
  5,13:725307728125 5,14:-2688303475420 5,15:8454723924229 5,16:-144507017322 5,17:349969293538
  5,18:-168465510954 6,1:29946713650 6,2:86748108703 6,3:695379310868 6,4:-426789396250
  6,5:307728166229 6,6:282038608202 6,7:682825275854 6,8:-106429917133 6,9:-1301412975804
  6,10:109328498501 6,11:349391964322 6,12:516334255535 6,13:-1068178713978 6,14:11094378802865
  6,15:-207401141787 6,16:250274943374 6,17:-16544243884 6,18:7134799554 7,0:96851132708
  7,1:243877811118 7,2:-305398129632 7,3:-655044199991 7,4:241338951151 7,5:-173880175889
  7,6:5683884945 7,7:37188216697 7,8:-430514859650 7,9:-47945087163 7,10:106535948444
  7,11:283641020493 7,12:-68751955625 7,13:12440728319580 7,14:-413828885315 7,15:44254824418
  7,16:-18617536634 7,17:-39722979580 7,18:29196083614 8,0:-555468559567 8,1:-562534874721
  8,2:348462208781 8,3:-1280540034 8,4:-153122817609 8,5:-424686201713 8,6:44557200250
  8,7:36562042935 8,8:98912210848 8,9:12324068489 8,10:148688822873 8,11:469862989789
  8,12:12888813914782 8,13:-428155503956 8,14:-43276638095 8,15:-2516785003 8,16:-71033476234
  8,17:46190587381 9,0:-63233140952 9,1:807273136460 9,2:14797246207 9,3:141007047240
  9,4:-242151367672 9,5:-24022979593 9,6:221099989893 9,7:-15805016226 9,8:44708131588
  9,9:51638754187 9,10:626781375870 9,11:12517949027283 9,12:-416580730868 9,13:-100726792449
  9,14:7772945335 9,15:-80161663892 9,16:56326660252 10,0:1303618730096 10,1:-780883609324
  10,2:337853024479 10,3:156446695205 10,4:134721737922 10,5:319998631672 10,6:-49094097107
  10,7:-34203547597 10,8:12551989916 10,9:522542100665 10,10:11557702940975 10,11:-363306717096
  10,12:-113282943822 10,13:15510832689 10,14:-75792179836 10,15:52892409923 11,0:845973167514
  11,1:-441150035100 11,2:328634020284 11,3:11321604073 11,4:208665601564 11,5:-23523066562
  11,6:-41421373695 11,7:-58522101559 11,8:287507291890 11,9:10142868042051 11,10:-292162074511
  11,11:-117574213255 11,12:17764512795 11,13:-70041670816 11,14:50637363571 12,0:-1811330522947
  12,1:361820319872 12,2:-245595989533 12,3:-166956777633 12,4:2462185724 12,5:-34594844544
  12,6:-69319100945 12,7:-67483761144 12,8:8471864953491 12,9:-223752210519 12,10:-96545567451
  12,11:13481990694 12,12:-58622588793 12,13:41402774155 13,0:421575244125 13,1:-182162418028
  13,2:-745529419931 13,3:11793398197 13,4:-4725506354 13,5:-40349913669 13,6:-365497945678
  13,7:6643481488167 13,8:-145784352515 13,9:-75557347966 13,10:17019113140 13,11:-47713392838
  13,12:35147548911 14,0:397382370841 14,1:-1013504159890 14,2:-10811114100 14,3:18286120909
  14,4:27518405895 14,5:-600216045566 14,6:4857192361796 14,7:-95736897469 14,8:-47424568021
  14,9:11852666482 14,10:-31825872670 14,11:23808228983 15,0:-686562968235 15,1:412107425390
  15,2:90349793764 15,3:77957395833 15,4:-712895374878 15,5:3185568646606 15,6:-44101889069
  15,7:-31657572059 15,8:12382166959 15,9:-22310641751 15,10:17720780846 16,0:375987841148
  16,1:587137244337 16,2:153889345765 16,3:-688054527694 16,4:1769710486899 16,5:-18304613697
  16,6:-11852255531 16,7:3664811286 16,8:-10597727734 16,9:8368452560 17,0:210116697540
  17,1:548778538086 17,2:-543444408492 17,3:680784454798 17,4:-1515068742 17,5:-5270219978
  17,6:4962041367 17,7:-6906474402 17,8:5508491924
7 97871152279 0,7:-690499623184 0,8:-1712680078613 0,9:-4454652722227 0,10:21926660130092
  0,11:2080272203875 0,12:51654445061688 0,13:23825731584323 0,14:36222757247441
  0,15:-39964142777283 0,16:-78835987341978 0,17:-82540962617116 0,18:-89184225162095
  1,6:347914019189 1,7:2006182670576 1,8:-1546285367465 1,9:1564405516438 1,10:-7228793867102
  1,11:9116778132076 1,12:-10446973244465 1,13:823893791674 1,14:4373728966039 1,15:-2044936145155
  1,16:-4403676043655 1,17:3049880735336 1,18:-403014360336 2,5:119245721783 2,6:-245214658383
  2,7:74532352763 2,8:323029710932 2,9:-1922169640427 2,10:6388150459939 2,11:-3610272103197
  2,12:356630218723 2,13:2451890909154 2,14:-374852200505 2,15:3327687049397 2,16:5661163269702
  2,17:8515399333434 2,18:12840599747971 3,4:265115206 3,5:-56959873930 3,6:426387123721
  3,7:-1181911580170 3,8:563518667535 3,9:2822174874077 3,10:-1475145227706 3,11:909655005374
  3,12:2064498880298 3,13:-791852846027 3,14:-755823879808 3,15:-309059762064 3,16:2268287337609
  3,17:2771765234013 3,18:-4906444829888 4,3:-15455868920 4,4:-7230231153 4,5:99945139264
  4,6:-1054052555708 4,7:114287084467 4,8:1092844002696 4,9:-607653535080 4,10:1011929379387
  4,11:1152445230885 4,12:-251960289038 4,13:-652693117080 4,14:-547863262514 4,15:1030648532135
  4,16:2039595464772 4,17:-2821617260140 4,18:-502473353468 5,2:-50853422059 5,3:33489055281
  5,4:-81549570331 5,5:-130988989599 5,6:188437230849 5,7:154341650094 5,8:-150327184486
  5,9:604153763688 5,10:916543084810 5,11:134944056335 5,12:-5041489213 5,13:-1743215337
  5,14:704871813584 5,15:1446499848902 5,16:-1076993122637 5,17:-425274703720 5,18:-215467341955
  6,1:43619300456 6,2:19489154381 6,3:-104127797209 6,4:542623654632 6,5:7926453857 6,6:26839080345
  6,7:-83417110142 6,8:200206490212 6,9:351524161025 6,10:210522065991 6,11:120039399163
  6,12:83397536722 6,13:531371836588 6,14:991215926744 6,15:56575515425 6,16:-346108531568
  6,17:-188807089736 6,18:-57395760460 7,0:70438828764 7,1:-132921391959 7,2:-21220603556
  7,3:305355085744 7,4:-171152740850 7,5:-129813816624 7,6:8146193985 7,7:54348281169
  7,8:35976293584 7,9:71834031892 7,10:75472128448 7,11:4424118281 7,12:281498044432
  7,13:658129537323 7,14:854554074998 7,15:-263653912815 7,16:-128105435266 7,17:26238565965
  7,18:-39908361914 8,0:280735293565 8,1:282622454542 8,2:-310624010056 8,3:-40178517993
  8,4:-149004949724 8,5:63897152492 8,6:-96038375233 8,7:-35386326143 8,8:-55233382778
  8,9:-11608891506 8,10:-41848945746 8,11:76025174781 8,12:351122916560 8,13:1252718031856
  8,14:-228236624326 8,15:-108845884030 8,16:61310425328 8,17:-34907294482 9,0:-256338097787
  9,1:-503483165611 9,2:180716459666 9,3:-133324070515 9,4:74833483875 9,5:-67047442922
  9,6:-56419589991 9,7:20347491346 9,8:-40144956033 9,9:-43886003617 9,10:-4348414317
  9,11:168615468038 9,12:1421854534927 9,13:-214010547315 9,14:-100421538425 9,15:63482044067
  9,16:-40312426645 10,0:-200885579743 10,1:101473241811 10,2:14485875653 10,3:43743382795
  10,4:-102788556998 10,5:-41225744122 10,6:-18677255141 10,7:25610080455 10,8:-21404672778
  10,9:-25963562010 10,10:86800901490 10,11:1435812373310 10,12:-174927756146 10,13:-92586044179
  10,14:58663672945 10,15:-45571034723 11,0:-533697787263 11,1:556676219280 11,2:-66105564023
  11,3:12307953784 11,4:-82620791659 11,5:-4685800975 11,6:1488888192 11,7:46936154862
  11,8:-16731108745 11,9:46803739671 11,10:1326559452849 11,11:-131317303122 11,12:-71455355574
  11,13:52869051312 11,14:-42283597392 12,0:2764056656287 12,1:-330109946585 12,2:167645845096
  12,3:-33390214950 12,4:-34587580097 12,5:-13902561641 12,6:17460126735 12,7:19196850834
  12,8:26947894980 12,9:1132637995723 12,10:-94154917521 12,11:-57514135509 12,12:44447861166
  12,13:-38627132476 13,0:-959069258020 13,1:337367050027 13,2:208210419698 13,3:19771550706
  13,4:-8574864414 13,5:-4737591069 13,6:-5759305937 13,7:24651153965 13,8:893619869238
  13,9:-61687577388 13,10:-39949168025 13,11:35037386728 13,12:-29620636021 14,0:1065656753634
  14,1:605744003373 14,2:102824837312 14,3:5031730969 14,4:-31487892435 14,5:-20827162725
  14,6:-9362233594 14,7:655171636056 14,8:-36847603865 14,9:-27248314725 14,10:26439789776
  14,11:-22190534302 15,0:938874691765 15,1:20645640783 15,2:69595193906 15,3:-22031992180
  15,4:-35004307890 15,5:-30344849359 15,6:415652542932 15,7:-14467387095 15,8:-17212545259
  15,9:16786935887 15,10:-13962068753 16,0:-132931040805 16,1:-55780589576 16,2:72058977417
  16,3:-38231916813 16,4:-51185599935 16,5:222442341870 16,6:-10238363854 16,7:-6114549174
  16,8:9687138796 16,9:-8070017033 17,0:-113729930545 17,1:34809926240 17,2:43393714923
  17,3:-56401155387 17,4:81973780095 17,5:-3485819402 17,6:-5647650517 17,7:6098849600
  17,8:-3672393331
7 574789702756 0,7:2049528174890 0,8:-7965481924515 0,9:2847479733637 0,10:30206287966299
  0,11:-18575988018349 0,12:-5459829503509 0,13:-21496562680337 0,14:-5832605647222
  0,15:-260548283556 0,16:21579031535898 0,17:-14964673499816 0,18:-35774369362299 1,6:545908363023
  1,7:985090757983 1,8:-966230100056 1,9:13668131919082 1,10:-11128285736040 1,11:-2574452748243
  1,12:-16157204990337 1,13:-884651212684 1,14:13218578740344 1,15:4139903857989 1,16:-2561142856792
  1,17:2700688430882 1,18:-6127280731632 2,5:58505966218 2,6:2543289725492 2,7:-1553704491714
  2,8:3990366298842 2,9:-4271960399369 2,10:-1769542023883 2,11:-7574471628582 2,12:-593632506311
  2,13:6487178644852 2,14:3151656130682 2,15:-2900474077120 2,16:-379498974621 2,17:3934484222161
  2,18:10331134271699 3,4:-257434080 3,5:1348014939702 3,6:-981182351426 3,7:443924661020
  3,8:-1580667039137 3,9:-1310666486804 3,10:-3873523741083 3,11:-228287167382 3,12:3394173035393
  3,13:1389871537872 3,14:-1243659982182 3,15:-736508735915 3,16:381211083610 3,17:4655367254454
  3,18:-1007030925567 4,3:-6807420580 4,4:-177914112753 4,5:-284427550207 4,6:-556370152374
  4,7:-424863024124 4,8:-453560274959 4,9:-1148240663948 4,10:-90491758488 4,11:1665985949072
  4,12:934158943004 4,13:-699996617598 4,14:-161623821173 4,15:215284901981 4,16:2797654933907
  4,17:-701439231380 4,18:-119328196556 5,2:-49371263518 5,3:-746251700853 5,4:229995789590
  5,5:-125538532368 5,6:-37804584719 5,7:80792794152 5,8:-58680180096 5,9:234592792550
  5,10:710455454944 5,11:529700376982 5,12:-335433949751 5,13:-24247844763 5,14:199666040882
  5,15:1855316717288 5,16:-410799521194 5,17:165272634222 5,18:208485913478 6,1:-14945836200
  6,2:-200166266016 6,3:367247145188 6,4:288590975015 6,5:144692113474 6,6:70792177530
  6,7:115605139095 6,8:154632642519 6,9:221159231052 6,10:239868168850 6,11:-75432059005
  6,12:-34751471489 6,13:94496886333 6,14:1002263171526 6,15:-320235369879 6,16:-69558735030
  6,17:100971084996 6,18:26276990313 7,0:227739955854 7,1:733447066757 7,2:-26881379037
  7,3:-88801186316 7,4:13320836042 7,5:-100977824929 7,6:-60540640732 7,7:-34063714648
  7,8:-96303425002 7,9:-30635601900 7,10:-101139943382 7,11:-80082922174 7,12:-78226997973
  7,13:407537017244 7,14:-295896165262 7,15:-182867443055 7,16:-47199015708 7,17:-10269305706
  7,18:-5735933310 8,0:967343336362 8,1:-382723251477 8,2:-272561832643 8,3:180170957177
  8,4:96957941597 8,5:71274990800 8,6:27808574268 8,7:27460642412 8,8:20081452915 8,9:34062658283
  8,10:45322302854 8,11:6461418549 8,12:144399213844 8,13:-141820209986 8,14:-169786612949
  8,15:-46069611693 8,16:-5938670029 8,17:21547775040 9,0:-830002577932 9,1:-69601454651
  9,2:84140095780 9,3:75524071980 9,4:17752133225 9,5:-83932376795 9,6:-43233829413 9,7:-18126963379
  9,8:-4363397660 9,9:9353197348 9,10:-13305968007 9,11:-41829766601 9,12:-125885666537
  9,13:-207275595763 9,14:-99080744350 9,15:-30573104287 9,16:-212865201 10,0:2358729667725
  10,1:-386431542327 10,2:3338838542 10,3:134557725961 10,4:-21530732720 10,5:-16834549036
  10,6:-1267115677 10,7:11691968220 10,8:7225450712 10,9:7946331175 10,10:-80594172235
  10,11:-64985220074 10,12:-191870059676 10,13:-99761627188 10,14:-32721781342 10,15:4012333090
  11,0:-2136757890412 11,1:-344685252314 11,2:56210676645 11,3:47512070081 11,4:-56602475436
  11,5:-27775619074 11,6:1233534726 11,7:-3203949985 11,8:6777404429 11,9:-73636913527
  11,10:-36915386928 11,11:-167793517438 11,12:-96867155891 11,13:-32773987911 11,14:-331394390
  12,0:-515645447115 12,1:-585551575285 12,2:52672237378 12,3:-60189773682 12,4:-36976940982
  12,5:2999480134 12,6:-8023359020 12,7:10011647991 12,8:-34719345901 12,9:-19254764689
  12,10:-137168590060 12,11:-85213781377 12,12:-30677497655 12,13:-1420209855 13,0:-2364182818912
  13,1:10340641350 13,2:88294611164 13,3:133033771 13,4:12660272809 13,5:-5626421896 13,6:1684031724
  13,7:12968514634 13,8:-10223779126 13,9:-104954695186 13,10:-65459291170 13,11:-24790627081
  13,12:-2461293127 14,0:186943926673 14,1:607506760160 14,2:101138185757 14,3:8159641735
  14,4:-5326009355 14,5:-13640385815 14,6:50925224054 14,7:-2726195378 14,8:-73584322584
  14,9:-46619939791 14,10:-16122756860 14,11:-1810032596 15,0:1551127985093 15,1:287582151753
  15,2:-32406390170 15,3:19900435819 15,4:-31605032265 15,5:69745981157 15,6:2012362541
  15,7:-44787745135 15,8:-30237406707 15,9:-10420164324 15,10:-872006627 16,0:565858762447
  16,1:-182813677794 16,2:49771380693 16,3:-42435519534 16,4:63559992611 16,5:5121759295
  16,6:-23640370656 16,7:-15211688745 16,8:-5609259131 16,9:-682083271 17,0:-567759821476
  17,1:69376636030 17,2:-47187898156 17,3:35061698474 17,4:5881531511 17,5:-7332844463
  17,6:-6126739454 17,7:-1747031603 17,8:-490157624
8 276363114007 0,8:971505238285 0,9:-10188338467970 0,10:17759962166515 0,11:36757758115027
  0,12:-33119711507095 0,13:-18135710262719 0,14:-118844789936880 0,15:-166976046996464
  0,16:-73109788551522 0,17:85275989582463 0,18:96404681827175 1,7:430935470957 1,8:-3939019060395
  1,9:1382641202307 1,10:7361361016677 1,11:-4187929330018 1,12:17938987956763 1,13:-16391620500402
  1,14:-43269245596106 1,15:-37531393420445 1,16:-3201622835641 1,17:5628703485004
  1,18:-7947290310500 2,6:204819346422 2,7:-1027840685441 2,8:118983043481 2,9:327667901346
  2,10:-7268469942241 2,11:11679044215455 2,12:-659273492554 2,13:-10414777724259
  2,14:-6600133139972 2,15:-635539423868 2,16:-5746538352096 2,17:-23105244721375
  2,18:-10886379283359 3,5:-9961309470 3,6:-303727584002 3,7:-471516886183 3,8:252038102745
  3,9:-1553998049893 3,10:608675850739 3,11:-625875424276 3,12:-4062041094831 3,13:-1733078306104
  3,14:2229701573172 3,15:374990565118 3,16:-12978484961762 3,17:-329197470476 3,18:-1159192832824
  4,4:3256314998 4,5:-50785202686 4,6:-387078620833 4,7:-274104473086 4,8:-106579310189
  4,9:-297606663849 4,10:-859657375617 4,11:-1421823415812 4,12:293728921913 4,13:1019713395999
  4,14:-271883489498 4,15:-6946027586994 4,16:6612045483089 4,17:-1013818466682 4,18:-387609968979
  5,3:-9623400210 5,4:97694455088 5,5:12806365109 5,6:-59712757651 5,7:290493243226
  5,8:-412258654774 5,9:328769269387 5,10:-398346849430 5,11:974670838835 5,12:893184904951
  5,13:155925340982 5,14:-3868948086699 5,15:11636293596852 5,16:-243142271227 5,17:2114794264
  5,18:18422270108 6,2:-49103429347 6,3:45951379920 6,4:80680962458 6,5:-110416531726
  6,6:-115761328837 6,7:-686582963784 6,8:132725064014 6,9:123159373695 6,10:380725547469
  6,11:-751431522 6,12:-16862035305 6,13:-2080525411509 6,14:14362353308025 6,15:-334739433109
  6,16:-168620671987 6,17:-332209740814 6,18:-234403080263 7,1:40792692289 7,2:161766571737
  7,3:255001062477 7,4:272572261475 7,5:122955300091 7,6:132798314573 7,7:123505757276
  7,8:445027149916 7,9:620471730122 7,10:-151790949991 7,11:103283018202 7,12:-574455231231
  7,13:16129349173494 7,14:13912211182 7,15:66668222790 7,16:-121072588777 7,17:-112095710369
  7,18:24222028592 8,0:130766077900 8,1:-163211409922 8,2:-239754834038 8,3:-121894524364
  8,4:-98715608249 8,5:254687628036 8,6:-43224979033 8,7:44927065866 8,8:227310805082
  8,9:-105830127142 8,10:-83047196866 8,11:127384458777 8,12:16434739919240 8,13:135986467430
  8,14:106213972746 8,15:-111544785361 8,16:-143910408627 8,17:-40509633062 8,18:-6787474022
  9,0:-927211504185 9,1:-137884944296 9,2:-66087098454 9,3:-24707096973 9,4:162044609983
  9,5:-106659871831 9,6:-142297912182 9,7:-69611074287 9,8:-29054013954 9,9:15062585028
  9,10:410935561175 9,11:15820073594699 9,12:218611528890 9,13:155823618005 9,14:-64768821262
  9,15:-114496090233 9,16:-50825250666 9,17:15376735752 10,0:48748303146 10,1:-41531208228
  10,2:317054070983 10,3:-66446253014 10,4:-43198789513 10,5:-161171152963 10,6:-248925784355
  10,7:24055447851 10,8:4280434852 10,9:451262151251 10,10:14482236584235 10,11:258407511147
  10,12:155128870443 10,13:-31337840227 10,14:-106984152680 10,15:-62248866140 10,16:16209602118
  11,0:466586283671 11,1:-211385350453 11,2:-368110775508 11,3:113256285040 11,4:51301674492
  11,5:-151100789800 11,6:51624729141 11,7:19198953019 11,8:276569283076 11,9:12671047347651
  11,10:265732702375 11,11:165153846712 11,12:-7167439579 11,13:-72153240288 11,14:-59664151546
  11,15:23154044087 12,0:-2023972464090 12,1:-393488268694 12,2:110011652953 12,3:214136115070
  12,4:3491026782 12,5:37506426591 12,6:-13334670493 12,7:14465285933 12,8:10514982731106
  12,9:260150789441 12,10:143809362599 12,11:8844597332 12,12:-55484773435 12,13:-50865329785
  12,14:19021275002 13,0:2089187898068 13,1:-151134768446 13,2:118760901806 13,3:189037058606
  13,4:-42205217586 13,5:-11051062058 13,6:-277102381480 13,7:8228621053845 13,8:225040915921
  13,9:132966549115 13,10:6853181152 13,11:-33839234559 13,12:-43899321416 13,13:18515001710
  14,0:-346715756164 14,1:-551463980109 14,2:349955321658 14,3:-74531556539 14,4:-7495920710
  14,5:-487812048484 14,6:5945581308886 14,7:171623018321 14,8:98151954920 14,9:10410360306
  14,10:-25476188048 14,11:-28251198745 14,12:12508887856 15,0:-1187926537919 15,1:422816927030
  15,2:-77654127995 15,3:13528080607 15,4:-615118944939 15,5:3860176375676 15,6:109740245832
  15,7:71487046151 15,8:6164308679 15,9:-12170356040 15,10:-21588264504 15,11:11357848602
  16,0:190889291341 16,1:297482404614 16,2:21669559639 16,3:-579238566968 16,4:2094001602769
  16,5:58882738676 16,6:38101456495 16,7:7486825694 16,8:-6725254772 16,9:-10334868605
  16,10:4811864027 17,0:770079560780 17,1:355095296639 17,2:-432282227257 17,3:786724161937
  17,4:14126109339 17,5:14018658014 17,6:1692884303 17,7:1174883440 17,8:-6027738205 17,9:3923574966
8 165935061206 0,8:-372678578412 0,9:-1395605976184 0,10:-1088324653348 0,11:2595755877535
  0,12:51451253098200 0,13:25244416959105 0,14:20727033414001 0,15:37055549943600
  0,16:-23572741480349 0,17:-40203496970379 0,18:-35733596260164 1,7:860641778704 1,8:569887657580
  1,9:1545792683514 1,10:-7802447485617 1,11:19568895327260 1,12:-16169534969013
  1,13:-17757560361513 1,14:10688268587905 1,15:19930086471623 1,16:9624253593650 1,17:9434827172167
  1,18:-1702564667511 2,6:-166751601716 2,7:-1060290098485 2,8:722315471655 2,9:930170621579
  2,10:9004588784794 2,11:-5200311090598 2,12:-13165701595556 2,13:1889212488095 2,14:8625618382471
  2,15:565443330219 2,16:-3807426376494 2,17:734365000854 2,18:7025813520019 3,5:40918411974
  3,6:28093754578 3,7:-570422333598 3,8:242448708881 3,9:2092282746074 3,10:-1530904848274
  3,11:-3655010931903 3,12:2287993895778 3,13:4873484071087 3,14:-3049415252727 3,15:-7709894453870
  3,16:-5050266727916 3,17:2525590004709 3,18:2455733058457 4,4:-12626526356 4,5:51431569495
  4,6:-430211600963 4,7:191319141337 4,8:38559636316 4,9:-595155218850 4,10:-1338679092328
  4,11:733818674087 4,12:3235490999177 4,13:-75199765044 4,14:-3984958533456 4,15:-2862513482371
  4,16:1891751245038 4,17:2440631307998 4,18:-1342111691422 5,3:15742687920 5,4:-48116435639
  5,5:-38632111952 5,6:255563500092 5,7:-422611068114 5,8:301525165257 5,9:-319479209007
  5,10:-246684767018 5,11:1362404485481 5,12:424636590791 5,13:-1475525570106 5,14:-683738579301
  5,15:1758821709446 5,16:3228538783206 5,17:-1340616451546 5,18:273154505300 6,2:-33723598925
  6,3:34381877886 6,4:151984019544 6,5:24774858178 6,6:-169960237073 6,7:335354815413
  6,8:139102316866 6,9:-495726805220 6,10:400883211581 6,11:455236276400 6,12:-799065114405
  6,13:-188713815492 6,14:922081534328 6,15:3038857500351 6,16:-1598854690766 6,17:394625613417
  6,18:-60945726744 7,1:19325106748 7,2:112274080150 7,3:245509793033 7,4:-257792695679
  7,5:195544329197 7,6:41863518059 7,7:279051563743 7,8:-279777061803 7,9:-95166997102
  7,10:318735240477 7,11:-266379077246 7,12:29874345295 7,13:425429353305 7,14:2898757962495
  7,15:-1533962830096 7,16:490993024190 7,17:-73097077082 7,18:-32366720792 8,0:52819272178
  8,1:-193421078047 8,2:-263837114950 8,3:-15788665449 8,4:73407745902 8,5:-214231880960
  8,6:-76041590807 8,7:-20219941006 8,8:-63574980222 8,9:183275317840 8,10:38070212999
  8,11:218425499820 8,12:151337189714 8,13:2708900245497 8,14:-1433438018310 8,15:555708468092
  8,16:-39883159962 8,17:32036291719 8,18:-23105119552 9,0:-80652244891 9,1:-126657818310
  9,2:107652050571 9,3:-92000731331 9,4:-72485157346 9,5:-155069763910 9,6:109479037820
  9,7:-45120087718 9,8:57287761611 9,9:75703207949 9,10:246906107861 9,11:19273702935
  9,12:2504158587294 9,13:-1286608152968 9,14:533584867542 9,15:-26721634958 9,16:26489382290
  9,17:-22673297412 10,0:18552154958 10,1:299808574771 10,2:-291266049205 10,3:116605293959
  10,4:68873485745 10,5:152336463099 10,6:53668036502 10,7:-77539173444 10,8:94041270879
  10,9:207281619752 10,10:-14821583426 10,11:2293691528946 10,12:-1073272825900 10,13:503040421006
  10,14:1182764144 10,15:52527151204 10,16:-28040926818 11,0:-355966522519 11,1:173782936311
  11,2:210573993357 11,3:174922321303 11,4:88569476365 11,5:-21034906329 11,6:-98307869515
  11,7:-22715305602 11,8:98122527442 11,9:-36516547631 11,10:2010541586379 11,11:-883493957656
  11,12:438441153698 11,13:10634251458 11,14:50076001584 11,15:-27240127782 12,0:2569961787923
  12,1:-77429275343 12,2:53841784250 12,3:-190467416692 12,4:-64256908398 12,5:-99970766706
  12,6:-32645481222 12,7:-54549110830 12,8:-38984421649 12,9:1689441969048 12,10:-707262361713
  12,11:343523105937 12,12:11068633957 12,13:47826435502 12,14:-24086936723 13,0:-1545411277592
  13,1:-530449912958 13,2:-287289840021 13,3:-119455069105 13,4:49586710272 13,5:-46283400469
  13,6:-138549441372 13,7:-65916873647 13,8:1362765377784 13,9:-548423723095 13,10:257021923912
  13,11:6578667626 13,12:39397543499 13,13:-19199383298 14,0:-2094825734887 14,1:-22108655430
  14,2:141248301374 14,3:98052561132 14,4:51974258088 14,5:-225872744467 14,6:-51194268755
  14,7:1018992037991 14,8:-388177486498 14,9:171232923971 14,10:6498853492 14,11:30358306696
  14,12:-14017623287 15,0:966671159055 15,1:865807083890 15,2:279018741424 15,3:40776938484
  15,4:-213106364260 15,5:-78504959812 15,6:721823652012 15,7:-261900061117 15,8:106732203099
  15,9:1486202189 15,10:21004019759 15,11:-9471825836 16,0:2134226057084 16,1:160159625182
  16,2:237270967264 16,3:-246626160114 16,4:-73631019841 16,5:428235738940 16,6:-137431104017
  16,7:46756410160 16,8:1388945021 16,9:12319130535 16,10:-5570088525 17,0:120556192175
  17,1:92525475246 17,2:-8384264655 17,3:-140974340627 17,4:206601570790 17,5:-62581051800
  17,6:21434447408 17,7:-5115866587 17,8:6679126493 17,9:-2221186327
8 63222116190 0,8:311041355244 0,9:-2770864128444 0,10:-6079254758023 0,11:10177308063026
  0,12:25991708425750 0,13:-36244317971830 0,14:-4234931289684 0,15:-3890859854256
  0,16:-15433294607830 0,17:-20702729312724 0,18:-11855035226195 1,7:643042085287 1,8:-1785464311338
  1,9:-3958718178136 1,10:9541351023065 1,11:10364635389949 1,12:-31569086575587 1,13:-4822827301175
  1,14:13123520592670 1,15:7669608493422 1,16:504299604515 1,17:13525274134759 1,18:10841666485985
  2,6:-243792055123 2,7:-1346141082485 2,8:71277771771 2,9:5035691876518 2,10:6564545106011
  2,11:-13908962244166 2,12:-3680278856845 2,13:8754299337908 2,14:4277863650447 2,15:24489236692
  2,16:-1484967880299 2,17:-4000504059415 2,18:3403602736259 3,5:-22140831138 3,6:-338584109389
  3,7:385108842725 3,8:1831739601842 3,9:724615896832 3,10:-4222178981138 3,11:-1364508735972
  3,12:3807600338263 3,13:1718602762552 3,14:-2072291059360 3,15:-3792721182199 3,16:-3936713916149
  3,17:-418090493296 3,18:2417426137525 4,4:-10859045576 4,5:-20863485802 4,6:266739815800
  4,7:409576041670 4,8:-165721033346 4,9:-917942669911 4,10:-135237392900 4,11:678774128463
  4,12:496661165551 4,13:-647362734965 4,14:-1860467842391 4,15:-2218442902029 4,16:463666816574
  4,17:1913993796656 4,18:1048881904011 5,3:44769222492 5,4:39138510092 5,5:23990932142
  5,6:145899894769 5,7:-350046935052 5,8:402817747409 5,9:-101457414941 5,10:-221303006923
  5,11:-251761718173 5,12:-203524005477 5,13:-819029733550 5,14:-1037302807623 5,15:428317648394
  5,16:1073332207297 5,17:323953179142 5,18:537041313251 6,2:-1009451307 6,3:151546434788
  6,4:-119802045564 6,5:-30280722295 6,6:-100007071792 6,7:495460096798 6,8:152004242447
  6,9:-304650682312 6,10:-175926113792 6,11:20005104645 6,12:-409892648471 6,13:-478210353509
  6,14:226212599624 6,15:417143541073 6,16:-43741214509 6,17:759061344252 6,18:218473669971
  7,1:-48338148491 7,2:48471932678 7,3:-101153397948 7,4:-265134994316 7,5:96970803496
  7,6:21247336556 7,7:155294762499 7,8:-276539997748 7,9:-146323057130 7,10:115245574449
  7,11:-131179429211 7,12:-128791332876 7,13:6836454954 7,14:-176534275143 7,15:-391553476379
  7,16:748977843237 7,17:166265864517 7,18:84881681015 8,0:38542863048 8,1:-133530472012
  8,2:64947758286 8,3:-100834009383 8,4:136022091216 8,5:-247093041384 8,6:-80056162774
  8,7:-67155874130 8,8:-116994222585 8,9:122313637870 8,10:41495860854 8,11:76088233089
  8,12:-46857764898 8,13:-594710680632 8,14:-691075846354 8,15:652597826071 8,16:126635375341
  8,17:56239097819 8,18:36162378545 9,0:-761487730236 9,1:262365533348 9,2:-37211779255
  9,3:-4488648339 9,4:-99352075390 9,5:-63383193001 9,6:168413979424 9,7:49357849659 9,8:56768338932
  9,9:109755760143 9,10:192150836970 9,11:-22464767390 9,12:-693223744516 9,13:-778394819627
  9,14:584155741900 9,15:118255792933 9,16:75778884249 9,17:13023484848 10,0:-307269090655
  10,1:403288459680 10,2:-293645425096 10,3:162221922209 10,4:-29010345807 10,5:87852034091
  10,6:75627615688 10,7:-50692026206 10,8:42073705773 10,9:171972168295 10,10:6942909000
  10,11:-711556626591 10,12:-782324099310 10,13:487218096739 10,14:97382419117 10,15:67999196190
  10,16:20904863851 11,0:2340689719194 11,1:-26950204423 11,2:415871326598 11,3:87904594446
  11,4:66357805574 11,5:33242261353 11,6:-50117326840 11,7:-35065247458 11,8:74824415699
  11,9:25057415713 11,10:-642886994293 11,11:-724098332030 11,12:391576805889 11,13:78330932995
  11,14:62358042884 11,15:12578732404 12,0:1650742643490 12,1:-287332524767 12,2:71706791824
  12,3:-189955831216 12,4:8235030927 12,5:-55168853598 12,6:-37405150902 12,7:-45573625130
  12,8:27987896127 12,9:-547240818475 12,10:-632626063653 12,11:289176898609 12,12:52719163179
  12,13:51290412820 12,14:12341397151 13,0:-3805264400821 13,1:-56554449306 13,2:-205388126624
  13,3:-77929349442 13,4:57240651335 13,5:-30528897262 13,6:-97509875057 13,7:35735368878
  13,8:-413644049112 13,9:-514715262542 13,10:206587708933 13,11:34673665726 13,12:39886790016
  13,13:10036041343 14,0:-783574306499 14,1:155169693525 14,2:-91283779466 14,3:58419885934
  14,4:45754942953 14,5:-151751592290 14,6:69037289769 14,7:-281784789677 14,8:-382083045777
  14,9:132512534911 14,10:20739928174 14,11:28263381247 14,12:7416805715 15,0:910458206084
  15,1:-96658302012 15,2:92563270353 15,3:39846484001 15,4:-132750376978 15,5:66119613267
  15,6:-142347089633 15,7:-262775789803 15,8:77006313731 15,9:9262533920 15,10:17891710772
  15,11:4452329910 16,0:309124406066 16,1:-131622253361 16,2:153534613823 16,3:-179952896813
  16,4:70958796326 16,5:-60410760675 16,6:-143222558408 16,7:32530166500 16,8:2540052973
  16,9:10665843969 16,10:2517605780 17,0:-373321136183 17,1:127185724035 17,2:-64997974604
  17,3:792039709 17,4:13876009326 17,5:-67218310856 17,6:14012631740 17,7:-3922033702
  17,8:3597512522 17,9:1704294312
8 364979100236 0,8:1594557484049 0,9:-6182048662871 0,10:4851968538364 0,11:-12777282187660
  0,12:22649909332926 0,13:600589412878 0,14:-12083655642308 0,15:-25789078920665
  0,16:32066702953449 0,17:25935716897842 0,18:48486766606775 1,7:545839776247 1,8:-2623426701800
  1,9:7292585388542 1,10:-5463087399164 1,11:11225080024302 1,12:-4147191508728 1,13:-5754817024347
  1,14:-1706779363857 1,15:16811107739797 1,16:7818587154160 1,17:9362889747150 1,18:-28839310676847
  2,6:121068115887 2,7:698784316842 2,8:1391356347123 2,9:-23221716029 2,10:3979571566976
  2,11:-2281205166590 2,12:-4869688390105 2,13:-2186346605905 2,14:5084203504301 2,15:7155563852082
  2,16:3607488787674 2,17:-13936310460109 2,18:3618448331951 3,5:57933087873 3,6:890897976075
  3,7:-196098294878 3,8:482574601810 3,9:1113658779965 3,10:-1617516096090 3,11:-1808246658646
  3,12:-1338586474374 3,13:1991989109139 3,14:3139107258252 3,15:2151854356307 3,16:-7875813826169
  3,17:396560101266 3,18:-345370100643 4,4:-9409393868 4,5:321457041142 4,6:-342793213751
  4,7:528199462623 4,8:93227810322 4,9:-489952255368 4,10:-380337317935 4,11:167917543427
  4,12:758324298735 4,13:1669476038124 4,14:1936039464704 4,15:-4082019918109 4,16:1589942691176
  4,17:1446246352122 4,18:2254954610430 5,3:-21166413273 5,4:-251912611161 5,5:-106523658007
  5,6:209370956116 5,7:-350006901482 5,8:-183606414901 5,9:111262073553 5,10:445031531847
  5,11:221124468071 5,12:638445354639 5,13:820021954368 5,14:-2778463808733 5,15:663668091560
  5,16:469309338970 5,17:894123131510 5,18:-355881122767 6,2:-50868121210 6,3:-309994801592
  6,4:166182255418 6,5:-39645183224 6,6:-14590689509 6,7:31292676793 6,8:470445762859
  6,9:541384848640 6,10:88132669375 6,11:270067271589 6,12:414141964170 6,13:-1342955431703
  6,14:534473477641 6,15:317025548038 6,16:666033160182 6,17:-170672314168 6,18:-120424953290
  7,1:51989905449 7,2:145766224010 7,3:154670554033 7,4:-167142371295 7,5:115760234542
  7,6:57249728281 7,7:177623263325 7,8:318867801154 7,9:-110007324871 7,10:-28082025060
  7,11:86213856699 7,12:-498759512403 7,13:216302292742 7,14:192302363467 7,15:379863379543
  7,16:-176230355805 7,17:-219734736801 7,18:-68779069749 8,0:142754287095 8,1:267235637932
  8,2:-278366038999 8,3:-204270580170 8,4:557542502 8,5:-34279143895 8,6:-152651699317
  8,7:-18731630245 8,8:-90288782682 8,9:-134297990444 8,10:-31528997915 8,11:18309114182
  8,12:160209233024 8,13:126422773513 8,14:277993625936 8,15:-70288833462 8,16:-204939956046
  8,17:-41751404810 8,18:10663602414 9,0:197031219390 9,1:-95475823457 9,2:235913363833
  9,3:-44460965719 9,4:50951289111 9,5:-151689549573 9,6:-144582690801 9,7:7831295581
  9,8:-65891937166 9,9:-67865950722 9,10:237961287867 9,11:112269825836 9,12:120144356540
  9,13:203944589665 9,14:14745338445 9,15:-177291027895 9,16:-35723822987 9,17:16980581248
  10,0:863556917257 10,1:434852034329 10,2:-124780975238 10,3:76667220437 10,4:-24225541635
  10,5:-156887133170 10,6:42658440564 10,7:30681683111 10,8:-40714639915 10,9:240407196911
  10,10:52227252401 10,11:67647938747 10,12:142709843398 10,13:46135950517 10,14:-147084819326
  10,15:-25133844188 10,16:11834084702 11,0:-519501788328 11,1:118569576984 11,2:-45460890004
  11,3:130676355531 11,4:-24755069476 11,5:39187393029 11,6:67673355190 11,7:26629574877
  11,8:155170421205 11,9:9266036270 11,10:38852564642 11,11:99513509429 11,12:78647814181
  11,13:-112945421150 11,14:-10698646806 11,15:19851172716 12,0:1077563685125 12,1:-251968147396
  12,2:138611360626 12,3:108016115758 12,4:-10509053371 12,5:15687136261 12,6:34868152774
  12,7:11851361736 12,8:-23848678607 12,9:-6720438855 12,10:58222709672 12,11:80481876252
  12,12:-81691123676 12,13:-3099641891 12,14:20390371344 13,0:-910318600140 13,1:-52423065219
  13,2:224761471291 13,3:-81422345740 13,4:-57020283610 13,5:3982313230 13,6:-148992882130
  13,7:-42708605071 13,8:-36285174031 13,9:19048966392 13,10:66547324615 13,11:-60628226789
  13,12:-1419085434 13,13:15907930507 14,0:-468011013835 14,1:321635401482 14,2:-50110803836
  14,3:-91760791876 14,4:-28460990072 14,5:-266807581413 14,6:-56872163382 14,7:-45131813480
  14,8:400180141 14,9:46705230308 14,10:-39332854095 14,11:110744498 14,12:12924658361
  15,0:82149691778 15,1:138141697590 15,2:35207989685 15,3:-52939919743 15,4:-289167770451
  15,5:-62884388581 15,6:-47971812925 15,7:-9134640951 15,8:28779219117 15,9:-26626350843
  15,10:1002139381 15,11:9076885049 16,0:1223725048198 16,1:383167984101 16,2:-17724279225
  16,3:-262131096193 16,4:-49848389379 16,5:-47296752259 16,6:-11476687644 16,7:17039706408
  16,8:-14411253653 16,9:176245147 16,10:5862634789 17,0:969160008694 17,1:-35420214568
  17,2:-152204224933 17,3:-29898101057 17,4:-20074899988 17,5:-12016306376 17,6:7847633234
  17,7:-5085536468 17,8:-1137063538 17,9:2729492964
9 20838608982 0,9:-1444548290228 0,10:3647465273640 0,11:-17038868761211 0,12:75377022228634
  0,13:18398033310910 0,14:-99433837811322 0,15:-87877869016996 0,16:-107866332893423
  0,17:-89906274329436 0,18:63336938178993 1,8:-313073627058 1,9:4405906828201 1,10:-18081071232085
  1,11:22546381912924 1,12:1570552777491 1,13:-15844482470946 1,14:-4480673858752
  1,15:-4128213683478 1,16:-34754285086226 1,17:-66296904025994 1,18:-70622815733396
  2,7:-19314083336 2,8:1228250601216 2,9:-5589685471101 2,10:6437682747826 2,11:-4935716059971
  2,12:-7176715465255 2,13:4852640974525 2,14:10568891738331 2,15:-4793076998869
  2,16:-36471118772059 2,17:-43431130783023 2,18:-7849148918582 3,6:32091855513 3,7:135331474378
  3,8:-1566638731744 3,9:1069780477565 3,10:-1581518140673 3,11:-6517136597666 3,12:1352808372827
  3,13:9485703440882 3,14:312992454546 3,15:-21363520945777 3,16:-27065764684098 3,17:1170801235910
  3,18:-2884204136561 4,5:18311593993 4,6:-145027191774 4,7:110291147134 4,8:-667263902598
  4,9:-320415520248 4,10:-3434981951979 4,11:-1573519415298 4,12:3847509369217 4,13:1498087400868
  4,14:-11073645957272 4,15:-15617174470087 4,16:8857300601554 4,17:1954579120036 4,18:1498639788732
  5,4:-13112232543 5,5:-65919902581 5,6:288694321646 5,7:-917214104746 5,8:-289899037633
  5,9:-1331006531610 5,10:-1051624003454 5,11:918084728813 5,12:639813347287 5,13:-5676566930140
  5,14:-8910225127691 5,15:11237938660434 5,16:927410898233 5,17:209656746901 5,18:-1080365426312
  6,3:-9736405871 6,4:107272726934 6,5:34914477657 6,6:-191627090711 6,7:10581981590
  6,8:-247940322191 6,9:-484721580467 6,10:394062942966 6,11:381615370044 6,12:-2191050138714
  6,13:-3971723879024 6,14:13747938245757 6,15:1028822931855 6,16:398955045985 6,17:-235469075835
  6,18:487715556055 7,2:11028156170 7,3:-29887783521 7,4:-202678214996 7,5:219835676267
  7,6:-101277406002 7,7:-122189544376 7,8:-574076487220 7,9:-282471423123 7,10:126989416789
  7,11:-880906435980 7,12:-1458118141762 7,13:14236945706599 7,14:554230972550 7,15:-229773402492
  7,16:-590836282357 7,17:135812120093 7,18:-147530320509 8,1:13213653262 8,2:-110500354938
  8,3:137925709412 8,4:431808333436 8,5:142517712619 8,6:159286863020 8,7:7085749782
  8,8:-116531732187 8,9:203526043572 8,10:203771704790 8,11:72469711856 8,12:14395032291020
  8,13:448708938084 8,14:-243381968644 8,15:-435490046567 8,16:204010359085 8,17:-22496849787
  8,18:18499560535 9,0:-48186249960 9,1:44954657291 9,2:271985130640 9,3:-50810953893
  9,4:78541447869 9,5:173587572282 9,6:242517027174 9,7:-11831785923 9,8:18379943909
  9,9:353196433110 9,10:699370138491 9,11:13656501408661 9,12:337460852066 9,13:-399912674807
  9,14:-400463984369 9,15:111875916059 9,16:-44715728188 9,17:-26730964324 9,18:-1471179749
  10,0:621316095456 10,1:-143958634846 10,2:-540759005843 10,3:-26087725136 10,4:195499521385
  10,5:222544070925 10,6:108230966710 10,7:-40166041703 10,8:217953731665 10,9:765240518651
  10,10:12560223008275 10,11:295143493513 10,12:-385168796691 10,13:-361788688335 10,14:101993708642
  10,15:-17317545180 10,16:-10627529992 10,17:3212226196 11,0:-2672184764645 11,1:-319344910750
  11,2:-20496538870 11,3:137663579848 11,4:79270357983 11,5:15577138519 11,6:-99182766296
  11,7:-37216999331 11,8:428001421264 11,9:11021560887904 11,10:327805577431 11,11:-365494952227
  11,12:-290035844528 11,13:51637140106 11,14:-15207893985 11,15:-25287293884 11,16:8629030326
  12,0:2142876326858 12,1:-264475935277 12,2:-326504943221 12,3:-142037295467 12,4:-99674113875
  12,5:-51990524951 12,6:-168527340681 12,7:-25797414919 12,8:9198732562331 12,9:307773216452
  12,10:-291108959688 12,11:-249092943444 12,12:37745221773 12,13:-14696521339 12,14:-21350770907
  12,15:3508647668 13,0:-1089315875325 13,1:-1470322222814 13,2:-371494887886 13,3:-135579401825
  13,4:3396184446 13,5:-130959293525 13,6:-441565846246 13,7:7273730706277 13,8:296913324851
  13,9:-219937835230 13,10:-176628338703 13,11:13064459738 13,12:-4697796568 13,13:-21923186348
  13,14:7082466480 14,0:-3010653770735 14,1:-809451835306 14,2:86616513661 14,3:87878044375
  14,4:96782689026 14,5:-714513583653 14,6:5339049450745 14,7:274638476882 14,8:-143086291005
  14,9:-127107785553 14,10:11854000867 14,11:-6387336025 14,12:-13573478113 14,13:2974379719
  15,0:27883746648 15,1:685720136334 15,2:201539265183 15,3:350446328222 15,4:-789469652358
  15,5:3528723407294 15,6:222706321246 15,7:-79356916841 15,8:-79473283491 15,9:3167296534
  15,10:-276874668 15,11:-11946150363 15,12:5108858848 16,0:2831371823560 16,1:297120196949
  16,2:585787056589 16,3:-710435278184 16,4:1952044468597 16,5:153807288800 16,6:-28170964142
  16,7:-46461586225 16,8:553532948 16,9:-792275519 16,10:-4788910221 16,11:1211109632
  17,0:471180566447 17,1:633294300589 17,2:-471935267953 17,3:718770417628 17,4:67798690130
  17,5:2112302631 17,6:-16197006846 17,7:-1155929773 17,8:1511359438 17,9:-3195879881
  17,10:1853750197
9 333342399071 0,9:2092091836970 0,10:-8407473587989 0,11:5400649516702 0,12:-12249301790287
  0,13:11861813448781 0,14:51976321959176 0,15:937837277658 0,16:-3093987062112 0,17:7001283555388
  0,18:-31250532222771 1,8:349006187718 1,9:-1396775439975 1,10:4274848790491 1,11:-2994701334038
  1,12:274381298681 1,13:18233048256342 1,14:-14511475695275 1,15:-6003562224677 1,16:10619940619222
  1,17:-724456768124 1,18:1940117808850 2,7:-157969582395 2,8:992984089889 2,9:717723355676
  2,10:-507826936417 2,11:-610094421395 2,12:7036371255588 2,13:-3737333819187 2,14:-9206095000421
  2,15:-383653560693 2,16:2483160846431 2,17:3016345492074 2,18:4988644512574 3,6:-196860176322
  3,7:1260762338632 3,8:-99176441119 3,9:12505407412 3,10:-16759232616 3,11:2316537404124
  3,12:-963874980926 3,13:-5422830119121 3,14:-620118181318 3,15:333946155973 3,16:2200683377756
  3,17:1601135297814 3,18:-748793398688 4,5:-58222669395 4,6:683885974420 4,7:-217429590315
  4,8:197542801525 4,9:-92502523851 4,10:-269840252 4,11:-227062828947 4,12:-1926609108780
  4,13:-363590166705 4,14:165852615095 4,15:834388254462 4,16:379888242095 4,17:-123115511851
  4,18:-505936995662 5,4:48716303865 5,5:34913842198 5,6:-74259121697 5,7:142828722578
  5,8:-4237700289 5,9:-1022758176575 5,10:74168883884 5,11:-311107175125 5,12:136777486905
  5,13:134588379134 5,14:272707297859 5,15:330924224374 5,16:572657880282 5,17:191585493548
  5,18:-432340290357 6,3:62613071620 6,4:-331182098041 6,5:7884816475 6,6:10914381602 6,7:9342188176
  6,8:-885096404363 6,9:228363095013 6,10:208780800892 6,11:200974901191 6,12:-175758520719
  6,13:-176042865020 6,14:-93724006486 6,15:1208306218068 6,16:390698882220 6,17:-333604837085
  6,18:-175332658264 7,2:-16246190550 7,3:-281303533530 7,4:65846432840 7,5:-28478198322
  7,6:20041383056 7,7:-274216237447 7,8:185330857477 7,9:363418072643 7,10:173712679155
  7,11:-191392763346 7,12:-372682763211 7,13:-73560084502 7,14:1567495490088 7,15:748939943877
  7,16:-180528569848 7,17:-49093162307 7,18:28036032097 8,1:-75964807205 8,2:149449141977
  8,3:77177484231 8,4:-39036590889 8,5:15799277919 8,6:227858421410 8,7:35053379825 8,8:216877872625
  8,9:142601597069 8,10:-134238096761 8,11:-420877784353 8,12:-113530638121 8,13:1735108517936
  8,14:815643843791 8,15:-113803382785 8,16:-22845521281 8,17:28683188312 8,18:6167771978
  9,0:-37316976022 9,1:500374049397 9,2:-137609886483 9,3:-83135261479 9,4:-65449266072
  9,5:318848186854 9,6:-129372913714 9,7:-79055101925 9,8:-10412984749 9,9:-105681810977
  9,10:-396374278738 9,11:-168673200208 9,12:1701256560010 9,13:829396337015 9,14:-77745940194
  9,15:-25188295809 9,16:19829850041 9,17:6863681057 9,18:-17113031920 10,0:543176101365
  10,1:-95102154736 10,2:137030470704 10,3:52923322115 10,4:221569175285 10,5:-43271765953
  10,6:-123218313532 10,7:-15091348921 10,8:28517939204 10,9:-190020491853 10,10:-93469743500
  10,11:1620526634094 10,12:830370990981 10,13:9019102158 10,14:13272895490 10,15:36585990705
  10,16:22714260740 10,17:3627714944 11,0:386376023845 11,1:168665866695 11,2:13305564692
  11,3:-201238417419 11,4:-8483746112 11,5:-109585373738 11,6:-73131890776 11,7:37840854027
  11,8:-55198079850 11,9:-51210686574 11,10:1396581440600 11,11:716101873380 11,12:23996515377
  11,13:9648907494 11,14:15464946091 11,15:9837816463 11,16:-7276180084 12,0:-449649722669
  12,1:-25802475270 12,2:-563665384598 12,3:47451795208 12,4:26314381841 12,5:-44748206525
  12,6:49595366230 12,7:83552197993 12,8:6614114480 12,9:1170879101663 12,10:593683611332
  12,11:36435958228 12,12:15688655824 12,13:12333846218 12,14:6492654772 12,15:-6716937714
  13,0:-180936902234 13,1:-364654601855 13,2:133156670136 13,3:222877087367 13,4:37966181487
  13,5:49799888220 13,6:187046350982 13,7:41134035358 13,8:919519482525 13,9:474760735051
  13,10:43433549502 13,11:24620310349 13,12:16387586272 13,13:7719200150 13,14:-3993506555
  14,0:1162952417572 14,1:93746923368 14,2:113974214625 14,3:53808079127 14,4:-40050953627
  14,5:225205114034 14,6:44684008775 14,7:656526706177 14,8:337909010282 14,9:33025388722
  14,10:9569054868 14,11:7020539772 14,12:2567535121 14,13:-6440816476 15,0:-546506585024
  15,1:-264152521811 15,2:101341317369 15,3:-93772746645 15,4:214880859272 15,5:31195996451
  15,6:413318928299 15,7:214799402118 15,8:23765210189 15,9:9982499535 15,10:4781166823
  15,11:3409107080 15,12:-3810001999 16,0:-1154366120907 16,1:96563776194 16,2:-131153973262
  16,3:166409337226 16,4:16835768195 16,5:212630745107 16,6:115289007921 16,7:13827309956
  16,8:3286443373 16,9:2304103881 16,10:974109276 16,11:-1977578243 17,0:228338614264
  17,1:-110094407730 17,2:91500282007 17,3:-11112053591 17,4:71115937559 17,5:38539641005
  17,6:7142499484 17,7:2797185554 17,8:1215400073 17,9:1349231186 17,10:-1386255598
9 247800145518 0,9:503238827291 0,10:1456367753295 0,11:-13134738765707 0,12:8900227490895
  0,13:-9870752850709 0,14:1424042252703 0,15:-6934649536923 0,16:7843329977727 0,17:-10991181549977
  0,18:60803752743471 1,8:40523880053 1,9:-1941740782973 1,10:-1231260981937 1,11:6014388305351
  1,12:-658349861564 1,13:3108413744308 1,14:-1511629214788 1,15:-6409735197677 1,16:11806159218210
  1,17:11584742665688 1,18:-17941333172876 2,7:-7854859014 2,8:676710408421 2,9:-906517590407
  2,10:4715787742179 2,11:-1227083919943 2,12:1695178276855 2,13:-3772626622647 2,14:-2452331880154
  2,15:7139929310087 2,16:6691971013150 2,17:-11546269580793 2,18:-4100409147726 3,6:32157145572
  3,7:644298534849 3,8:-530544738100 3,9:1746868158677 3,10:-774757223343 3,11:-27405364102
  3,12:-1519376501892 3,13:-1841210955657 3,14:3571460305555 3,15:3903062682898 3,16:-5542157459148
  3,17:1557113566128 3,18:4158872520534 4,5:-6454058343 4,6:342940507436 4,7:-115970028031
  4,8:557073428148 4,9:-344774799567 4,10:-507286953823 4,11:-678725703890 4,12:-757528600299
  4,13:1992298038511 4,14:2081669959526 4,15:-3940359199667 4,16:1642177503268 4,17:2940586665275
  4,18:878622324776 5,4:7434214606 5,5:25379458354 5,6:-62499138708 5,7:120637687130
  5,8:-268584901314 5,9:-17978946740 5,10:190996751117 5,11:-142046728333 5,12:1268655212022
  5,13:1171534668098 5,14:-2508626763049 5,15:1552151435676 5,16:2176891402260 5,17:1664224468864
  5,18:928701021641 6,3:-7373978571 6,4:-187725362867 6,5:6498689674 6,6:-100668153140
  6,7:-220066492293 6,8:-209483523834 6,9:286812645057 6,10:82334106505 6,11:820909848116
  6,12:651786106452 6,13:-1510502840233 6,14:644968875196 6,15:777395643106 6,16:812307224032
  6,17:65619867607 6,18:-546864572420 7,2:-18928946736 7,3:-134120295465 7,4:64412443633
  7,5:7200098041 7,6:82612793660 7,7:35534107512 7,8:188080599413 7,9:215882596861 7,10:486968777455
  7,11:460589890256 7,12:-512055442025 7,13:580466238854 7,14:290545221013 7,15:900113534035
  7,16:70474991703 7,17:-598366380037 7,18:-157654112130 8,1:46193616846 8,2:112095434314
  8,3:84165745485 8,4:-40387003954 8,5:130490387923 8,6:42802169185 8,7:27362659604 8,8:79233437039
  8,9:167072880481 8,10:74389779677 8,11:-151472371643 8,12:337241320415 8,13:-66000174285
  8,14:762988596336 8,15:69464891624 8,16:-564817740278 8,17:-193625086917 8,18:-70554748127
  9,0:-35620195940 9,1:153031259080 9,2:-63079348662 9,3:-184849486857 9,4:9064934927
  9,5:-7886359010 9,6:-100960054869 9,7:-45212355105 9,8:11213524874 9,9:-59143631427
  9,10:26989990407 9,11:213334367180 9,12:-255383963433 9,13:732159693465 9,14:103401218468
  9,15:-427882710878 9,16:-133783578727 9,17:-54942954998 9,18:15085603102 10,0:437852626234
  10,1:-116633031534 10,2:37453700871 10,3:-6222600282 10,4:46936731781 10,5:-98170276545
  10,6:-61806287553 10,7:-99816138809 10,8:-60311419174 10,9:96587680763 10,10:100356787945
  10,11:-341745392170 10,12:639115938158 10,13:116651676812 10,14:-346625664183 10,15:-112654121390
  10,16:-59781698051 10,17:4765209273 11,0:-440304013635 11,1:465059868648 11,2:-14174847545
  11,3:17126978976 11,4:1369160324 11,5:-44732111365 11,6:-96184435561 11,7:-28191921737
  11,8:117167934573 11,9:40645043813 11,10:-370850462709 11,11:522683809295 11,12:109568327286
  11,13:-257793114334 11,14:-83850780570 11,15:-53551362336 11,16:14542735571 12,0:1284115061172
  12,1:-219283024883 12,2:-104001021701 12,3:92640136164 12,4:43052463315 12,5:-83536906887
  12,6:9274434359 12,7:61360699102 12,8:25995959708 12,9:-331621196822 12,10:421095232268
  12,11:102590600006 12,12:-180095455945 12,13:-54321701640 12,14:-43654242916 12,15:11829113231
  13,0:-895673964094 13,1:-117498425544 13,2:120142294133 13,3:55816638646 13,4:-19036173979
  13,5:6147867632 13,6:-41186794536 13,7:1997594539 13,8:-260010293239 13,9:314700505422
  13,10:88153204358 13,11:-120009103364 13,12:-33508194092 13,13:-30604682449 13,14:12679008929
  14,0:-9627026509 14,1:29491740978 14,2:33281597905 14,3:78937823017 14,4:5034491395
  14,5:-139749526507 14,6:-37542811863 14,7:-191525834015 14,8:226931806254 14,9:62937582358
  14,10:-75266103565 14,11:-20565381161 14,12:-22182724678 14,13:9752630410 15,0:-448646421544
  15,1:-63028609614 15,2:329135474671 15,3:-30613268631 15,4:-172275849186 15,5:-59287399246
  15,6:-140025962859 15,7:141060080421 15,8:50705620751 15,9:-44865720189 15,10:-12018859217
  15,11:-14544621045 15,12:7522969725 16,0:-82753021834 16,1:857202179756 16,2:-60290369348
  16,3:-156437742835 16,4:-60745681718 16,5:-89499352929 16,6:65348248275 16,7:28001136532
  16,8:-14446809714 16,9:-7191522262 16,10:-8288856281 16,11:5224146768 17,0:1681370328868
  17,1:-137336488439 17,2:-97483855610 17,3:-31596161889 17,4:-42484425699 17,5:24047277691
  17,6:9190768513 17,7:-5313512400 17,8:956829398 17,9:-5167313529 17,10:2778601338
10 54008118743 0,10:810800245649 0,11:-13185863256202 0,12:18793376595759 0,13:46955474903281
  0,14:24804819369451 0,15:-31688520091072 0,16:-51177958460560 0,17:-180942313393427
  0,18:-208067207028624 1,9:668749120126 1,10:-1725017053558 1,11:-535384284211 1,12:2805596155741
  1,13:4009519802013 1,14:10097122339156 1,15:2957872421777 1,16:-24885113127442
  1,17:-61590425012773 1,18:-63708160512739 2,8:312061450444 2,9:-1328651564371 2,10:1101949913637
  2,11:-658261384101 2,12:-4392496686515 2,13:6645102880996 2,14:9769129910956 2,15:-3486220770506
  2,16:-23337027037743 2,17:-22684510085238 2,18:14785707895174 3,7:118863103159 3,8:-562707394142
  3,9:567639935204 3,10:39818998355 3,11:-2097428096392 3,12:318723506534 3,13:4181814796695
  3,14:3536546763396 3,15:-7543648833314 3,16:-9311102206540 3,17:16214675716843 3,18:1477884590112
  4,6:44383614386 4,7:-197853387978 4,8:19822343601 4,9:540198510249 4,10:-761099704586
  4,11:116025674376 4,12:238618909124 4,13:1519482510756 4,14:-2710581226985 4,15:-5450928677903
  4,16:13359083416447 4,17:2558239446246 4,18:2170259714327 5,5:-1384018179 5,6:-44620684173
  5,7:-7713851204 5,8:540873296938 5,9:-370411150150 5,10:-243557342137 5,11:-210887404408
  5,12:-87503159607 5,13:-1314045436922 5,14:-2460461375779 5,15:12193666207021 5,16:2066061175205
  5,17:2426731199057 5,18:1253536524679 6,4:-25705299641 6,5:24706256000 6,6:-11462338118
  6,7:219687951451 6,8:-209326277561 6,9:-255508620612 6,10:-364465998506 6,11:-23088261791
  6,12:-911652068100 6,13:-1429052177273 6,14:10015180934384 6,15:1178906164775 6,16:935610465385
  6,17:333832051493 6,18:-199172302173 7,3:-18862739912 7,4:79860857213 7,5:24581350601
  7,6:11824962441 7,7:9926966752 7,8:-32227398698 7,9:-195682985822 7,10:147368879130
  7,11:89135394065 7,12:-684384672998 7,13:8850520452624 7,14:846165048153 7,15:793569430608
  7,16:406170640922 7,17:227481373481 7,18:435432676479 8,2:-7421899221 8,3:36060437620
  8,4:-34010521634 8,5:-207873274119 8,6:-5921814805 8,7:-92099827618 8,8:-209582933653
  8,9:-119350239995 8,10:108978691661 8,11:-280928411455 8,12:7394489025953 8,13:321448951632
  8,14:54206035883 8,15:-6732610008 8,16:-106107626047 8,17:134566856374 8,18:-42489396113
  9,1:40338102130 9,2:1210934826 9,3:-5123705313 9,4:-122426305029 9,5:118450382543 9,6:84646913088
  9,7:75770629815 9,8:32370935117 9,9:184602861008 9,10:83899574224 9,11:6664534699662
  9,12:153879216085 9,13:-87495347477 9,14:-115322580395 9,15:-23720952986 9,16:169720073646
  9,17:47271642680 9,18:39058734979 10,0:187252406098 10,1:-125663974656 10,2:-31673922917
  10,3:25438090807 10,4:66392122715 10,5:77950043145 10,6:101521388333 10,7:-7662395147
  10,8:43764566342 10,9:47004734403 10,10:5818490790419 10,11:79630585919 10,12:-336375645940
  10,13:-238460172632 10,14:-146766524217 10,15:75411512941 10,16:-6220440954 10,17:9935064691
  10,18:-3972459839 11,0:-710497831592 11,1:121541108998 11,2:204900125036 11,3:-7363950140
  11,4:35323850159 11,5:105331085535 11,6:21883396568 11,7:-22009231505 11,8:71921869834
  11,9:5083843829241 11,10:91200311361 11,11:-326830208229 11,12:-283035677435 11,13:-135035362321
  11,14:34306240949 11,15:14130048922 11,16:13774409717 11,17:5102445948 12,0:236592547379
  12,1:290497448823 12,2:-109482488581 12,3:-91307179475 12,4:-11279089147 12,5:-17337438385
  12,6:-107032389744 12,7:11541199024 12,8:4325373232883 12,9:100454613170 12,10:-297695678239
  12,11:-242494945333 12,12:-138927633707 12,13:14729523146 12,14:421323041 12,15:9235254359
  12,16:2951595562 13,0:301660805807 13,1:-370863017439 13,2:-112534939556 13,3:-127608353085
  13,4:-14712740060 13,5:-65164708955 13,6:-22422962847 13,7:3548224603610 13,8:127739588961
  13,9:-244338882889 13,10:-206039779574 13,11:-104990536572 13,12:-7814640972 13,13:6782250730
  13,14:5337518392 13,15:5564737782 14,0:-1020814279729 14,1:-112569830677 14,2:-187993031637
  14,3:-1946226537 14,4:27254844616 14,5:-25565104865 14,6:2736220574438 14,7:145764672471
  14,8:-174764244100 14,9:-160622132540 14,10:-83120093662 14,11:-8569523428 14,12:-3297545940
  14,13:5284548656 14,14:2418395729 15,0:489104675246 15,1:-150942576301 15,2:34615990387
  15,3:200961317399 15,4:30267739035 15,5:1938460132111 15,6:139964007723 15,7:-95603119476
  15,8:-104557244658 15,9:-53335178126 15,10:-8291340551 15,11:784682301 15,12:739927093
  15,13:4789175650 16,0:955015455269 16,1:60093147292 16,2:336756789410 16,3:72326272416
  16,4:1180689326303 16,5:112088515447 16,6:-48515024619 16,7:-56214585940 16,8:-28655259194
  16,9:-4599990617 16,10:348355362 16,11:2078759293 16,12:1242966384 17,0:451107501400
  17,1:297399065499 17,2:83096368649 17,3:497792151477 17,4:67341567429 17,5:-9239799741
  17,6:-24902381639 17,7:-11956413309 17,8:-3335323494 17,9:165584367 17,10:181444202
  17,11:1625724530
10 84370243402 0,10:-18671479075 0,11:6416712495844 0,12:-14959081779458 0,13:-33408173145525
  0,14:-37786639690793 0,15:49026346476868 0,16:51807004453869 0,17:112149870270903
  0,18:74816143391578 1,9:-374978718657 1,10:-1468475870208 1,11:4858142985614 1,12:-8749209730008
  1,13:-17843538564763 1,14:15613181036034 1,15:5379175817423 1,16:9186477906301 1,17:38279112493866
  1,18:65017632499385 2,8:-136584757335 2,9:626095395155 2,10:1049205452570 2,11:-795771253423
  2,12:-7035282464721 2,13:7132659756017 2,14:-3021565377736 2,15:-5556459465017 2,16:8601121036391
  2,17:18122223270579 2,18:-10978036626180 3,7:-3211186589 3,8:751235899691 3,9:-213986382321
  3,10:-62781248028 3,11:-2876958244495 3,12:3382823709221 3,13:-1830681150637 3,14:-7065053106227
  3,15:1414361924323 3,16:5135637092163 3,17:-10559038853601 3,18:1502155804595 4,6:-3659284337
  4,7:502541357595 4,8:-214548517042 4,9:87781873267 4,10:-679280041765 4,11:-74867417451
  4,12:-725955907405 4,13:-3424258402773 4,14:-111352632917 4,15:3358590467231 4,16:-7546411445041
  4,17:-239255903560 4,18:40180336581 5,5:4272238653 5,6:178208755997 5,7:-202528164153
  5,8:130583477017 5,9:-18166630404 5,10:-667882946850 5,11:-702323244447 5,12:-756885969342
  5,13:281790722083 5,14:1481002666405 5,15:-5525277146585 5,16:-31391014090 5,17:-936759526283
  5,18:-832387132264 6,4:3686617393 6,5:-71477412766 6,6:-48992362571 6,7:119110714276
  6,8:214155377352 6,9:-854887859450 6,10:-250844028714 6,11:-124890117281 6,12:813691273478
  6,13:1057742879798 6,14:-3150431610966 6,15:547399856690 6,16:191314741426 6,17:-542817580651
  6,18:-91315400524 7,3:-2627657490 7,4:-185932949720 7,5:45015420280 7,6:-44264957121
  7,7:63238402212 7,8:-571808226857 7,9:-252310784479 7,10:90833481450 7,11:247795921090
  7,12:420676460050 7,13:-1805528190540 7,14:364658682105 7,15:-49576329929 7,16:-634335062929
  7,17:-702398538957 7,18:-662345276071 8,2:-868479445 8,3:-87899075915 8,4:107331112420
  8,5:-30766438452 8,6:10913901553 8,7:-757512220 8,8:-45789919988 8,9:249378199586
  8,10:216860400330 8,11:49176290889 8,12:-677711225155 8,13:553154934555 8,14:324427505453
  8,15:-415131577833 8,16:-445501062489 8,17:-427839979974 8,18:-180563331509 9,1:25460603682
  9,2:132297723345 9,3:44788243750 9,4:-30928466171 9,5:-84644465601 9,6:239928745072
  9,7:12601678069 9,8:27769699828 9,9:53048175702 9,10:-242460860344 9,11:-329029427694
  9,12:470427771155 9,13:309794360734 9,14:-332486113643 9,15:-490624027282 9,16:-379164128375
  9,17:-161680193343 9,18:-85552067659 10,0:-113779904475 10,1:210228854002 10,2:-161515611064
  10,3:-24556788942 10,4:-60537976032 10,5:284620456064 10,6:101164828421 10,7:-31194708421
  10,8:-25200400074 10,9:-165183016900 10,10:4999974747 10,11:425659236760 10,12:430148393751
  10,13:-169186277530 10,14:-310104777841 10,15:-238005022918 10,16:-108282558162 10,17:-33024275212
  10,18:-25915048742 11,0:583519515629 11,1:-166858962754 11,2:99556236732 11,3:103157484715
  11,4:62618945829 11,5:49494453057 11,6:-110722482193 11,7:-97757801192 11,8:-153308633603
  11,9:125903606144 11,10:337005983604 11,11:367158742571 11,12:-83583982347 11,13:-249409843605
  11,14:-160727273864 11,15:-87576256795 11,16:-40363169539 11,17:-7629495843 12,0:374625776951
  12,1:146083566910 12,2:204773621822 12,3:-185725937777 12,4:54097710661 12,5:-15884916176
  12,6:-41085854700 12,7:-18457646666 12,8:132549841630 12,9:283340497175 12,10:322180976278
  12,11:-42954992800 12,12:-165685195732 12,13:-98565710218 12,14:-57028414405 12,15:-20484669005
  12,16:-7967157380 13,0:-502840025270 13,1:-228711371814 13,2:-544921153153 13,3:-80716211575
  13,4:70204269654 13,5:1512992111 13,6:129540625068 13,7:85891781953 13,8:207251174780
  13,9:268670901301 13,10:-4255109084 13,11:-122951153418 13,12:-53363370538 13,13:-37197437308
  13,14:-15884940751 13,15:-1968043318 14,0:-1952639091385 14,1:-335842398387 14,2:-193743692492
  14,3:140224273158 14,4:45926997623 14,5:234090868361 14,6:45727222180 14,7:135956487380
  14,8:205118212661 14,9:32363777382 14,10:-66847797380 14,11:-25606881844 14,12:-17417811893
  14,13:-5240373064 14,14:-2513299679 15,0:864836083983 15,1:-331141995326 15,2:-29505844357
  15,3:28643015222 15,4:259785326930 15,5:-5604283828 15,6:80163738041 15,7:126744986295
  15,8:34108136051 15,9:-37220581788 15,10:-13448296968 15,11:-13537396316 15,12:-3341753998
  15,13:-568304114 16,0:-716935695656 16,1:-479832091466 16,2:14151680652 16,3:248183238744
  16,4:-17938356730 16,5:23046529084 16,6:69553375076 16,7:21759362091 16,8:-14306869507
  16,9:-2246023195 16,10:-6963804094 16,11:-2803495985 16,12:216534733 17,0:-1054524711032
  17,1:-924009662 17,2:174471409722 17,3:-8193994848 17,4:-1822109207 17,5:11497359673
  17,6:14166331044 17,7:-7650352790 17,8:2627699105 17,9:-1267038265 17,10:-979321437
  17,11:134106495
10 44692352913 0,10:355517546233 0,11:-2367256665009 0,12:6359086894747 0,13:-1722052392812
  0,14:-3184596458381 0,15:-5069010247472 0,16:-15652273538241 0,17:-60830878595584
  0,18:-36117045015648 1,9:364690800561 1,10:-1575399177509 1,11:641445463050 1,12:-683970630509
  1,13:198384580709 1,14:678541405324 1,15:-96520420268 1,16:-8394620726270 1,17:-17086102648731
  1,18:-17938856450546 2,8:65481872885 2,9:-573709202009 2,10:542994451890 2,11:-379681780715
  2,12:141619150360 2,13:159799807476 2,14:920998433235 2,15:-1765742417007 2,16:-5987299736149
  2,17:-1826058545844 2,18:7035804792643 3,7:20117456430 3,8:-137321736745 3,9:269211692030
  3,10:245245623871 3,11:-185296716220 3,12:-169108708322 3,13:788201348650 3,14:-142203765545
  3,15:-3426532296876 3,16:-543903466670 3,17:5724666663710 3,18:654611338420 4,6:9652975985
  4,7:-32943065212 4,8:50286299514 4,9:291346425497 4,10:-87546427680 4,11:-2681643822
  4,12:361850259016 4,13:-27447858193 4,14:-1981686268427 4,15:-977064967572 4,16:3705531017839
  4,17:1457815200962 4,18:1238496895845 5,5:-3968596553 5,6:18785808175 5,7:-2140658290
  5,8:256987212438 5,9:-187660744556 5,10:-21488450697 5,11:266612418495 5,12:95707713659
  5,13:-1023847228018 5,14:-588814350376 5,15:2149673917512 5,16:734533760208 5,17:704605417128
  5,18:74208400040 6,4:-1734257810 6,5:406112313 6,6:-1550716505 6,7:111653752005 6,8:-63585668412
  6,9:-20683658702 6,10:193679093832 6,11:231884106143 6,12:-450012115786 6,13:-394840082804
  6,14:1207359937062 6,15:483841079421 6,16:520675658216 6,17:99555746491 6,18:125383325146
  7,3:-3397202055 7,4:218751172 7,5:-4714055511 7,6:-18715972567 7,7:-37558340363 7,8:-39950807134
  7,9:80370469566 7,10:234694728556 7,11:-29416919135 7,12:-238583172691 7,13:521161214683
  7,14:277786014609 7,15:240976925893 7,16:-20020481266 7,17:94444544077 7,18:-17404451517
  8,2:-5971521861 8,3:13564500884 8,4:-4303797224 8,5:-73018164678 8,6:26622436116 8,7:273062572
  8,8:11473411976 8,9:114043774987 8,10:91637364141 8,11:-90154670806 8,12:165438203997
  8,13:216395549296 8,14:171870696589 8,15:-9267869583 8,16:94144805551 8,17:-97715386505
  8,18:-26285376398 9,1:10564009309 9,2:18919393410 9,3:-8523417893 9,4:-70090217648 9,5:41406008441
  9,6:21962211005 9,7:3922898547 9,8:36669840870 9,9:89083158774 9,10:-33257789308 9,11:-13614561530
  9,12:152242465371 9,13:109528506621 9,14:14936498263 9,15:119348568697 9,16:-87759100091
  9,17:-19072343246 9,18:6682775320 10,0:49817956198 10,1:-32985162203 10,2:-14831155467
  10,3:-3325519023 10,4:20385332815 10,5:1125056511 10,6:-45251258148 10,7:-48675861232
  10,8:29397211137 10,9:-32813246975 10,10:-105686562587 10,11:111415767312 10,12:33013221633
  10,13:23700485 10,14:100487913661 10,15:-101714504633 10,16:-26886658263 10,17:-1379424694
  10,18:4480642641 11,0:-251328610996 11,1:51118163557 11,2:115386309530 11,3:-13932183336
  11,4:9423906604 11,5:-25037549655 11,6:-69350314683 11,7:-18218033147 11,8:-440935754
  11,9:-101403200206 11,10:89353698644 11,11:8827487267 11,12:-1461050867 11,13:95707871001
  11,14:-90255540448 11,15:-24689338951 11,16:-75318101 11,17:2092883931 12,0:204635625556
  12,1:170319695423 12,2:-46974384716 12,3:-19476439972 12,4:-18278482532 12,5:-48132155547
  12,6:-53738573283 12,7:11035836794 12,8:-48814376096 12,9:77123996525 12,10:-20341010707
  12,11:-5682849526 12,12:77359611010 12,13:-75808560775 12,14:-22268843619 12,15:-1933123070
  12,16:4272377700 13,0:85117492088 13,1:-101527817605 13,2:1480642378 13,3:24302615361
  13,4:14049415488 13,5:-31790350573 13,6:23594724139 13,7:8890509703 13,8:75133796865
  13,9:-23237083286 13,10:-11259524267 13,11:63309752317 13,12:-59567647535 13,13:-15570834301
  13,14:78333968 13,15:4129645768 14,0:-99790897988 14,1:-27162418056 14,2:92844065192
  14,3:85239929792 14,4:27803782528 14,5:45258570681 14,6:47669224544 14,7:67619912047
  14,8:-23859770149 14,9:-9620642019 14,10:44438953111 14,11:-41330350598 14,12:-12161217330
  14,13:1591538968 14,14:5347530064 15,0:-80725787859 15,1:168906719652 15,2:137533029397
  15,3:93374997992 15,4:59631040866 15,5:66645799824 15,6:47864115670 15,7:-19364511434
  15,8:-10514843976 15,9:32060098732 15,10:-28034636855 15,11:-7867418237 15,12:-303239792
  15,13:4150313403 16,0:293524213443 16,1:158640682040 16,2:150931015839 16,3:64603838103
  16,4:56802747582 16,5:35231746533 16,6:-19112050801 16,7:-8318267199 16,8:19842869429
  16,9:-12588317076 16,10:-5024458314 16,11:764740430 16,12:2325720835 17,0:-122384226915
  17,1:117870120149 17,2:51566162845 17,3:31444183566 17,4:19784300229 17,5:-2466544740
  17,6:-10960466745 17,7:9423232035 17,8:-4652559933 17,9:-1942463323 17,10:-751192266
  17,11:1803974295
11 68801756437 0,11:-704222699185 0,12:19054939236135 0,13:-25469019401727 0,14:-51317798430563
  0,15:-51856106145107 0,16:-72636833002682 0,17:72036681632449 0,18:155990400210128
  1,10:-487397442556 1,11:3297474287051 1,12:-11542640183696 1,13:15138579336817
  1,14:-18545607338120 1,15:-30857073112318 1,16:13910940096401 1,17:56613927375947
  1,18:19540438888639 2,9:-595914636287 2,10:2166342233735 2,11:-5757662663872 2,12:9794407707767
  2,13:1977633579748 2,14:-18914129594641 2,15:-8938421379377 2,16:21205228131720 2,17:-517688367647
  2,18:-11161057682908 3,8:-314466008278 3,9:1080888104805 3,10:-2426504515070 3,11:3984995621795
  3,12:802729424310 3,13:-5653290448541 3,14:-3091264002779 3,15:9011720465172 3,16:-8189773853317
  3,17:-16669255122322 3,18:-10503354482920 4,7:-167476982636 4,8:406522636571 4,9:-433700106473
  4,10:1060934103278 4,11:649636967533 4,12:-2960846748560 4,13:-279358913897 4,14:4764451973160
  4,15:-6886654887458 4,16:-11776453517847 4,17:-7896366434661 4,18:-3366598879376 5,6:-46824933514
  5,7:99711943007 5,8:205157728362 5,9:-111783914020 5,10:358499626538 5,11:-1171420975039
  5,12:-440050986425 5,13:3724236564643 5,14:-3504459831405 5,15:-5305192022180 5,16:-5738275182800
  5,17:-1916516375302 5,18:-1603429101034 6,5:24327864489 6,6:-7003868644 6,7:187664406711
  6,8:-373147395593 6,9:230716400449 6,10:-278048668118 6,11:-575611103039 6,12:1709254878865
  6,13:-594509039713 6,14:-772032472053 6,15:-2525474825218 6,16:-1828005584915 6,17:-1836671158466
  6,18:-1005908828543 7,4:54156480383 7,5:-37041749430 7,6:29821914752 7,7:-161282646276
  7,8:106983887833 7,9:91605237714 7,10:-314414795782 7,11:483995686253 7,12:447021931306
  7,13:2873716793987 7,14:18045376903 7,15:-237027613596 7,16:-1290905001888 7,17:-183819384006
  7,18:120832028791 8,3:35255674518 8,4:-73673950930 8,5:-127138949299 8,6:46683798761
  8,7:-44284869492 8,8:43604686433 8,9:-257880179397 8,10:-152016001825 8,11:663087434275
  8,12:4151835290696 8,13:1373379588374 8,14:68809491147 8,15:-1087135776967 8,16:-417977891646
  8,17:-286083653650 8,18:-359476923014 9,2:-15741868790 9,3:-47888768560 9,4:-31131181575
  9,5:189606238316 9,6:-10120234858 9,7:78152275140 9,8:31722110199 9,9:-103616509537
  9,10:922834165946 9,11:4887349372819 9,12:2117140613473 9,13:740309118109 9,14:-646392070376
  9,15:25008307499 9,16:-147199475609 9,17:-63424122687 9,18:54278454603 10,1:-121517519646
  10,2:9881487291 10,3:102924380170 10,4:28264494979 10,5:-74292332559 10,6:-61627124928
  10,7:52617610456 10,8:-128954047502 10,9:649676988077 10,10:4695792494415 10,11:2245070411039
  10,12:770679477570 10,13:-432929777737 10,14:29430749043 10,15:-147800895752 10,16:-120479139389
  10,17:10933922785 10,18:-28805370673 11,0:-268491089400 11,1:246785337529 11,2:157098806254
  11,3:-179438907560 11,4:-56870038114 11,5:-36296818812 11,6:82519028808 11,7:-11192370797
  11,8:271048172349 11,9:4128359938777 11,10:2099319929470 11,11:791352514059 11,12:-295768500413
  11,13:148659484982 11,14:-123108149630 11,15:-35736085274 11,16:19298802226 11,17:-4412509699
  11,18:7131187904 12,0:939311944613 12,1:-242098574245 12,2:-189322091987 12,3:39445065251
  12,4:99443702227 12,5:101449424362 12,6:92629625977 12,7:-115908676420 12,8:3251609021579
  12,9:1777727616227 12,10:723423167167 12,11:-174132454204 12,12:160978677941 12,13:-53581251378
  12,14:-4805608438 12,15:34664087215 12,16:-10834245459 12,17:-213529025 13,0:-1469262853972
  13,1:248091389502 13,2:150600157964 13,3:132537819485 13,4:6861335890 13,5:43486512813
  13,6:-471348636893 13,7:2350822426693 13,8:1306994166582 13,9:602575463036 13,10:-102462544403
  13,11:135349931971 13,12:-54244875786 13,13:16572454968 13,14:22989413845 13,15:-2317546551
  13,16:-1943257450 14,0:2066841417801 14,1:231498570687 14,2:-149714429200 14,3:-147041871491
  14,4:-65654116778 14,5:-751751902372 14,6:1501812430511 14,7:880940562182 14,8:425915770098
  14,9:-48588006530 14,10:100615255751 14,11:-46080779337 14,12:6651716403 14,13:20796848391
  14,14:-8945829443 14,15:-1579467036 15,0:383599791210 15,1:-711125548719 15,2:-269400123155
  15,3:-155448930942 15,4:-825842704981 15,5:821458505439 15,6:502780119322 15,7:290263504220
  15,8:-22259095511 15,9:81526934642 15,10:-21508895274 15,11:12049237123 15,12:16689971785
  15,13:794856272 15,14:-2113223874 16,0:-2437521757152 16,1:-313742930037 16,2:-213145705530
  16,3:-749796011425 16,4:339539389655 16,5:226049428936 16,6:147598582208 16,7:-2460560799
  16,8:41135856876 16,9:-13971954459 16,10:8073290569 16,11:10267549631 16,12:-1675912744
  16,13:-59677812 17,0:-676193848950 17,1:101738751498 17,2:-495976522062 17,3:57529668858
  17,4:48017265175 17,5:57726921697 17,6:-7152412899 17,7:25831751927 17,8:-7102563458
  17,9:2273954759 17,10:6682899898 17,11:-272668853 17,12:-1501876270
11 85996330413 0,11:27533489474 0,12:17483792709187 0,13:-10459894640111 0,14:-57441307262678
  0,15:-57178738774267 0,16:-34174969096776 0,17:99484928211375 0,18:141178865827671
  1,10:233761521947 1,11:1134588103145 1,12:-8905227801764 1,13:11565372518240 1,14:-20573145307317
  1,15:-30385430550536 1,16:7642056840888 1,17:25009540741909 1,18:-10445652706557 2,9:-245349884538
  2,10:1238691608829 2,11:-5254855897784 2,12:7403388045192 2,13:2599476106771 2,14:-14128249244087
  2,15:-8857761736816 2,16:5965687703904 2,17:-9943697069417 2,18:-6614196282261 3,8:-285788096746
  3,9:1056252718356 3,10:-2335962709819 3,11:4073079792712 3,12:1413066576629 3,13:-3406564915300
  3,14:-4403832482358 3,15:-798322114224 3,16:-12904841621355 3,17:-9025032329806
  3,18:-1522776931203 4,7:-135685897346 4,8:418791404009 4,9:-685728467186 4,10:1419222572755
  4,11:1208523064370 4,12:-1901514012901 4,13:-157389472212 4,14:-316561058571 4,15:-9904503701785
  4,16:-11077311580250 4,17:-4327821592780 4,18:-2824902888735 5,6:-55286870099 5,7:196115079964
  5,8:-118263040247 5,9:386959347379 5,10:636106495551 5,11:-1070779912745 5,12:-284461752790
  5,13:1280851413324 5,14:-5050744906884 5,15:-7375199256948 5,16:-3977344075470 5,17:-1611189104491
  5,18:-1186064666705 6,5:19773517462 6,6:21850099360 6,7:52298536232 6,8:-43981692880
  6,9:320025312308 6,10:-429184274821 6,11:-266169863285 6,12:881099272151 6,13:-1437251807035
  6,14:-5141688626559 6,15:-2137329808275 6,16:-1854844746884 6,17:-1508096700059
  6,18:-1029703400603 7,4:56699360289 7,5:-71717838129 7,6:36683697078 7,7:-27160918661
  7,8:202870323893 7,9:-107809540142 7,10:-95202630298 7,11:550433193001 7,12:334355469081
  7,13:-2691773922483 7,14:-519222386989 7,15:-102397685234 7,16:-870374238700 7,17:-196886502075
  7,18:324818442507 8,3:27817662121 8,4:-107763815009 8,5:-29261381622 8,6:-58049049439
  8,7:-76289315095 8,8:-66915468138 8,9:-211563364730 8,10:150685836122 8,11:849131638737
  8,12:-1834398838239 8,13:298874778124 8,14:51169599722 8,15:-791710615102 8,16:-629390292916
  8,17:-87628234637 8,18:-442067156646 9,2:-27796886538 9,3:-37539644087 9,4:59951393123
  9,5:46800022657 9,6:-18745452069 9,7:98406486855 9,8:47460270025 9,9:118804263672
  9,10:1198836791164 9,11:-1066638029991 9,12:957564562863 9,13:886794911048 9,14:-254541193635
  9,15:-118450074030 9,16:104784734873 9,17:-217806221550 9,18:-20890699502 10,1:-96916927307
  10,2:55068834954 10,3:81296043558 10,4:-64673534607 10,5:-122409855103 10,6:33849558115
  10,7:32296993643 10,8:-36338734724 10,9:810600682269 10,10:-880208049390 10,11:973257421844
  10,12:918961114264 10,13:-35824797347 10,14:-59951888267 10,15:162108857614 10,16:-250620948233
  10,17:-65272039724 10,18:-54455999347 11,0:-156445408181 11,1:269662052132 11,2:17532736598
  11,3:-116582086698 11,4:-91291408361 11,5:8271258602 11,6:29904518146 11,7:-75085323744
  11,8:365363702417 11,9:-820077546503 11,10:966757623816 11,11:906416821851 11,12:40324447296
  11,13:68978686273 11,14:183082630559 11,15:-146155695435 11,16:-45868515661 11,17:-11915536640
  11,18:6026905420 12,0:731383719019 12,1:-398120619606 12,2:37025891979 12,3:54606308603
  12,4:105753397087 12,5:61350726369 12,6:-74722184335 12,7:-171887805171 12,8:-814777246660
  12,9:790309667015 12,10:848943299814 12,11:98607137983 12,12:100624284313 12,13:211116541079
  12,14:-100066622251 12,15:-29126221540 12,16:-18059548314 12,17:1897208101 13,0:-1413106711242
  13,1:529369288961 13,2:253398532747 13,3:-856338721 13,4:1765271484 13,5:-62553393168
  13,6:-615654729094 13,7:-845278130141 13,8:596085847448 13,9:675862257771 13,10:95443532157
  13,11:76756971095 13,12:160243360533 13,13:-62420108202 13,14:-28287572045 13,15:-5680436511
  13,16:1399769032 14,0:2037638742717 14,1:415927224611 14,2:-220904688323 14,3:-85516819787
  14,4:-1781601332 14,5:-908247113867 14,6:-774350421606 14,7:356604161959 14,8:529132330100
  14,9:79793290476 14,10:60473941300 14,11:112678762484 14,12:-45025259356 14,13:-18314018594
  14,14:-5590018443 14,15:2201644669 15,0:631561480917 15,1:-647956079575 15,2:-102770836841
  15,3:135618912220 15,4:-979857244382 15,5:-631652099214 15,6:195702330138 15,7:327467280950
  15,8:76345699888 15,9:51379375693 15,10:86400281871 15,11:-24902063264 15,12:-8665818519
  15,13:3020925898 15,14:5164489532 16,0:-1708562340423 16,1:-197392347307 16,2:310584006921
  16,3:-869578331576 16,4:-449303243460 16,5:60964753218 16,6:190697375173 16,7:21389465640
  16,8:30155869574 16,9:52064240122 16,10:-12136287448 16,11:-9521525584 16,12:213552029
  16,13:3053221626 17,0:-728127680077 17,1:638447849019 17,2:-511497880655 17,3:-229086530717
  17,4:-20028775457 17,5:65543516740 17,6:16211411870 17,7:1025158235 17,8:25347405231 17,9:95807326
  17,10:-2480781172 17,11:-1171178310 17,12:1594105208
11 8037115041 0,11:168333100903 0,12:-668338750369 0,13:620456022400 0,14:-217950074171
  0,15:172687752095 0,16:1051324045807 0,17:3549714354341 0,18:1799158415056 1,10:70119049397
  1,11:-262177258422 1,12:242789464790 1,13:250084561115 1,14:-341321177129 1,15:663066750257
  1,16:-44003692154 1,17:-1466426816252 1,18:-1322822454062 2,9:25254715212 2,10:-91910844429
  2,11:113351667224 2,12:147011360536 2,13:-226403649832 2,14:79430926654 2,15:311069189372
  2,16:-536423734682 2,17:-989284709963 2,18:-289181046394 3,8:1318734604 3,9:-8400801707
  3,10:50407955426 3,11:61049873950 3,12:-84458570530 3,13:10961115283 3,14:169240159942
  3,15:-270134125373 3,16:-646001502926 3,17:-47460595084 3,18:37538917612 4,7:-2309366285
  4,8:10497983310 4,9:10952471540 4,10:36538233184 4,11:-31146950149 4,12:4216962620
  4,13:89104162614 4,14:-165190092125 4,15:-381290508027 4,16:-82889877924 4,17:66682948467
  4,18:-89305330714 5,6:-1780750610 5,7:10744270262 5,8:-2789904656 5,9:25497203186 5,10:-6543527479
  5,11:-12823777701 5,12:23112162695 5,13:-96785537475 5,14:-218221820595 5,15:-38586042640
  5,16:18345983289 5,17:-63812117815 5,18:-20025353203 6,5:229825073 6,6:2551936383 6,7:-1520042434
  6,8:12833916491 6,9:4396149760 6,10:-20956894459 6,11:-4059786919 6,12:-51075604826
  6,13:-117178123032 6,14:-14566753869 6,15:42892989157 6,16:-72886020379 6,17:-779474187
  6,18:19805918376 7,4:1270023118 7,5:-3486686239 7,6:-195618337 7,7:3305959198 7,8:5922852261
  7,9:-18184972483 7,10:-11377225861 7,11:-17712901538 7,12:-41516616445 7,13:-6060268886
  7,14:34649575452 7,15:-65253891952 7,16:-11556944731 7,17:2280132611 7,18:1926899226 8,3:172804861
  8,4:-4290409005 8,5:625149105 8,6:-3418864723 8,7:566763275 8,8:-6798807913 8,9:-11594925090
  8,10:-3027193864 8,11:-4365135368 8,12:2274502573 8,13:26710715137 8,14:-62087031906
  8,15:-16093806891 8,16:-2922544335 8,17:-837458622 8,18:-3552662217 9,2:-1787250487 9,3:-365254454
  9,4:539089 9,5:-5990216551 9,6:-2372401798 9,7:1484426506 9,8:-4269562358 9,9:789049836
  9,10:10345253057 9,11:5884169586 9,12:24452060800 9,13:-51427015609 9,14:-12521693518
  9,15:-6003169791 9,16:1600591162 9,17:-3253254503 9,18:932518503 10,1:-683103501 10,2:6792896397
  10,3:-788854444 10,4:-3871094410 10,5:-1368688236 10,6:8129153036 10,7:5131460108 10,8:4744941088
  10,9:11728486569 10,10:4676938231 10,11:23559104305 10,12:-41913113242 10,13:-9742080269
  10,14:-3071480061 10,15:4510275580 10,16:-1814348417 10,17:591393789 10,18:492923105
  11,0:9665664916 11,1:5025521286 11,2:-3326543929 11,3:-38988188 11,4:-185087596 11,5:4431183564
  11,6:3857195331 11,7:190162304 11,8:3863037784 11,9:-2488410412 11,10:18800223378
  11,11:-34549787720 11,12:-10216374787 11,13:-5836963366 11,14:3209913568 11,15:-3398258603
  11,16:-1155340185 11,17:-732846267 11,18:-901050915 12,0:-25550972313 12,1:5952446986
  12,2:9585226648 12,3:2775288537 12,4:1430912867 12,5:4139532574 12,6:1578273682 12,7:-317651148
  12,8:-2877936054 12,9:15909460370 12,10:-23542066973 12,11:-6772718147 12,12:-3712959471
  12,13:4807708994 12,14:-766062347 12,15:238972042 12,16:631183490 12,17:484280487 13,0:34323181165
  13,1:18716963850 13,2:3587086050 13,3:-7570499376 13,4:-3136599489 13,5:-1859242109
  13,6:-7002335117 13,7:-8045425289 13,8:12475010361 13,9:-18325491476 13,10:-5679899026
  13,11:-3902931772 13,12:2875345603 13,13:-1583574204 13,14:-728571649 13,15:-397116517
  13,16:-273793138 14,0:40923762849 14,1:-6095451859 14,2:-12659919891 14,3:-8178484516
  14,4:185010987 14,5:-5524181831 14,6:-7270286714 14,7:8631157114 14,8:-10609476738
  14,9:-4160459037 14,10:-2869984574 14,11:2308102482 14,12:-949794986 14,13:-354225593
  14,14:-64691086 14,15:-101510265 15,0:-44335248861 15,1:-9006924926 15,2:-4253879446
  15,3:2734593644 15,4:-1684944393 15,5:-5662066473 15,6:6929593667 15,7:-6481903891
  15,8:-1691547899 15,9:-1409470831 15,10:1933008499 15,11:-507443883 15,12:-207297205
  15,13:24492040 15,14:11908967 16,0:149647630 16,1:7195907244 16,2:3034554736 16,3:2659383343
  16,4:-4042003391 16,5:3820237419 16,6:-2484442396 16,7:-1638989820 16,8:-761831202 16,9:1147079532
  16,10:-261952972 16,11:-197062984 16,12:-57834996 16,13:-26302942 17,0:46629695305 17,1:1034224653
  17,2:4542112886 17,3:-2350754004 17,4:1281337659 17,5:-630473017 17,6:-109293423 17,7:-524631211
  17,8:642164992 17,9:-20277385 17,10:-77810233 17,11:-37825769 17,12:-50327997
12 251156682731 0,12:2594655822300 0,13:-26871886767744 0,14:-1299673418588 0,15:71184312412381
  0,16:161933649202703 0,17:164140358183809 0,18:-4279347494609 1,11:261705262077
  1,12:-1282123944153 1,13:1761640645070 1,14:-7038893846590 1,15:37873208660363 1,16:58144245419505
  1,17:-17085795417480 1,18:-73434084298587 2,10:-22095650890 2,11:-27360621039 2,12:1382804974468
  2,13:-2438519711781 2,14:1035332017879 2,15:20864361316238 2,16:25162559438657
  2,17:-11617426821536 2,18:-8849963301930 3,9:-158416699641 3,10:164647428836 3,11:1088922712236
  3,12:-1342089676954 3,13:189783227240 3,14:2434084216456 3,15:13428727702653 3,16:2305022101353
  3,17:-7980640348748 3,18:9151741440076 4,8:-209723405290 4,9:445554371957 4,10:529514636543
  4,11:-187357680901 4,12:241312883870 4,13:449489482486 4,14:4979936538915 4,15:3062615204697
  4,16:-15748691505499 4,17:8617535626040 4,18:5292661561566 5,7:-110776936201 5,8:273593598078
  5,9:226502740830 5,10:281160698844 5,11:55974129553 5,12:492623762300 5,13:3358745969693
  5,14:858265601607 5,15:-24705275672409 5,16:2053024305831 5,17:4862600513061 5,18:3724655628765
  6,6:-16710490733 6,7:92181013831 6,8:154292158139 6,9:490310872697 6,10:-47932962709
  6,11:-333476155612 6,12:2072488075156 6,13:426097898472 6,14:-31836006288811 6,15:-2027220677804
  6,16:2631732267964 6,17:4315374187250 6,18:1671296144140 7,5:42024691556 7,6:-22283655645
  7,7:63802476362 7,8:289706023097 7,9:-94592774918 7,10:-410706328760 7,11:985653572946
  7,12:530907931633 7,13:-33956191418143 7,14:-5195302989342 7,15:1716985930631 7,16:3869086452773
  7,17:2470056825260 7,18:701578988574 8,4:46912546302 8,5:-69523962526 8,6:-56080885296
  8,7:-7096475989 8,8:-133969873727 8,9:-336022544042 8,10:301026402001 8,11:231891623048
  8,12:-34138952281756 8,13:-6412684703756 8,14:-52348122921 8,15:2913807769516 8,16:1277910020334
  8,17:-223511889928 8,18:-664557630863 9,3:17770590496 9,4:-64311166036 9,5:-66112207643
  9,6:-101168082691 9,7:62484853287 9,8:9737406944 9,9:92204065933 9,10:127786829083
  9,11:-32460653049465 9,12:-6557132264518 9,13:-295917683058 9,14:2359746592150 9,15:1472490306235
  9,16:-123018875398 9,17:-76687816216 9,18:249633137636 10,2:-55578211120 10,3:-29312130196
  10,4:-65068312102 10,5:-180857715282 10,6:29103832866 10,7:25137790108 10,8:-187183337650
  10,9:-240194974968 10,10:-29812854496099 10,11:-6510787954325 10,12:-718052917057
  10,13:1697596851500 10,14:829279182020 10,15:-368997956856 10,16:-384069120364 10,17:57888630099
  10,18:-79146749685 11,1:-90974255647 11,2:136876516243 11,3:52236461475 11,4:-8855693527
  11,5:72849736717 11,6:186886703916 11,7:-88822243792 11,8:-111891195923 11,9:-25894983667943
  11,10:-5809107990686 11,11:-786602068474 11,12:1304964374042 11,13:667258209177
  11,14:-437846279514 11,15:-208410384878 11,16:82574404082 11,17:11826188386 11,18:34420394351
  12,0:-117736450868 12,1:193210760098 12,2:34746770937 12,3:99607148931 12,4:-63534332284
  12,5:78231869387 12,6:-112608562761 12,7:-140682485984 12,8:-21534210943619 12,9:-4953565608015
  12,10:-837498095644 12,11:876681352970 12,12:458039164897 12,13:-442313241807 12,14:-275434270576
  12,15:46625087893 12,16:-51474042580 12,17:-1039994981 12,18:-1413292815 13,0:119444806678
  13,1:272039707521 13,2:250522564140 13,3:-31525797256 13,4:-53528381398 13,5:8282905680
  13,6:52294868310 13,7:-16740273230573 13,8:-3825849796507 13,9:-677516018369 13,10:611516690055
  13,11:332947424807 13,12:-337027574174 13,13:-182243048748 13,14:28952811169 13,15:-213494497
  13,16:2117995966 13,17:2457594897 14,0:615778196246 14,1:225276667966 14,2:-33706205834
  14,3:-194169533125 14,4:27743688418 14,5:208077649899 14,6:-12128851390390 14,7:-2755970950191
  14,8:-532197525100 14,9:356095539279 14,10:204172970433 14,11:-270795144868 14,12:-148720921142
  14,13:20994165083 14,14:-21606884895 14,15:2690925135 14,16:-8774014858 15,0:-524946048959
  15,1:43634006969 15,2:-227678324406 15,3:54724638674 15,4:391362598053 15,5:-7818924077999
  15,6:-1751605149615 15,7:-364503037299 15,8:188150102735 15,9:125155623825 15,10:-170263607955
  15,11:-94931741833 15,12:18256487312 15,13:-3801294000 15,14:-1774475088 15,15:-2683447934
  16,0:-118832011358 16,1:46056575773 16,2:69216097472 16,3:581986652345 16,4:-4177363303107
  16,5:-884558456547 16,6:-176839896701 16,7:86457408499 16,8:71951200749 16,9:-90253792384
  16,10:-44894628825 16,11:18213621934 16,12:3933097354 16,13:6236556123 16,14:-1655266996
  17,0:496123674165 17,1:-118098432381 17,2:493152604084 17,3:-1469357766038 17,4:-314062049717
  17,5:-60549248656 17,6:18089692160 17,7:32467695889 17,8:-35266532072 17,9:-32331767858
  17,10:6769919788 17,11:-1891185139 17,12:2112170941 17,13:-1706887522
12 6150595604 0,12:3194128177585 0,13:-8427538542843 0,14:-3554442154588 0,15:22483905015277
  0,16:-39554876423046 0,17:-40281770405279 0,18:59055243071464 1,11:1713135362500
  1,12:-5371697949923 1,13:-2880166725188 1,14:18691954445904 1,15:-15650048377907
  1,16:-4271876781124 1,17:25461182895212 1,18:16348455808573 2,10:915851375203 2,11:-2778889663803
  2,12:-683060867934 2,13:7623169221034 2,14:-3312715157003 2,15:-6689874539862 2,16:12156273495475
  2,17:12178426892786 2,18:-119960698579 3,9:436320662296 3,10:-1346461129711 3,11:-46377803653
  3,12:3270761698897 3,13:-1292656051927 3,14:-1917797540487 3,15:6385073567108 3,16:6997883557492
  3,17:-2846462363398 3,18:-2722838129039 4,8:194264099099 4,9:-611557241588 4,10:81475654709
  4,11:1345676747731 4,12:-783320367400 4,13:-900904189347 4,14:3765770941767 4,15:3668717103398
  4,16:-899659676160 4,17:-1732066647521 4,18:-177237859618 5,7:60199098871 5,8:-194318330665
  5,9:67719014768 5,10:383629722073 5,11:-381028121451 5,12:-485842329399 5,13:2047837280431
  5,14:2119468116391 5,15:-442777097180 5,16:56724230890 5,17:-1596816291704 5,18:-1690037101179
  6,6:-848467521 6,7:-23307290728 6,8:23778703417 6,9:-42965792767 6,10:-118970721078
  6,11:-89447389733 6,12:920770322956 6,13:1049000629679 6,14:-440955130761 6,15:746052997983
  6,16:-1221831132640 6,17:-2020901350804 6,18:-667517694859 7,5:-24888162335 7,6:25225089573
  7,7:-1449330542 7,8:-103864651850 7,9:35501536416 7,10:12766111214 7,11:253765297600
  7,12:237576764405 7,13:-417975204446 7,14:1018278904796 7,15:-1070637359017 7,16:-1853592993228
  7,17:-627221908759 7,18:127374852070 8,4:-31777584711 8,5:36044967565 8,6:986243856
  8,7:-15699811630 8,8:72238416157 8,9:21649731612 8,10:-54896388382 8,11:-128722279569
  8,12:-343055383743 8,13:1132166795214 8,14:-816874691226 8,15:-1409456293406 8,16:-422117255403
  8,17:338880482511 8,18:210061763644 9,3:-24137305268 9,4:54829734058 9,5:-5314087915
  9,6:27140792936 9,7:-6577542464 9,8:-10601703731 9,9:-140004366677 9,10:-249129293309
  9,11:-308286561238 9,12:1124927250575 9,13:-754944942147 9,14:-1214937756479 9,15:-362075826034
  9,16:317719559959 9,17:136249094854 9,18:-18269109816 10,2:12358886797 10,3:49243078546
  10,4:-19932043209 10,5:23746177794 10,6:-40666988581 10,7:-5860190738 10,8:-87446707560
  10,9:-191303193865 10,10:-251033427348 10,11:1006010384093 10,12:-595238950811 10,13:-940010190355
  10,14:-223634434492 10,15:368148805829 10,16:190353155951 10,17:36635396943 10,18:43846835411
  11,1:109928249261 11,2:-44113256050 11,3:-11635576036 11,4:-29906120710 11,5:3470689408
  11,6:15161878030 11,7:31110574523 11,8:-90496171257 11,9:-180271989308 11,10:856665040784
  11,11:-412685203612 11,12:-684258904914 11,13:-116346131419 11,14:388112768442 11,15:188216591418
  11,16:36082887418 11,17:31767293390 11,18:10955565652 12,0:406197052946 12,1:-282566219555
  12,2:63219439878 12,3:-65058770643 12,4:44295842328 12,5:-9584784199 12,6:56470373616
  12,7:8349873823 12,8:-168412846020 12,9:664745279758 12,10:-320833362758 12,11:-504084758470
  12,12:-102578650209 12,13:288828555892 12,14:129111282112 12,15:-6391659218 12,16:1987208534
  12,17:-14997580498 12,18:-19412924781 13,0:-996410986090 13,1:40739650088 13,2:-34963259231
  13,3:22955516576 13,4:33120470524 13,5:57270181022 13,6:151468279348 13,7:-123365804225
  13,8:487989415353 13,9:-189323698160 13,10:-332731110530 13,11:-51754622974 13,12:253591093760
  13,13:122068318398 13,14:16092985318 13,15:18289589380 13,16:8981853537 13,17:3130022736
  14,0:-216771696485 14,1:327977201617 14,2:-57403474834 14,3:-9735614547 14,4:-69638997114
  14,5:169883609586 14,6:-113986182202 14,7:290231359215 14,8:-118151217354 14,9:-211157255816
  14,10:-44337666609 14,11:170260568233 14,12:75349421181 14,13:-6926996440 14,14:855516184
  14,15:-1802078955 14,16:-4510752943 15,0:1677946904491 15,1:-176744158807 15,2:-24848900618
  15,3:-104762770908 15,4:233643570804 15,5:-22886538522 15,6:167552898880 15,7:-51168160145
  15,8:-106305864821 15,9:-30922341345 15,10:112713712810 15,11:60891195815 15,12:2248898591
  15,13:5325194010 15,14:4651188144 15,15:4364004666 16,0:-519835421838 16,1:-180946718342
  16,2:-181513681153 16,3:138261735671 16,4:-22497685062 16,5:56865172207 16,6:-32460239396
  16,7:-47328970541 16,8:-21784014622 16,9:53909600346 16,10:25726729202 16,11:-4678682432
  16,12:-3426456736 16,13:-1754717189 16,14:-1470768670 17,0:-522944158739 17,1:-136975673312
  17,2:100009296094 17,3:-1720556140 17,4:605330772 17,5:-28521888687 17,6:-15431508063
  17,7:-16134989017 17,8:19837830898 17,9:16130260518 17,10:-196426561 17,11:311469127
  17,12:-769300854 17,13:213500574
12 125677612111 0,12:4006235289315 0,13:-10477780349813 0,14:6943924500998 0,15:-39337706269549
  0,16:-328371340873 0,17:-42096009249096 0,18:-50149969001771 1,11:1570575836666
  1,12:-5231868600461 1,13:4214363261902 1,14:-7828933083263 1,15:7408999617753 1,16:18449099271054
  1,17:20621041581 1,18:-4066782006562 2,10:641606479145 2,11:-1892153723281 2,12:1619865542633
  2,13:-2508139017805 2,14:6719047476221 2,15:-943011945992 2,16:-7842689819956 2,17:-1368312346231
  2,18:-7076794175691 3,9:113568908630 3,10:-378024808541 3,11:579713002452 3,12:-1282441246676
  3,13:4043747951224 3,14:-584881438601 3,15:-4119302774625 3,16:2627300166605 3,17:-10561013554961
  3,18:119647377309 4,8:-33035978902 4,9:124019692679 4,10:-28602832339 4,11:-167610635201
  4,12:1507754106770 4,13:-326611870081 4,14:-2165297280578 4,15:1963209751722 4,16:-6252022681710
  4,17:-3142231992504 4,18:976919369605 5,7:-49404311677 5,8:227390857323 5,9:-202988120334
  5,10:423877972472 5,11:390215329278 5,12:-467800698240 5,13:-1468054649742 5,14:1389444511486
  5,15:-3530102230627 5,16:-2040497385158 5,17:-1135717211224 5,18:-255269341888 6,6:-15522746105
  6,7:120147213648 6,8:-173768191786 6,9:419667018552 6,10:5356717482 6,11:-363704229370
  6,12:-947172958973 6,13:935502922949 6,14:-1823755031003 6,15:-1873118523407 6,16:-942631921067
  6,17:-701625760541 6,18:-788172572897 7,5:15096155444 7,6:-4690369083 7,7:-56204002260
  7,8:252546473702 7,9:-59144915644 7,10:-344118541480 7,11:-586445656122 7,12:544630555863
  7,13:-780354511821 7,14:-1402699032805 7,15:-1202897110818 7,16:-411181735198 7,17:-393219745448
  7,18:-3466768688 8,4:22029904752 8,5:-77101032981 8,6:40452356892 8,7:36637709236 8,8:-28293045163
  8,9:-187870006721 8,10:-304030357951 8,11:344207754496 8,12:-81295799275 8,13:-1205698850133
  8,14:-1232208819726 8,15:-357903585146 8,16:-354830800183 8,17:105535432538 8,18:40302713768
  9,3:-4434392712 9,4:-62879598144 9,5:71186873521 9,6:-122410018290 9,7:-10550722567
  9,8:-44330835302 9,9:-91072725334 9,10:143155276850 9,11:204975612720 9,12:-976892174703
  9,13:-1268317770668 9,14:-380536076521 9,15:-285940517316 9,16:91219595369 9,17:-45841840888
  9,18:-89332959764 10,2:-34258446876 10,3:19742161665 10,4:38754095645 10,5:-154646038745
  10,6:14065916119 10,7:62686406279 10,8:50959760624 10,9:50490306512 10,10:316827590443
  10,11:-782464075010 10,12:-1083959295060 10,13:-325645227539 10,14:-223851352515
  10,15:138924054248 10,16:15684866726 10,17:-61608854888 10,18:21964496672 11,1:-11361600353
  11,2:126722287220 11,3:-33331094530 11,4:-45209008768 11,5:30834518060 11,6:127404083296
  11,7:129365363345 11,8:-2718070677 11,9:300694691284 11,10:-613260716207 11,11:-861971149112
  11,12:-222830531742 11,13:-168273837577 11,14:169713979071 11,15:32763519356 11,16:-52486685667
  11,17:4560644095 11,18:20757549781 12,0:193543376765 12,1:80700658716 12,2:-126240890000
  12,3:117479776382 12,4:-25077296449 12,5:50897289015 12,6:60496338707 12,7:-87345340612
  12,8:147647780528 12,9:-517528547844 12,10:-725314294536 12,11:-182842943781 12,12:-157991501539
  12,13:100117413929 12,14:22404295593 12,15:-74271890851 12,16:-19553031384 12,17:-9626087520
  12,18:-5535918536 13,0:-396378906273 13,1:-63888771418 13,2:282960527881 13,3:-62616369122
  13,4:6078916440 13,5:55707155362 13,6:-35713773554 13,7:92283256755 13,8:-369013997638
  13,9:-499059296455 13,10:-110427546950 13,11:-83047664137 13,12:107765131578 13,13:42048954526
  13,14:-18206564060 13,15:7118282441 13,16:9526343822 13,17:8685271237 14,0:279862682562
  14,1:129391729398 14,2:-28245428298 14,3:-148252726395 14,4:-58286587969 14,5:-100750565667
  14,6:-38072272300 14,7:-292588841379 14,8:-366029483063 14,9:-93574164849 14,10:-75822108509
  14,11:67752696575 14,12:14406521353 14,13:-37977423305 14,14:-5663743436 14,15:-5598382378
  14,16:1843112138 15,0:-378396822707 15,1:321691175235 15,2:-203903184063 15,3:-104408361858
  15,4:-77280358265 15,5:-69832905322 15,6:-183557642337 15,7:-213514288687 15,8:-46146147011
  15,9:-45882130903 15,10:45033302648 15,11:16165762806 15,12:-23077709032 15,13:-6228706568
  15,14:-3011969074 15,15:-1630848413 16,0:1354141770755 16,1:-249079120409 16,2:-131428167113
  16,3:-84953103497 16,4:-48881867429 16,5:-79280044918 16,6:-87633997285 16,7:-11599204275
  16,8:-16637608280 16,9:33172973305 16,10:10285782415 16,11:-13328810275 16,12:-2656957198
  16,13:-2576370669 16,14:2644029591 17,0:-567709058860 17,1:-125958376100 17,2:-49146659861
  17,3:-25883990925 17,4:-9864796114 17,5:-25708233014 17,6:-335081871 17,7:-17094701328
  17,8:9230359397 17,9:8941981908 17,10:-7322848084 17,11:-1446531176 17,12:-1499553610
  17,13:149175934
13 24485983408 0,13:2157504067295 0,14:-282887203467 0,15:35332635668 0,16:-31348889159388
  0,17:-52268902076885 0,18:-118669672819777 1,12:724572409419 1,13:-3939573166679
  1,14:3622907504775 1,15:515457968271 1,16:-17626223960447 1,17:14857704770733 1,18:81701959574168
  2,11:316396072114 2,12:-1655075497831 2,13:1376602113050 2,14:1317117758789 2,15:-10533413813762
  2,16:-2173217036090 2,17:34471597197969 2,18:-15063166579433 3,10:4353954303 3,11:-550084221676
  3,12:941172575196 3,13:1793206429844 3,14:-3291967711908 3,15:1439235790214 3,16:19613985731791
  3,17:-12887335550026 3,18:-6679335629521 4,9:1353747586 4,10:-49780080860 4,11:394463202884
  4,12:227852312034 4,13:-1784271344208 4,14:830281899057 4,15:13629646277114 4,16:-3031273618981
  4,17:-2547123162954 4,18:-99480385489 5,8:-39018231660 5,9:168626548250 5,10:39648224313
  5,11:121814699801 5,12:-542079269884 5,13:-88505849916 5,14:6957716946037 5,15:1860682357579
  5,16:-1861077890887 5,17:-20778481122 5,18:866032434340 6,7:-21249018292 6,8:127490858598
  6,9:-10697837591 6,10:98331624625 6,11:184885586593 6,12:-215234785207 6,13:3111292911187
  6,14:5371591075050 6,15:-1306092004329 6,16:-545067341279 6,17:1805636163446 6,18:-700231672483
  7,6:3341993715 7,7:47527316192 7,8:-66994361322 7,9:44073923042 7,10:376004303473
  7,11:-200576210437 7,12:866329176449 7,13:7517826184533 7,14:-963549613222 7,15:-778678545483
  7,16:1945052992847 7,17:-269054380052 7,18:162831326891 8,5:9887103836 8,6:-29521870710
  8,7:-1870697441 8,8:3943596312 8,9:234078865094 8,10:-167509822417 8,11:-308461553648
  8,12:8465429324515 8,13:-656732977327 8,14:-1050373952885 8,15:2134611657333 8,16:-226383471418
  8,17:447769045748 8,18:-96551628319 9,4:11731203967 9,5:-57070796648 9,6:18358187491
  9,7:-576086196 9,8:77330374053 9,9:-46567184089 9,10:-740622904661 9,11:8642921443029
  9,12:-461636305346 9,13:-1068799927305 9,14:1934935483844 9,15:-65098145764 9,16:604703189329
  9,17:-14236815713 9,18:287574856419 10,3:-3292642832 10,4:-31743655306 10,5:18322992686
  10,6:-17680855612 10,7:-78904418193 10,8:-8886181012 10,9:-662221168998 10,10:8011438525796
  10,11:-363410047222 10,12:-1084708042498 10,13:1660253573419 10,14:-175543878712
  10,15:555682076769 10,16:-242803657486 10,17:151643648919 10,18:20194351413 11,2:-21240146746
  11,3:35395375955 11,4:-8123143031 11,5:-26468835660 11,6:-132455780125 11,7:41714835795
  11,8:-314742032604 11,9:7138512184614 11,10:-286481076863 11,11:-976432669378 11,12:1372408266417
  11,13:-159973810444 11,14:489988175237 11,15:-224719254364 11,16:166521997067 11,17:26923525452
  11,18:24514346869 12,1:-10880660305 12,2:97412521487 12,3:-24391422174 12,4:12787950002
  12,5:-77349267841 12,6:63413483578 12,7:91868376983 12,8:5894700858627 12,9:-219006772229
  12,10:-831587453566 12,11:1075571306116 12,12:-126113823860 12,13:407662008788 12,14:-262962584221
  12,15:156774330320 12,16:-680326797 12,17:2383361374 12,18:-9753393983 13,0:54434698497
  13,1:16611378704 13,2:-27506114738 13,3:-1173050225 13,4:53417667601 13,5:31013751061
  13,6:417004810775 13,7:4577823042269 13,8:-201480273521 13,9:-702258112732 13,10:793954747468
  13,11:-96444698887 13,12:338284242978 13,13:-225767249555 13,14:110972598771 13,15:15197250993
  13,16:-645264768 13,17:-4624992317 13,18:-1543703941 14,0:-240487032697 14,1:87047925248
  14,2:20562853598 14,3:172997415054 14,4:-10566814125 14,5:618892778895 14,6:3260970778694
  14,7:-143540139044 14,8:-521558406294 14,9:500046232981 14,10:-50541267441 14,11:246402363852
  14,12:-157281022291 14,13:96626593310 14,14:1401100070 14,15:10604513246 14,16:345766108
  14,17:-3445554970 15,0:372222308285 15,1:119612515431 15,2:217260522063 15,3:-115341508068
  15,4:604549273363 15,5:2051229962624 15,6:-108870080416 15,7:-359130259919 15,8:305415772400
  15,9:-70565289916 15,10:164704089262 15,11:-127681981613 15,12:64256053443 15,13:351648297
  15,14:-4852283671 15,15:896142353 15,16:-5547646 16,0:485426850803 16,1:-181636104520
  16,2:-157680019137 16,3:433976601052 16,4:1127264502041 16,5:-62750532557 16,6:-208551461581
  16,7:142859442562 16,8:-21590013078 16,9:62840487140 16,10:-72755675749 16,11:38384510701
  16,12:1395969636 16,13:1555772293 16,14:-2192676094 16,15:-638438180 17,0:-1127319168833
  17,1:-107896022856 17,2:193062028330 17,3:392390410739 17,4:8275830000 17,5:-94053343669
  17,6:52076996454 17,7:-22950960342 17,8:51928447355 17,9:-52925405644 17,10:18653234634
  17,11:2187822386 17,12:218777725 17,13:120560656 17,14:-3351138482
14 24864477684 0,14:-10001963055 0,15:-2671874697882 0,16:-2294958149100 0,17:1437621290780
  0,18:47824453458720 1,13:-631619294960 1,14:1155354234130 1,15:299461678468 1,16:-5845601430027
  1,17:18686894914481 1,18:7249793106929 2,12:-371343189183 2,13:1060692195379 2,14:-321601728878
  2,15:-1127926163011 2,16:2335593741396 2,17:2799155534861 2,18:1612959589365 3,11:-208244984291
  3,12:658113756769 3,13:-292409540088 3,14:-843483736406 3,15:785398479287 3,16:-1251755076396
  3,17:-269124208793 3,18:3216066487092 4,10:-126843191354 4,11:435860895503 4,12:-344876762434
  4,13:-299532632640 4,14:502508087624 4,15:-976981035524 4,16:-3197240580495 4,17:3471526326311
  4,18:1451974258307 5,9:-66700436876 5,10:273574330459 5,11:-263522730526 5,12:-143482686087
  5,13:433297297346 5,14:-533961579794 5,15:-4183963598667 5,16:2691877456654 5,17:1958209838202
  5,18:891266838705 6,8:-26736083973 6,9:147180586967 6,10:-164602912185 6,11:-80983734137
  6,12:351308567590 6,13:-222164200721 6,14:-4621975914060 6,15:2484550853324 6,16:1623904729870
  6,17:502682690543 6,18:368382925780 7,7:-3876732476 7,8:57467067426 7,9:-84625541514
  7,10:-17342186732 7,11:192712215288 7,12:-12388515876 7,13:-4867911012262 7,14:2160948397880
  7,15:1595311574186 7,16:229083113930 7,17:381813805043 7,18:157173441141 8,6:7470754046
  8,7:-1528617440 8,8:-27347472173 8,9:9564966321 8,10:63493603227 8,11:81589525002
  8,12:-4789378682056 8,13:1909614322859 8,14:1451674761331 8,15:186915221172 8,16:216692857977
  8,17:170420365185 8,18:12106303894 9,5:11731999822 9,6:-33353929597 9,7:13655382382 9,8:9265745908
  9,9:-1996060980 9,10:113612405098 9,11:-4484027463740 9,12:1631081712918 9,13:1279395050995
  9,14:186202051022 9,15:283306505006 9,16:180809363406 9,17:67972311199 9,18:37266030864
  10,4:10235458162 10,5:-42172153443 10,6:31213623930 10,7:-6657458750 10,8:-24524839453
  10,9:96364295718 10,10:-4049149722921 10,11:1336192658890 10,12:1086231696997 10,13:141275464233
  10,14:259815298343 10,15:169265183240 10,16:-11921363747 10,17:-22510216066 10,18:-57239341860
  11,3:2131452666 11,4:-27151681155 11,5:33991266354 11,6:1174594809 11,7:-7076424535
  11,8:67583762773 11,9:-3481675013247 11,10:1093276729707 11,11:917238714279 11,12:139147510054
  11,13:272274228715 11,14:228740165078 11,15:37486617236 11,16:11453244761 11,17:16442225154
  11,18:39073025828 12,2:-19161929432 12,3:14058545386 12,4:15438195003 12,5:4455277044
  12,6:-19497771251 12,7:-9225927848 12,8:-2895653527601 12,9:829067689331 12,10:701472017686
  12,11:85031174336 12,12:201099940674 12,13:160538949373 12,14:-8215025338 12,15:-36056111549
  12,16:-32696215544 12,17:-15616670400 12,18:-31025619453 13,1:-58519472932 13,2:87565352630
  13,3:-30746690507 13,4:9147834324 13,5:-12806713572 13,6:-65429892912 13,7:-2240908740851
  13,8:625890587812 13,9:533934019994 13,10:58878723589 13,11:148745356188 13,12:134947197737
  13,13:3622852349 13,14:-25911409834 13,15:-6013926952 13,16:3205903389 13,17:-3238560010
  13,18:-2281253807 14,0:-127574391001 14,1:193969808306 14,2:-88710408203 14,3:-337484902
  14,4:-3840791208 14,5:-129980576626 14,6:-1611858473370 14,7:423674676606 14,8:373457886418
  14,9:17695469328 14,10:89385792773 14,11:92735637921 14,12:-5153887085 14,13:-23908960346
  14,14:-8416505619 14,15:1681140818 14,16:-6779335007 14,17:-1152715925 14,18:2715610650
  15,0:342506934691 15,1:-152405047766 15,2:-22058985867 15,3:33204927997 15,4:-156445958506
  15,5:-1018002572644 15,6:273450860609 15,7:241661224307 15,8:9496764353 15,9:45057484849
  15,10:58981691087 15,11:-1488451172 15,12:-19263850592 15,13:-5394533255 15,14:1300086524
  15,15:-2040464081 15,16:-3764861328 15,17:-4250713244 16,0:-198667556896 16,1:-68171241881
  16,2:58413554327 16,3:-138153613043 16,4:-523858204355 16,5:155390992941 16,6:134709530084
  16,7:8355001330 16,8:19600568989 16,9:34938814558 16,10:6449137200 16,11:-8531828428
  16,12:-1787684031 16,13:2847661178 16,14:-122510317 16,15:-167532894 16,16:137185951
  17,0:-250054311482 17,1:14783774264 17,2:-121990338005 17,3:-194462337121 17,4:53179102644
  17,5:39468108866 17,6:-8365421447 17,7:-3100637381 17,8:4319518764 17,9:26242000 17,10:-5890823696
  17,11:-5683048861 17,12:-1885286122 17,13:-1381134107 17,14:-2355556496 17,15:-4054508327
14 68088431022 0,14:3308505301507 0,15:-9868456113836 0,16:-19356586483255 0,17:26626816780896
  0,18:74532438326061 1,13:1008532284196 1,14:-1628172974223 1,15:-5478269887534 1,16:-2684108327818
  1,17:37896618703206 1,18:35003515014415 2,12:525385172950 2,13:-193591215523 2,14:-2855155107961
  2,15:234086524934 2,16:13565568928910 2,17:5336556299140 2,18:53877935306 3,11:287235005403
  3,12:-148601082040 3,13:-1020370539641 3,14:-772993007321 3,15:7860524059834 3,16:-1935445965743
  3,17:-2442709004576 3,18:8508613067575 4,10:129451529271 4,11:-73267663383 4,12:-449952739621
  4,13:-507676156491 4,14:4392890249299 4,15:-698481687039 4,16:-4435819624675 4,17:5522811467846
  4,18:4165718091471 5,9:46920327919 5,10:-28077806229 5,11:-175464419698 5,12:-205476111064
  5,13:2310057991357 5,14:-419872078369 5,15:-2662960302790 5,16:1852688547665 5,17:4127911684829
  5,18:2551238133699 6,8:12048752761 6,9:-12692867241 6,10:-28255788675 6,11:-60475977071
  6,12:1102291917063 6,13:-265326709082 6,14:-1349745167550 6,15:1136933742330 6,16:2824513888638
  6,17:1913100122955 6,18:116404303623 7,7:-674297348 7,8:-4844789833 7,9:21443554465
  7,10:22476087741 7,11:374273744257 7,12:-16208716298 7,13:-675328280789 7,14:472022921469
  7,15:2173827635871 7,16:378530908467 7,17:489391768993 7,18:-37884135427 8,6:-3861025764
  8,7:672722213 8,8:18323345828 8,9:26398451681 8,10:18297628805 8,11:82689517727 8,12:-263713966738
  8,13:-50370486218 8,14:1720560569049 8,15:-45197823731 8,16:-107918796513 8,17:7577580340
  8,18:-169473233438 9,5:-5908499491 9,6:1925453693 9,7:1986587644 9,8:16123471848 9,9:-86974894254
  9,10:117727481614 9,11:-32760270179 9,12:-341690494441 9,13:1318859865594 9,14:-315060303129
  9,15:-81344705001 9,16:-91320031157 9,17:73390681665 9,18:65643203016 10,4:-7667020252
  10,5:4220081180 10,6:-9360998768 10,7:-9437276098 10,8:-90436831387 10,9:99305467856
  10,10:43990590702 10,11:-445240256624 10,12:979291334870 10,13:-464529051878 10,14:-104494121387
  10,15:-170900622208 10,16:-113783494429 10,17:-19526641235 10,18:-81396275947 11,3:-3484219795
  11,4:5569761999 11,5:-3204083014 11,6:-7378855803 11,7:-10715103661 11,8:92670226473
  11,9:93548993422 11,10:-423062980629 11,11:755819006699 11,12:-498423223201 11,13:-71323591055
  11,14:-60513944991 11,15:-21310871580 11,16:40700131850 11,17:43467312991 11,18:47952546679
  12,2:7445846999 12,3:-5360681845 12,4:3719816406 12,5:-15390335283 12,6:12551213721
  12,7:-9478885575 12,8:15465809672 12,9:-404512395748 12,10:503176844795 12,11:-511875233601
  12,12:-104912986129 12,13:-91008235144 12,14:-44521065606 12,15:-24354631104 12,16:-28357072163
  12,17:10211128154 12,18:-32730985759 13,1:49012901463 13,2:-6641142964 13,3:23740820791
  13,4:16279598146 13,5:51981621971 13,6:-54142290197 13,7:29127346093 13,8:-252559964104
  13,9:382860850940 13,10:-393247436994 13,11:-71423316155 13,12:-38956199561 13,13:15460035024
  13,14:35076037723 13,15:28233713983 13,16:26223572111 13,17:29937156832 13,18:20421893362
  14,0:178616622361 14,1:-6723906895 14,2:8690962713 14,3:28810322601 14,4:-5510942075
  14,5:-166156087814 14,6:-55639858783 14,7:-201281157563 14,8:219764729744 14,9:-335530226787
  14,10:-82854960238 14,11:-60609694156 14,12:-21519320352 14,13:-8956882273 14,14:-13508835185
  14,15:-15685233910 14,16:-19112080875 14,17:-6309499834 14,18:-8475666982 15,0:-128132206311
  15,1:-117454038244 15,2:-3220517319 15,3:-90791103782 15,4:-202676706142 15,5:-43763839798
  15,6:-76563743708 15,7:154265849290 15,8:-218236551627 15,9:-50439317411 15,10:-28117900798
  15,11:1673839923 15,12:13383065548 15,13:16563261996 15,14:7841617744 15,15:4360395808
  15,16:6845031403 15,17:5928169038 16,0:-486523171907 16,1:-120997131707 16,2:-244303969787
  16,3:-249656100026 16,4:-69545642116 16,5:-72293066178 16,6:61105875972 16,7:-143407145902
  16,8:-46256254003 16,9:-26120841445 16,10:-12904813501 16,11:-3611131030 16,12:-2540506509
  16,13:-4384727306 16,14:-6031819569 16,15:-3750818069 16,16:-3038084568 17,0:-252033446013
  17,1:-252722525417 17,2:-137920703921 17,3:3271036316 17,4:-4524183457 17,5:22581756907
  17,6:-68152696539 17,7:-26496863644 17,8:-12197332946 17,9:2053375091 17,10:2229708589
  17,11:3496947052 17,12:-668795461 17,13:-1546811953 17,14:-1424352047 17,15:-3355900877
14 2662330094 0,14:112523402777 0,15:-412129724091 0,16:-740665720245 0,17:1283913558939
  0,18:3162172217521 1,13:22486223952 1,14:-26525799329 1,15:-201329783791 1,16:-184864973189
  1,17:1777093978709 1,18:1622520911605 2,12:11563850296 2,13:19074520112 2,14:-115769948445
  2,15:-27489191854 2,16:582512864231 2,17:302913105748 2,18:-24537942205 3,11:6161369567
  3,12:9305361731 3,13:-48378935031 3,14:-47402456788 3,15:332782470131 3,16:-59910972926
  3,17:-89941186418 3,18:332252906328 4,10:2298540939 4,11:5896254374 4,12:-25611563503
  4,13:-23908669701 4,14:188081198439 4,15:-25686177949 4,16:-160706540586 4,17:330426366217
  4,18:192331002504 5,9:538525780 5,10:3791786470 5,11:-12365293377 5,12:-8708200053
  5,13:100365535458 5,14:-17299373085 5,15:-73248264929 5,16:240211709586 5,17:194548747561
  5,18:111146190835 6,8:4642894 6,9:1811250784 6,10:-4358695540 6,11:-1951715844 6,12:49381495158
  6,13:-11760450236 6,14:-9531026299 6,15:236425944351 6,16:137411354833 6,17:76392993786
  6,18:15718275708 7,7:-80404290 7,8:587841743 7,9:-710624190 7,10:1790819715 7,11:17363555188
  7,12:-2032134032 7,13:21000005383 7,14:214830624735 7,15:111240247207 7,16:15284151402
  7,17:26717048134 7,18:-351078714 8,6:-14335717 8,7:-40371846 8,8:274166980 8,9:1636318956
  8,10:1146689921 8,11:1841020844 8,12:36725288251 8,13:187997141934 8,14:90217161176 8,15:223434160
  8,16:2304031185 8,17:1177517709 8,18:-7665905543 9,5:-21781618 9,6:-415390641 9,7:345427530
  9,8:832203463 9,9:-3834494742 9,10:3809194810 9,11:42576861605 9,12:159113250581 9,13:70845729197
  9,14:-8763568304 9,15:4338734314 9,16:-1792489001 9,17:3516149726 9,18:2928590970 10,4:-98022453
  10,5:-460190683 10,6:177163243 10,7:-642534130 10,8:-4031387378 10,9:3389178793 10,10:39827803443
  10,11:131217063864 10,12:54025135518 10,13:-14723738794 10,14:2586978815 10,15:-4622042631
  10,16:-4999295538 10,17:-1351625795 10,18:-4497734038 11,3:-72122689 11,4:-263023330
  11,5:505529092 11,6:-578816588 11,7:-386021830 11,8:3702131420 11,9:35151395161 11,10:105817748399
  11,11:42199632143 11,12:-15989324161 11,13:3777833414 11,14:672799616 11,15:45320451
  11,16:1713459953 11,17:1836589129 11,18:2347575881 12,2:-50210165 12,3:-85884903 12,4:494310021
  12,5:-748752624 12,6:503969385 12,7:-168035138 12,8:24475967072 12,9:79356710480 12,10:28949565544
  12,11:-17459091507 12,12:862178445 12,13:-1334738543 12,14:-1346686105 12,15:-1265997733
  12,16:-1700791728 12,17:32806145 12,18:-1761618849 13,1:716982863 13,2:1096340108 13,3:404540432
  13,4:765833728 13,5:1951537347 13,6:-1700590273 13,7:18219338314 13,8:59669836862 13,9:21539765309
  13,10:-13732601897 13,11:964808115 13,12:261660780 13,13:1052897835 13,14:1179289126
  13,15:951413697 13,16:881410568 13,17:1009939550 13,18:666891244 14,0:3924332325 14,1:3314146818
  14,2:-1406768903 14,3:1467778907 14,4:-380286799 14,5:-6045911708 14,6:9126689151 14,7:38863582416
  14,8:13060504110 14,9:-12229906458 14,10:-755964858 14,11:-919250738 14,12:-489682927
  14,13:-420502255 14,14:-504171159 14,15:-580965060 14,16:-819668712 14,17:-191555858
  14,18:-278154030 15,0:2616218797 15,1:-7864234755 15,2:357230214 15,3:-3503521075 15,4:-7618999689
  15,5:4845283439 15,6:24851389026 15,7:8595987957 15,8:-8232163592 15,9:-524160013 15,10:-156014299
  15,11:309517088 15,12:329372423 15,13:516737401 15,14:208623798 15,15:55823106 15,16:184014464
  15,17:188052422 16,0:-23274777460 16,1:-4606721547 16,2:-9479926669 16,3:-9293329853
  16,4:790819052 16,5:11271849213 16,6:3807427012 16,7:-5390870507 16,8:-1052598315 16,9:-442693167
  16,10:-228505054 16,11:-150890200 16,12:-71270289 16,13:-156489535 16,14:-215064661
  16,15:-115824934 16,16:-97360880 17,0:-14039776562 17,1:-10041494862 17,2:-5580766702
  17,3:948524878 17,4:4318423918 17,5:1144497427 17,6:-2784171884 17,7:-817549645 17,8:-312794474
  17,9:158090305 17,10:22401248 17,11:57752934 17,12:-89407242 17,13:-118736663 17,14:-73634115
  17,15:-155138729
14 1897640382 0,14:137719847544 0,15:-271168040351 0,16:-1327887420398 0,17:1919629228216
  0,18:2883412161199 1,13:54252135050 1,14:-27199035946 1,15:-484059031617 1,16:213088659196
  1,17:1839345377564 1,18:1025485643608 2,12:31594234030 2,13:3487035607 2,14:-240567399031
  2,15:125419425753 2,16:830148316603 2,17:-73660954240 2,18:-134441317099 3,11:19023859301
  3,12:-7950544433 3,13:-99400067790 3,14:21593213825 3,15:501066515935 3,16:-224833269613
  3,17:-226820565104 3,18:319104273604 4,10:10572923520 4,11:-10887116051 4,12:-38888958476
  4,13:-198033411 4,14:284703027158 4,15:-101678883599 4,16:-266738050596 4,17:200978819052
  4,18:129660648381 5,9:5152765495 5,10:-9807241635 5,11:-9283802369 5,12:-1768199905
  5,13:148769997857 5,14:-58685150646 5,15:-165216800353 5,16:70681148561 5,17:70621587637
  5,18:107263545286 6,8:2016878421 6,9:-6908517793 6,10:3627461420 6,11:-2129063335 6,12:66553847952
  6,13:-32094238004 6,14:-94285251492 6,15:61189868587 6,16:-8737567958 6,17:77929075045
  6,18:-278547428 7,7:282069086 7,8:-3253143325 7,9:5797339088 7,10:-1272977646 7,11:19688206837
  7,12:-8067018810 7,13:-52281698997 7,14:46846571818 7,15:-46915566805 7,16:4003797229
  7,17:15334509710 7,18:-7487754954 8,6:-552023040 8,7:-123277996 8,8:3034386132 8,9:-1165841799
  8,10:-1121421760 8,11:3180919701 8,12:-26568256456 8,13:30338688219 8,14:-63980835624
  8,15:-17492803200 8,16:-11025845431 8,17:-9316230090 8,18:-10435917728 9,5:-916378233
  9,6:1653386229 9,7:-383513560 9,8:-92851373 9,9:-6238875663 9,10:7245881466 9,11:-12508357020
  9,12:18890496318 9,13:-70800984949 9,14:-30803790956 9,15:-12719195696 9,16:-13934034408
  9,17:325127253 9,18:2741339483 10,4:-849466111 10,5:2144533579 10,6:-2281025154 10,7:357041591
  10,8:-5340271031 10,9:6472556924 10,10:-7113699393 10,11:13135111052 10,12:-68652437292
  10,13:-36166914180 10,14:-13960380308 10,15:-17196796844 10,16:-6685638139 10,17:-761820308
  10,18:-2787235627 11,3:-101397815 11,4:1193483139 11,5:-1773151813 11,6:766165926 11,7:-530548669
  11,8:5077489700 11,9:-3859723075 11,10:9811335110 11,11:-58734442023 11,12:-36457526204
  11,13:-12549267986 11,14:-12883078087 11,15:-2266462023 11,16:1758422526 11,17:2039860512
  11,18:1813336131 12,2:1383396459 12,3:-1464145705 12,4:248240841 12,5:-195095699 12,6:1969914091
  12,7:-560303033 12,8:-6054043448 12,9:5347215113 12,10:-48796731733 12,11:-34414630193
  12,12:-12284402437 12,13:-12234230281 12,14:-2021299955 12,15:-203275907 12,16:-522029932
  12,17:983830451 12,18:-850538490 13,1:4528924276 13,2:-4129141650 13,3:3582618100 13,4:26925396
  13,5:3566832508 13,6:-3739057860 13,7:-4753496907 13,8:6095842608 13,9:-34615688420
  13,10:-26350588893 13,11:-8807631461 13,12:-8268240402 13,13:644185989 13,14:2566356888
  13,15:1740706100 13,16:1221886652 13,17:1560852287 13,18:1067334927 14,0:11926745231
  14,1:-5258966069 14,2:3738263088 14,3:-133850236 14,4:-557652788 14,5:-8477475979 14,6:-7392138166
  14,7:3201216417 14,8:-24531737139 14,9:-20749544464 14,10:-7325931059 14,11:-7171136464
  14,12:-770944700 14,13:462317596 14,14:-65503163 14,15:-610539394 14,16:-667701608
  14,17:-189796796 14,18:-376450122 15,0:-8871303879 15,1:-6856050708 15,2:-1139324516
  15,3:-7418384177 15,4:-9676846798 15,5:-6223913507 15,6:3567786301 15,7:-13608827570
  15,8:-13756001406 15,9:-4262686300 15,10:-4058686657 15,11:174951425 15,12:1199213383
  15,13:1112045470 15,14:371902313 15,15:238957862 15,16:446422340 15,17:416832871 16,0:-39152443942
  16,1:-2485319720 16,2:-17049598631 16,3:-11568413948 16,4:-6171442327 16,5:-271909287
  16,6:-7321289593 16,7:-8710329325 16,8:-2918492946 16,9:-2667512035 16,10:-616802338
  16,11:153113240 16,12:63175078 16,13:-241525015 16,14:-275755101 16,15:-168700050 16,16:-148742810
  17,0:5012283840 17,1:-15586791049 17,2:-4848213734 17,3:-379176764 17,4:1025160270
  17,5:-1758349634 17,6:-3504395828 17,7:-1105373536 17,8:-724856759 17,9:239827770 17,10:341972805
  17,11:421186084 17,12:72678426 17,13:-7395940 17,14:44703162 17,15:5614485
14 3425065316 0,14:74935430734 0,15:-227388352508 0,16:-400955921280 0,17:-27797511314
  0,18:3420939558876 1,13:-8302617844 1,14:43897908133 1,15:-109311393414 1,16:-378764461641
  1,17:1179538792009 1,18:1147175044614 2,12:-8100300268 2,13:57087368748 2,14:-93050185466
  2,15:-31490924377 2,16:199131318492 2,17:352052029775 2,18:187906402889 3,11:-5490760793
  3,12:34880702432 3,13:-41720178244 3,14:-35505058287 3,15:74249980348 3,16:5007509231
  3,17:105807336406 3,18:265458912736 4,10:-4540881362 4,11:22216226179 4,12:-23154870120
  4,13:-13150931816 4,14:28913883741 4,15:5133504329 4,16:-13377963546 4,17:199652532665
  4,18:130604829011 5,9:-2897931673 5,10:13362849075 5,11:-11195773627 5,12:-5707160172
  5,13:14708406417 5,14:8415102344 5,15:-2245014977 5,16:90473700896 5,17:112025309595
  5,18:86304771154 6,8:-1334823058 6,9:6761676690 6,10:-3911116543 6,11:-2569391089 6,12:8689888104
  6,13:9893022937 6,14:8547864251 6,15:64111050351 6,16:48582944516 6,17:57739996059
  6,18:27773614142 7,7:-247299750 7,8:2418940614 7,9:-585151667 7,10:554126311 7,11:2035111244
  7,12:12098859658 7,13:6775310652 7,14:37435837545 7,15:23855189100 7,16:19575822046
  7,17:37323518454 7,18:12245393504 8,6:353442680 8,7:-170401089 8,8:240173064 8,9:1381239538
  8,10:-1978017009 8,11:10640710521 8,12:6436627273 8,13:19527100161 8,14:8205320659 8,15:7267722906
  8,16:21553676063 8,17:18433525420 8,18:1361351335 9,5:568135353 9,6:-1459274936 9,7:317548098
  9,8:759749088 9,9:-2397822967 9,10:8067000883 9,11:6074110187 9,12:7746016632 9,13:-1224367571
  9,14:2118430188 9,15:24855681841 9,16:19000226420 9,17:7605538105 9,18:2690663943 10,4:446874484
  10,5:-1834948242 10,6:93525489 10,7:-683014827 10,8:-1131993888 10,9:4833512554 10,10:4156757125
  10,11:53082670 10,12:-6835793030 10,13:-2477837580 10,14:22449898691 10,15:16620611714
  10,16:1856232808 10,17:-659884933 10,18:-3464039405 11,3:24055204 11,4:-1288401137 11,5:415115358
  11,6:-394451285 11,7:1512443415 11,8:2585128077 11,9:3558584428 11,10:-2270659023
  11,11:-6965727739 11,12:-3076536183 11,13:21707205174 11,14:19862279410 11,15:4398244329
  11,16:1371805666 11,17:1067304560 11,18:2309698893 12,2:-999363794 12,3:365497465 12,4:672039675
  12,5:-296150493 12,6:699314709 12,7:-2035981339 12,8:-209566296 12,9:-4939521415 12,10:-8247884440
  12,11:-5467940334 12,12:16049849532 12,13:14740548165 12,14:1397696933 12,15:-1942968443
  12,16:-2002795527 12,17:-693732386 12,18:-1825651482 13,1:-2257417692 13,2:4151386280
  13,3:303590071 13,4:753313784 13,5:713527277 13,6:-3819703946 13,7:137997641 13,8:-2863486971
  13,9:-5248383663 13,10:-4349868207 13,11:12108269507 13,12:12573889577 13,13:2524121589
  13,14:-739215373 13,15:-106080717 13,16:572151026 13,17:301674507 13,18:192937747 14,0:-3418253485
  14,1:9665377037 14,2:-1802287528 14,3:498170229 14,4:-1233474484 14,5:-7393763550 14,6:-1671992404
  14,7:-3486018297 14,8:-4113613902 14,9:-5275174396 14,10:6949236909 14,11:8035816560
  14,12:799496555 14,13:-1397704603 14,14:-965907252 14,15:-291439469 14,16:-600429100
  14,17:-202263537 14,18:-59685257 15,0:17012537119 15,1:-6626598300 15,2:-95947899 15,3:-1105598332
  15,4:-7533223526 15,5:-119514300 15,6:-954155042 15,7:-1389428762 15,8:-3032164787 15,9:3912643464
  15,10:5329669619 15,11:1000433043 15,12:-649331956 15,13:-114400977 15,14:174862636 15,15:410904
  15,16:-65777168 15,17:-158151340 16,0:-18014574345 16,1:-2688740107 16,2:-2274898371
  16,3:-7172757308 16,4:-411600777 16,5:-724499492 16,6:-646366060 16,7:-1841910144 16,8:1438413577
  16,9:2713693693 16,10:590459487 16,11:-515415486 16,12:-268465275 16,13:44907076 16,14:-118248707
  16,15:-36876536 16,16:-16072797 17,0:-9542883648 17,1:-4479614085 17,2:-5456548096 17,3:-348425789
  17,4:-140523785 17,5:-717735977 17,6:-1451044992 17,7:-147702242 17,8:424724110 17,9:166235596
  17,10:-268707592 17,11:-327983242 17,12:-135627484 17,13:-105785688 17,14:-174386446
  17,15:-299998375
15 77273968929 0,15:-497963291148 0,16:12093553867348 0,17:48113760861747 0,18:-111966961765495
  1,14:2670848854629 1,15:-3996296696427 1,16:3472609573247 1,17:18279434157119 1,18:-69055280445379
  2,13:1467974636453 2,14:-3814706207522 2,15:299308614085 2,16:2538699555649 2,17:-4770580807283
  2,18:1625968130871 3,12:603214939802 3,13:-1872341449350 3,14:-575573384075 3,15:2735107409308
  3,16:2106626471040 3,17:21621281354827 3,18:2771308334518 4,11:241027035359 4,12:-972834908809
  4,13:210113707746 4,14:1796102713445 4,15:2388365119703 4,16:10570400479226 4,17:8439961907012
  4,18:-3408511073707 5,10:74769547790 5,11:-492542495913 5,12:339829832718 5,13:995725261542
  5,14:1564298420182 5,15:993121377904 5,16:5617193679016 5,17:308657321502 5,18:-666647793396
  6,9:-257384910 6,10:-200507805482 6,11:141197215695 6,12:727137117375 6,13:820225430199
  6,14:-5007731711690 6,15:3011509799668 6,16:-350473380173 6,17:1718575785524 6,18:-668729565147
  7,8:-14727264705 7,9:-61844601813 7,10:39083316136 7,11:403383902338 7,12:593215679287
  7,13:-8900500502136 7,14:1309211391494 7,15:-368015481372 7,16:1864682749169 7,17:649944787686
  7,18:-123485000689 8,7:-5990467506 8,8:-11374996842 8,9:4457716894 8,10:165812217171
  8,11:415063716254 8,12:-10714534297753 8,13:492766270838 8,14:-419256772575 8,15:1904911957211
  8,16:243540523008 8,17:525978238207 8,18:-147386126232 9,6:3568276871 9,7:15391906933
  9,8:1370520282 9,9:35324939409 9,10:215864530121 9,11:-11070656387286 9,12:-78958701939
  9,13:-512836807349 9,14:1822124816073 9,15:77104085859 9,16:472729807162 9,17:542600941131
  9,18:126324410022 10,5:4813227752 10,6:26126121174 10,7:-10417399663 10,8:-47790060665
  10,9:46871613611 10,10:-10490587563441 10,11:-285262746696 10,12:-479299093783 10,13:1547315815916
  10,14:-33436930615 10,15:192936615488 10,16:213513953650 10,17:197979729563 10,18:-168722759817
  11,4:-4492396446 11,5:28943682509 11,6:-1031994420 11,7:-49487661593 11,8:-33118526534
  11,9:-9178362075736 11,10:-252624832943 11,11:-367312497560 11,12:1292463816153 11,13:-16931006570
  11,14:244832833867 11,15:263209729772 11,16:311600856851 11,17:252434280608 11,18:159233002295
  12,3:-16813139635 12,4:23674350499 12,5:-16547926360 12,6:-67363999392 12,7:-135947944624
  12,8:-7600991287172 12,9:-246168593316 12,10:-351602231614 12,11:911924633506 12,12:-171014732543
  12,13:31632024124 12,14:9998910970 12,15:-12671904789 12,16:-83495866924 12,17:-55125143134
  12,18:-158154949978 13,2:-1545224674 13,3:-1707870516 13,4:-11474132134 13,5:-4383370680
  13,6:-74394220121 13,7:-5730474443832 13,8:-19901622694 13,9:-186188092212 13,10:721010124388
  13,11:-73153598390 13,12:83051080477 13,13:115677281657 13,14:99476236745 13,15:69969593433
  13,16:72713860189 13,17:55354194302 13,18:58524488469 14,1:79995925713 14,2:-86279084471
  14,3:20997687803 14,4:45424760386 14,5:-17933994102 14,6:-3991253460256 14,7:39449307604
  14,8:-145006889477 14,9:436122936757 14,10:-82463125438 14,11:35309879483 14,12:47567286597
  14,13:41503328630 14,14:-4490437225 14,15:-24226011416 14,16:-29428411396 14,17:-1853969282
  14,18:-7521817588 15,0:255059320185 15,1:-339799386233 15,2:31409915882 15,3:32471885501
  15,4:7837389100 15,5:-2480772386215 15,6:96146583811 15,7:-86501210388 15,8:229553329629
  15,9:-62275663048 15,10:12726690310 15,11:18258885301 15,12:19603698784 15,13:8135017319
  15,14:-12599043881 15,15:-16419186325 15,16:7758843916 15,17:1663008148 15,18:1080886263
  16,0:-699934932480 16,1:141150565971 16,2:21152873792 16,3:69218006488 16,4:-1233366665940
  16,5:127465629885 16,6:-32618113680 16,7:112169655996 16,8:-20985827718 16,9:25059020779
  16,10:26736798673 16,11:30439093375 16,12:22048932146 16,13:1056478876 16,14:-7486453624
  16,15:3058663514 16,16:4578944928 16,17:4444907167 17,0:146178556427 17,1:-72213018222
  17,2:55317632551 17,3:-479379156534 17,4:24733722576 17,5:-35080599203 17,6:-7053688344
  17,7:-39756294505 17,8:-10841495788 17,9:-4285551623 17,10:-4942811481 17,11:-4950757397
  17,12:-7195113289 17,13:-11466262031 17,14:-3964538583 17,15:-6637914944 17,16:3465753226
15 1055948474 0,15:94744885955 0,16:-230403491472 0,17:-207675687849 0,18:241499604654
  1,14:50804589519 1,15:-116242411406 1,16:-57280519903 1,17:-73167275580 1,18:-332684412615
  2,13:26522215607 2,14:-53936032677 2,15:-16203848733 2,16:-68484092009 2,17:32677955718
  2,18:-171752218938 3,12:14278353052 3,13:-29317124210 3,14:3365899661 3,15:-38384888777
  3,16:25321078178 3,17:-143544966202 3,18:-21151387579 4,11:7145095312 4,12:-16746175233
  4,13:8166293090 4,14:-27202623461 4,15:1346324596 4,16:-70453486434 4,17:-47739433267
  4,18:-3986068442 5,10:3023854157 5,11:-8515394561 5,12:4135770872 5,13:-13047014426
  5,14:-3887324864 5,15:-42784832393 5,16:-8063048824 5,17:-29779559513 5,18:27137802331
  6,9:936205914 6,10:-3729521002 6,11:726068960 6,12:-3507606039 6,13:-4696371554 6,14:-28594010662
  6,15:13372518613 6,16:-13850464356 6,17:30335096439 6,18:47246937914 7,8:108136330 7,9:-1314102613
  7,10:-706442891 7,11:1011382567 7,12:-3504793148 7,13:-15810348207 7,14:26052910856
  7,15:8534887877 7,16:36383333906 7,17:24065662735 7,18:16987664790 8,7:-121254541 8,8:-240136107
  8,9:-625622075 8,10:2366118414 8,11:-1857733281 8,12:-5872893018 8,13:32750769668 8,14:14546002226
  8,15:34069121473 8,16:18802313991 8,17:10266980394 8,18:5332256597 9,6:-142459468 9,7:282021347
  9,8:-184901603 9,9:1591169140 9,10:-1004466474 9,11:-445958143 9,12:34809214895 9,13:15433100980
  9,14:33338118879 9,15:13816049108 9,16:6403739705 9,17:981271096 9,18:-611013287 10,5:-190564204
  10,6:481591523 10,7:153599930 10,8:432717247 10,9:-466571377 10,10:1935771441 10,11:33519428334
  10,12:15349685545 10,13:28675988969 10,14:9120509315 10,15:5247977708 10,16:-450129257
  10,17:-1059156956 10,18:-198583566 11,4:-267117591 11,5:595798095 11,6:366807705 11,7:-597927830
  11,8:-344687966 11,9:2424840662 11,10:30594801042 11,11:14192323808 11,12:23936291670
  11,13:6169635387 11,14:3815738436 11,15:-769312178 11,16:-2650729514 11,17:-442739574
  11,18:781091584 12,3:-130851463 12,4:519873177 12,5:91097797 12,6:-1059114714 12,7:-14903691
  12,8:1950037447 12,9:26130823418 12,10:11302747172 12,11:18839638965 12,12:3332158729
  12,13:2104108312 12,14:-957635725 12,15:-2091209217 12,16:-1038592439 12,17:-727363939
  12,18:224362563 13,2:482306801 13,3:-279634460 13,4:-433515118 13,5:-880662766 13,6:305434724
  13,7:434764660 13,8:20602552705 13,9:8236345400 13,10:13766665270 13,11:2040082700
  13,12:1049322834 13,13:-875937565 13,14:-1637270143 13,15:-404735618 13,16:-238500730
  13,17:256190819 13,18:586929993 14,1:2369366097 14,2:-1807216998 14,3:-273305609 14,4:637786514
  14,5:1668476390 14,6:80013033 14,7:15903491222 14,8:6198085841 14,9:9847421449 14,10:1699787104
  14,11:1244950578 14,12:-425615893 14,13:-482636047 14,14:635913102 14,15:164661426 14,16:220754348
  14,17:727447259 14,18:975838761 15,0:7444307210 15,1:-4994145149 15,2:433040869 15,3:2169341824
  15,4:1827443865 15,5:-1360744714 15,6:9308933214 15,7:2915588587 15,8:5421904970 15,9:458882478
  15,10:356143178 15,11:-1010694572 15,12:-1203729835 15,13:-437051256 15,14:-570615930
  15,15:-516547916 15,16:-421811776 15,17:-258207541 15,18:-145515754 16,0:-13520178533
  16,1:984658688 16,2:2907806152 16,3:1585442984 16,4:-1474247524 16,5:5130759601 16,6:1595291193
  16,7:3168583858 16,8:365003822 16,9:549603958 16,10:-92225459 16,11:-452850933 16,12:299471198
  16,13:110796883 16,14:32748048 16,15:109924030 16,16:151164470 16,17:102290403 17,0:354221396
  17,1:1050321697 17,2:-1309478829 17,3:-2896195408 17,4:496204063 17,5:-795773865 17,6:665256513
  17,7:-386054352 17,8:-261446427 17,9:-606773420 17,10:-673852881 17,11:-357980873 17,12:-269074723
  17,13:-206089402 17,14:-129283649 17,15:-102822243 17,16:-106885897
16 15425659631 0,16:-330911724124 0,17:1344572335459 0,18:12315714404391 1,15:421322158946
  1,16:-130535520970 1,17:-293531320862 1,18:7362841197913 2,14:278364151584 2,15:-343205533323
  2,16:-551722981564 2,17:2794200578504 2,18:4043693114201 3,13:126846390072 3,14:-166938327756
  3,15:-586788607019 3,16:2058374621265 3,17:2688411098553 3,18:3654985145596 4,12:54645586116
  4,13:-95898441913 4,14:-300678299086 4,15:1322564442359 4,16:1562750851034 4,17:2973372333744
  4,18:1343960956173 5,11:21358968938 5,12:-55178052223 5,13:-134115833324 5,14:750456508958
  5,15:629241067884 5,16:1975393825068 5,17:1046167617263 5,18:496670994176 6,10:4991976448
  6,11:-27065500059 6,12:-85351046766 6,13:396115724344 6,14:-9743422957 6,15:1210152056733
  6,16:744855776160 6,17:328263051883 6,18:397526236242 7,9:-1051275526 7,10:-10891106987
  7,11:-54440026537 7,12:170340601235 7,13:-380216810582 7,14:683540774502 7,15:397403429794
  7,16:339459022249 7,17:390056884569 7,18:275203389718 8,8:-1493596079 8,9:-3391868473
  8,10:-27959915949 8,11:31941449800 8,12:-581237469518 8,13:336687890711 8,14:203769237938
  8,15:324488341822 8,16:385577352675 8,17:236908247059 8,18:173196745477 9,7:-411747276
  9,8:-89064122 9,9:-7538183461 9,10:-35589289760 9,11:-665143421067 9,12:150068725378
  9,13:104573262948 9,14:258576997311 9,15:366869096875 9,16:207165164390 9,17:128434801143
  9,18:83299597146 10,6:496198356 10,7:1724624923 10,8:5534916799 10,9:-53753538190
  10,10:-656855730879 10,11:47232754759 10,12:39931332207 10,13:214477010543 10,14:323460476673
  10,15:176330675222 10,16:106426970716 10,17:82710227311 10,18:68272921549 11,5:193305536
  11,6:2457460155 11,7:10418032020 11,8:-40362997384 11,9:-589885247428 11,10:2085525916
  11,11:19377612860 11,12:171327422296 11,13:264646671282 11,14:141035533843 11,15:82809977818
  11,16:57609914162 11,17:42441950897 11,18:17012845454 12,4:-1142499123 12,5:2998734472
  12,6:9196986001 12,7:-7578206828 12,8:-482133427960 12,9:6117192499 12,10:22562184632
  12,11:143240252116 12,12:218480471878 12,13:115231114641 12,14:75857935438 12,15:61604920854
  12,16:57432067697 12,17:41879913265 12,18:26932730979 13,3:-2037553345 13,4:1511697292
  13,5:376362740 13,6:23875822318 13,7:-366051812076 13,8:9183530073 13,9:19443930472
  13,10:99792668233 13,11:154911828542 13,12:76042272470 13,13:41969161669 13,14:29282004452
  13,15:16954688962 13,16:4135036 13,17:-5267668193 13,18:-13220769947 14,2:1186796818
  14,3:-2503743689 14,4:-6534674696 14,5:54710302906 14,6:-237986158685 14,7:36717528752
  14,8:40687307120 14,9:79959482365 14,10:118667578172 14,11:62213859351 14,12:35967412944
  14,13:31889795539 14,14:31268549304 14,15:19390477776 14,16:12502756145 14,17:7435813005
  14,18:7280069498 15,1:14329862376 15,2:-10950884173 15,3:-6438503409 15,4:73655227789
  15,5:-126954326485 15,6:49359973372 15,7:40391797831 15,8:54862247438 15,9:78117548763
  15,10:43309145833 15,11:26823972022 15,12:23070964583 15,13:22074449948 15,14:11532534275
  15,15:4035899720 15,16:-1498386842 15,17:968753565 15,18:2121323992 16,0:49464636577
  16,1:-27688346204 16,2:-1624645288 16,3:68195849834 16,4:-48951997207 16,5:45915984300
  16,6:36300366789 16,7:30813568088 16,8:40355596187 16,9:21706647910 16,10:12260147113
  16,11:8561136245 16,12:10374416958 16,13:5496030712 16,14:810840735 16,15:-2233697472
  16,16:-805360867 16,17:-1878037912 16,18:-3730107292 17,0:-61987991441 17,1:7854025819
  17,2:46377830085 17,3:2501385266 17,4:38083597392 17,5:30762923482 17,6:21905292399
  17,7:25838611097 17,8:18094601528 17,9:12492716143 17,10:11564938641 17,11:10649962804
  17,12:9568066942 17,13:7498387807 17,14:2908618046 17,15:2266093154 17,16:1800562195
  17,17:5106532870
16 6083628987 0,16:217262348959 0,17:-1001209478493 0,18:5429333626191 1,15:268285682119
  1,16:-527305676405 1,17:932311926980 1,18:1622498966487 2,14:155105211322 2,15:-305578909729
  2,16:400287611751 2,17:550048854063 2,18:1056866423792 3,13:76372546359 3,14:-162480126769
  3,15:204887591834 3,16:549871633938 3,17:697858060354 3,18:566835520541 4,12:33898175147
  4,13:-85309357116 4,14:144908737900 4,15:342269646971 4,16:357048830020 4,17:576919125663
  4,18:134721406891 5,11:12578776272 5,12:-36333797436 5,13:79403327503 5,14:196869139628
  5,15:189614718047 5,16:449970197131 5,17:172931518776 5,18:40703555788 6,10:2549528757
  6,11:-9676703285 6,12:19978797151 6,13:103417038355 6,14:123261358701 6,15:321687628580
  6,16:148172815489 6,17:22725403801 6,18:90752820237 7,9:-958215628 7,10:1211297030
  7,11:-10445506255 7,12:48197079070 7,13:86575523200 7,14:241454239968 7,15:56140966372
  7,16:127637516910 7,17:122864484891 7,18:88658808457 8,8:-1126097687 8,9:3230723947
  8,10:-17837962449 8,11:13119426961 8,12:60933046468 8,13:192053224602 8,14:16082097426
  8,15:174450575551 8,16:120470789242 8,17:71163321948 8,18:59799632517 9,7:-218294520
  9,8:1576244693 9,9:-12169850099 9,10:-7024911043 9,11:43267440213 9,12:164594198432
  9,13:7220573892 9,14:160035535297 9,15:122808885684 9,16:78268793554 9,17:42881579426
  9,18:23519185320 10,6:493069494 10,7:-829956185 10,8:-2317355020 10,9:-14497493103
  10,10:33862239219 10,11:143830262079 10,12:3581545018 10,13:150717981015 10,14:115132281946
  10,15:62765117630 10,16:35524339826 10,17:25177994474 10,18:11973121219 11,5:222739482
  11,6:-1499330212 11,7:5988883481 11,8:-12357549465 11,9:28693148393 11,10:125338377856
  11,11:10896893303 11,12:130463769354 11,13:95822950728 11,14:51974700929 11,15:33234693287
  11,16:28827824280 11,17:13905994259 11,18:2581088922 12,4:-699824320 12,5:124860033
  12,6:8224957941 12,7:-4040533635 12,8:27191739644 12,9:113186736717 12,10:22659340775
  12,11:112083094762 12,12:80807130916 12,13:42532102830 12,14:27679666948 12,15:29692246712
  12,16:18845403433 12,17:13821361322 12,18:3018811106 13,3:-1246624084 13,4:2036895038
  13,5:3491077753 13,6:6020453749 13,7:26652725607 13,8:95043494240 13,9:27368112056
  13,10:84582478043 13,11:58684583574 13,12:30971470945 13,13:18839203924 13,14:21049431468
  13,15:10739792133 13,16:2441280017 13,17:-1946100250 13,18:-5379181860 14,2:286933117
  14,3:2032802939 14,4:-5410678509 14,5:15260564212 14,6:28979389739 14,7:79655116446
  14,8:35169427589 14,9:62879072027 14,10:44457527095 14,11:24169136790 14,12:13502696150
  14,13:17641665197 14,14:13681097672 14,15:9048492506 14,16:4184043958 14,17:1262509161
  14,18:1653370699 15,1:7742247728 15,2:-2635623173 15,3:-12612817590 15,4:24918508324
  15,5:33547061989 15,6:64893363447 15,7:35137580740 15,8:44565122785 15,9:32335673577
  15,10:19614368756 15,11:13657375460 15,12:15831926815 15,13:13525682727 15,14:9113581241
  15,15:4192628461 15,16:732189425 15,17:943220752 15,18:3189523260 16,0:33436893657
  16,1:-13847177052 16,2:-12729141865 16,3:27477296250 16,4:31354492309 16,5:44037405330
  16,6:27021097302 16,7:24331645839 16,8:16249957285 16,9:9287916963 16,10:5332407842
  16,11:6019258241 16,12:4933773403 16,13:2354442556 16,14:20148654 16,15:-1591901198
  16,16:-792057674 16,17:-2139950623 16,18:-3069854309 17,0:-56349726550 17,1:-11104291804
  17,2:20394704737 17,3:25463869571 17,4:26812065647 17,5:20380771458 17,6:15114082287
  17,7:12719881753 17,8:9645920196 17,9:6922776507 17,10:8164558797 17,11:5942776326
  17,12:6149567949 17,13:4862100396 17,14:2145953557 17,15:1061653161 17,16:1739946716
  17,17:3879945458
17 21290618433 0,17:-1242236559469 0,18:-1305702782069 1,16:-315071515523 1,17:541995818367
  1,18:-6931448772158 2,15:-29115172255 2,16:284034256229 2,17:-4094226582368 2,18:-2329998993505
  3,14:-32162746188 3,15:195381457709 3,16:-2901141738499 3,17:-1743799091386 3,18:-342078118700
  4,13:-28418766783 4,14:120845491846 4,15:-1905407221662 4,16:-689757953172 4,17:796418843371
  4,18:48400169611 5,12:-18885194876 5,13:58608765719 5,14:-1124279339360 5,15:275406706222
  5,16:738633354294 5,17:102824245778 5,18:180964658503 6,11:-9484695426 6,12:24960121159
  6,13:-587007627862 6,14:943273301887 6,15:637760210788 6,16:-74947437692 6,17:262698522915
  6,18:50241965962 7,10:-3966681141 7,11:7249653469 7,12:-247246381655 7,13:1302629716126
  7,14:530851815720 7,15:-195885782485 7,16:338805735912 7,17:-109798494083 7,18:53462630638
  8,9:-941913774 8,10:-1234717597 8,11:-50473423724 8,12:1443557862760 8,13:444297103151
  8,14:-231069185897 8,15:398344913015 8,16:-291042983363 8,17:-10043018125 8,18:54121529317
  9,8:209804838 9,9:-3331982687 9,10:41397599625 9,11:1431658404614 9,12:369714555666
  9,13:-244693689468 9,14:400166070652 9,15:-339396256951 9,16:-16559561044 9,17:29809059915
  9,18:-2139903595 10,7:616861234 10,8:-2091972990 10,9:62365143677 10,10:1308244469939
  10,11:294064016350 10,12:-229486039008 10,13:361361949786 10,14:-307788051767 10,15:-52607677321
  10,16:26463416584 10,17:27967750865 10,18:-3793987071 11,6:630900178 11,7:32391618
  11,8:42928264181 11,9:1121394587281 11,10:230280360313 11,11:-197511896123 11,12:308017231795
  11,13:-278466823447 11,14:-63419095118 11,15:5031688080 11,16:23193488206 11,17:12185873326
  11,18:21767436806 12,5:897248365 12,6:1713593718 12,7:6740625200 12,8:898058101096
  12,9:171088931406 12,10:-159857239427 12,11:245378670590 12,12:-234914312841 12,13:-45864668792
  12,14:7978111545 12,15:16888155730 12,16:12235921610 12,17:20336905797 12,18:11053686823
  13,4:676483050 13,5:1113161623 13,6:-28051920701 13,7:668982789614 13,8:124348434328
  13,9:-117984264466 13,10:177817354936 13,11:-177685574516 13,12:-37349978308 13,13:8707651103
  13,14:20387239688 13,15:17193589111 13,16:25422317618 13,17:20326326919 13,18:19295433597
  14,3:-1122840443 14,4:-940071340 14,5:-51942067647 14,6:452537818729 14,7:77955848724
  14,8:-86459408277 14,9:114130437513 14,10:-123153572397 14,11:-28502513118 14,12:477784917
  14,13:8367444681 14,14:3380952868 14,15:5697598298 14,16:1518577317 14,17:4945846889
  14,18:-1244745871 15,2:-3094134865 15,3:-2655893274 15,4:-58219560384 15,5:275502133053
  15,6:51677658216 15,7:-43120605591 15,8:72114243687 15,9:-69677371031 15,10:-12097877254
  15,11:4735725398 15,12:10870620729 15,13:15524934968 15,14:15311460093 15,15:8431919191
  15,16:11729812539 15,17:12944366651 15,18:16056057045 16,1:-7383680574 16,2:-5134417840
  16,3:-46230644224 16,4:136705134030 16,5:25417882946 16,6:-24705388769 16,7:31830561800
  16,8:-35670335498 16,9:-4028919837 16,10:-459598165 16,11:3417666004 16,12:5486454755
  16,13:6706890662 16,14:5420007391 16,15:1270349081 16,16:552981213 16,17:612195229
  16,18:-2366150841 17,0:-30668695422 17,1:-18071646110 17,2:-36845674673 17,3:35699732223
  17,4:-464344562 17,5:-10660433730 17,6:5935677794 17,7:-17752487147 17,8:-8584904438
  17,9:-3492309801 17,10:26803437 17,11:476763633 17,12:10103608424 17,13:10374393195
  17,14:7119099078 17,15:4438622641 17,16:6525889185 17,17:7092062842 17,18:-15157688504
17 770466239 0,17:-46919409235 0,18:-15627089980 1,16:-8866330594 1,17:66822175152
  1,18:-386697910931 2,15:-353192189 2,16:38189470043 2,17:-236354275383 2,18:-12079157047
  3,14:-1234569865 3,15:27466131828 3,16:-167370483965 3,17:-39533009656 3,18:-5434062589
  4,13:-1540254661 4,14:19572402289 4,15:-111550368031 4,16:-47690844805 4,17:101862477099
  4,18:-23662809120 5,12:-1342353057 5,13:12858743440 5,14:-68922488686 5,15:-40591556413
  5,16:139016395757 5,17:-31334992563 5,18:12535612983 6,11:-944612874 6,12:7961782372
  6,13:-38785077324 6,14:-31969056898 6,15:155225841799 6,16:-43098312997 6,17:11932594687
  6,18:2562049436 7,10:-580601815 7,11:4444537752 7,12:-18968820921 7,13:-25525663232
  7,14:156893405500 7,15:-48813561487 7,16:10259499383 7,17:-4421026618 7,18:-1916571356
  8,9:-269935468 8,10:1968755992 8,11:-6803513215 8,12:-20526546055 8,13:148868742419
  8,14:-49048830272 8,15:10878675631 8,16:-13849768661 8,17:-2846284951 8,18:3230500360
  9,8:-40437693 9,9:400629266 9,10:-255757561 9,11:-16455112700 9,12:134223960361 9,13:-46131127044
  9,14:10088039205 9,15:-16472331204 9,16:-1688651235 9,17:2740783292 9,18:-207965067 10,7:108145533
  10,8:-436732299 10,9:2346586419 10,10:-13247730935 10,11:115082737459 10,12:-40652735471
  10,13:8496740180 10,14:-15299812022 10,15:-2579767623 10,16:2929715216 10,17:1492884626
  10,18:-232696815 11,6:158848810 11,7:-712166371 11,8:2462028852 11,9:-10436364356
  11,10:94123912139 11,11:-33766701415 11,12:6921894747 11,13:-13906876571 11,14:-2678200449
  11,15:2414608408 11,16:1473854748 11,17:-83819794 11,18:399633149 12,5:133380106 12,6:-564523142
  12,7:1250514213 12,8:-8053891194 12,9:72885440705 12,10:-26448263562 12,11:5175782796
  12,12:-11698388994 12,13:-1901613160 12,14:2400943828 12,15:1432942120 12,16:-314438240
  12,17:723794937 12,18:672301165 13,4:16005744 13,5:-195156495 13,6:-350989132 13,7:-5871636855
  13,8:53011953752 13,9:-19315313435 13,10:3343044578 13,11:-8881229205 13,12:-1427136758
  13,13:2029029200 13,14:1614225245 13,15:39689581 13,16:596442880 13,17:909175384 13,18:654254255
  14,3:-208145295 14,4:262557892 14,5:-1731549619 14,6:-3996704290 14,7:35215237633
  14,8:-13217576593 14,9:1756924735 14,10:-6092031777 14,11:-923662142 14,12:1290795345
  14,13:1075448205 14,14:-421233464 14,15:-189631411 14,16:66860659 14,17:192371541 14,18:-42182119
  15,2:-425837902 15,3:667181733 15,4:-2425144947 15,5:-2092737090 15,6:21042575561 15,7:-7560007302
  15,8:1001029689 15,9:-3415141251 15,10:-257913749 15,11:1010613351 15,12:897441311 15,13:138620119
  15,14:240728673 15,15:364712597 15,16:545678171 15,17:573072532 15,18:658542442 16,1:-671802885
  16,2:791933652 16,3:-2165918221 16,4:-763961052 16,5:10167606687 16,6:-3967472380 16,7:209938996
  16,8:-1693067705 16,9:11164238 16,10:419983439 16,11:377899051 16,12:-111474636 16,13:-33700905
  16,14:168110302 16,15:63736326 16,16:-15640131 16,17:-63528076 16,18:-109610202 17,0:-1518192765
  17,1:58225095 17,2:-1732896810 17,3:-412572277 17,4:2887434529 17,5:-1465192858 17,6:-109958765
  17,7:-750151019 17,8:-208727007 17,9:42346654 17,10:95132500 17,11:-99281798 17,12:264156902
  17,13:400472096 17,14:286807779 17,15:134128538 17,16:235436050 17,17:302138133 17,18:-522696007
17 339923444 0,17:-13404176563 0,18:60747928983 1,16:-2833452529 1,17:82358168858 1,18:-231780973957
  2,15:-2003467041 2,16:53408591028 2,17:-151538338052 2,18:-35870660405 3,14:-1162862052
  3,15:32451091554 3,16:-94471351627 3,17:-46470570997 3,18:9812436141 4,13:-482028842
  4,14:17801110128 4,15:-54769911018 4,16:-36514566634 4,17:4882012460 4,18:-37148704873
  5,12:-41535654 5,13:8190692100 5,14:-27595227554 5,15:-24375570109 5,16:-4843295905
  5,17:-70024327349 5,18:17235028235 6,11:169632167 6,12:2576857518 6,13:-9985105012
  6,14:-15728941204 6,15:-10672781758 6,16:-93077303565 6,17:28416141206 6,18:-1857742827
  7,10:201280541 7,11:-174390423 7,12:176596958 7,13:-10065368140 7,14:-14715620618
  7,15:-102412001589 7,16:34368210698 7,17:-5153261481 7,18:-1747428147 8,9:136418415
  8,10:-1067955767 8,11:4801521336 8,12:-6478398150 8,13:-16622088746 8,14:-101324282012
  8,15:36659951687 8,16:-7897955671 8,17:-2969711689 8,18:96843481 9,8:35820937 9,9:-896620831
  9,10:5637302992 9,11:-4251591837 9,12:-16580310942 9,13:-93622700645 9,14:35460082347
  9,15:-8885036185 9,16:-3918313834 9,17:320863147 9,18:-650965525 10,7:-44600108 10,8:-286404622
  10,9:4159161228 10,10:-2968569170 10,11:-15354257032 10,12:-81556603955 10,13:31769363676
  10,14:-8497320081 10,15:-4581607933 10,16:239806599 10,17:-453555120 10,18:-626111086
  11,6:-74743472 11,7:296441969 11,8:1621063872 11,9:-2226194761 11,10:-13356051266
  11,11:-67078417786 11,12:26533315955 11,13:-7668526856 11,14:-4622803577 11,15:-185906840
  11,16:-409806353 11,17:-455755891 11,18:304516313 12,5:-45039558 12,6:558605088 12,7:-1017534131
  12,8:-1886804720 12,9:-10987302640 12,10:-51963505176 12,11:20657322031 12,12:-6471483351
  12,13:-3919296037 12,14:-211117831 12,15:-361244877 12,16:-355406945 12,17:95752412 12,18:12045549
  13,4:24685524 13,5:366393324 13,6:-3066804928 13,7:-1736839230 13,8:-8445993676 13,9:-37587665033
  13,10:14784317405 13,11:-5016712907 13,12:-3080295854 13,13:-209823157 13,14:-268657859
  13,15:-183791678 13,16:-18015935 13,17:-1484146 13,18:-4275427 14,3:89503881 14,4:-234375003
  14,5:-4150545858 14,6:-1655312282 14,7:-6059687216 14,8:-24969218752 14,9:9551144464
  14,10:-3533314062 14,11:-2270192594 14,12:-236209232 14,13:-317653693 14,14:-246257202
  14,15:-124445214 14,16:-154881771 14,17:-44447589 14,18:18193929 15,2:120409807 15,3:-1054867555
  15,4:-4133808535 15,5:-1410626690 15,6:-3859415311 15,7:-14589251780 15,8:5419913640
  15,9:-2154144374 15,10:-1398393768 15,11:-102007886 15,12:-170662727 15,13:-8089993 15,14:20104155
  15,15:67577511 15,16:52077508 15,17:127725407 15,18:228289254 16,1:44807887 16,2:-1687238042
  16,3:-3073473356 16,4:-1034635900 16,5:-2138757995 16,6:-7074025147 16,7:2440855063
  16,8:-1082972490 16,9:-701469564 16,10:-59136186 16,11:-135781211 16,12:-67576538 16,13:-31626714
  16,14:26030287 16,15:-898529 16,16:-56015291 16,17:3688998 16,18:2399874 17,0:-281561522
  17,1:-1746126693 17,2:-1678160778 17,3:-750742700 17,4:-1042677496 17,5:-2407136615 17,6:587967639
  17,7:-508204026 17,8:-396211728 17,9:-123307916 17,10:-135184806 17,11:-102428553 17,12:29822136
  17,13:58316055 17,14:35787996 17,15:-1598564 17,16:58553345 17,17:98905534 17,18:-129382770
17 771822897 0,17:-49667923651 0,18:66791824510 1,16:-17638204295 1,17:135954897859
  1,18:-719350106002 2,15:-4888875652 2,16:88254446741 2,17:-482590722471 2,18:-55987265086
  3,14:-3116585958 3,15:54088867116 3,16:-315566799811 3,17:-70449253261 3,18:-22876010783
  4,13:-1764995352 4,14:30113890112 4,15:-190555076958 4,16:-56378408980 4,17:7442547717
  4,18:13406903924 5,12:-724137482 5,13:14055439833 5,14:-101556348526 5,15:-36431572418
  5,16:3332021125 5,17:25680852387 5,18:14614323034 6,11:-81283203 6,12:4675119206 6,13:-43009106862
  6,14:-21117251166 6,15:-1163260867 6,16:29195818460 6,17:5112736489 6,18:2154621398 7,10:152248636
  7,11:46145846 7,12:-8308745850 7,13:-11631477083 7,14:-3788009616 7,15:28630011626 7,16:-144023679
  7,17:-8477531449 7,18:-1314390067 8,9:157923750 8,10:-1554200747 8,11:8911660787 8,12:-6025163473
  8,13:-4453200674 8,14:26701148262 8,15:-2022090554 8,16:-19419274072 8,17:-2904967550
  8,18:1691211646 9,8:56457425 9,9:-1402555619 9,10:13994818590 9,11:-2824429922 9,12:-3868478487
  9,13:22956959159 9,14:-2957470954 9,15:-23727336969 9,16:-2758014416 9,17:1488389160
  9,18:-487248564 10,7:-41154904 10,8:-495067242 10,9:11491640845 10,10:-1395744657
  10,11:-2953046748 10,12:18760820216 10,13:-3698731807 10,14:-22863931479 10,15:-4166119277
  10,16:1908978419 10,17:147760370 10,18:-232213356 11,6:-82463838 11,7:417259548 11,8:5196346705
  11,9:-848329247 11,10:-1703393642 11,11:14491177119 11,12:-3936576357 11,13:-20765705602
  11,14:-4787697741 11,15:1460174202 11,16:264401599 11,17:216135924 11,18:627309910 12,5:-33649829
  12,6:858461127 12,7:-1968533698 12,8:-963480363 12,9:-635260997 12,10:10356484744
  12,11:-3737748932 12,12:-17533560664 12,13:-3975054149 12,14:1576676249 12,15:264742123
  12,16:-27440459 12,17:239615911 12,18:172615007 13,4:56588752 13,5:573731030 13,6:-7851863735
  13,7:-1201532333 13,8:354058375 13,9:6734783357 13,10:-3387858121 13,11:-13521179582
  13,12:-3131612858 13,13:1381048899 13,14:583931478 13,15:299903167 13,16:442712088 13,17:476258447
  13,18:653061646 14,3:95567459 14,4:-369383819 14,5:-11197102132 14,6:-1427858223 14,7:625943524
  14,8:3508859908 14,9:-2947392111 14,10:-9535588141 14,11:-2285025604 14,12:786696749
  14,13:188100645 14,14:-163813644 14,15:-314207225 14,16:-238194012 14,17:96674793 14,18:-40417803
  15,2:57306982 15,3:-1604127903 15,4:-11413148759 15,5:-1083869715 15,6:920369174 15,7:1816470782
  15,8:-1944679920 15,9:-5673404833 15,10:-1185011280 15,11:782300666 15,12:344883484
  15,13:486977365 15,14:243682600 15,15:81399841 15,16:333202170 15,17:497345956 15,18:650467308
  16,1:-217674782 16,2:-2656559737 16,3:-8715120162 16,4:-685215893 16,5:495176176 16,6:249936472
  16,7:-1370832884 16,8:-2916393110 16,9:-518986744 16,10:372777392 16,11:49721109 16,12:45821355
  16,13:-127443555 16,14:-88777116 16,15:-61069112 16,16:-21165787 16,17:50143851 16,18:-112884991
  17,0:-1431085460 17,1:-3072819534 17,2:-4762309706 17,3:-744136394 17,4:-362005935 17,5:-320498606
  17,6:-752552311 17,7:-1218131274 17,8:-423290883 17,9:22038342 17,10:-114503739 17,11:-118345114
  17,12:208928979 17,13:255663875 17,14:231360903 17,15:176140242 17,16:291380824 17,17:309213554
  17,18:-488781205
17 444030649 0,17:-22187235966 0,18:-200339647226 1,16:-3463582185 1,17:-141345287989
  1,18:30638352898 2,15:1677893980 2,16:-98254875791 2,17:37501292674 2,18:-65412628411
  3,14:1321983732 3,15:-65638638829 3,16:23257465006 3,17:-86789567058 3,18:20759943830
  4,13:900665788 4,14:-41112025703 4,15:13082759833 4,16:-66370825084 4,17:38391202375
  4,18:9609976729 5,12:651965342 5,13:-24020833136 5,14:6786926130 5,15:-41742297101
  5,16:27645011649 5,17:16048361853 5,18:23778664524 6,11:491264078 6,12:-12608418932
  6,13:3100435561 6,14:-23764261183 6,15:18214286877 6,16:17156296218 6,17:42866939213
  6,18:-4879402584 7,10:320521373 7,11:-5487575355 7,12:981467359 7,13:-12535988409 7,14:11388219423
  7,15:16709787027 7,16:57480303689 7,17:-15230679383 7,18:-1454382025 8,9:165273734
  8,10:-1503229456 8,11:-84646309 8,12:-5865829702 8,13:7086052959 8,14:15704507971 8,15:64094145380
  8,16:-22493216867 8,17:-5477385693 8,18:1150018121 9,8:29423800 9,9:333356248 9,10:-538964651
  9,11:-2215262902 9,12:4224816338 9,13:13725735279 9,14:62649033149 9,15:-23741190281
  9,16:-6277491317 9,17:972750593 9,18:74267908 10,7:-59628028 10,8:821377440 10,9:-627797323
  10,10:-624874678 10,11:2061276910 10,12:11812494012 10,13:56459620139 10,14:-21568721595
  10,15:-7171783763 10,16:1084568371 10,17:908014538 10,18:-259061475 11,6:-98419638 11,7:613672134
  11,8:-431336517 11,9:-78736960 11,10:731666032 11,11:9931398824 11,12:47790733456
  11,13:-19117502379 11,14:-6873173544 11,15:649241961 11,16:763559124 11,17:505204769
  11,18:700877073 12,5:-73211967 12,6:210281661 12,7:-64730711 12,8:-332838867 12,9:-127074397
  12,10:7936869067 12,11:37941129341 12,12:-15842769211 12,13:-5358026719 12,14:729255532
  12,15:574319068 12,16:609730770 12,17:787844723 12,18:204933343 13,4:-2983468 13,5:-100055939
  13,6:389197859 13,7:-926192672 13,8:-432770465 13,9:5993575963 13,10:27812618452
  13,11:-12041992953 13,12:-4227152474 13,13:626705112 13,14:556257335 13,15:670496429
  13,16:723084367 13,17:402874174 13,18:424692217 14,3:99336603 14,4:-112130314 14,5:750903342
  14,6:-1585511783 14,7:-527575537 14,8:4160999845 14,9:18687902740 14,10:-8208705967
  14,11:-3033887194 14,12:450423803 14,13:249701582 14,14:430564181 14,15:454900803 14,16:174266306
  14,17:193512406 14,18:126004071 15,2:269284928 15,3:193908873 15,4:892681255 15,5:-1771742002
  15,6:-178574382 15,7:2907738278 15,8:11206406388 15,9:-4965627539 15,10:-1890463376
  15,11:390749910 15,12:259130179 15,13:599948712 15,14:543426272 15,15:273604873 15,16:283307824
  15,17:386295966 15,18:456813878 16,1:464097605 16,2:575155747 16,3:745806776 16,4:-1577637722
  16,5:39993448 16,6:1547076472 16,7:5362020375 16,8:-2586885055 16,9:-985160334 16,10:137829063
  16,11:113867790 16,12:282300867 16,13:324624955 16,14:263319660 16,15:92235793 16,16:11162837
  16,17:50628795 16,18:-69290187 17,0:143792701 17,1:337834247 17,2:-65506272 17,3:-1119401462
  17,4:-82927827 17,5:573776085 17,6:1593835217 17,7:-1045149950 17,8:-521155617 17,9:38842740
  17,10:119218951 17,11:121917171 17,12:371594891 17,13:359791514 17,14:247186868 17,15:190033332
  17,16:231179329 17,17:269446477 17,18:-444603471
17 413686305 0,17:-22574309487 0,18:176671686364 1,16:-11527524380 1,17:163521074606
  1,18:-272986132342 2,15:-6023643203 2,16:120199964382 2,17:-214137673496 2,18:-22697108191
  3,14:-4520237116 3,15:83372810390 3,16:-158130833204 3,17:-25953022925 3,18:9070869633
  4,13:-3223163821 4,14:54827352732 4,15:-111295674243 4,16:-13855554408 4,17:10633387329
  4,18:7607787172 5,12:-2144404091 5,13:33762703176 5,14:-74415016753 5,15:-5117717848
  5,16:5159233989 5,17:8742305655 5,18:1246237708 6,11:-1308863032 6,12:19117177130
  6,13:-47170854839 6,14:449478928 6,15:2030472726 6,16:6600161649 6,17:3897963155 6,18:2473224596
  7,10:-710510746 7,11:9420486761 7,12:-27733503180 7,13:3202031283 7,14:-729527727 7,15:5506464880
  7,16:6392768661 7,17:-2676100531 7,18:2525496202 8,9:-294899841 8,10:3442760287 8,11:-14360047959
  8,12:3999148944 8,13:-2428473170 8,14:5148262520 8,15:7596089269 8,16:-6996609361 8,17:2680613599
  8,18:144418624 9,8:-29609283 9,9:194162072 9,10:-5685181916 9,11:3487865241 9,12:-3081871244
  9,13:4237147174 9,14:7573234365 9,15:-8388289458 9,16:3103717451 9,17:-696333142 9,18:-17808086
  10,7:123082092 10,8:-1151183326 10,9:-561744315 10,10:2075415763 10,11:-3106719105
  10,12:3080708334 10,13:6963346834 10,14:-8112740460 10,15:2692910256 10,16:-621085768
  10,17:106359878 10,18:-394366314 11,6:182975963 11,7:-1294319667 11,8:1974777514 11,9:427668826
  11,10:-2617195522 11,11:1999864736 11,12:6053356580 11,13:-7421913784 11,14:2328372328
  11,15:-943146294 11,16:-106792526 11,17:-188801059 11,18:255376717 12,5:162661849 12,6:-808108681
  12,7:2719245027 12,8:-1087809640 12,9:-1989851602 12,10:1115835748 12,11:4852719964
  12,12:-6176273228 12,13:2132350153 12,14:-1030445585 12,15:-203077173 12,16:-221164236
  12,17:111075037 12,18:19911431 13,4:44153980 13,5:-152727496 13,6:2382153770 13,7:-2064581556
  13,8:-1284812165 13,9:509147197 13,10:3469409251 13,11:-4655341201 13,12:1563210062
  13,13:-896088497 13,14:-60566600 13,15:-63572010 13,16:237172588 13,17:225588157 13,18:289576088
  14,3:-204794650 14,4:372172586 14,5:1528608937 14,6:-2425398325 14,7:-848487662 14,8:-40085579
  14,9:2150441561 14,10:-3230749480 14,11:1078966844 14,12:-750208955 14,13:-221192823
  14,14:-205715404 14,15:-32801031 14,16:17243187 14,17:170908764 14,18:-67038 15,2:-590474613
  15,3:613381984 15,4:650743852 15,5:-2075918788 15,6:-456055785 15,7:-167750491 15,8:1299647653
  15,9:-1876502404 15,10:840970292 15,11:-459922045 15,12:-97285209 15,13:73450059 15,14:166520231
  15,15:114029691 15,16:236199151 15,17:198235426 15,18:273419214 16,1:-1154770674 16,2:517933254
  16,3:105307729 16,4:-1392269036 16,5:-295204247 16,6:-279842167 16,7:653858058 16,8:-879484444
  16,9:521281137 16,10:-351873911 16,11:-85577999 16,12:17407249 16,13:104871802 16,14:97559691
  16,15:112752089 16,16:68935546 16,17:-5201700 16,18:-35789141 17,0:-2198059666 17,1:10759024
  17,2:-299990269 17,3:-852276374 17,4:-372111056 17,5:-220600272 17,6:170740743 17,7:-385097567
  17,8:231155 17,9:-248640864 17,10:-78875418 17,11:-58744977 17,12:138267232 17,13:151192129
  17,14:148873069 17,15:77358415 17,16:72639702 17,17:97016041 17,18:-260975229
17 587224074 0,17:21069810769 0,18:-197915869453 1,16:10488333154 1,17:-77624396673 1,18:74773126801
  2,15:7041817251 2,16:-50520274625 2,17:74340597723 2,18:-34541846215 3,14:3370292239
  3,15:-32654728251 3,16:48423423551 3,17:-39507869164 3,18:-22981040448 4,13:1320619387
  4,14:-19925261256 4,15:28229802331 4,16:-28463673263 4,17:1551741729 4,18:-3773377312
  5,12:265855011 5,13:-11315574737 5,14:15002727725 5,15:-15764465572 5,16:-1537987671
  5,17:272857791 5,18:-9051878510 6,11:-184193974 6,12:-5552356684 6,13:6459586796 6,14:-7036788298
  6,15:-3481085018 6,16:-921355244 6,17:-14275110832 6,18:-22222366987 7,10:-277386478
  7,11:-2110232548 7,12:1419821816 7,13:-2242755705 7,14:-4396086679 7,15:-1648188956
  7,16:-16646396294 7,17:-33112951736 7,18:2703530214 8,9:-184323635 8,10:-373936223 8,11:-969337863
  8,12:45869440 8,13:-4025104645 8,14:-1393176053 8,15:-15935954534 8,16:-40600244369
  8,17:1659788980 8,18:191370364 9,8:-47650910 9,9:295663526 9,10:-1676234898 9,11:1005158269
  9,12:-3014474842 9,13:-1413183965 9,14:-14807088662 9,15:-42949351488 9,16:1457572040
  9,17:-194554165 9,18:-410316569 10,7:59604924 10,8:379845216 10,9:-1405652989 10,10:1072725514
  10,11:-2091714276 10,12:-1523345833 10,13:-13344293174 10,14:-40461543737 10,15:809612963
  10,16:179639591 10,17:32204986 10,18:-478134360 11,6:95420327 11,7:193064901 11,8:-649056816
  11,9:702753217 11,10:-1177729486 11,11:-1551200250 11,12:-11236522937 11,13:-35521574629
  11,14:375246925 11,15:14702487 11,16:63452370 11,17:-247906313 11,18:291411129 12,5:61784550
  12,6:-24112812 12,7:227889003 12,8:67974130 12,9:-429959070 12,10:-1656914578 12,11:-8887300687
  12,12:-29117951903 12,13:444598291 12,14:133384178 12,15:86465796 12,16:-274393046 12,17:114527119
  12,18:-87829796 13,4:-34726032 13,5:-119192793 13,6:973422341 13,7:-544837170 13,8:195594505
  13,9:-1645284534 13,10:-6569684975 13,11:-21906178240 13,12:324188360 13,13:241386380
  13,14:197844931 13,15:-168727520 13,16:216169216 13,17:253761445 13,18:330162228 14,3:-143594559
  14,4:-4194409 14,5:1331225469 14,6:-1028830769 14,7:502393501 14,8:-1570192302 14,9:-4534836559
  14,10:-14992690097 14,11:149791746 14,12:99467281 14,13:31131114 14,14:-324644446 14,15:-17034014
  14,16:-3211246 14,17:86791244 14,18:46457798 15,2:-144791686 15,3:292291597 15,4:1239762576
  15,5:-1125956828 15,6:693959966 15,7:-1153755642 15,8:-2737299098 15,9:-8994973082 15,10:113573160
  15,11:61069703 15,12:96826579 15,13:-64550519 15,14:76552911 15,15:71474061 15,16:145038348
  15,17:199552829 15,18:275593290 16,1:108523497 16,2:600327259 16,3:834783223 16,4:-897740433
  16,5:641563680 16,6:-755518945 16,7:-1418337519 16,8:-4462540109 16,9:141119077 16,10:7822113
  16,11:79982143 16,12:-22160579 16,13:47629914 16,14:111764844 16,15:71268231 16,16:28358183
  16,17:36174310 16,18:-36443332 17,0:616485945 17,1:441118266 17,2:12972866 17,3:-654424954
  17,4:125500386 17,5:-476689959 17,6:-736994813 17,7:-1693196145 17,8:-160663337 17,9:-144991735
  17,10:-70055656 17,11:-138786003 17,12:58066002 17,13:113142621 17,14:82593167 17,15:37899550
  17,16:80613339 17,17:89927725 17,18:-303832872
17 188995109 0,17:-9255380076 0,18:-20054587834 1,16:-4405209587 1,17:-5229556037 1,18:1960056908
  2,15:-1048549180 2,16:2823123947 2,17:-1995018839 2,18:-98455376006 3,14:-1057354637
  3,15:4370138135 3,16:-6475585980 3,17:-86371161776 3,18:44596296069 4,13:-910641183
  4,14:4083962576 4,15:-6090981197 4,16:-70702052435 4,17:38128650203 4,18:2004100109
  5,12:-689688091 5,13:3323877199 5,14:-3924623295 5,15:-58128245967 5,16:29722391559
  5,17:2201443644 5,18:-3057030109 6,11:-468456857 6,12:2558885288 6,13:-2401344543
  6,14:-45869606378 6,15:22647241166 6,16:372277394 6,17:-1936469401 6,18:-3863258021
  7,10:-280184842 7,11:1751700733 7,12:-1499542512 7,13:-34452955903 7,14:16438311729
  7,15:-355255061 7,16:-1355762804 7,17:-4367376068 7,18:2146995534 8,9:-125231351 8,10:977493215
  8,11:-860681384 8,12:-23964864287 8,13:11302728068 8,14:-201932657 8,15:-1586526895
  8,16:-4446347136 8,17:922359917 8,18:1360983366 9,8:-16244603 9,9:329345565 9,10:-407464160
  9,11:-14681705087 9,12:6923440068 9,13:-232873035 9,14:-1236729924 9,15:-4785467886
  9,16:1048727026 9,17:604338369 9,18:161578542 10,7:49999735 10,8:-116275483 10,9:-104203892
  10,10:-7085061388 10,11:3226772565 10,12:-169441289 10,13:-936056092 10,14:-4330228908
  10,15:815201517 10,16:434106020 10,17:424618912 10,18:354863513 11,6:75284406 11,7:-329950534
  11,8:78329083 11,9:-1284205107 11,10:423915534 11,11:-673658 11,12:-694867783 11,13:-3611121325
  11,14:583795995 11,15:302308762 11,16:286218245 11,17:227195644 11,18:131252923 12,5:63577500
  12,6:-326634938 12,7:164859849 12,8:2642828678 12,9:-1506843031 12,10:173494499 12,11:-391161604
  12,12:-2858641873 12,13:534690774 12,14:253040210 12,15:-70275936 12,16:134408012 12,17:95892978
  12,18:58870356 13,4:9345170 13,5:-148711698 13,6:187234129 13,7:4833486321 13,8:-2523838745
  13,9:385861612 13,10:-196291890 13,11:-2106100460 13,12:390144990 13,13:142266924 13,14:-33937540
  13,15:126465341 13,16:285890331 13,17:255489845 13,18:215741821 14,3:-89649374 14,4:143428741
  14,5:148208500 14,6:5430065574 14,7:-2843827890 14,8:431655687 14,9:-130792413 14,10:-1465169186
  14,11:262014426 14,12:-12858540 14,13:-81867038 14,14:67308385 14,15:64154431 14,16:159881261
  14,17:54658649 14,18:-7807993 15,2:-215889406 15,3:464060006 15,4:115823489 15,5:4826858065
  15,6:-2418802638 15,7:483336112 15,8:11553388 15,9:-858831205 15,10:260176893 15,11:72795781
  15,12:41352150 15,13:174780331 15,14:135988704 15,15:132104497 15,16:128728100 15,17:72903620
  15,18:101450138 16,1:-372655481 16,2:651894424 16,3:83957405 16,4:3308515268 16,5:-1642614282
  16,6:300812660 16,7:28864871 16,8:-442318670 16,9:188861308 16,10:67132627 16,11:-33835681
  16,12:76017847 16,13:73441904 16,14:116958510 16,15:66847735 16,16:20367871 16,17:-4700810
  16,18:-26530062 17,0:-714546110 17,1:425800742 17,2:-37332818 17,3:1410678931 17,4:-818881031
  17,5:115626036 17,6:15972011 17,7:-171173103 17,8:52232558 17,9:12658497 17,10:-69220452
  17,11:19609138 17,12:100023396 17,13:142459981 17,14:69472299 17,15:51361043 17,16:40778607
  17,17:66444812 17,18:-143451482
17 297578532 0,17:-21996309940 0,18:-144921442595 1,16:-246797250 1,17:-89938681002
  1,18:-225142419462 2,15:3194446239 2,16:-71726228531 2,17:-142104149551 2,18:18967864882
  3,14:1700667672 3,15:-49219235830 3,16:-102810965537 3,17:10037923032 3,18:-54500141597
  4,13:756228313 4,14:-32254275532 4,15:-70673850325 4,16:1602624081 4,17:-34025949925
  4,18:-4104574767 5,12:274713566 5,13:-20049182635 5,14:-45765579517 5,15:-2051562435
  5,16:-25897131042 5,17:1605143841 5,18:1927171807 6,11:62803878 6,12:-11341367911
  6,13:-27856210980 6,14:-2701260033 6,15:-19516345095 6,16:439863946 6,17:813405367 6,18:6115167581
  7,10:-25531829 7,11:-5539769244 7,12:-15444638290 7,13:-2885608441 7,14:-14603209399 7,15:56555151
  7,16:-1871853993 7,17:6666297836 7,18:1610723533 8,9:-37865096 8,10:-1995529457 8,11:-7227264546
  8,12:-2659023365 8,13:-10230787216 8,14:-176381311 8,15:-2563943542 8,16:5898916829
  8,17:1172901718 8,18:1933829509 9,8:-16067102 9,9:-88022814 9,10:-2242806770 9,11:-2092585389
  9,12:-6486058423 9,13:-539206170 9,14:-2423815085 9,15:5435245226 9,16:1552650124 9,17:1878883479
  9,18:857721088 10,7:10251530 10,8:686785957 10,9:356519271 10,10:-1396419308 10,11:-3527848755
  10,12:-629928980 10,13:-2342799297 10,14:5361332859 10,15:1217318418 10,16:1642391495
  10,17:1528452302 10,18:123258188 11,6:17237399 11,7:749479370 11,8:1325211670 11,9:-635893481
  11,10:-1196381293 11,11:-654575015 11,12:-2043237644 11,13:4746189030 11,14:879998615
  11,15:1302296069 11,16:1146348532 11,17:248066985 11,18:-40268815 12,5:5922102 12,6:460211821
  12,7:1320610862 12,8:69410386 12,9:398471088 12,10:-679919069 12,11:-1687464642 12,12:3713602409
  12,13:834075331 12,14:1139495926 12,15:1076496073 12,16:218849235 12,17:300081330 12,18:350594427
  13,4:-16316498 13,5:80147311 13,6:840702110 13,7:637894654 13,8:1375446975 13,9:-638382918
  13,10:-1271479018 13,11:2858766857 13,12:734873345 13,13:1073172771 13,14:1159778979
  13,15:345333736 13,16:424734074 13,17:429489720 13,18:303825243 14,3:-36973955 14,4:-211785442
  14,5:239916093 14,6:925662644 14,7:1629310929 14,8:-726180755 14,9:-930432003 14,10:2004467993
  14,11:497402681 14,12:776592082 14,13:761121121 14,14:-1497096 14,15:-66044330 14,16:-36483185
  14,17:-60611043 14,18:-168597999 15,2:17691458 15,3:-319051222 15,4:-224696466 15,5:1058333607
  15,6:1605976506 15,7:-391950761 15,8:-431763267 15,9:1391788053 15,10:415182243 15,11:512974106
  15,12:567883699 15,13:122242486 15,14:128143233 15,15:97638753 15,16:163397428 15,17:187518965
  15,18:169615284 16,1:158382548 16,2:-266072932 16,3:-361618846 16,4:946083638 16,5:1152333378
  16,6:-294262242 16,7:-259648794 16,8:761560739 16,9:270355691 16,10:257979669 16,11:373799164
  16,12:62670379 16,13:46154380 16,14:45628196 16,15:-23084336 16,16:8880628 16,17:4952930
  16,18:-7469172 17,0:296689652 17,1:-203279173 17,2:-310434393 17,3:499116881 17,4:447668799
  17,5:-161259569 17,6:-111709444 17,7:236183589 17,8:34917020 17,9:67770803 17,10:106029001
  17,11:-6946984 17,12:51455482 17,13:80124969 17,14:28073446 17,15:14643755 17,16:63243613
  17,17:41014012 17,18:-167291490
17 295995443 0,17:-3527344943 0,18:-186305709217 1,16:-5430725199 1,17:-97174677027 1,18:10543998305
  2,15:-5348317532 2,16:-58409492810 2,17:524950467 2,18:-48989329599 3,14:-5243066423
  3,15:-35802618005 3,16:-576507560 3,17:-45385440505 3,18:16876033131 4,13:-4494000912
  4,14:-20716706061 4,15:420842965 4,16:-28079738554 4,17:16578596915 4,18:7631557515
  5,12:-3542800686 5,13:-10757743074 5,14:1294651574 5,15:-15445821233 5,16:12776474718
  5,17:5758845765 5,18:-2644787161 6,11:-2525423975 6,12:-4527946610 6,13:1500058712
  6,14:-7229348606 6,15:10463589963 6,16:3273710332 6,17:-2342242425 6,18:1785778648
  7,10:-1563696101 7,11:-1084935948 7,12:1336930971 7,13:-2434700991 7,14:8313830710 7,15:1496649060
  7,16:-1727794141 7,17:2788472215 7,18:-1821440860 8,9:-737640689 8,10:387768475 8,11:1029529756
  8,12:259281840 8,13:6013489774 8,14:745433791 8,15:-1091036994 8,16:3673626188 8,17:-3278122122
  8,18:-1360760104 9,8:-113337816 9,9:661039222 9,10:708896820 9,11:1448414299 9,12:3883397820
  9,13:290533088 9,14:-871507131 9,15:4135028179 9,16:-4420772761 9,17:-2352625606 9,18:-415299251
  10,7:284240117 10,8:361863637 10,9:386665455 10,10:1485909246 10,11:2001116251 10,12:-35822971
  10,13:-742167904 10,14:4142288082 10,15:-4907149818 10,16:-2707683516 10,17:-456354827
  10,18:-175067151 11,6:442189244 11,7:-61852132 11,8:84569606 11,9:898206531 11,10:520017129
  11,11:-190315726 11,12:-534909989 11,13:3681840320 11,14:-4827573658 11,15:-2849848919
  11,16:-608874099 11,17:-150558653 11,18:103624213 12,5:357444968 12,6:-316525629 12,7:-174226660
  12,8:34178235 12,9:-560834095 12,10:-223069581 12,11:-352688779 12,12:2928644147 12,13:-4091832628
  12,14:-2598142918 12,15:-754086640 12,16:-130043700 12,17:-114163772 12,18:-7067437 13,4:34279486
  13,5:-257803337 13,6:-367067559 13,7:-741739562 13,8:-1181053950 13,9:-132977583 13,10:-311957543
  13,11:2195522194 13,12:-3337769189 13,13:-2173417786 13,14:-684315949 13,15:-17185342
  13,16:-66535242 13,17:41172005 13,18:132412147 14,3:-508807749 14,4:128704620 14,5:-488250088
  14,6:-1262921992 14,7:-1483906559 14,8:-90042374 14,9:-336429262 14,10:1414432284
  14,11:-2531493540 14,12:-1718686784 14,13:-621774431 14,14:-108917628 14,15:-111444933
  14,16:-77060237 14,17:72008751 14,18:-27295215 15,2:-1227562241 15,3:725048930 15,4:-498325446
  15,5:-1398613103 15,6:-1370848699 15,7:7635928 15,8:-232162527 15,9:763517618 15,10:-1554588296
  15,11:-1153312230 15,12:-338643019 15,13:85106016 15,14:15808156 15,15:45601494 15,16:95225378
  15,17:122547885 15,18:121135808 16,1:-2043568996 16,2:1246537231 16,3:-374534184 16,4:-1205427832
  16,5:-986426385 16,6:25174766 16,7:-101288662 16,8:359967150 16,9:-774327774 16,10:-624672285
  16,11:-240572486 16,12:58461589 16,13:-4051657 16,14:58548605 16,15:50008775 16,16:39284928
  16,17:25353300 16,18:25437956 17,0:-2914572367 17,1:1158424671 17,2:-377600993 17,3:-878104109
  17,4:-593331417 17,5:-64427489 17,6:-137900857 17,7:-33199002 17,8:-479132147 17,9:-355594673
  17,10:-231391349 17,11:-28241012 17,12:34954078 17,13:51249293 17,14:60968371 17,15:23930977
  17,16:62732081 17,17:37428642 17,18:-150906914
17 335457556 0,17:-6388275643 0,18:72231521534 1,16:4543724689 1,17:62945012501 1,18:-10567459441
  2,15:4027509708 2,16:36350496296 2,17:5141388991 2,18:-270000788627 3,14:2416210759
  3,15:20897596142 3,16:2803824581 3,17:-215240818736 3,18:42786176609 4,13:1478733630
  4,14:10456224513 4,15:1628706432 4,16:-145364238759 4,17:40489302041 4,18:19268241764
  5,12:902554812 5,13:3877199770 5,14:242979720 5,15:-89576266617 5,16:29131086358 5,17:15484906112
  5,18:-8679871337 6,11:519052416 6,12:326471298 6,13:-759256046 6,14:-50180068100 6,15:20635022738
  6,16:10358446618 6,17:-8705421706 6,18:1648241837 7,10:265225507 7,11:-1115155199 7,12:-1158237055
  7,13:-24252016599 7,14:13752217902 7,15:6334812449 7,16:-7469677169 7,17:2201327341
  7,18:-2597857884 8,9:105840584 8,10:-1298940750 8,11:-1124701226 8,12:-8565865192 8,13:8451994723
  8,14:3572641687 8,15:-5702190419 8,16:2077633261 8,17:-4189470315 8,18:2778516744 9,8:8225653
  9,9:-819149752 9,10:-819407607 9,11:-253177682 9,12:4742031962 9,13:1773355037 9,14:-4325607565
  9,15:2732113941 9,16:-5722787336 9,17:1434683992 9,18:464807218 10,7:-46167159 10,8:-133578329
  10,9:-439894037 10,10:2947349733 10,11:2156590915 10,12:675708311 10,13:-3351705011
  10,14:3095895630 10,15:-6533176723 10,16:620080253 10,17:580510345 10,18:59646751 11,6:-67012979
  11,7:400267032 11,8:-79775859 11,9:3028948037 11,10:441496689 11,11:72181409 11,12:-2531410929
  11,13:2870030120 11,14:-6414357732 11,15:45597288 11,16:296176738 11,17:275120072 11,18:83249180
  12,5:-59506185 12,6:578070658 12,7:224574920 12,8:1445425919 12,9:-640890218 12,10:-222199541
  12,11:-1848099351 12,12:2297886687 12,13:-5435559419 12,14:-165703938 12,15:5011028 12,16:51504088
  12,17:52345137 12,18:27919109 13,4:-20620930 13,5:334639874 13,6:432029837 13,7:-609899273
  13,8:-1090632738 13,9:-251431460 13,10:-1257843966 13,11:1737996471 13,12:-4243036073
  13,13:-208798358 13,14:-79033549 13,15:300806291 13,16:301011109 13,17:221699925 13,18:195421417
  14,3:65177559 14,4:-260450625 14,5:472014942 14,6:-2358669672 14,7:-1223433994 14,8:-313386380
  14,9:-845174678 14,10:1121070062 14,11:-3208753326 14,12:-258766901 14,13:-264830831
  14,14:-4989429 14,15:39528333 14,16:-164906150 14,17:-95358748 14,18:-110779296 15,2:230692749
  15,3:-985258016 15,4:384232725 15,5:-3146332226 15,6:-887170091 15,7:-55742295 15,8:-350518096
  15,9:704386632 15,10:-2045276565 15,11:-150544461 15,12:-104172531 15,13:76417439 15,14:228372833
  15,15:124147870 15,16:85187098 15,17:108513733 15,18:255525439 16,1:515115377 16,2:-1511845757
  16,3:228335286 16,4:-2823549082 16,5:-462486007 16,6:79271116 16,7:-170591104 16,8:338535079
  16,9:-1105779967 16,10:-95323148 16,11:-57190332 16,12:63758849 16,13:170867500 16,14:145985738
  16,15:64315126 16,16:24605380 16,17:23324859 16,18:-14867118 17,0:893828314 17,1:-1442834736
  17,2:-135677923 17,3:-1725285326 17,4:-222080051 17,5:7870550 17,6:-177376681 17,7:-24001544
  17,8:-572354593 17,9:-120247329 17,10:-50771377 17,11:13092326 17,12:87991579 17,13:58972652
  17,14:4653887 17,15:-44104851 17,16:-17306899 17,17:22799532 17,18:-104140851
17 248764547 0,17:21797944304 0,18:-176348082430 1,16:19214206978 1,17:-103196597711
  1,18:-43351034223 2,15:12962309678 2,16:-63841068991 2,17:-27319706970 2,18:-96068216077
  3,14:7785382692 3,15:-36978136218 3,16:-17689978767 3,17:-73861725738 3,18:12909752128
  4,13:4430006446 4,14:-19860606229 4,15:-10580786117 4,16:-48342509837 4,17:11135641204
  4,18:3792684801 5,12:2313269104 5,13:-8845213584 5,14:-5613304789 5,15:-28491633124
  5,16:7000383568 5,17:5974884127 5,18:-35001572 6,11:1047288770 6,12:-2263253160 6,13:-2674981183
  6,14:-15415312105 6,15:6389153393 6,16:2987551011 6,17:490944402 6,18:-697920914 7,10:376438253
  7,11:848203564 7,12:-1062758465 7,13:-6948657605 7,14:5321283037 7,15:1556376834 7,16:-346934032
  7,17:529412692 7,18:8509863480 8,9:77744417 8,10:1662100203 8,11:-131313957 8,12:-1822660207
  8,13:4051853236 8,14:1197063689 8,15:-1007935719 8,16:1225390735 8,17:10716714000 8,18:1227860593
  9,8:-24679514 9,9:1205591183 9,10:332374529 9,11:766388023 9,12:2763838818 9,13:749307853
  9,14:-933122790 9,15:1744072152 9,16:11809763223 9,17:523030701 9,18:-190933613 10,7:-52558881
  10,8:299353485 10,9:485154245 10,10:1544249042 10,11:1522367117 10,12:300055569 10,13:-887566564
  10,14:1854797662 10,15:11970019588 10,16:-435418343 10,17:337836916 10,18:55519018 11,6:-69412869
  11,7:-480922320 11,8:374637415 11,9:1173118167 11,10:433205633 11,11:-89034697 11,12:-752001772
  11,13:1768138863 11,14:11276103748 11,15:-855012959 11,16:228490421 11,17:-207362394
  11,18:-320922954 12,5:-86492830 12,6:-793532186 12,7:87921800 12,8:321810227 12,9:-381801137
  12,10:-290585880 12,11:-594396424 12,12:1448333577 12,13:9588523848 12,14:-954946890
  12,15:-109686575 12,16:-170463495 12,17:-30165818 12,18:194416046 13,4:-77196356 13,5:-495163345
  13,6:-257460712 13,7:-539455825 13,8:-896498080 13,9:-364216632 13,10:-411750027 13,11:1083646336
  13,12:7478145482 13,13:-837996968 13,14:-32688677 13,15:-135548626 13,16:241666271 13,17:132209156
  13,18:24055800 14,3:34013145 14,4:348788976 14,5:-566832149 14,6:-1174976777 14,7:-1183663435
  14,8:-454653398 14,9:-262946916 14,10:668427140 14,11:5296246174 14,12:-689152756 14,13:-42157962
  14,14:-285960252 14,15:58513304 14,16:-41083975 14,17:-142801914 14,18:-132956833 15,2:402066772
  15,3:1433762150 15,4:-773194303 15,5:-1429261994 15,6:-1048689601 15,7:-318023953 15,8:-26875609
  15,9:418382873 15,10:3322286070 15,11:-503612559 15,12:-44126648 15,13:-163583399 15,14:170306026
  15,15:104810927 15,16:32119739 15,17:66239820 15,18:100378050 16,1:1213709720 16,2:2266779404
  16,3:-739491675 16,4:-1199754129 16,5:-618256338 16,6:-197891222 16,7:69794458 16,8:177492871
  16,9:1727942497 16,10:-308521542 16,11:64004327 16,12:-30917196 16,13:177323024 16,14:113950798
  16,15:38906182 16,16:12968181 16,17:-16179082 16,18:-20469293 17,0:2749232382 17,1:2084430395
  17,2:-560496293 17,3:-711452680 17,4:-310457755 17,5:-201972010 17,6:-47817784 17,7:-58040943
  17,8:520588105 17,9:-201693261 17,10:-10477313 17,11:-56918513 17,12:50044590 17,13:38447732
  17,14:-38910867 17,15:-66814373 17,16:-64372754 17,17:-26424208 17,18:-35054681
17 106892522 0,17:15824331561 0,18:-88026493590 1,16:14326369763 1,17:-41644602122 1,18:-27057705009
  2,15:9538408550 2,16:-29416017138 2,17:-7372912244 2,18:1005798546 3,14:5673183444
  3,15:-16749978456 3,16:-3223651798 3,17:-6268499483 3,18:-37028835688 4,13:3096830655
  4,14:-7443509936 4,15:-2005240520 4,16:-7660449014 4,17:-24715717092 4,18:1375760393
  5,12:1539357272 5,13:-2031389276 5,14:-1646483993 5,15:-5657413053 5,16:-17682040111
  5,17:1662276703 5,18:-154554606 6,11:662019930 6,12:549587385 6,13:-1037585091 6,14:-3322694949
  6,15:-13675624711 6,16:2447118746 6,17:-1787306201 6,18:5045709604 7,10:207491701 7,11:1478576360
  7,12:-375910076 7,13:-1899287847 7,14:-10066677431 7,15:1815291149 7,16:-1233089596
  7,17:3146870799 7,18:-12111980498 8,9:16607233 8,10:1380412999 8,11:-782099 8,12:-1061096257
  8,13:-7148135241 8,14:1087035115 8,15:-479460702 8,16:1647104993 8,17:-15659000608 8,18:320400174
  9,8:-30587226 9,9:785834123 9,10:166719637 9,11:-547541740 9,12:-4587112495 9,13:542118107
  9,14:-441867150 9,15:1299087111 9,16:-18404080475 9,17:1031411672 9,18:1041038234 10,7:-24307943
  10,8:87138980 10,9:151632889 10,10:-220110663 10,11:-2449563501 10,12:161302752 10,13:-361852491
  10,14:1233942816 10,15:-19185458771 10,16:1329565644 10,17:1162283796 10,18:-108945317
  11,6:-22347001 11,7:-437883011 11,8:60723728 11,9:23399948 11,10:-768161051 11,11:14017823
  11,12:-274169268 11,13:1001276769 11,14:-18225857168 11,15:1254998504 11,16:762993800
  11,17:-139297329 11,18:-235168946 12,5:-46781059 12,6:-593097137 12,7:-17600512 12,8:166620148
  12,9:391734463 12,10:-122608706 12,11:-355448355 12,12:607015241 12,13:-15648965680
  12,14:1144373579 12,15:730064154 12,16:-177505507 12,17:-176638659 12,18:26400838 13,4:-62989737
  13,5:-328369680 13,6:-73012370 13,7:211194530 13,8:1081972814 13,9:-251242533 13,10:-387600015
  13,11:406670409 13,12:-12210248687 13,13:963413033 13,14:752267529 13,15:20747096 13,16:-148262887
  13,17:4343750 13,18:150575735 14,3:694610 14,4:261904309 14,5:-113353548 14,6:157153384
  14,7:1307422787 14,8:-328708777 14,9:-391008835 14,10:284483488 14,11:-8802710773 14,12:752433666
  14,13:510790584 14,14:-97626718 14,15:-264416125 14,16:-175560221 14,17:26868906 14,18:-30425702
  15,2:244484138 15,3:981295407 15,4:-126617645 15,5:114519181 15,6:1227499939 15,7:-233649330
  15,8:-339402188 15,9:188206541 15,10:-5557382622 15,11:500507646 15,12:324157706 15,13:-35664293
  15,14:-160716586 15,15:-76543041 15,16:32838114 15,17:73844383 15,18:29039007 16,1:807190815
  16,2:1470614410 16,3:-118691420 16,4:114817027 16,5:808552042 16,6:-180086021 16,7:-336831389
  16,8:80445029 16,9:-2906347520 16,10:276135443 16,11:191822805 16,12:-49660025 16,13:-138518523
  16,14:-111865409 16,15:-21785768 16,16:-20663623 16,17:12938341 16,18:38941956 17,0:1868640609
  17,1:1336424937 17,2:-74902786 17,3:44574201 17,4:263583213 17,5:-112531376 17,6:-208907907
  17,7:-16294373 17,8:-1074383034 17,9:84206880 17,10:34561009 17,11:-66570725 17,12:-75179012
  17,13:-87833523 17,14:-5025704 17,15:-2290658 17,16:52405072 17,17:24266000 17,18:-29578343
17 226048285 0,17:47106203237 0,18:-26148178522 1,16:20904309803 1,17:-14811287723 1,18:-3430434334
  2,15:11520262787 2,16:-1422923465 2,17:-33389941115 2,18:138353849099 3,14:6647554253
  3,15:-1965709292 3,16:-20220223807 3,17:104250333550 3,18:58606957936 4,13:3557082065
  4,14:-2243806318 4,15:-12372797066 4,16:73436804868 4,17:33696394691 4,18:-9937997295
  5,12:1660422472 5,13:-1781506798 5,14:-7995879840 5,15:46987846823 5,16:29521829317
  5,17:-11510038047 5,18:-638041450 6,11:601173129 6,12:-1297053126 6,13:-5066382318
  6,14:27662545954 6,15:24968353123 6,16:-7089183144 6,17:-1848427697 6,18:-4295600896
  7,10:111607287 7,11:-826939201 7,12:-2909023038 7,13:14590882056 7,14:20115493473 7,15:-4403105161
  7,16:-1516641522 7,17:-3712591649 7,18:-3456597419 8,9:-45344307 8,10:-434320005 8,11:-1424824359
  8,12:6296739323 8,13:14882165372 8,14:-2578708312 8,15:-1234629982 8,16:-1703015005
  8,17:-4013946373 8,18:-2518326056 9,8:-43855476 9,9:-143144115 9,10:-457350500 9,11:1592531050
  9,12:9853980699 9,13:-1149291203 9,14:-1003661176 9,15:-1344660169 9,16:-5372636453
  9,17:-2227108281 9,18:-567096570 10,7:-5443867 10,8:57078492 10,9:79396252 10,10:-605986508
  10,11:5460286250 10,12:-393920493 10,13:-882919489 10,14:-1184530352 10,15:-5552112738
  10,16:-1954124214 10,17:-911444466 10,18:-892374058 11,6:7757637 11,7:153196058 11,8:292423664
  11,9:-1212484859 11,10:1767634641 11,11:81710730 11,12:-826870383 11,13:-930782267
  11,14:-5305074997 11,15:-1908161928 11,16:-669863526 11,17:-1118839921 11,18:-119808787
  12,5:-26883226 12,6:144901503 12,7:291965123 12,8:-894659328 12,9:-980912149 12,10:286314340
  12,11:-762627182 12,12:-836546354 12,13:-4679905851 12,14:-1738183976 12,15:-595755736
  12,16:-795531321 12,17:-447990502 12,18:-58339532 13,4:-71451715 13,5:65583800 13,6:158551156
  13,7:-213858496 13,8:-2708685498 13,9:298257280 13,10:-622785565 13,11:-639132816
  13,12:-3672487272 13,13:-1350000223 13,14:-389119393 13,15:-616800638 13,16:-257099794
  13,17:-212964575 13,18:-179923859 14,3:-40272074 14,4:-62954481 14,5:-12935849 14,6:404831512
  14,7:-3401660572 14,8:252047390 14,9:-512450817 14,10:-450199596 14,11:-2725331354
  14,12:-938795006 14,13:-245012583 14,14:-500270974 14,15:-286963376 14,16:-174071562
  14,17:-131215753 14,18:-61681884 15,2:175556540 15,3:-203923340 15,4:-186181730 15,5:629420141
  15,6:-3312239282 15,7:43304046 15,8:-457092195 15,9:-356484517 15,10:-1811569905 15,11:-732455457
  15,12:-269958715 15,13:-489700684 15,14:-314875641 15,15:-167423331 15,16:-126641086
  15,17:-96854705 15,18:-144514923 16,1:818018935 16,2:-285494120 16,3:-257705314 16,4:671046405
  16,5:-2322232011 16,6:101215403 16,7:-244104376 16,8:-158184400 16,9:-938984793 16,10:-370444669
  16,11:-53783241 16,12:-180182263 16,13:-90690258 16,14:-44288094 16,15:13357592 16,16:5161388
  16,17:39676780 16,18:27361699 17,0:2348618287 17,1:-168275775 17,2:-74658713 17,3:367725879
  17,4:-1236575681 17,5:-132230408 17,6:-254548783 17,7:-167661619 17,8:-428016243 17,9:-251782214
  17,10:-168770064 17,11:-209468824 17,12:-200842480 17,13:-189780103 17,14:-131097732
  17,15:-73766844 17,16:-79180369 17,17:-78484369 17,18:65528572
17 274725170 0,17:-62512673283 0,18:-63543122237 1,16:-40521652917 1,17:-29283266430
  1,18:-20783579841 2,15:-23308114142 2,16:-18023802709 2,17:-13221148486 2,18:-9375400960
  3,14:-12954044867 3,15:-10736143258 3,16:-9467102520 3,17:-4360500749 3,18:26432741640
  4,13:-6185607191 4,14:-6015646146 4,15:-5905083330 4,16:-424150723 4,17:19989768239
  4,18:-18453553324 5,12:-2189842353 5,13:-2985889092 5,14:-3146439367 5,15:85673909
  5,16:13433558762 5,17:-12616991248 5,18:-6765102960 6,11:-180050755 6,12:-1092533146
  6,13:-1750909265 6,14:537282937 6,15:9311465020 6,16:-10160734098 6,17:-6982069889 6,18:-130617117
  7,10:525009503 7,11:-104763992 7,12:-902451335 7,13:613630583 7,14:6109115395 7,15:-8038154604
  7,16:-5333325874 7,17:-928288094 7,18:1918770854 8,9:496823885 8,10:245722920 8,11:-362156684
  8,12:504442557 8,13:3629210761 8,14:-5609792343 8,15:-3774744270 8,16:-674212806 8,17:682485455
  8,18:540058742 9,8:170984843 9,9:246548450 9,10:-58121822 9,11:431081496 9,12:1909907959
  9,13:-3509535868 9,14:-2649659806 9,15:-753261483 9,16:-646199487 9,17:-224629291 9,18:56503154
  10,7:-137222339 10,8:106945081 10,9:59205830 10,10:253693307 10,11:709697751 10,12:-2015420103
  10,13:-1847198316 10,14:-641979302 10,15:-1319956328 10,16:-482902921 10,17:530524251
  10,18:-478242023 11,6:-249728488 11,7:-56117127 11,8:67192313 11,9:59046453 11,10:6131780
  11,11:-836917046 11,12:-1161893547 11,13:-483552483 11,14:-1801993727 11,15:-760855651
  11,16:455326977 11,17:48816155 11,18:282443095 12,5:-121189336 12,6:-144751639 12,7:44625047
  12,8:-106655204 12,9:-397723706 12,10:-29234823 12,11:-726588623 12,12:-426753866
  12,13:-1580487667 12,14:-780950483 12,15:510516315 12,16:142303225 12,17:50989294 12,18:-236152294
  13,4:163041253 13,5:-108670323 13,6:15213815 13,7:-179023206 13,8:-491239153 13,9:576395101
  13,10:-365374073 13,11:-175769097 13,12:-1227739464 13,13:-652106170 13,14:481420780
  13,15:172958976 13,16:290647102 13,17:126404080 13,18:169816907 14,3:375572698 14,4:42496123
  14,5:5962751 14,6:-180916133 14,7:-454136935 14,8:767903094 14,9:-262611807 14,10:-145746051
  14,11:-1015564891 14,12:-533784062 14,13:283375300 14,14:94433672 14,15:91644543 14,16:-18837236
  14,17:-31648944 14,18:-98542160 15,2:156083015 15,3:297642817 15,4:34871321 15,5:-141940113
  15,6:-342542673 15,7:758038336 15,8:-123337985 15,9:-55154175 15,10:-579229950 15,11:-355960750
  15,12:218349749 15,13:44055784 15,14:13858418 15,15:-53497451 15,16:34233064 15,17:-6535403
  15,18:30121722 16,1:-971010057 16,2:554643593 16,3:76641863 16,4:-52798289 16,5:-101527978
  16,6:708584463 16,7:59356464 16,8:90598746 16,9:-210100535 16,10:-162444823 16,11:182882080
  16,12:113713391 16,13:153878171 16,14:133390621 16,15:114840169 16,16:88376777 16,17:66593565
  16,18:60499143 17,0:-3612454375 17,1:611669147 17,2:86074314 17,3:14451575 17,4:18211387
  17,5:365976958 17,6:-48437727 17,7:-36572930 17,8:-189309249 17,9:-116935813 17,10:4545391
  17,11:-16355192 17,12:18408855 17,13:-18627413 17,14:-21050676 17,15:-25274511 17,16:-14014974
  17,17:-32047492 17,18:-161634733


==> anc/sdp/README.md <==
# SDP search code

This folder holds the code that searched for the certificates of "Improving the lower bound on the Laughlin gap: An SDP search". For a given ansatz (PMAX, JMAX, IMAX, TMAX) it:

1. solves the semidefinite program (5.3),
2. turns the numerical optimum into integer rows (Section 5.5),
3. checks the rows in exact rational arithmetic,
4. writes `certificate.json` in the format read by `../verify.py`,
5. runs `../verify.py` on the result.

The code was generated by Claude Opus 5.5 (Anthropic) for this paper. Nothing in the proof depends on it. The proof uses only the certificate, and `../verify.py` checks it independently.

**Solver.** No external SDP package (MOSEK, SCS, CVXPY, SDPA, ...) is used. Program (5.3) is solved by our own dense primal-dual interior-point method, `ipm.py`, written in numpy/scipy; see "The solver" below.

## Requirements

- Python 3.10 or later, numpy and scipy. Nothing else.
- `../verify.py` needs only the Python standard library.
- Tested with Python 3.14.3, numpy 2.4.2 and scipy 1.17.1 (OpenBLAS 0.3.31) on macOS arm64.

## Quick start

```
cd sdp
python3 run_pipeline.py 7 8 8 7 --sdp-only        # SDP optimum only
python3 run_pipeline.py 9 10 10 9                 # full pipeline: certificate.json, then verify.py
```

**Arguments.** `run_pipeline.py PMAX JMAX IMAX TMAX` accepts:

| option | default | meaning |
|---|---|---|
| `--P` | `1e13` | denominator P of the integer rows (any positive integer; `1e13` and `10000000000000` are read exactly) |
| `--threads` | `8` | BLAS threads per process |
| `--procs` | same as `--threads` | processes for the exact checks |
| `--out DIR` | `runs/<PMAX>_<JMAX>_<IMAX>_<TMAX>/` | output directory |
| `--data DIR` | `data/` | SDP data files |
| `--sdp-only` | | stop after the SDP and print the optimum |
| `--hard3` | | with `--sdp-only` only: hard three-body constraints, i.e. (5.3) literally |
| `--maxit N` | 150 cold, 120 warm | iteration limit of the base SDP solve |
| `--tau` | `0.01` | rank-penalty weight |
| `--d3`, `--d4` | `1e-7` | margins tau_3, tau_4 |
| `--rank-tol` | `1e-3` | ranks r_t: eigenvalues of X_t above rank-tol x max (and above 1e-7) |
| `--iters` | `1` | number of rank-penalized re-solves; each re-centres the penalty on the previous solution |
| `--pen-in-range` | `1` | `1`: the penalized re-solve keeps the null-space reduction of the unpenalized problem; `0`: reduce the penalized problem itself |
| `--lam-margin` | `d3/5` | three-body margin kept by the lambda repair (`2e-8` for the default d3) |
| `--digits` | `13` | grid 10^-digits for the minimal eps_D |
| `--warm-base PKL`, `--warm-compact PKL` | | warm starts of the base solve and of the penalized re-solve |
| `--start STEP` | `data` | resume a run at a later step (`sdp`, `compact`, `repair`, `finalize`, `certificate`, `verify`) |
| `--verify PATH` | `../verify.py` | location of the verifier |
| `--quiet` | | do not print the interior-point iterations (they still go to the `solve_*.log` files) |

**Paths.**
- The default directories are relative to this folder, and are created when first needed.
- Data files depend only on the ansatz, so later runs reuse them.

**What runs.**
- Each step runs as a separate Python process.
- Everything printed is also appended to `<out>/pipeline.log`.
- The steps can be run one at a time; see the usage line at the top of each script.

## What each script does, and where it is in the paper

"FL" is the original preprint, "A Fock-space inequality and the Laughlin spectral gap". Its equation numbers (39)-(47) are those of its Appendix A.

| step | script | paper | what it does |
|---|---|---|---|
| 1 `data` | `sdp_data.py` | Def. 2.1-2.2, eqs. (2.3)-(2.5), (5.2) | Builds the floating-point data of (5.3) in alpha coordinates. See below. |
| 2 `sdp` | `solve.py`, `sdp_problem.py`, `ipm.py` | program (5.3), objective (5.1), dual (5.4) | Solves (5.3) and reports the optimum (below). Writes `sol_base.pkl`, `solve_base.log` and `sdp_result.json`. |
| 3 `compact` | `compact.py` | Section 5.5 | Margins, low-rank rows and rounding. See below. |
| 4 `repair` | `repair_lambda.py` | Section 5.5 (rounding) | Re-optimizes the pair coefficients l = P lambda (below). |
| 5 `finalize` | `finalize.py` | Sections 5.5–5.6, Appendix A.3 | Makes each nonzero eps_D minimal on the grid 10^-13 (below). |
| 6 `certificate` | `make_certificate.py` | Appendix A | Writes `certificate.json` and `rows.txt`. |
| 7 `verify` | `../verify.py` | Appendix A | Self-contained, stdlib-only exact verifier. It prints the certified gamma*. |

**Step 1 (`sdp_data.py`).**
- It builds:
  - the three-body matrices Phi^t_z with s = s^(1/sqrt3) (eq. (5.2));
  - the four-body maps Psi^t_D, restricted to an orthonormal basis V_D of ran G_D, using S_r of FL (42) and G_D, Z_D of FL (44)-(45);
  - the weights of FL (39).
- Directions of ran G_D on which every constraint vanishes identically (the structural kernel) are dropped.
- Output: `data/data_<tag>.pkl`.

**Step 2 (`solve.py`, `sdp_problem.py`, `ipm.py`).**
- It solves (5.3) with price pi_D = n_D (eq. (2.8)) and tail constant c_z = z+1.
- It reports:
  - primal and dual gamma;
  - eta;
  - the three-body margins and their multipliers mu_z;
  - the four-body multipliers Lambda_D, which are the variables of the dual (5.4).

**Step 3 (`compact.py`).** This is Section 5.5. It:
1. tightens (5.3) by the margins tau_3 and tau_4;
2. adds the rank penalty tau <P_t, X_t>, where P_t projects off the top-r_t eigenspace of the optimal X_t;
3. re-solves (with `--iters k`, k times, each time with P_t from the previous re-solve);
4. truncates each X_t to r_t rows;
5. rounds the rows to integers over P, as in FL (39);
6. checks the result exactly with `exact_verify.py`; a block D that fails gets a provisional eps_D.

**Step 4 (`repair_lambda.py`).**
- The pair coefficients l = P lambda do not enter E_D, and e_z is affine in each of them.
- So the step minimizes sum l^2 subject to e_z <= (3/2) q_z^inf - margin (SLSQP), rounds, and re-checks exactly.
- If that would lower gamma* (which happens when the repair margin is larger than the compaction margin tau_3), the input rows are kept unchanged and the step says so.

**Step 5 (`finalize.py`).** For each nonzero eps_D, it runs an exact bisection with the Leverrier-Faddeev sign test on M_D = Z_D B_D Z_D (FL (46)-(47)). Each eps_D is then tight: lowering it by 10^-13 makes its block fail.

Helper modules:
- `ansatz.py`: index sets S_t; T3, T4, Z3 and z0 (Definition 2.1); the tail delta(T3) of eq. (2.9) with c_z = z+1, in closed form.
- `exact.py`: exact building blocks from FL Appendix A:
  - U (40) and V_r;
  - Z_D (44)-(45);
  - the Leverrier-Faddeev recurrence (47);
  - the exact rank of G_D.
- `exact_verify.py`: the exact checker used inside the pipeline (the second implementation listed in Appendix A.3). It is a second exact checker, independent of `../verify.py`, and also runs on its own (see "Stand-alone checks").
- `rows_io.py`: the two text formats of rows files (below).

**The program that is solved.** `sdp_problem.py` sets up (5.3) with one extension. Every run in the paper used it.
- Each three-body inequality gets a slack w_z >= 0 and a priced violation v_z >= 0:
  - e_z + w_z - v_z = (3/2) q_z^inf - tau_3;
  - the cost is c_z v_z, with c_z = z+1.
  - This is what it would cost to treat the violated part of block z like a tail block.
- In every logged run, the total violation cost at the optimum is below 2e-8. The final certificates have no violations: `repair_lambda.py` enforces strictly positive margins, and `verify.py` requires them.
- `solve.py --hard3` (or `run_pipeline.py ... --sdp-only --hard3`) solves (5.3) literally, with hard constraints. For (7,8,8,7) it gives the same optimum, 0.0636648.

**Rows files.** Two text formats are used, and every script that reads rows accepts both:
- the pipeline format of the `cert_*_rows.txt` files: a line `P = <int>`, a line `ANSATZ = PMAX JMAX IMAX TMAX`, then one row per line, `t l p,j:a p,j:a ...`; the allowances of the final candidate are in the separate `cert_final_eps.txt` (`D:num/den,...`);
- the Appendix-A format of `rows.txt` (written by `make_certificate.py`, and `../rows.txt`): the same lines after `#` comment lines, with long rows continued on lines that start with two spaces. Its comment line `Per-block allowance: eps_13 = ..., ...` lists the allowances.

## Reproducing the paper's numbers

All commands are run in this folder. The times were measured on an Apple-silicon machine with 16 cores, with 8 BLAS threads.

### (a) SDP optima (Table 3)

```
python3 run_pipeline.py 7 8 8 7 --sdp-only      # about 2 s
python3 run_pipeline.py 9 10 10 9 --sdp-only    # about 6 s
```

The last line of each run before "pipeline done" is (the time varies):

```
SDP optimum (7_8_8_7): gamma = 0.0636648   [primal 0.0636647892, dual 0.0636648016], solver err 4.4e-09, m = 129, 38 iterations, 1 s
SDP optimum (9_10_10_9): gamma = 0.1578160   [primal 0.1578159636, dual 0.1578159805], solver err 6.3e-09, m = 287, 41 iterations, 3 s
```

- The "primal" value is 1 - tail - (primal objective). It is attained by a numerically feasible point.
- The "dual" value comes from the dual objective.
- Table 3 reports the optimum to 7 digits.
- Other entries of Table 3 are obtained the same way, e.g. `python3 run_pipeline.py 8 9 9 8 --sdp-only` gives 0.1208114. In the original runs, the diagonal sizes up to n = 14 took from seconds to about 8 minutes. Larger sizes need a lot of memory; see (d).

### (b) A certificate for (9,10,10,9) with the default settings

```
python3 run_pipeline.py 9 10 10 9               # about 15 s; ends with "verify.py: PASS"
```

This writes `runs/9_10_10_9/certificate.json`, which has 19 rows over P = 10^13 and needs no allowance. The run ends with

```
verify.py: PASS.  Certified gamma* = 7890399932574343782922131/50000000000000000000000000 = 0.15780799865148687
```

and `python3 ../verify.py runs/9_10_10_9/certificate.json` exits 0; the last lines of its output are

```
gamma* = 1 - eta - tail - allowance = 7890399932574343782922131/50000000000000000000000000
       = 0.15780799865148687
...
RESULT: PASS -- every exact check passed; certified gamma* = 7890399932574343782922131/50000000000000000000000000
```

The default margins are tau_3 = tau_4 = 1e-7, as for the main certificate. With them the certified constant is 8e-6 below the optimum. Smaller margins shrink the loss; see (c).

### (c) The certified entries of Table 3 for n = 8 to 13

```
python3 run_pipeline.py 7 8 8 7 --P 1e12 --d3 1e-8 --d4 1e-8        # about 5 s
python3 run_pipeline.py 8 9 9 8 --P 1e12 --d3 1e-8 --d4 1e-8        # about 10 s
python3 run_pipeline.py 9 10 10 9 --P 1e15 --d3 3e-10 --d4 5e-10    # about 15 s
```

| ansatz | rows, P | allowance | certified gamma* (this package) | Table 3 |
|---|---|---|---|---|
| (7,8,8,7) | 10, 10^12 | none | 15916151856971480533553/(2.5 x 10^23) = 0.0636646074... | 0.0636643 |
| (8,9,9,8) | 14, 10^12 | none | 15101364558470427037959/(1.25 x 10^23) = 0.1208109164... | 0.1208108 |
| (9,10,10,9) | 19, 10^15 | eps_21 = 173/(2 x 10^12) | 19726995253407198731199016729/(1.25 x 10^29) = 0.1578159620... | 0.1578159 |

All three certificates pass `../verify.py`, and each value is at least the certified entry of Table 3; those entries are truncated to 7 digits.

The Table 3 values themselves were first certified as follows:
- (7,8,8,7): the 10-row certificate over P = 10^10 printed in Appendix A.2 (gamma* = 0.0636643221...). Its integers have fewer digits than those above, so that it fits in print.
- (8,9,9,8), in an earlier research run: gamma* = 120810843089948830329539/10^24 = 0.1208108430... It came from the compaction step of an earlier version of this code, with two penalized re-solves and no lambda repair. Here that corresponds to `--iters 2 --pen-in-range 0`, which now gives 0.1208109041 after the later steps.
- (9,10,10,9), in an earlier research run: gamma* = 7890796878522123301132145751/(5 x 10^28) = 0.1578159375... It came from a separate script that is not part of this package: eigen-rows of the SDP optimum, a few Gauss-Newton steps on the active constraints to margins of 1e-9, and rounding over P = 10^15.

**Margins this small are sensitive.** With tau_3, tau_4 of a few 10^-10 the penalized re-solve ends at a solver error of about 2e-8, so the outcome depends on floating-point details. On our machine:
- (d3, d4) = (3,4), (3,5), (3,7), (3,8), (4,5) and (5,7) x 10^-10 all give 0.1578159 to 0.1578160;
- (2e-10, 7e-10) gives 0.1578158791;
- (3e-10, 6e-10) gives 0.1578076. There the truncated rows violate some constraints by about 1e-8 and need allowances in 11 blocks.

If a run on another machine lands lower, try a neighbouring margin. With `--d3 1e-8 --d4 1e-8` (P = 10^13) the (9,10,10,9) run gives 0.15781466779.

**n = 11, 12 and 13.** The certificates `../other_certificates/cert_10_11_11_10.json`, `cert_11_12_12_11.json` and `cert_12_13_13_12.json` were made with this package (5 BLAS threads each, about 30 s, 1 min and 2 min per full run):

```
python3 run_pipeline.py 10 11 11 10 --d3 1e-8 --d4 1e-8    # gamma* = 4620313113016794940055409/(2.5 x 10^25) = 0.1848125245...
python3 run_pipeline.py 11 12 12 11 --d3 2e-9 --d4 2e-9    # gamma* = 10003713372520523328892349/(5 x 10^25) = 0.2000742674...
python3 run_pipeline.py 12 13 13 12 --d3 2e-9 --d4 2e-9    # gamma* = 10352320870153773024157003/(5 x 10^25) = 0.2070464174...
```

With the default 8 BLAS threads the same commands give byte-identical `certificate.json` and `rows.txt`. These hold the same rows, allowances and claimed values as the shipped `../other_certificates/cert_*.json`, which are written as single-line JSON with an extra `source` field, so compare them as JSON, e.g. `python3 -c "import json,sys; a,b=(json.load(open(f)) for f in sys.argv[1:]); b.pop('source',None); sys.exit(a!=b)" runs/10_11_11_10/certificate.json ../other_certificates/cert_10_11_11_10.json`. Each has one allowance, at D = 2*JMAX + 1 (D = 23, 25 and 27). The SDP optima are 0.1848127, 0.2000745 and 0.2070467. With the default margins 1e-7 the certified constants are 0.1848105, 0.2000713 and 0.2070420.

### (d) The main certificate (17,18,18,17)

```
python3 run_pipeline.py 17 18 18 17 --P 1e13 --threads 8
```

These are the numerical settings that produced `../certificate.json` (the original runs used 10–12 BLAS threads, which changes only floating-point details; see below). They are all defaults:
- tau = 0.01;
- tau_3 = tau_4 = 1e-7;
- ranks from eigenvalues > 1e-3 x max;
- lambda-repair margin 2e-8;
- eps_D grid 10^-13.

**Runtime and memory.** These are measured in the original runs, with 10-12 BLAS threads. Plan for 40 GB of free RAM and about 4 GB of disk for `data/data_17_18_18_17.pkl`.

| step | measured | wall-clock | peak memory |
|---|---|---|---|
| data | 98 s | about 1.5 min | 16 GB |
| SDP | about 22 s per iteration; the comparable (16,17,19,16) cold solve took 58 iterations | expect 20-25 min | about 35 GB RSS (40 GB footprint) |
| compact | 31 iterations, 948 s | about 16 min | 33 GB RSS (40 GB footprint) |
| repair, finalize | | a few minutes in total | small |
| verify.py | | about 50 s | small |

In total this is tens of minutes, roughly 45-60 min.

The program has m = 2139 scalar constraints, Gram blocks of size up to 233 after null-space reduction (262 before), and 53 four-body LMIs.

**What to expect from a re-run.**
- A re-run gives a valid certificate with gamma* close to 0.21900. The SDP optimum is 0.2190432, and the shipped certificate has 0.2190037845.
- The exact integers depend on:
  - floating-point details: the BLAS library, the thread count and the CPU;
  - the solver iterates the run passes through.
- So a re-run will in general not reproduce `../certificate.json` byte for byte. It gives a slightly different but still valid certificate, and `verify.py` checks it.
- On one machine, the (9,10,10,9) runs above are byte-identical with 4 and with 8 threads.

**How the shipped certificate was actually produced.**
1. The first cold SDP solve stopped after 32 iterations (iterations 0-31), at relative gap 0.9. An older stopping rule ("no progress in 8 iterations") fired during the opening phase. That rule now applies only once the gap is below 1e-2 (`ipm.py`), so a cold run no longer stops there.
2. The solve was continued with a warm start from the iterate of iteration 31. Its best point, at iteration 17, has solver error 1.9e-7.
3. The compaction re-solve was warm-started from the same early iterate.

To repeat this route, stop the cold solve at the same point with `--maxit 32`, keep that iterate, and continue from it:

```
python3 run_pipeline.py 17 18 18 17 --sdp-only --maxit 32     # stops after iterations 0-31; prints a warning, not the optimum
cp runs/17_18_18_17/sol_base.pkl runs/17_18_18_17/sol_first.pkl
python3 run_pipeline.py 17 18 18 17 --start sdp --warm-base runs/17_18_18_17/sol_first.pkl \
                                                --warm-compact runs/17_18_18_17/sol_first.pkl
```

- The first command returns the best of iterations 0-31, which is iteration 31, exactly the iterate at which the old rule stopped (the rule only ended the loop; it did not change the iterates).
- The copy is needed because the next command overwrites `sol_base.pkl` with the continued solution, which the compaction step uses for its ranks and penalty.
- The last command continues the SDP from the saved iterate (up to 120 iterations), then runs every later step. With `--warm-compact`, the compaction re-solve also starts from that iterate, as it did in the original run.
- The same commands, with another ansatz, continue any solve that stops early. A cold run is the default.
- At (7,8,8,7) this route (with `--maxit 15`) gives the same iterates and the same compaction rows as the research scripts that produced the main certificate. At n = 18 the floating-point caveats above still apply.

## Stand-alone checks

```
python3 exact_verify.py ../certificate.json                        # second exact check of the main certificate, about 15 s
python3 exact_verify.py runs/9_10_10_9/certificate.json
python3 exact_verify.py runs/9_10_10_9/rows.txt                     # Appendix-A rows; allowances from its header
python3 exact_verify.py runs/9_10_10_9/cert_final_rows.txt runs/9_10_10_9/cert_final_eps.txt --procs 4
python3 make_certificate.py --rows ../rows.txt runs/rebuilt        # rebuilds ../certificate.json, about 15 s
cmp runs/rebuilt/certificate.json ../certificate.json && cmp runs/rebuilt/rows.txt ../rows.txt
```

- `exact_verify.py` reads a `certificate.json`, or a rows file in either format with an optional eps file (without one, the allowances come from the Appendix-A header, or are 0). It exits 0 iff every three-body margin is positive and every four-body block is PSD, and prints the exact gamma*.
- `make_certificate.py --rows` recomputes all claimed values and the sign table with `exact_verify.py` and writes `certificate.json` and `rows.txt`. Applied to `../rows.txt` it reproduces `../certificate.json` (sha256 `b9a94d46...bbba81`) and `../rows.txt` byte for byte.

## The solver (`ipm.py`)

`ipm.py` is a dense primal-dual interior-point method for block SDPs, written in numpy/scipy (no external SDP package). It solves

    min sum_j <C_j, X_j>   subject to   sum_j <A_ij, X_j> = b_i,   X_j >= 0,

where the blocks are PSD matrices and one nonnegative LP vector.

**Direction and steps.**
- **HKM search direction** [Helmberg-Rendl-Vanderbei-Wolkowicz; Kojima-Shindoh-Hara; Monteiro].
- **Mehrotra predictor-corrector.** An affine predictor is followed by a corrector with centering sigma = (mu_aff/mu)^3 and the second-order term.
- The step lengths come from the exact maximal steps (via eigenvalues of L^-1 dX L^-T), damped by 0.9 in the first iterations and 0.98 afterwards. Primal and dual steps are separate.

**Schur complement as a SYRK.**
- M_ij = tr(A_i X A_j Z^-1) = <L_X^T A_i L_Z^-T, L_X^T A_j L_Z^-T>, accumulated block by block with BLAS `dsyrk`.
- This halves the flops and keeps M exactly symmetric positive semidefinite.
- M is factored by Cholesky with a 1e-15 relative regularization; an eigendecomposition is the fallback. One step of iterative refinement follows.

**Null-space reduction.** This is done in `sdp_problem.py` and `sdp_data.py`:
- Each X_t is restricted to the common range of its constraint matrices and its cost (QR, then SVD, relative cut 1e-11).
- Each four-body LMI lives on an orthonormal basis of ran G_D, whose rank is computed exactly, minus its structural kernel.
- Constraint rows are scaled to unit norm.
- For the rank-penalized re-solve, `pen_in_range` keeps the reduction of the unpenalized problem. This restricts X_t to a face of the feasible set, so every point stays feasible for the full problem.

**Stopping.**
- The solver stops when max(primal infeasibility, dual infeasibility, relative gap) < 1e-10.
- It also stops at the iteration limit (`--maxit`), or on stalling (once the gap is below 1e-2).
- It returns the iterate with the smallest of these three errors.
- Warm starts are supported. They build an interior point from a saved solution (`make_warm` in `sdp_problem.py`).

**Memory.**
- The cost is dominated by the dense constraint tensors A_t (m x n_t x n_t) and by M (m x m).
- To limit the peak, `solve.py` and `compact.py` free the SDP data while the solver runs.

## Output files (in `runs/<tag>/`)

| file | content |
|---|---|
| `sdp_result.json`, `sol_base.pkl`, `solve_base.log` | SDP optimum (primal/dual gamma, solver error, size); solution and multipliers; iterations and report |
| `sol_compact.pkl`, `solve_compact.log` | the penalized re-solve(s) with margins |
| `cert_compact.*`, `cert_lam.*`, `cert_final.*` | candidate certificates after steps 3, 4 and 5: `cert_compact.pkl`, `_rows.txt`, `.json`; `cert_lam.pkl`, `_rows.txt`; `cert_final.pkl`, `_rows.txt`, `_eps.txt`, `.json` |
| `certificate.json`, `rows.txt` | the certificate (format `laughlin-gap-certificate/v1`) and its rows in the Appendix A text format |
| `verify_output.txt`, `pipeline.log` | output of `../verify.py`; full log of the run |

## Relation to the research code

These scripts are the research code that produced the paper's certificates, collected into one folder. The research files themselves are not shipped. The changes are:
- Paths are now relative to this folder or given on the command line, instead of being fixed scratch locations.
- There is one driver, and the scripts have new names (`ipm2.py` is now `ipm.py`, `data2.py` is `sdp_data.py`, `problem2.py` is `sdp_problem.py`, the solve and warm-start drivers are `solve.py`, `compact_lean.py`/`compact2.py` are `compact.py`, `exact2.py` is `exact_verify.py`).
- Options that no result of the paper uses were removed:
  - the alternative tail constant;
  - common and fixed allowance modes;
  - variable scaling and face-restriction hooks;
  - unused helpers.
- Added for this package: the exact parsing of `--P`; the "keep the input rows" rule of `repair_lambda.py` and its default margin d3/5 (equal to the research default 2e-8 when d3 = 1e-7, so the main-certificate settings are unchanged); `exact_verify.py` on certificate files and Appendix-A rows; `make_certificate.py --rows`.

The numerical algorithms are unchanged. Checks made when packaging, against the research scripts in the version that produced the main certificate:
- (7,8,8,7): the cold SDP solve, a warm-started continuation of a solve stopped after 15 iterations, and the warm-started compaction give identical iterates, digit for digit, and identical integer rows.
- The earliest research logs for Table 3 were written before a memory-saving change to the null-space reduction (an SVD of the stacked constraint matrix, now a QR followed by an SVD of R). Their iterates agree with the present ones to about 11 significant digits, and the optima agree to all digits of Table 3.

Checks anyone can repeat with the shipped files are listed under "Stand-alone checks".


==> anc/sdp/ansatz.py <==
# ansatz.py -- index sets of the auxiliary rows and the derived ranges (paper, Definition 2.1).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Ansatz (PMAX, JMAX, IMAX, TMAX):  t in {0..TMAX},  S_t = {(p,j): 0<=p<=PMAX, 0<=j<=JMAX, 0<=p+j-t<=IMAX}.
#   (the original paper's choice is (7, 8, 8, 7))
#   three-body deficits T = p+j <= T3 := max_t max_{S_t}(p+j);
#   covered three-body blocks z in Z3 = {2,4,5,...,T3}; tail over odd z >= z0 = smallest odd integer > T3;
#   four-body deficits T = p+j+k <= T4 := max_t (2*max_{S_t}(p+j) - t);  blocks 1 <= D <= T4.
# Tail constant: c_z = z+1 ([FockLaughlin, Lemma 6.1]); the tail is delta(T3) of eq. (2.9) with c_z = z+1.
from fractions import Fraction as F


class Ansatz:
    def __init__(self, PMAX=7, JMAX=8, IMAX=8, TMAX=None):
        self.PMAX, self.JMAX, self.IMAX = PMAX, JMAX, IMAX
        self.TMAX = PMAX if TMAX is None else TMAX
        self.TS = list(range(self.TMAX + 1))
        sets = {t: self.index_set(t) for t in self.TS}
        self.T3 = max(p + j for t in self.TS for (p, j) in sets[t])
        self.T4 = max(2 * max(p + j for (p, j) in sets[t]) - t for t in self.TS if sets[t])
        self.Z3 = [z for z in range(2, self.T3 + 1) if z != 3]
        self.z0 = self.T3 + 1 if (self.T3 + 1) % 2 == 1 else self.T3 + 2

    def index_set(self, t):
        return [(p, j) for p in range(self.PMAX + 1) for j in range(self.JMAX + 1)
                if 0 <= p + j - t <= self.IMAX]

    def tail(self):
        return tail_exact(self.z0)

    def tag(self):
        return f"{self.PMAX}_{self.JMAX}_{self.IMAX}_{self.TMAX}"

    def __repr__(self):
        return f"Ansatz(PMAX={self.PMAX}, JMAX={self.JMAX}, IMAX={self.IMAX}, TMAX={self.TMAX}, TS={self.TS})"


def target3(z):                           # (3/2) q_z^infty = (3/2)(3z-1)(-1/2)^z
    return F(3, 2) * (3 * z - 1) * F(-1, 2) ** z


def tail_exact(z0):
    """(3/2) sum_{z odd >= z0} (3z-1)(z+1) 2^{-z}, exactly (Lemma 6.1 of FockLaughlin, c_z = z+1).
    With z = z0 + 2m: (3z-1)(z+1) = a + b m + 12 m^2; sum 4^{-m} = 4/3, m 4^{-m}: 4/9, m^2 4^{-m}: 20/27."""
    a = (3 * z0 - 1) * (z0 + 1); b = 2 * (3 * z0 - 1) + 6 * (z0 + 1); c = 12
    return F(3, 2) * (a * F(4, 3) + b * F(4, 9) + c * F(20, 27)) / 2 ** z0


def cz(z):
    """price per unit of three-body violation in block z (c_z = z+1, as in the tail)."""
    return z + 1


PAPER = Ansatz()
assert PAPER.tail() == F(61, 4096) and PAPER.Z3 == [2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] and PAPER.T4 == 23
assert Ansatz(8, 9, 9).tail() == F(301, 65536)
assert Ansatz(17, 18, 18, 17).tail() == F(271, 2 ** 32)


==> anc/sdp/compact.py <==
# compact.py -- step 3 of the pipeline: margins, rank-penalized re-solve, low-rank rows, rounding
# (Section 5.5: "re-solve with the constraints tightened by margins tau_3, tau_4 ... extract low-rank rows
# from the spectral decomposition of each X_t ... rounded in the normalization of [FockLaughlin, (39)]").
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Steps:
#   1. ranks r_t of the base solution (eigenvalues of X_t above rank_tol * max and above 1e-7);
#   2. re-solve (5.3) with margins tau_3 = d3 (three-body) and tau_4 = d4 (four-body LMIs) and the rank penalty
#      tau <P_t, X_t>, P_t = projector off the top-r_t eigenspace of the base X_t (memory-lean: the data dict is
#      freed during the solve).  pen_in_range=1 restricts X_t to the reduced range Q_t of the unpenalized problem
#      (a face of the feasible set, so every point stays feasible for the full problem).  With iters = k > 1
#      the re-solve is repeated k times, each time with P_t taken from the previous penalized solution (the
#      research script compact2.py, iters = 2, produced the (8,9,9,8) certificate of Table 3);
#   3. truncate X_t to its top r_t eigenvectors and round each row to integers over P (eq. (39) of FockLaughlin);
#   4. exact verification (exact_verify.verify); a block D that fails at the SDP's eps_D gets its eps_D raised
#      automatically (minimized later by finalize.py).
# Writes <out>/sol_compact.pkl, <out>/solve_compact.log and the candidate certificate
# <out>/cert_compact{.pkl,_rows.txt,.json}.
#
# usage: python3 compact.py PMAX JMAX IMAX TMAX --base <out>/sol_base.pkl [--tau 0.01] [--d3 1e-7] [--d4 1e-7]
#                           [--P 1e13] [--rank_tol 1e-3] [--iters 1] [--pen_in_range 1] [--maxit 120] [--procs 8]
#                           [--warm PKL] [--data DIR] [--out DIR] [--quiet]
import numpy as np, pickle, os, argparse, json, time, gc, sys
from fractions import Fraction as F
from sdp_data import load, evaluate
from sdp_problem import build_problem, unpack, make_warm
from ansatz import Ansatz, target3
from exact_verify import verify
from rows_io import rows_to_text


def get_ranks(X, rank_tol=1e-3, abs_tol=1e-7):
    out = {}
    for t, Xt in X.items():
        ev = np.linalg.eigvalsh(Xt)
        out[t] = int(np.sum((ev > rank_tol * ev.max()) & (ev > abs_tol))) if ev.max() > abs_tol else 0
    return out


def topr(X, ranks):
    Ff = {}
    for t, Xt in X.items():
        ev, U = np.linalg.eigh(Xt); ev = ev[::-1]; U = U[:, ::-1]
        Ff[t] = U[:, :ranks[t]] * np.sqrt(np.maximum(ev[:ranks[t]], 0))
    return Ff


def rows_int(Ff, d, P):
    rows = []
    for t in sorted(Ff):
        S = d["S"][t]; w = d["w"][t]
        for c in range(Ff[t].shape[1]):
            f = Ff[t][:, c]
            if f[0] < 0:
                f = -f
            a = [int(x) for x in np.rint(f[1:] / w[1:] * P)]
            l = int(np.rint(f[0] * P))
            rows.append({"t": t, "l": l, "a": {pj: a[n] for n, pj in enumerate(S) if a[n] != 0}})
    return rows


def compact(A, base, outdir=".", datadir=None, tau=0.01, d3=1e-7, d4=1e-7, P=10 ** 13, rank_tol=1e-3, maxit=120,
            procs=8, pen_in_range=True, warm=None, verbose=True, iters=1):
    os.makedirs(outdir, exist_ok=True)
    with open(base, "rb") as fh:
        X = pickle.load(fh)["X"]
    ranks = get_ranks(X, rank_tol)
    print("ranks", ranks, "rows", sum(ranks.values()), flush=True)
    tail = float(A.tail())
    log = open(os.path.join(outdir, "solve_compact.log"), "w")
    for it in range(iters):
        # iteration it: penalty projector off the top-r_t eigenspace of the current X_t (the base solution for
        # it = 0, the previous penalized solution afterwards; iters = 2 is compact2.py of the research code)
        pen = {}
        for t in X:
            ev, U = np.linalg.eigh(X[t]); U = U[:, ::-1]
            pen[t] = tau * U[:, ranks[t]:] @ U[:, ranks[t]:].T
        del X
        d = load(A, datadir)
        t0 = time.time()
        prob, info = build_problem(d, price=True, margin3=d3, margin4=d4, penalty=pen, verbose=True,
                                   pen_in_range=pen_in_range)
        del d; gc.collect()
        log.write(f"{A} penalized tau={tau} m3={d3} m4={d4} m={prob.m}" + (f" (iteration {it})" if iters > 1 else "")
                  + "\n")
        if warm and it == 0:
            with open(warm, "rb") as fh:
                X0, y0, Z0 = make_warm(prob, info, pickle.load(fh))
            log.write(f"WARM START from {warm}\n")
            sol = prob.solve(maxit=maxit, tol=1e-10, verbose=verbose, log=log, X0=X0, y0=y0, Z0=Z0)
            del X0, Z0
        else:
            sol = prob.solve(maxit=maxit, tol=1e-10, verbose=verbose, log=log)
        pobj = prob.inner(prob.C, sol[0]); dobj = prob.b @ sol[1]; err = prob.err; nit = len(prob.hist)
        del prob; gc.collect()
        d = load(A, datadir)
        u = unpack(sol, info, d)
        del sol
        msg = (f" penalized solve{f' {it}' if iters > 1 else ''}: gamma in [{1 - tail - pobj:.10f}, "
               f"{1 - tail - dobj:.10f}] err {err:.1e} it {nit} ({time.time() - t0:.0f}s)")
        print(msg, flush=True)
        log.write(msg + "\n")
        X = u["X"]
        if it < iters - 1:
            del d; gc.collect()
    log.close()
    with open(os.path.join(outdir, "sol_compact.pkl"), "wb") as fh:
        pickle.dump(dict(X=u["X"], eps=u["eps"], v=u["v"], pobj=pobj, dobj=dobj, err=err), fh)
    X = u["X"]
    Ff = topr(X, ranks)
    Xr = {t: Ff[t] @ Ff[t].T for t in Ff}
    eta, ez, mins = evaluate(Xr, d, u["eps"])
    cost4 = sum(((D + 1) ** 2 // 4) * e for D, e in (u["eps"] or {}).items())
    print(f" truncated rows (float): eta {eta:.12f}  eps cost {cost4:.3e}  gamma {1 - tail - eta - cost4:.12f}")
    print("  min three-body margin", min(float(target3(z)) - ez[z] for z in A.Z3),
          " min four-body eig (with eps_D)", min(mins.values()), flush=True)
    rows = rows_int(Ff, d, P)
    del d; gc.collect()
    eps0 = {D: (F(int(e * 1.0e16 * 1.000001) + 1, 10 ** 16) if e > 1e-12 else F(0)) for D, e in (u["eps"] or {}).items()}
    r = verify(rows, P, A, eps=eps0, procs=procs)
    out = os.path.join(outdir, "cert_compact")
    if not r["ok"]:
        print("NOT saved (certificate invalid)")
        return None
    with open(out + "_rows.txt", "w") as fh:
        fh.write(rows_to_text(rows, P, A))
    with open(out + ".pkl", "wb") as fh:
        pickle.dump(dict(rows=rows, P=P, res=r, ranks=ranks), fh)
    summ = dict(ansatz=repr(A), dims=[A.PMAX, A.JMAX, A.IMAX, A.TMAX], P=P, nrows=len(rows),
                eta=str(r["eta"]), tail=str(r["tail"]), eps={D: str(e) for D, e in r["eps"].items() if e},
                cost4=str(r["cost4"]), price3=str(r["price3"]), gamma=str(r["gamma"]), gamma_float=float(r["gamma"]),
                min_margin3=float(min(r["margins"].values())))
    with open(out + ".json", "w") as fh:
        json.dump(summ, fh, indent=1)
    print("saved", out + "_rows.txt")
    return r


def main():
    ap = argparse.ArgumentParser(description="margins + rank-penalized re-solve + rounding + exact check")
    ap.add_argument("dims", type=int, nargs=4, metavar="N", help="PMAX JMAX IMAX TMAX")
    ap.add_argument("--base", required=True, help="base solution pickle written by solve.py (sol_base.pkl)")
    ap.add_argument("--tau", type=float, default=0.01, help="rank penalty weight")
    ap.add_argument("--d3", type=float, default=1e-7, help="three-body margin tau_3")
    ap.add_argument("--d4", type=float, default=1e-7, help="four-body margin tau_4")
    ap.add_argument("--P", type=F, default=F(10 ** 13), help="common denominator P of the integer rows (e.g. 1e13)")
    ap.add_argument("--rank_tol", type=float, default=1e-3)
    ap.add_argument("--maxit", type=int, default=120)
    ap.add_argument("--procs", type=int, default=8, help="processes for the exact check")
    ap.add_argument("--pen_in_range", type=int, default=1)
    ap.add_argument("--warm", default=None, help="warm start the re-solve from a saved solution pickle")
    ap.add_argument("--data", default=None, help="data directory (default: ./data next to this script)")
    ap.add_argument("--out", default=".", help="output directory")
    ap.add_argument("--iters", type=int, default=1,
                    help="number of penalized re-solves; each re-centres the penalty on the previous solution")
    ap.add_argument("--quiet", action="store_true", help="do not print the iterations")
    a = ap.parse_args()
    A = Ansatz(*a.dims)
    if a.P.denominator != 1 or a.P <= 0:
        sys.exit("--P must be a positive integer")
    r = compact(A, a.base, a.out, a.data, a.tau, a.d3, a.d4, int(a.P), a.rank_tol, a.maxit, a.procs,
                bool(a.pen_in_range), a.warm, verbose=not a.quiet, iters=a.iters)
    sys.exit(0 if r is not None else 1)


if __name__ == "__main__":
    main()


==> anc/sdp/exact.py <==
# exact.py -- exact-rational building blocks of [FockLaughlin, Appendix A] used by the pipeline:
#   U (eq. (40)), V_r (Appendix A.3), the copy labels R_D, n_D (Prop. 5.3), Z_D (eqs. (44)-(45)),
#   the Leverrier-Faddeev recurrence (eq. (47)) and an exact rank (for rank G_D).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
from fractions import Fraction as F
from math import comb, factorial as fac
from itertools import combinations
from functools import lru_cache


@lru_cache(maxsize=None)
def U(c, z, T, p):                       # eq (40)
    if not (0 <= z <= T and 0 <= p <= T):
        return 0
    return sum((-1) ** (z - h) * comb(z, h) * comb(T - z, p - h) * c ** (p - h)
               for h in range(max(0, p + z - T), min(p, z) + 1))


@lru_cache(maxsize=None)
def V(r, D, T, p, j, k):                 # V_r(D,T;p,j,k), zero for r > j+k
    if r > j + k:
        return 0
    return U(1, r, j + k, j) * U(1, D - r, T - r, p)


def RD(D):
    return list(range(1, D + 1, 2))


def nD(D):
    return (D + 1) ** 2 // 4


def sort_sign(lst):
    lst = list(lst); s = 1
    for x in range(len(lst)):
        for y in range(len(lst) - 1 - x):
            if lst[y] > lst[y + 1]:
                lst[y], lst[y + 1] = lst[y + 1], lst[y]; s = -s
    return s


def quads(total):
    out = []
    def rec(start, left, cur):
        if len(cur) == 4:
            if left == 0:
                out.append(tuple(cur))
            return
        for b in range(start, left + 1):
            rec(b + 1, left - b, cur + [b])
    rec(0, total, [])
    return out


def Zmat(D):                              # eqs (44)-(45)
    R = RD(D)
    Ls = {}
    for A in quads(D + 1):
        fA = 1
        for b in A:
            fA *= fac(b)
        for r in R:
            tot = 0
            for x, y in combinations(A, 2):
                j, k = [b for b in A if b not in (x, y)]
                p = x + y - 1
                tot += sort_sign((x, y, j, k)) * (x - y) * fac(p) * fac(j) * fac(k) * V(r, D, D, p, j, k)
            Ls[(A, r)] = (F(tot) * F(2) ** ((1 - 2 * D + r) // 2), fA)
    return {(r, s): sum(Ls[(A, r)][0] * Ls[(A, s)][0] / Ls[(A, r)][1] for A in quads(D + 1))
            for r in R for s in R}


def matmul(A, B):
    n = len(A); m = len(B[0]); kk = len(B)
    return [[sum(A[i][t] * B[t][j] for t in range(kk)) for j in range(m)] for i in range(n)]


def charcoeffs(M):                        # Leverrier-Faddeev, eq (47)
    d = len(M)
    J = [[F(int(i == j)) for j in range(d)] for i in range(d)]
    cs = []
    for b in range(1, d + 1):
        X = matmul(M, J)
        c = sum(X[i][i] for i in range(d)) / b
        cs.append(c)
        J = [[(c if i == j else 0) - X[i][j] for j in range(d)] for i in range(d)]
    return cs


def exact_rank(M):
    A = [row[:] for row in M]
    n = len(A); m = len(A[0]) if n else 0
    rank = 0; col = 0
    while rank < n and col < m:
        piv = next((i for i in range(rank, n) if A[i][col] != 0), None)
        if piv is None:
            col += 1; continue
        A[rank], A[piv] = A[piv], A[rank]
        for i in range(n):
            if i != rank and A[i][col] != 0:
                f = A[i][col] / A[rank][col]
                A[i] = [A[i][c] - f * A[rank][c] for c in range(m)]
        rank += 1; col += 1
    return rank


==> anc/sdp/exact_verify.py <==
# exact_verify.py -- fast exact rational check of a candidate certificate inside the pipeline
# (Section 5.5 and Appendix A; factorized form of [FockLaughlin, eqs. (40)-(47)], multiprocess over D).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
#   rows: list of dict(t, l, a={(p,j): int});  alpha_pj = (a_pj/P) w_t(p,j), lambda = l/P   ([FL, eq. (39)])
#   eta   = sum l^2 / P^2
#   e_z   : [FL, eq. (41)], z = 0..T3
#   Y_D   : [FL, eq. (43)], computed with the factorization over the created-mode labels (i,k):
#       P^2 Y_rs = - sum_rows sum_{i,k} 2^{1-2T-t+(r+s)/2} i! k! t!/(T-D)!  Phi_r(i,k) Phi_s(k,i),
#       Phi_r(i,k) = sum_{p+j=t+i} a_pj V_r(D,T;p,j,k) 2^p,      T = t+i+k,
#     which is (43) regrouped (the summand of (43) depends on (p,j) only through a_pj V_r 2^p and on (q,l)
#     only through a_ql V_s 2^q once i = p+j-t and k = q+l-t are fixed).
#   M_D = Z B Z, B = diag((2 1_{r=1} + eps_D) u_r) - D_u Y D_u  ([FL, eq. (46)]); Leverrier-Faddeev ([FL, eq. (47)]).
#   gamma = 1 - eta - tail - sum_D n_D eps_D - sum_z c_z (e_z - (3/2)q_z)_+   (pricing; c_z = z+1)
# With auto_eps=True a failing block D gets the smallest eps_D on the grid 1/eps_den (times powers of 2) that
# passes, starting from the float estimate; finalize.py later minimizes every eps_D by exact bisection.
# The stand-alone verifier of the paper is ../verify.py (stdlib only, reads certificate.json).
#
# usage (stand-alone exact re-check, no automatic raising of eps_D):
#   python3 exact_verify.py <certificate.json | rows file> [<eps file>] [--procs N]
#     certificate.json   format laughlin-gap-certificate/v1 (../certificate.json, runs/<tag>/certificate.json);
#                        the rows and eps_D are read from it
#     rows file          either the pipeline's cert_*_rows.txt or a rows.txt in the Appendix-A text format
#                        (make_certificate.py output, ../rows.txt)
#     eps file           "D:num/den,..." (cert_*_eps.txt).  Without it the eps_D come from the json, or from the
#                        "Per-block allowance" comment of an Appendix-A rows.txt, and are 0 otherwise.
#   exit code 0 iff every check passes (all three-body margins > 0, every four-body block PSD).
import sys, time
from fractions import Fraction as F
from math import factorial as fac, comb
from multiprocessing import Pool
from exact import U, V, RD, nD, Zmat, charcoeffs, matmul
from ansatz import target3

_ZC = {}


def Zc(D):
    if D not in _ZC:
        _ZC[D] = Zmat(D)
    return _ZC[D]


def eta_exact(rows, P):
    return F(sum(r["l"] ** 2 for r in rows), P * P)


def ez_exact(rows, P, z, A):
    tot = F(0)
    for row in rows:
        t, l, a = row["t"], row["l"], row["a"]
        for T in range(max(z, t), A.T3 + 1):
            X = sum(v * U(2, z, T, p) for (p, j), v in a.items() if p + j == T)
            if X == 0:
                continue
            tot += F(2 ** z * comb(T, z), 3 ** T * 2 ** t * comb(T, t)) * X * (X + 2 * l * U(2, z, T, t))
    return tot / (P * P)


def Y_exact(rows, P, D, A):
    """Y_rs ([FL, eq. (43)]) as dict (r,s) -> Fraction, via the (i,k) factorization."""
    R = RD(D)
    T4 = A.T4
    SH = 2 * T4 + max(A.TS) + 2
    Lf = fac(max(T4 - D, 0))
    N = {(r, s): 0 for r in R for s in R}
    for row in rows:
        t, a = row["t"], row["a"]
        # group entries by i = p+j-t
        byi = {}
        for (p, j), v in a.items():
            byi.setdefault(p + j - t, []).append((p, j, v))
        Is = sorted(byi)
        Phi = {}
        for i in Is:
            for k in Is:
                T = t + i + k
                if T < D:
                    continue
                vec = []
                for r in R:
                    s_ = 0
                    for (p, j, v) in byi[i]:
                        vr = V(r, D, T, p, j, k)
                        if vr:
                            s_ += v * vr << p
                    vec.append(s_ << ((r - 1) // 2))
                Phi[(i, k)] = vec
        for (i, k), vik in Phi.items():
            if not any(vik):
                continue
            vki = Phi.get((k, i))
            if vki is None or not any(vki):
                continue
            T = t + i + k
            e2 = SH + 2 - 2 * T - t
            assert e2 >= 0
            w = (fac(i) * fac(k) * fac(t) * (Lf // fac(T - D))) << e2
            for x, r in enumerate(R):
                if vik[x] == 0:
                    continue
                wx = w * vik[x]
                for y, s in enumerate(R):
                    if vki[y]:
                        N[(r, s)] += wx * vki[y]
    den = P * P * (1 << SH) * Lf
    return {key: F(-v, den) for key, v in N.items()}


def M_exact(Y, D, eps):
    R = RD(D)
    u = {r: F(1, fac(r) * fac(D - r)) for r in R}
    Z = Zc(D)
    Bm = [[(((2 if r == 1 else 0) + eps) * u[r] if r == s else 0) - u[r] * Y[(r, s)] * u[s] for s in R] for r in R]
    Zm = [[Z[(r, s)] for s in R] for r in R]
    return matmul(matmul(Zm, Bm), Zm)


def int_scale(M):
    """positive integer multiple of a rational matrix (same PSD status)."""
    from math import lcm
    L = 1
    for row in M:
        for x in row:
            L = lcm(L, F(x).denominator)
    return [[int(F(x) * L) for x in row] for row in M]


def four_body_check(args):
    rows, P, D, A, eps = args
    t0 = time.time()
    Y = Y_exact(rows, P, D, A)
    M = M_exact(Y, D, eps)
    Mi = int_scale(M)
    cs = charcoeffs([[F(x) for x in row] for row in Mi])
    sig = "".join("+" if c > 0 else ("0" if c == 0 else "-") for c in cs)
    return D, sig, "-" not in sig, Y, time.time() - t0


def float_min_eig(Y, D):
    import numpy as np
    R = RD(D)
    u = [1 / (fac(r) * fac(D - r)) for r in R]
    su = np.sqrt(np.outer(u, u))
    E = np.array([[float(Y[(r, s)]) for s in R] for r in R]) * su
    Z = Zc(D)
    G = np.array([[float(Z[(r, s)]) for s in R] for r in R]) * su
    w, Vv = np.linalg.eigh(G)
    Vr = Vv[:, w > 1e-12 * max(w.max(), 1e-300)]
    if Vr.shape[1] == 0:
        return None
    C = -E.copy(); C[0, 0] += 2
    return float(np.linalg.eigvalsh(Vr.T @ C @ Vr).min())


def verify(rows, P, A, eps=None, procs=8, verbose=True, auto_eps=True, eps_den=10 ** 16):
    """exact check; eps: dict D -> Fraction (missing D: 0, or automatically raised if auto_eps)."""
    t0 = time.time()
    for r in rows:
        assert r["t"] in A.TS
        for (p, j) in r["a"]:
            assert 0 <= p <= A.PMAX and 0 <= j <= A.JMAX and 0 <= p + j - r["t"] <= A.IMAX, (r["t"], p, j)
    eta = eta_exact(rows, P)
    ez = {z: ez_exact(rows, P, z, A) for z in range(A.T3 + 1)}
    margins = {z: target3(z) - ez[z] for z in A.Z3}
    viol = {z: -m for z, m in margins.items() if m <= 0}
    price3 = sum((z + 1) * v for z, v in viol.items())       # c_z = z+1 (rigorous, Lemma 6.1 argument)
    eps = dict(eps or {})
    Ds = list(range(1, A.T4 + 1))
    jobs = [(rows, P, D, A, eps.get(D, F(0))) for D in Ds]
    pool = Pool(procs)
    try:
        out = pool.map(four_body_check, jobs, chunksize=1)
    finally:
        pool.close()
        pool.join()
    four = {}
    for D, sig, ok, Y, dt in out:
        e = eps.get(D, F(0))
        if not ok and auto_eps:
            need = float_min_eig(Y, D)
            e = F(int(max(0.0, -need) * 1.02 * eps_den) + 1, eps_den)
            while True:
                M = M_exact(Y, D, e)
                cs = charcoeffs([[F(x) for x in row] for row in int_scale(M)])
                sig = "".join("+" if c > 0 else ("0" if c == 0 else "-") for c in cs)
                if "-" not in sig:
                    break
                e = e * 2
            ok = True
        eps[D] = e
        four[D] = dict(signs=sig, ok=ok, eps=e, time=dt)
    ok4 = all(f["ok"] for f in four.values())
    cost4 = sum(nD(D) * e for D, e in eps.items())
    tail = A.tail()
    gamma = 1 - eta - tail - cost4 - price3
    res = dict(ansatz=repr(A), Aargs=(A.PMAX, A.JMAX, A.IMAX, A.TMAX), P=P, nrows=len(rows), eta=eta, ez=ez,
               margins=margins, violations=viol, price3=price3, four=four, ok4=ok4, eps=eps, cost4=cost4,
               tail=tail, gamma=gamma, ok=ok4, time=time.time() - t0)
    if verbose:
        print(f"{A}: rows {len(rows)}, P = {P}, exact check {res['time']:.1f}s")
        print("  eta =", float(eta))
        print("  three-body margins:", {z: f"{float(m):.2e}" for z, m in margins.items()})
        print("  priced violations (cost sum (z+1) v_z):", {z: float(v) for z, v in viol.items()}, float(price3))
        for D in Ds:
            print(f"   D={D:2d} eps={float(four[D]['eps']):.3e} signs {four[D]['signs']}  ({four[D]['time']:.1f}s)")
        print("  four-body all characteristic coefficients >= 0:", ok4, "  sum n_D eps_D =", float(cost4))
        print(f"  tail (c_z = z+1) = {float(tail):.6e}")
        print("  gamma* =", float(gamma), " valid:", res["ok"])
    return res


def read_eps(path):
    """eps file 'D:num/den,D:num/den,...' (empty: all eps_D = 0) -> dict D -> Fraction."""
    txt = open(path).read().strip()
    return {int(k): F(v) for k, v in (it.split(":") for it in txt.split(",") if it.strip())}


def read_certificate_json(path):
    """certificate.json (format laughlin-gap-certificate/v1) -> rows, P, Ansatz, eps."""
    import json
    from ansatz import Ansatz
    with open(path) as fh:
        c = json.load(fh)
    if c.get("format") != "laughlin-gap-certificate/v1":
        sys.exit(f"{path}: not a laughlin-gap-certificate/v1 file")
    if c.get("pt_rows"):
        sys.exit(f"{path}: particle-hole (pt) rows are not supported here; use ../verify.py")
    an = c["ansatz"]
    A = Ansatz(an["PMAX"], an["JMAX"], an["IMAX"], an["TMAX"])
    rows = [{"t": r["t"], "l": r["l"], "a": {(p, j): v for p, j, v in r["a"]}} for r in c["rows"]]
    eps = {e["D"]: F(e["num"], e["den"]) for e in c["eps_D"]}
    return rows, c["P"], A, eps


def load_input(path, eps_path=None):
    """certificate.json or rows file (+ optional eps file) -> rows, P, Ansatz, eps (dict D -> Fraction)."""
    if path.endswith(".json"):
        rows, P, A, eps = read_certificate_json(path)
    else:
        from rows_io import read_rows_file
        rows, P, A, eps = read_rows_file(path)
    if eps_path is not None:
        eps = read_eps(eps_path)
    elif eps is None:
        print(f"note: {path} lists no allowances and no eps file was given, so eps_D = 0 for every D", flush=True)
    return rows, P, A, eps or {}


def main():
    import argparse
    ap = argparse.ArgumentParser(description="exact rational check of a certificate (factorized eqs. (40)-(47))")
    ap.add_argument("cert", help="certificate.json (v1 format) or a rows file (cert_*_rows.txt or rows.txt)")
    ap.add_argument("eps", nargs="?", default=None,
                    help="eps file 'D:num/den,...' (default: from the json or the rows.txt header, else 0)")
    ap.add_argument("procs_pos", nargs="?", type=int, default=None, metavar="procs",
                    help="processes (also --procs; default 8)")
    ap.add_argument("--procs", type=int, default=None, help="processes for the four-body blocks (default 8)")
    a = ap.parse_args()
    if a.eps is not None and a.procs_pos is None and a.eps.isdigit():     # "exact_verify.py rows.txt 4"
        a.eps, a.procs_pos = None, int(a.eps)
    procs = a.procs or a.procs_pos or 8
    try:
        rows, P, A, eps = load_input(a.cert, a.eps)
    except (OSError, ValueError, KeyError) as e:
        sys.exit(f"cannot read {a.cert}" + (f" / {a.eps}" if a.eps else "") + f": {e}")
    r = verify(rows, P, A, eps=eps, auto_eps=False, procs=procs)
    ok3 = all(m > 0 for m in r["margins"].values())
    print("all three-body margins > 0:", ok3, " min margin", float(min(r["margins"].values())))
    print("eps_D used:", {D: str(e) for D, e in r["eps"].items() if e})
    print("gamma* (exact) =", r["gamma"])
    ok = r["ok"] and ok3 and r["price3"] == 0
    print("EXACT CHECK", "PASSED" if ok else "FAILED")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/sdp/finalize.py <==
# finalize.py -- step 5 of the pipeline: minimize every nonzero allowance eps_D of a verified certificate by
# exact bisection on the grid 10^-digits (exact Leverrier-Faddeev sign test on M_D = Z B Z,
# [FockLaughlin, eqs. (46)-(47)]), then re-verify the whole certificate exactly (no automatic eps raising).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# usage: python3 finalize.py <in .pkl (repair_lambda.py output)> <out base> [--digits 13] [--procs 8]
#   writes <out base>_rows.txt, <out base>_eps.txt ("D:num/den,..."), <out base>.pkl and <out base>.json
#   (the summary read by make_certificate.py)
import pickle, sys, json, argparse
from fractions import Fraction as F
from exact_verify import Y_exact, M_exact, int_scale, verify
from exact import charcoeffs
from ansatz import Ansatz
from rows_io import rows_to_text


def ok(Y, D, e):
    cs = charcoeffs([[F(x) for x in row] for row in int_scale(M_exact(Y, D, e))])
    return all(c >= 0 for c in cs)


def finalize(f, base, digits=13, procs=8):
    with open(f, "rb") as fh:
        c = pickle.load(fh)
    rows, P, res = c["rows"], c["P"], c["res"]
    A = Ansatz(*res["Aargs"])
    eps = dict(res["eps"])
    den = 10 ** digits
    for D, e in sorted(eps.items()):
        if e == 0:
            continue
        Y = Y_exact(rows, P, D, A)
        if ok(Y, D, F(0)):
            eps[D] = F(0); print(f"D={D}: eps_D = 0 suffices"); continue
        lo, hi = 0, int(e * den) + 1          # ok(hi/den) holds (e passed); find minimal integer numerator
        assert ok(Y, D, F(hi, den))
        while hi - lo > 1:
            mid = (lo + hi) // 2
            if ok(Y, D, F(mid, den)):
                hi = mid
            else:
                lo = mid
        eps[D] = F(hi, den)
        print(f"D={D}: minimal eps_D (grid 1e-{digits}) = {hi}/{den} = {hi/den:.6e}  (was {float(e):.6e})", flush=True)
    r = verify(rows, P, A, eps=eps, auto_eps=False, procs=procs)
    assert r["ok"]
    with open(base + "_rows.txt", "w") as fh:
        fh.write(rows_to_text(rows, P, A))
    epsstr = ",".join(f"{D}:{e.numerator}/{e.denominator}" for D, e in sorted(eps.items()) if e)
    with open(base + "_eps.txt", "w") as fh:
        fh.write(epsstr + "\n")
    with open(base + ".pkl", "wb") as fh:
        pickle.dump(dict(rows=rows, P=P, res=r), fh)
    summ = dict(ansatz=repr(A), dims=list(res["Aargs"]), P=P, nrows=len(rows), eta=str(r["eta"]),
                tail=str(A.tail()), eps=epsstr, cost4=str(r["cost4"]), price3=str(r["price3"]),
                gamma=str(r["gamma"]), gamma_float=float(r["gamma"]),
                min_margin3=float(min(r["margins"].values())),
                signs={D: v["signs"] for D, v in r["four"].items()})
    with open(base + ".json", "w") as fh:
        json.dump(summ, fh, indent=1)
    print("final gamma* =", r["gamma"], "=", float(r["gamma"]))
    print("eps:", epsstr or "(none)")
    if r["price3"] != 0:
        print("WARNING: some three-body margin is not positive (priced violation); verify.py requires none")
    return r


def main():
    ap = argparse.ArgumentParser(description="minimize the allowances eps_D by exact bisection")
    ap.add_argument("inp", help="input certificate pickle (cert_lam.pkl)")
    ap.add_argument("out", help="output base path (without extension), e.g. <out>/cert_final")
    ap.add_argument("--digits", type=int, default=13, help="eps_D grid 10^-digits")
    ap.add_argument("--procs", type=int, default=8)
    a = ap.parse_args()
    finalize(a.inp, a.out, a.digits, a.procs)


if __name__ == "__main__":
    main()


==> anc/sdp/ipm.py <==
# ipm.py -- the SDP solver: dense primal-dual interior-point method for block SDPs (used for program (5.3)).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# HKM search direction, Mehrotra predictor-corrector, Schur complement formed as a SYRK:
#   M_ij = tr(A_i X A_j Z^{-1}) = <L_X^T A_i L_Z^{-T}, L_X^T A_j L_Z^{-T}>,
# which halves the flops, keeps M symmetric PSD, and allows m ~ 2000 with n ~ 150-230 blocks.
#   primal:  min sum_j <C_j, X_j>  s.t.  sum_j <A_ij, X_j> = b_i,  X_j >= 0
#   dual:    max b^T y            s.t.  C_j - sum_i y_i A_ij = Z_j >= 0
# Blocks are ("s", n) (n x n PSD matrix) or ("l", n) (nonnegative vector).  The iterate with the smallest
# max(pinf, dinf, gap) is returned.  numpy/scipy only.
import numpy as np, time
import scipy.linalg as sla
from scipy.linalg.blas import dsyrk


def _sym(K):
    return 0.5 * (K + K.T)


def _maxstep(X, dX):
    try:
        L = np.linalg.cholesky(X)
    except np.linalg.LinAlgError:
        return 0.0
    Li = sla.solve_triangular(L, np.eye(len(X)), lower=True)
    ev = np.linalg.eigvalsh(_sym(Li @ dX @ Li.T))
    lmin = ev.min()
    return np.inf if lmin >= 0 else -1.0 / lmin


def _maxstep_lp(x, dx):
    neg = dx < 0
    return np.inf if not neg.any() else np.min(-x[neg] / dx[neg])


class BlockSDP:
    def __init__(self, blocks, A, b, C):
        self.blocks = blocks; self.A = [np.ascontiguousarray(a) for a in A]; self.b = np.asarray(b, float); self.C = C
        self.m = len(b)
        self.Aflat = [self.A[j].reshape(self.m, -1) for j in range(len(blocks))]
        self.nu = sum(n for (_, n) in blocks)

    def Aop(self, X):
        return sum(self.Aflat[j] @ X[j].ravel() for j in range(len(self.blocks)))

    def ATop(self, y):
        out = []
        for j, (kind, n) in enumerate(self.blocks):
            v = self.Aflat[j].T @ y
            out.append(_sym(v.reshape(n, n)) if kind == "s" else v)
        return out

    def inner(self, X, Z):
        return sum(np.sum(X[j] * Z[j]) for j in range(len(self.blocks)))

    def schur(self, X, Z):
        m = self.m
        M = np.zeros((m, m), order="F")
        Zi = []
        for j, (kind, n) in enumerate(self.blocks):
            if kind == "s":
                LX = np.linalg.cholesky(X[j])
                LZ = np.linalg.cholesky(Z[j])
                LZi = sla.solve_triangular(LZ, np.eye(n), lower=True)      # Z^{-1} = LZi^T LZi
                Zi.append(_sym(LZi.T @ LZi))
                G = (self.A[j].reshape(m * n, n) @ LZi.T).reshape(m, n, n)          # A_i LZi^T
                At = np.ascontiguousarray(np.tensordot(LX.T, G, axes=([1], [1])).transpose(1, 0, 2)).reshape(m, -1)
                M = dsyrk(1.0, At.T, beta=1.0, c=M, trans=1, lower=0, overwrite_c=1)
            else:
                zi = 1.0 / Z[j]; Zi.append(zi)
                Al = np.ascontiguousarray(self.Aflat[j] * np.sqrt(X[j] * zi)[None, :])
                M = dsyrk(1.0, Al.T, beta=1.0, c=M, trans=1, lower=0, overwrite_c=1)
        M = np.triu(M); M = M + np.triu(M, 1).T
        return M, Zi

    def solve(self, maxit=100, tol=1e-10, verbose=True, X0=None, y0=None, Z0=None, init_scale=None, log=None):
        blocks = self.blocks; m = self.m; nb = len(blocks)
        normb = 1 + np.linalg.norm(self.b)
        normC = 1 + np.sqrt(sum(np.sum(c * c) for c in self.C))
        if X0 is None:
            s = init_scale or 10.0
            X = [s * np.eye(n) if k == "s" else s * np.ones(n) for (k, n) in blocks]
            Z = [s * np.eye(n) if k == "s" else s * np.ones(n) for (k, n) in blocks]
            y = np.zeros(m)
        else:
            X, y, Z = X0, y0, Z0
        hist = []; best = None; T0 = time.time()
        for it in range(maxit):
            rp = self.b - self.Aop(X)
            ATy = self.ATop(y)
            Rd = [self.C[j] - ATy[j] - Z[j] for j in range(nb)]
            mu = self.inner(X, Z) / self.nu
            pobj = self.inner(self.C, X); dobj = self.b @ y
            pinf = np.linalg.norm(rp) / normb
            dinf = np.sqrt(sum(np.sum(r * r) for r in Rd)) / normC
            gap = abs(pobj - dobj) / (1 + abs(pobj) + abs(dobj))
            hist.append((it, pobj, dobj, pinf, dinf, gap, mu))
            err = max(pinf, dinf, gap)
            if best is None or err < best[0]:
                best = (err, [x.copy() for x in X], y.copy(), [z.copy() for z in Z])
            msg = f"{it:3d} p={pobj:.12f} d={dobj:.12f} pinf={pinf:.1e} dinf={dinf:.1e} gap={gap:.1e} mu={mu:.1e} ({time.time()-T0:.0f}s)"
            if verbose:
                print(msg, flush=True)
            if log is not None:
                log.write(msg + "\n"); log.flush()
            if err < tol:
                break
            # stall test only in the end game (relative gap < 1e-2); the opening phase can keep gap ~ 1 for > 30 its
            if (it > 30 and gap < 1e-2 and
                    min(h[3] + h[4] + h[5] for h in hist[-8:]) > 0.7 * min(h[3] + h[4] + h[5] for h in hist[:-8])):
                if verbose: print("no progress in 8 iterations; stopping")
                if log is not None: log.write("no progress in 8 iterations; stopping\n")
                break
            try:
                M, Zi = self.schur(X, Z)
            except np.linalg.LinAlgError:
                if verbose: print("cholesky failure in schur; stopping")
                break
            try:
                cho = sla.cho_factor(M + 1e-15 * np.trace(M) / m * np.eye(m), lower=False, check_finite=False)
                solveM = lambda r: sla.cho_solve(cho, r, check_finite=False)
            except np.linalg.LinAlgError:
                w, V = np.linalg.eigh(M)
                wi = np.where(w > 1e-14 * w.max(), 1 / np.maximum(w, 1e-300), 0.0)
                solveM = lambda r: V @ (wi * (V.T @ r))

            def direction(sigma, corr=None):
                K = []
                for j, (kind, n) in enumerate(blocks):
                    if kind == "s":
                        T = sigma * mu * Zi[j] - X[j] - X[j] @ Rd[j] @ Zi[j]
                        if corr is not None:
                            T = T - corr[0][j] @ corr[1][j] @ Zi[j]
                        K.append(_sym(T))
                    else:
                        T = sigma * mu * Zi[j] - X[j] - X[j] * Rd[j] * Zi[j]
                        if corr is not None:
                            T = T - corr[0][j] * corr[1][j] * Zi[j]
                        K.append(T)
                rhs = rp - self.Aop(K)
                dy = solveM(rhs)
                dy = dy + solveM(rhs - M @ dy)          # one step of iterative refinement
                ATdy = self.ATop(dy)
                dZ = [Rd[j] - ATdy[j] for j in range(nb)]
                dX = []
                for j, (kind, n) in enumerate(blocks):
                    if kind == "s":
                        T = sigma * mu * Zi[j] - X[j] - X[j] @ dZ[j] @ Zi[j]
                        if corr is not None:
                            T = T - corr[0][j] @ corr[1][j] @ Zi[j]
                        dX.append(_sym(T))
                    else:
                        T = sigma * mu * Zi[j] - X[j] - X[j] * dZ[j] * Zi[j]
                        if corr is not None:
                            T = T - corr[0][j] * corr[1][j] * Zi[j]
                        dX.append(T)
                return dX, dy, dZ

            def steps(dX, dZ):
                ap = min(_maxstep(X[j], dX[j]) if k == "s" else _maxstep_lp(X[j], dX[j]) for j, (k, n) in enumerate(blocks))
                ad = min(_maxstep(Z[j], dZ[j]) if k == "s" else _maxstep_lp(Z[j], dZ[j]) for j, (k, n) in enumerate(blocks))
                return ap, ad

            try:
                dXa, dya, dZa = direction(0.0)
                ap, ad = steps(dXa, dZa)
            except np.linalg.LinAlgError:
                if verbose: print("numerical failure; stopping")
                break
            ap = min(1.0, ap); ad = min(1.0, ad)
            mua = self.inner([X[j] + ap * dXa[j] for j in range(nb)], [Z[j] + ad * dZa[j] for j in range(nb)]) / self.nu
            sigma = min(1.0, (mua / mu) ** 3)
            try:
                dX, dy, dZ = direction(sigma, corr=(dXa, dZa))
                ap, ad = steps(dX, dZ)
            except np.linalg.LinAlgError:
                if verbose: print("numerical failure; stopping")
                break
            tau = 0.98 if it > 5 else 0.9
            ap = min(1.0, tau * ap); ad = min(1.0, tau * ad)
            if ap < 1e-12 and ad < 1e-12:
                if verbose: print("stalled; stopping")
                break
            X = [X[j] + ap * dX[j] for j in range(nb)]
            y = y + ad * dy
            Z = [Z[j] + ad * dZ[j] for j in range(nb)]
        err, X, y, Z = best
        self.X, self.y, self.Z, self.hist, self.err = X, y, Z, hist, err
        return X, y, Z


==> anc/sdp/make_certificate.py <==
#!/usr/bin/env python3
# make_certificate.py -- step 6 of the pipeline: write certificate.json (format laughlin-gap-certificate/v1,
# read by ../verify.py; Appendix A) and rows.txt (the rows in the paper's Appendix A text format).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.  Standard library only.
#
# Input: <base>_rows.txt, <base>_eps.txt and <base>.json written by finalize.py.  The claimed values (gamma,
# eta, tail, allowance, T3/T4/z0 and the sign table) are copied from the summary JSON; verify.py recomputes
# all of them independently from the integers.
# With --rows, the input is instead a rows file in either text format (e.g. ../rows.txt) and an optional eps
# file; the claimed values are then computed by the exact checker exact_verify.py (needs numpy for import
# only).  Example, rebuilding the shipped certificate from its rows (byte-identical, about 30 s):
#   python3 make_certificate.py --rows ../rows.txt <outdir> && cmp <outdir>/certificate.json ../certificate.json
#
# usage: python3 make_certificate.py <base path without extension, e.g. out/cert_final> [outdir]
#        python3 make_certificate.py --rows <rows file> [--eps <eps file>] [--procs N] <outdir>
import json
import os
import sys
from fractions import Fraction

FORMAT = "laughlin-gap-certificate/v1"


def fr(x):
    x = Fraction(x)
    return {"num": x.numerator, "den": x.denominator}


def read_rows_txt(path):
    lines = [l for l in open(path).read().strip().split("\n") if l.strip()]
    P = int(lines[0].split("=")[1])
    dims = list(map(int, lines[1].split("=")[1].split()))
    rows = []
    for l in lines[2:]:
        tok = l.split()
        a = []
        for tk in tok[2:]:
            k, v = tk.split(":")
            p, j = map(int, k.split(","))
            a.append([p, j, int(v)])
        rows.append({"t": int(tok[0]), "l": int(tok[1]), "a": sorted(a)})
    return P, dims, rows


def rows_text(cert, width=100):
    A = cert["ansatz"]
    out = ["# Integer rows of the certificate (format of the paper's Appendix A.1, labels written p,j:a).",
           f"# P = {cert['P']}; index sets S_t = {{(p,j): 0<=p<={A['PMAX']}, 0<=j<={A['JMAX']}, "
           f"0<=p+j-t<={A['IMAX']}}}, t in {{0..{A['TMAX']}}}.",
           "# Each row starts with t and l = P*lambda; an entry p,j:a gives the integer a_pj, and",
           "# alpha_pj = (a_pj/P) sqrt(2^(p-t) t! (p+j-t)!/(p! j!)) (eq. (39)); omitted entries are zero.",
           "# Lines starting with two spaces continue the preceding row.",
           f"# Rows: {len(cert['rows'])}.  Per-block allowance: " +
           (", ".join(f"eps_{e['D']} = {e['num']}/{e['den']}" for e in cert["eps_D"]) + " (all other eps_D = 0)."
            if cert["eps_D"] else "none (all eps_D = 0)."),
           f"P = {cert['P']}",
           f"ANSATZ = {A['PMAX']} {A['JMAX']} {A['IMAX']} {A['TMAX']}"]
    for r in cert["rows"]:
        toks = [str(r["t"]), str(r["l"])] + [f"{p},{j}:{v}" for p, j, v in r["a"]]
        line = toks[0]
        for tk in toks[1:]:
            if len(line) + 1 + len(tk) > width:
                out.append(line)
                line = "  " + tk
            else:
                line += " " + tk
        out.append(line)
    return "\n".join(out) + "\n"


def make(base, outdir):
    P, dims, rows = read_rows_txt(base + "_rows.txt")
    summ = json.load(open(base + ".json"))
    assert summ["dims"] == dims and summ["P"] == P and summ["nrows"] == len(rows)
    if Fraction(summ.get("price3", "0")) != 0:
        sys.exit("the certificate has a non-positive three-body margin; the v1 format (verify.py) requires none")
    eps = []
    for it in open(base + "_eps.txt").read().strip().split(","):
        if not it.strip():
            continue
        D, v = it.split(":")
        eps.append(dict(D=int(D), **fr(v)))
    write(P, dims, rows, eps, summ, outdir)


def make_from_rows(rows_path, eps_path, outdir, procs=8):
    """certificate.json from a rows file (either text format) and its allowances; the claimed values and the sign
    table are computed exactly by exact_verify.verify (no automatic raising of eps_D)."""
    from exact_verify import verify, load_input
    rws, P, A, epsd = load_input(rows_path, eps_path)
    r = verify(rws, P, A, eps=epsd, auto_eps=False, procs=procs, verbose=False)
    if not r["ok"] or any(m <= 0 for m in r["margins"].values()):
        sys.exit("the rows do not pass the exact check (see exact_verify.py); no certificate written")
    dims = [A.PMAX, A.JMAX, A.IMAX, A.TMAX]
    rows = [{"t": x["t"], "l": x["l"], "a": sorted([p, j, v] for (p, j), v in x["a"].items())} for x in rws]
    eps = [dict(D=D, **fr(e)) for D, e in sorted(epsd.items()) if e]
    summ = dict(gamma=str(r["gamma"]), eta=str(r["eta"]), tail=str(A.tail()), cost4=str(r["cost4"]),
                signs={D: v["signs"] for D, v in r["four"].items()})
    write(P, dims, rows, eps, summ, outdir)


def write(P, dims, rows, eps, summ, outdir):
    S = {t: [(p, j) for p in range(dims[0] + 1) for j in range(dims[1] + 1) if 0 <= p + j - t <= dims[2]]
         for t in range(dims[3] + 1)}
    T3 = max(p + j for t in S for (p, j) in S[t])
    T4 = max(2 * max(p + j for (p, j) in S[t]) - t for t in S if S[t])
    z0 = T3 + 1 if (T3 + 1) % 2 == 1 else T3 + 2
    cert = {
        "format": FORMAT,
        "title": "Rational certificate for H_Q^2 >= gamma H_Q (Laughlin V1 gap), ansatz (%d,%d,%d,%d)" % tuple(dims),
        "ansatz": dict(PMAX=dims[0], JMAX=dims[1], IMAX=dims[2], TMAX=dims[3]),
        "P": P,
        "rows": rows,
        "pt_rows": [],
        "eps_D": eps,
        "tail": {"lemma": "6.1", "c_z": "z+1", "first_block": "smallest odd z > T3"},
        "claimed": {
            "gamma": fr(summ["gamma"]),
            "eta": fr(summ["eta"]),
            "tail": fr(summ["tail"]),
            "allowance": fr(summ["cost4"]),
            "T3": T3, "T4": T4, "z0": z0,
            "signs": summ["signs"],
        },
        "notes": ("rows: F = lambda B_t + sum alpha_pj c^dag_{p+j-t} c_j B_p with lambda = l/P and "
                  "alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)!/(p! j!)); a entries are [p, j, a_pj]; "
                  "eps_D are the per-block allowances of Prop. 5.3 (cost n_D eps_D, n_D = floor((D+1)^2/4)); "
                  "no particle-hole (PT) rows are used."),
    }
    os.makedirs(outdir, exist_ok=True)
    json.dump(cert, open(os.path.join(outdir, "certificate.json"), "w"), indent=1)
    open(os.path.join(outdir, "rows.txt"), "w").write(rows_text(cert))
    print("wrote %s (%d rows), rows.txt  T3=%d T4=%d z0=%d" % (os.path.join(outdir, "certificate.json"),
                                                               len(rows), T3, T4, z0))


USAGE = ("usage: python3 make_certificate.py <base, e.g. runs/9_10_10_9/cert_final> [outdir]\n"
         "       python3 make_certificate.py --rows <rows file> [--eps <eps file>] [--procs N] <outdir>")

if __name__ == "__main__":
    args = sys.argv[1:]
    if "--rows" in args:
        import argparse
        ap = argparse.ArgumentParser(usage=USAGE)
        ap.add_argument("--rows", required=True)
        ap.add_argument("--eps", default=None)
        ap.add_argument("--procs", type=int, default=8)
        ap.add_argument("outdir")
        a = ap.parse_args(args)
        make_from_rows(a.rows, a.eps, os.path.abspath(a.outdir), a.procs)
    elif len(args) in (1, 2) and not args[0].startswith("-"):
        BASE = os.path.abspath(args[0])
        if not os.path.exists(BASE + "_rows.txt"):
            sys.exit(f"{BASE}_rows.txt not found\n" + USAGE)
        make(BASE, os.path.abspath(args[1]) if len(args) > 1 else os.path.dirname(BASE))
    else:
        sys.exit(USAGE)


==> anc/sdp/repair_lambda.py <==
# repair_lambda.py -- step 4 of the pipeline: re-optimize the pair-annihilator coefficients l = P*lambda of a
# verified candidate certificate (lowers eta after rounding; Section 5.5).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# The four-body data ([FockLaughlin, eq. (43)], Y_D) do not involve the lambda entries of the rows, and the
# three-body data ([FockLaughlin, eq. (41)]) are affine in each row's lambda:
#   P^2 e_z = q_z + sum_rows l_row * g_{z,row},   q_z = sum_rows sum_T c_{zTt} X_T^2,  g = sum_T 2 c_{zTt} X_T U(2,z,T,t),
# with c_{zTt} = 2^z C(T,z) / (3^T 2^t C(T,t)),  X_T = sum_{p+j=T} a_pj U(2,z,T,p).
# Re-optimize lambda: min sum l^2 s.t. e_z <= (3/2) q_z^inf - margin (all z in Z3) (SLSQP), round l to integers,
# then run the full exact verification (exact_verify.verify) with the given eps_D and save.  If the input rows
# already have strictly positive margins and the new lambdas would lower gamma* (a margin larger than the
# compaction margin tau_3 can force that), the input rows are kept unchanged.
#
# usage: python3 repair_lambda.py <in .pkl (compact.py output)> <out base> [--margin 2e-8] [--procs 8]
#   writes <out base>.pkl and <out base>_rows.txt
import sys, pickle, argparse, numpy as np
from fractions import Fraction as F
from math import comb
from scipy.optimize import minimize
from exact import U
from ansatz import Ansatz, target3
from exact_verify import verify, eta_exact
from rows_io import rows_to_text


def lin_data(rows, P, A):
    Z = A.Z3
    q = {z: F(0) for z in Z}; g = {z: [F(0)] * len(rows) for z in Z}
    for n, row in enumerate(rows):
        t, a = row["t"], row["a"]
        for z in Z:
            for T in range(max(z, t), A.T3 + 1):
                X = sum(v * U(2, z, T, p) for (p, j), v in a.items() if p + j == T)
                if X == 0:
                    continue
                c = F(2 ** z * comb(T, z), 3 ** T * 2 ** t * comb(T, t))
                q[z] += c * X * X
                g[z][n] += 2 * c * X * U(2, z, T, t)
    return q, g


def repair(f, out, margin=2e-8, procs=8):
    with open(f, "rb") as fh:
        c = pickle.load(fh)
    rows, P, res = c["rows"], c["P"], c["res"]
    A = Ansatz(*res["Aargs"])
    q, g = lin_data(rows, P, A)
    Z = A.Z3
    # float problem in lam = l / P:  e_z = q_z/P^2 + sum lam_n g_zn / P  <= target_z - margin
    Q = np.array([float(q[z] / P ** 2) for z in Z])
    G = np.array([[float(x / P) for x in g[z]] for z in Z])
    b = np.array([float(target3(z)) - margin for z in Z])
    lam0 = np.array([r["l"] / P for r in rows], float)
    print("before: eta", float(eta_exact(rows, P)), " min margin", (b + margin - Q - G @ lam0).min(), flush=True)
    cons = [{"type": "ineq", "fun": lambda x: b - Q - G @ x, "jac": lambda x: -G}]
    sol = minimize(lambda x: x @ x, lam0, jac=lambda x: 2 * x, constraints=cons, method="SLSQP",
                   options=dict(maxiter=500, ftol=1e-16))
    lam = sol.x
    print("SLSQP:", sol.message, " eta", lam @ lam, " min margin (float)", (b + margin - Q - G @ lam).min(), flush=True)
    new = [dict(t=r["t"], l=int(round(x * P)), a=dict(r["a"])) for r, x in zip(rows, lam)]
    eps = {D: e for D, e in res["eps"].items() if e}
    rr = verify(new, P, A, eps=eps, procs=procs)
    assert rr["ok"]
    print("exact: priced violations", {z: float(v) for z, v in rr["violations"].items()}, " gamma", float(rr["gamma"]))
    if not res["violations"] and res["gamma"] >= rr["gamma"]:
        # the input already has strictly positive three-body margins and the new lambdas do not raise gamma
        # (this happens when --margin exceeds the compaction margin tau_3): keep the input rows unchanged
        print(f"kept the input rows: the repair would lower gamma* from {float(res['gamma']):.12f} "
              f"to {float(rr['gamma']):.12f} (use a margin below the input's minimum margin "
              f"{float(min(res['margins'].values())):.3e})")
        new, rr = rows, res
    with open(out + "_rows.txt", "w") as fh:
        fh.write(rows_to_text(new, P, A))
    with open(out + ".pkl", "wb") as fh:
        pickle.dump(dict(rows=new, P=P, res=rr), fh)
    print("saved", out + ".pkl")
    return rr


def main():
    ap = argparse.ArgumentParser(description="re-optimize the lambda entries of a verified certificate")
    ap.add_argument("inp", help="input certificate pickle (cert_compact.pkl)")
    ap.add_argument("out", help="output base path (without extension), e.g. <out>/cert_lam")
    ap.add_argument("--margin", type=float, default=2e-8, help="three-body margin kept by the new lambdas")
    ap.add_argument("--procs", type=int, default=8)
    a = ap.parse_args()
    repair(a.inp, a.out, a.margin, a.procs)


if __name__ == "__main__":
    main()


==> anc/sdp/rows_io.py <==
# rows_io.py -- reading and writing integer rows in text form.
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Pipeline format (written by rows_to_text; the cert_*_rows.txt files of a run):
#           P = <int>
#           ANSATZ = PMAX JMAX IMAX TMAX
#           t l p,j:a p,j:a ...        (one row per line; l = P*lambda, a = a_pj of [FockLaughlin, eq. (39)])
# text_to_rows also reads the Appendix-A text format of rows.txt (written by make_certificate.py, and
# ../rows.txt): the same lines, preceded by '#' comment lines, with long rows continued on lines that
# start with whitespace.  Its comment line "Per-block allowance: eps_13 = 20271/400000000000, ..." gives
# the allowances, returned by read_rows_file.
import re
from fractions import Fraction
from ansatz import Ansatz


def rows_to_text(rows, P, A):
    lines = [f"P = {P}", f"ANSATZ = {A.PMAX} {A.JMAX} {A.IMAX} {A.TMAX}"]
    for r in rows:
        items = " ".join(f"{p},{j}:{v}" for (p, j), v in sorted(r["a"].items()))
        lines.append(f"{r['t']} {r['l']} {items}")
    return "\n".join(lines) + "\n"


def parse_rows_text(txt):
    """either text format -> (rows, P, dims, eps); eps is a dict D -> Fraction taken from an 'allowance' comment
    line (Appendix-A format), or None if the text has no such line."""
    P = dims = eps = None
    toks = []                                        # token lists, one per row
    for n, raw in enumerate(txt.split("\n"), 1):
        s = raw.strip()
        if not s:
            continue
        if s.startswith("#"):
            if "Per-block allowance" in s:
                eps = {int(D): Fraction(int(a), int(b)) for D, a, b in re.findall(r"eps_(\d+) = (\d+)/(\d+)", s)}
            continue
        if s.startswith("P ="):
            P = int(s.split("=")[1])
        elif s.startswith("ANSATZ"):
            dims = list(map(int, s.split("=")[1].split()))
        elif raw[0].isspace():
            if not toks:
                raise ValueError(f"line {n}: continuation line before the first row")
            toks[-1] += s.split()
        else:
            toks.append(s.split())
    if P is None or dims is None or len(dims) != 4:
        raise ValueError("not a rows file: the lines 'P = <int>' and 'ANSATZ = PMAX JMAX IMAX TMAX' are required")
    rows = []
    for tok in toks:
        a = {}
        for tk in tok[2:]:
            k, v = tk.split(":")
            p, j = map(int, k.split(","))
            a[(p, j)] = int(v)
        rows.append({"t": int(tok[0]), "l": int(tok[1]), "a": a})
    return rows, P, dims, eps


def text_to_rows(txt):
    rows, P, dims, _ = parse_rows_text(txt)
    return rows, P, Ansatz(*dims)


def read_rows_file(path):
    """rows file in either format -> (rows, P, Ansatz, eps or None)."""
    with open(path) as fh:
        rows, P, dims, eps = parse_rows_text(fh.read())
    return rows, P, Ansatz(*dims), eps


==> anc/sdp/run_pipeline.py <==
#!/usr/bin/env python3
# run_pipeline.py -- one driver for the whole SDP search: data -> SDP (5.3) -> margins/rank penalty/rounding
# -> lambda repair -> minimal eps_D -> certificate.json -> exact verification with verify.py.
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Each step runs as a separate Python process (as in the original runs; this keeps the peak memory of the
# large cases down), with the BLAS thread count set by --threads.  Steps and outputs (in --out):
#   data         sdp_data.py        <data>/data_<tag>.pkl            (skipped if the file exists)
#   sdp          solve.py           sol_base.pkl, solve_base.log, sdp_result.json  -> prints the SDP optimum
#   compact      compact.py         sol_compact.pkl, solve_compact.log, cert_compact{.pkl,_rows.txt,.json}
#   repair       repair_lambda.py   cert_lam{.pkl,_rows.txt}
#   finalize     finalize.py        cert_final{.pkl,_rows.txt,_eps.txt,.json}
#   certificate  make_certificate.py certificate.json, rows.txt
#   verify       ../verify.py       verify_output.txt                -> prints the certified gamma*
#
# usage: python3 run_pipeline.py PMAX JMAX IMAX TMAX [--P 1e13] [--threads 8] [--out DIR] [--data DIR]
#            [--sdp-only] [--hard3] [--maxit N] [--tau 0.01] [--d3 1e-7] [--d4 1e-7] [--rank-tol 1e-3]
#            [--iters 1] [--pen-in-range 1] [--lam-margin d3/5] [--digits 13]
#            [--warm-base PKL] [--warm-compact PKL] [--start STEP] [--verify PATH] [--quiet]
import argparse
import json
import os
import re
import subprocess
import sys
import time
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
STEPS = ["data", "sdp", "compact", "repair", "finalize", "certificate", "verify"]


def run(cmd, env, logf, label):
    """run a step, echo its output and append it to the pipeline log; return (exit code, output)."""
    print(f"\n=== [{label}] {' '.join(os.path.basename(c) if n == 1 else c for n, c in enumerate(cmd))}", flush=True)
    logf.write(f"\n=== [{label}] {' '.join(cmd)}\n"); logf.flush()
    t0 = time.time()
    p = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, env=env, text=True, bufsize=1)
    out = []
    for line in p.stdout:
        sys.stdout.write(line); sys.stdout.flush()
        logf.write(line); out.append(line)
    p.wait()
    msg = f"=== [{label}] exit {p.returncode}, {time.time() - t0:.1f} s"
    print(msg, flush=True); logf.write(msg + "\n"); logf.flush()
    return p.returncode, "".join(out)


def main():
    ap = argparse.ArgumentParser(description="SDP search for a certificate of H_Q^2 >= gamma H_Q (one ansatz)")
    ap.add_argument("dims", type=int, nargs=4, metavar="N", help="PMAX JMAX IMAX TMAX, e.g. 9 10 10 9")
    ap.add_argument("--P", default="1e13", help="denominator P of the integer rows (default 1e13)")
    ap.add_argument("--threads", type=int, default=8, help="BLAS threads per process (default 8)")
    ap.add_argument("--procs", type=int, default=None, help="processes for the exact checks (default = threads)")
    ap.add_argument("--out", default=None, help="output directory (default: runs/<PMAX>_<JMAX>_<IMAX>_<TMAX>)")
    ap.add_argument("--data", default=None, help="SDP data directory (default: data/ in this directory)")
    ap.add_argument("--sdp-only", action="store_true", help="stop after the SDP and print its optimum")
    ap.add_argument("--hard3", action="store_true",
                    help="(with --sdp-only) hard three-body constraints instead of priced violations")
    ap.add_argument("--tau", type=float, default=0.01, help="rank penalty weight (default 0.01)")
    ap.add_argument("--d3", type=float, default=1e-7, help="three-body margin tau_3 (default 1e-7)")
    ap.add_argument("--d4", type=float, default=1e-7, help="four-body margin tau_4 (default 1e-7)")
    ap.add_argument("--rank-tol", type=float, default=1e-3, help="relative eigenvalue cut for the ranks")
    ap.add_argument("--iters", type=int, default=1,
                    help="penalized re-solves in the compaction step (default 1; 2 re-centres the penalty once)")
    ap.add_argument("--pen-in-range", type=int, choices=[0, 1], default=1,
                    help="1: penalized re-solve on the reduced range of the unpenalized problem (default)")
    ap.add_argument("--lam-margin", type=float, default=None,
                    help="three-body margin of the lambda repair (default d3/5, i.e. 2e-8 for d3 = 1e-7)")
    ap.add_argument("--digits", type=int, default=13, help="grid 10^-digits of the minimal eps_D")
    ap.add_argument("--maxit", type=int, default=None, help="iteration limit of the base SDP (150 cold, 120 warm)")
    ap.add_argument("--warm-base", default=None, help="warm start the base SDP from a saved sol_base.pkl")
    ap.add_argument("--warm-compact", default=None, help="warm start the penalized re-solve from a saved solution")
    ap.add_argument("--start", choices=STEPS, default="data", help="first step to run (resume a run)")
    ap.add_argument("--verify", default=None, help="path of verify.py (default: ../verify.py)")
    ap.add_argument("--quiet", action="store_true", help="do not print the interior-point iterations")
    a = ap.parse_args()

    PMAX, JMAX, IMAX, TMAX = a.dims
    tag = f"{PMAX}_{JMAX}_{IMAX}_{TMAX}"
    out = os.path.abspath(a.out or os.path.join(HERE, "runs", tag))
    data = os.path.abspath(a.data or os.path.join(HERE, "data"))
    os.makedirs(out, exist_ok=True)
    try:
        P = Fraction(a.P)                              # exact: "1e13", "10000000000000", "1e23" are all integers
    except ValueError:
        sys.exit(f"--P must be a positive integer such as 1e13, not {a.P!r}")
    if P.denominator != 1 or P <= 0:
        sys.exit(f"--P must be a positive integer such as 1e13, not {a.P!r}")
    P = int(P)
    lam_margin = a.lam_margin if a.lam_margin is not None else a.d3 / 5
    procs = a.procs or a.threads
    env = dict(os.environ)
    for v in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS", "VECLIB_MAXIMUM_THREADS",
              "NUMEXPR_NUM_THREADS"):
        env[v] = str(a.threads)
    env["PYTHONUNBUFFERED"] = "1"
    py = sys.executable
    S = lambda name: os.path.join(HERE, name)
    dims = [str(x) for x in a.dims]
    quiet = ["--quiet"] if a.quiet else []
    verify_py = a.verify or next((p for p in (os.path.join(HERE, "..", "verify.py"), os.path.join(HERE, "verify.py"))
                                  if os.path.exists(p)), None)
    steps = STEPS[STEPS.index(a.start):]
    if a.hard3 and not a.sdp_only:
        sys.exit("--hard3 is only meant for --sdp-only runs")
    if a.sdp_only:
        steps = [s for s in steps if s in ("data", "sdp")]
    T0 = time.time()
    logf = open(os.path.join(out, "pipeline.log"), "a")
    logf.write(f"\n##### run_pipeline {' '.join(sys.argv[1:])}  ({time.strftime('%Y-%m-%d %H:%M:%S')})\n")

    def say(msg):
        """print a summary line and append it to pipeline.log"""
        print(msg, flush=True)
        logf.write(msg + "\n"); logf.flush()

    say(f"ansatz ({PMAX},{JMAX},{IMAX},{TMAX}); output {out}; data {data}; P = {P}; "
        f"{a.threads} BLAS threads, {procs} processes for exact checks; lambda-repair margin {lam_margin:g}")

    def step(label, cmd):
        rc, txt = run(cmd, env, logf, label)
        if rc != 0:
            say(f"step '{label}' failed (exit {rc}); see {os.path.join(out, 'pipeline.log')}")
            sys.exit(rc)
        return txt

    for s in steps:
        if s == "data":
            f = os.path.join(data, f"data_{tag}.pkl")
            if os.path.exists(f):
                say(f"\n=== [data] using existing {f}")
            else:
                step("data", [py, S("sdp_data.py"), *dims, "--data", data])
        elif s == "sdp":
            cmd = [py, S("solve.py"), *dims, "--data", data, "--out", out, *quiet]
            if a.warm_base:
                cmd += ["--warm", os.path.abspath(a.warm_base)]
            if a.maxit:
                cmd += ["--maxit", str(a.maxit)]
            if a.hard3:
                cmd += ["--hard3"]
            step("sdp", cmd)
            r = json.load(open(os.path.join(out, "sdp_result.json")))
            say(f"\nSDP optimum ({tag}): gamma = {r['gamma']:.7f}   [primal {r['gamma_primal']:.10f}, "
                f"dual {r['gamma_dual']:.10f}], solver err {r['solver_err']:.1e}, m = {r['m']}, "
                f"{r['niter']} iterations, {r['time_s']:.0f} s")
            if r["solver_err"] > 1e-6:
                say(f"WARNING: the solve stopped before convergence (solver err {r['solver_err']:.1e}), so the "
                    f"line above is not the optimum. To continue it, copy sol_base.pkl (e.g. to sol_first.pkl) and "
                    f"run again with --start sdp --warm-base <copy>; see README.md, section (d)")
        elif s == "compact":
            cmd = [py, S("compact.py"), *dims, "--base", os.path.join(out, "sol_base.pkl"), "--tau", str(a.tau),
                   "--d3", str(a.d3), "--d4", str(a.d4), "--P", str(P), "--rank_tol", str(a.rank_tol),
                   "--iters", str(a.iters), "--pen_in_range", str(a.pen_in_range),
                   "--procs", str(procs), "--data", data, "--out", out, *quiet]
            if a.warm_compact:
                cmd += ["--warm", os.path.abspath(a.warm_compact)]
            step("compact", cmd)
        elif s == "repair":
            step("repair", [py, S("repair_lambda.py"), os.path.join(out, "cert_compact.pkl"),
                            os.path.join(out, "cert_lam"), "--margin", repr(lam_margin), "--procs", str(procs)])
        elif s == "finalize":
            step("finalize", [py, S("finalize.py"), os.path.join(out, "cert_lam.pkl"), os.path.join(out, "cert_final"),
                              "--digits", str(a.digits), "--procs", str(procs)])
        elif s == "certificate":
            step("certificate", [py, S("make_certificate.py"), os.path.join(out, "cert_final"), out])
        elif s == "verify":
            if verify_py is None:
                sys.exit("verify.py not found (expected ../verify.py); pass --verify PATH")
            cert = os.path.join(out, "certificate.json")
            rc, txt = run([py, os.path.abspath(verify_py), cert], env, logf, "verify")
            open(os.path.join(out, "verify_output.txt"), "w").write(txt)
            m = re.search(r"RESULT: PASS .*certified gamma\* = (\S+)", txt)
            fl = re.search(r"^\s+= ([0-9.]+)\s*$", txt, re.M)
            if rc != 0 or not m:
                say(f"\nverify.py: FAIL (exit {rc}); see {os.path.join(out, 'verify_output.txt')}")
                sys.exit(rc or 1)
            say(f"\nverify.py: PASS.  Certified gamma* = {m.group(1)} = {fl.group(1) if fl else '?'}")
            say(f"certificate: {cert}")
    say(f"\npipeline done in {time.time() - T0:.0f} s; outputs in {out}")
    logf.close()


if __name__ == "__main__":
    main()


==> anc/sdp/sdp_data.py <==
# sdp_data.py -- floating-point data of the SDP (5.3) for a given ansatz (step 1 of the pipeline).
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Builds, in "alpha coordinates" (a row with label t is f = (lambda, alpha_pj, (p,j) in S_t); X_t = sum f f^T):
#   eta = sum_t X_t[0,0]                                                            (eq. (2.3))
#   e_z = sum_t <A3[z][t], X_t>, A3 = Phi^t_z of eq. (5.2), with s = s^{(1/sqrt3)}_{z,T,p}   (eqs. (2.4), (5.2))
#   four-body constraint of (5.3) on ran G_D (orthonormal basis Vb[D], k[D] columns), minus the structural kernel:
#     V^T(2chi - E_D(X) + eps I)V = chiV[D] + sum_t sum_{x,y} X_t[1+x,1+y] Up[D][t][a,x,y] Up[D][t][b,y,x] + eps I
#   with Up[D][t][a,x,y] = sum_r Vb[r,a] S_r(D; p_x, j_x, i_y)  (S_r of [FockLaughlin, eq. (42)], T = p_x+j_x+i_y).
# S_r(D,T;p,j,k) depends only on (r,D,p,j,k) (T = p+j+k), so it is tabulated once per D.
# The data dict is pickled to <datadir>/data_<PMAX>_<JMAX>_<IMAX>_<TMAX>.pkl (about 3 GB for (17,18,18,17)).
#
# usage: python3 sdp_data.py PMAX JMAX IMAX TMAX [--data DIR]
import numpy as np, pickle, os, sys, time, argparse
from fractions import Fraction as F
from math import comb, factorial as fac, sqrt, lgamma, log, exp
from exact import U, V, RD, Zmat, exact_rank
from ansatz import Ansatz, target3

HERE = os.path.dirname(os.path.abspath(__file__))
DEFAULT_DATA = os.path.join(HERE, "data")
LN2 = log(2.0)


def lf(n):
    return lgamma(n + 1)


def s3(z, T, p):          # s^{(1/sqrt3)}_{z,T,p}, [FockLaughlin, Appendix A.2]
    u = U(2, z, T, p)
    if u == 0:
        return 0.0
    return u * sqrt(F(2 ** z * comb(T, z), 3 ** T * 2 ** p * comb(T, p)))


def S4tab(D, PM, JM, KM):
    """tab[ri, p, j, k] = S_r(D, p+j+k; p, j, k) for r = R_D[ri]  ([FockLaughlin, eq. (42)])."""
    R = RD(D)
    tab = np.zeros((len(R), PM + 1, JM + 1, KM + 1))
    for ri, r in enumerate(R):
        lu = -(lf(r) + lf(D - r))
        for p in range(PM + 1):
            for j in range(JM + 1):
                for k in range(KM + 1):
                    T = p + j + k
                    if T < D or r > j + k:
                        continue
                    v = V(r, D, T, p, j, k)
                    if v == 0:
                        continue
                    lg = 0.5 * ((1 - (j + k) - T + r) * LN2 + lf(j) + lf(k) + lf(p) + lu - lf(T - D))
                    tab[ri, p, j, k] = float(v) * exp(lg) if abs(v) < 2 ** 60 else float(F(v)) * exp(lg)
    return tab


def wnorm(t, p, j):        # alpha_pj = (a_pj / P) * wnorm, [FockLaughlin, eq. (39)]
    i = p + j - t
    return sqrt(F(2) ** (p - t) * fac(t) * fac(i) / (fac(p) * fac(j)))


def build(A, verbose=False, svtol=1e-10):
    d = {"A": A, "S": {}, "n": {}, "w": {}, "A3": {}, "Up": {}, "chiV": {}, "G": {}, "Vb": {},
         "k": {}, "kfull": {}, "Rl": {}}
    PM, JM = A.PMAX, A.JMAX
    KM = A.IMAX
    for t in A.TS:
        S = A.index_set(t)
        d["S"][t] = S
        d["n"][t] = 1 + len(S)
        d["w"][t] = np.array([1.0] + [wnorm(t, p, j) for (p, j) in S])
    # three-body
    for z in range(A.T3 + 1):
        d["A3"][z] = {}
        for t in A.TS:
            S = d["S"][t]; n = d["n"][t]
            M = np.zeros((n, n))
            for T in range(max(z, t), A.T3 + 1):
                v = np.zeros(n)
                for a, (p, j) in enumerate(S):
                    if p + j == T:
                        v[1 + a] = s3(z, T, p)
                if not v.any():
                    continue
                st = s3(z, T, t)
                e0 = np.zeros(n); e0[0] = 1.0
                M += np.outer(v, v) + st * (np.outer(e0, v) + np.outer(v, e0))
            d["A3"][z][t] = M
    # four-body
    for D in range(1, A.T4 + 1):
        t0 = time.time()
        R = RD(D); d["Rl"][D] = R
        Zx = Zmat(D)
        u = [F(1, fac(r) * fac(D - r)) for r in R]
        G = np.array([[float(Zx[(r, s)]) * sqrt(u[a] * u[b]) for b, s in enumerate(R)] for a, r in enumerate(R)])
        k = exact_rank([[Zx[(r, s)] for s in R] for r in R])
        d["G"][D] = G; d["kfull"][D] = k
        d["k"][D] = 0
        if k == 0:
            continue
        ev, U_ = np.linalg.eigh(G)
        Vb = U_[:, np.argsort(-ev)[:k]]
        tab = S4tab(D, PM, JM, KM)
        Up = {}
        for t in A.TS:
            S = d["S"][t]
            P_ = np.array([p for (p, j) in S]); J_ = np.array([j for (p, j) in S]); I_ = P_ + J_ - t
            Sr = tab[:, P_[:, None], J_[:, None], I_[None, :]]          # (|R|, m, m): [r, x, y]
            Up[t] = np.einsum("ra,rxy->axy", Vb, Sr)
        # structural kernel: c with chi-row (Vb[0] c) = 0 and sum_b symB[a,b,x,y] c_b = 0 for all a,x,y,t
        # (memory-lean) the singular values / right singular vectors of the stacked matrix
        # [chi-row; symB_t (t in TS)] equal those of its R factor, accumulated block by block by QR.
        Rm = Vb[0:1, :].copy()
        for t in A.TS:
            Bt = np.einsum("axy,byx->abxy", Up[t], Up[t])
            Bt = 0.5 * (Bt + Bt.transpose(0, 1, 3, 2))
            Rm = np.linalg.qr(np.concatenate([Rm, Bt.transpose(0, 2, 3, 1).reshape(-1, k)], axis=0), mode="r")
            del Bt
        _, sv, Vt = np.linalg.svd(Rm, full_matrices=False)
        keep = sv > svtol * sv[0]
        Wk = Vt[keep].T
        kk = int(keep.sum())
        d["k"][D] = kk
        d["svmin"] = d.get("svmin", {}); d["svmin"][D] = (sv[keep].min() / sv[0] if kk else None,
                                                         sv[~keep].max() / sv[0] if (~keep).any() else None)
        if kk == 0:
            continue
        d["Vb"][D] = Vb @ Wk
        d["Up"][D] = {t: np.einsum("ac,axy->cxy", Wk, Up[t]) for t in A.TS}
        v1 = d["Vb"][D][0]
        d["chiV"][D] = 2 * np.outer(v1, v1)
        if verbose:
            lo, hi = (("-" if x is None else f"{float(x):.2e}") for x in d["svmin"][D])
            print(f"D {D} |R| {len(R)} rank G {k} reduced {kk} relative sv: smallest kept {lo}, largest dropped {hi} "
                  f"({time.time()-t0:.1f}s)", flush=True)
    return d


def lmi(d, D, X):
    """reduced four-body LMI matrix chiV + sum_t <B4, X_t> (k x k)."""
    C = d["chiV"][D].copy()
    for t in d["A"].TS:
        if t not in X:
            continue
        Up = d["Up"][D][t]; Xa = X[t][1:, 1:]
        # sum_{x,y} Xa[x,y] Up[a,x,y] Up[b,y,x]
        C += np.einsum("axy,xy,byx->ab", Up, Xa, Up)
    return 0.5 * (C + C.T)


def evaluate(X, d, eps=None):
    A = d["A"]
    Xg = lambda t: X.get(t, np.zeros((d["n"][t], d["n"][t])))
    eta = sum(Xg(t)[0, 0] for t in A.TS)
    ez = {z: sum(np.sum(d["A3"][z][t] * Xg(t)) for t in A.TS) for z in range(A.T3 + 1)}
    mins = {}
    for D in d["Up"]:
        C = lmi(d, D, {t: Xg(t) for t in A.TS})
        e = 0.0 if eps is None else eps.get(D, 0.0)
        mins[D] = np.linalg.eigvalsh(C + e * np.eye(len(C))).min()
    return eta, ez, mins


def datafile(A, datadir=None):
    return os.path.join(datadir or DEFAULT_DATA, f"data_{A.tag()}.pkl")


def load(A, datadir=None):
    """load the data dict of ansatz A from datadir, building (and saving) it first if missing."""
    f = datafile(A, datadir)
    if os.path.exists(f):
        with open(f, "rb") as fh:
            return pickle.load(fh)
    d = build(A, verbose=True)
    save(d, A, datadir)
    return d


def save(d, A, datadir=None):
    f = datafile(A, datadir)
    os.makedirs(os.path.dirname(f), exist_ok=True)
    with open(f, "wb") as fh:
        pickle.dump(d, fh, protocol=4)
    return f


if __name__ == "__main__":
    ap = argparse.ArgumentParser(description="build the floating-point SDP data of an ansatz")
    ap.add_argument("dims", type=int, nargs=4, metavar="N", help="PMAX JMAX IMAX TMAX")
    ap.add_argument("--data", default=None, help="data directory (default: ./data next to this script)")
    a = ap.parse_args()
    A = Ansatz(*a.dims)
    t0 = time.time()
    d = build(A, verbose=True)
    print(A, "built in", f"{time.time() - t0:.1f}", "s;  k_D:", d["k"])
    print("saved", save(d, A, a.data))


==> anc/sdp/sdp_problem.py <==
# sdp_problem.py -- assembles program (5.3) as a block SDP for the solver in ipm.py, and unpacks solutions.
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Program (5.3), "maximize gamma within an ansatz", with per-D allowance eps_D (price pi_D = n_D, eq. (2.8)):
#   variables: X_t >= 0 (t = 0..TMAX), W_D >= 0 (k_D x k_D slack of the four-body LMI), LP block:
#              w_z >= 0 (slack), v_z >= 0 (priced violation; only if price=True), eps_D >= 0 (allowance)
#   three-body (z in Z3 = {2,4,...,T3}):  e_z(X) + w_z - v_z = (3/2) q_z^infty - margin3              (eq. (2.6))
#   four-body:  W_D - eps_D I - sum_t <B4[D][t], X_t> = chiV[D] - margin4 I    (eq. (2.7) on ran G_D)
#   objective:  min eta(X) + sum_z c_z v_z + sum_D n_D eps_D,  c_z = z+1;   gamma = 1 - tail - objective.
# price=True (used for all runs of the paper) lets block z be violated at the tail price c_z = z+1 per unit
# (the cost of treating that part of block z like a tail block, Lemma 6.1 of FockLaughlin); at the optima
# and in all certificates the violations are zero or negligible, and the final certificates have none.
# price=False gives the hard constraints e_z <= (3/2) q_z^infty of (5.3) literally.
# margin3/margin4 are the tightenings tau_3/tau_4 of Section 5.5; penalty adds tau <P_t, X_t> to the cost
# (rank penalty of the compaction step, compact.py).
# Before solving, each X_t is restricted to the common range Q_t of its constraint matrices and cost
# (null-space reduction), and the constraint rows are normalized to unit norm.
import numpy as np
from ipm import BlockSDP
from exact import nD
from ansatz import target3, cz


def build_problem(d, price=True, margin3=0.0, margin4=0.0, penalty=None, pen_in_range=False,
                  normalize=True, reduce=True, rtol=1e-11, verbose=False):
    # pen_in_range: the reduction basis Q_t is computed from the constraint matrices and the UNPENALIZED cost e0 e0^T
    # (as in the unpenalized problem), and the penalty enters as Q_t^T pen_t Q_t, i.e. X_t is restricted to the face
    # X_t = Q_t Y Q_t^T.  Any feasible point of this restriction is feasible for the full problem (same rows).
    Az = d["A"]; Z3 = Az.Z3
    ts = list(Az.TS)
    Ds = [D for D in sorted(d["Up"]) if d["k"][D] > 0 and any(np.abs(d["Up"][D][t]).max() > 1e-14 for t in ts)]
    cons = [("3", z) for z in Z3]
    idx4 = {}
    for D in Ds:
        k = d["k"][D]
        for a in range(k):
            for b in range(a, k):
                idx4[(D, a, b)] = len(cons); cons.append(("4", D, a, b))
    m = len(cons)
    blocks = []; A = []; C = []; Qs = {}
    for t in ts:
        n = d["n"][t]
        At = np.zeros((m, n, n))
        for i, z in enumerate(Z3):
            At[i] = d["A3"][z][t]
        for D in Ds:
            Up = d["Up"][D][t]; k = Up.shape[0]
            Bt = np.einsum("axy,byx->abxy", Up, Up)
            for a in range(k):
                for b in range(a, k):
                    Bab = 0.5 * (Bt[a, b] + Bt[a, b].T)
                    At[idx4[(D, a, b)], 1:, 1:] = -Bab
        Ct = np.zeros((n, n)); Ct[0, 0] = 1.0
        Ct0 = Ct.copy()
        if penalty is not None and t in penalty:
            Ct = Ct + penalty[t]
        if reduce:
            K = np.concatenate([At.reshape(-1, n), Ct0 if pen_in_range else Ct], axis=0)
            Rk = np.linalg.qr(K, mode="r"); del K                                  # same singular values / right
            _, sv, Vt = np.linalg.svd(Rk, full_matrices=False)                       # singular vectors as K (memory)
            Qt = Vt[sv > rtol * sv[0]].T
            nq = Qt.shape[1]
            G = (At.reshape(m * n, n) @ Qt).reshape(m, n, nq)                       # A_i Q
            At = np.ascontiguousarray(np.tensordot(Qt.T, G, axes=([1], [1])).transpose(1, 0, 2))   # Q^T A_i Q
            Ct = Qt.T @ Ct @ Qt
        else:
            Qt = np.eye(n)
        Qs[t] = Qt
        blocks.append(("s", At.shape[1])); A.append(At); C.append(Ct)
    for D in Ds:
        k = d["k"][D]
        AW = np.zeros((m, k, k))
        for a in range(k):
            for b in range(a, k):
                i = idx4[(D, a, b)]
                AW[i, a, b] += 0.5; AW[i, b, a] += 0.5
        blocks.append(("s", k)); A.append(AW); C.append(np.zeros((k, k)))
    # LP block: w_z, [v_z], eps_D
    lp_names = [("w", z) for z in Z3] + ([("v", z) for z in Z3] if price else [])
    lp_names += [("eps", D) for D in Ds]
    Alp = np.zeros((m, len(lp_names))); Clp = np.zeros(len(lp_names))
    for c_, (kind, key) in enumerate(lp_names):
        if kind == "w":
            Alp[Z3.index(key), c_] = 1.0
        elif kind == "v":
            Alp[Z3.index(key), c_] = -1.0; Clp[c_] = cz(key)
        elif kind == "eps":
            for a in range(d["k"][key]):
                Alp[idx4[(key, a, a)], c_] = -1.0
            Clp[c_] = nD(key)
    blocks.append(("l", len(lp_names))); A.append(Alp); C.append(Clp)
    b = np.zeros(m)
    for i, c in enumerate(cons):
        if c[0] == "3":
            b[i] = float(target3(c[1])) - margin3
        else:
            D, a, bb = c[1], c[2], c[3]
            b[i] = d["chiV"][D][a, bb] - (margin4 if a == bb else 0.0)
    scale = np.ones(m)
    if normalize:
        nr2 = np.zeros(m)
        for Aj in A:
            nr2 += (Aj.reshape(m, -1) ** 2).sum(axis=1)
        scale = 1.0 / np.sqrt(nr2)
        for Aj in A:                                  # in place (memory)
            Aj *= scale.reshape((m,) + (1,) * (Aj.ndim - 1))
        b = b * scale
    info = dict(ts=ts, Ds=Ds, cons=cons, scale=scale, blocks=blocks, Q=Qs, lp_names=lp_names,
                margin3=margin3, margin4=margin4, price=price)
    if verbose:
        print(f"SDP: m = {m} constraints, X blocks {[bl[1] for bl in blocks[:len(ts)]]}, W blocks "
              f"{[bl[1] for bl in blocks[len(ts):-1]]}, LP {len(lp_names)}", flush=True)
    return BlockSDP(blocks, A, b, C), info


def unpack(sol, info, d):
    X, y, Z = sol
    Z3 = d["A"].Z3
    ts, Ds = info["ts"], info["Ds"]
    Xt = {t: info["Q"][t] @ X[n] @ info["Q"][t].T for n, t in enumerate(ts)}
    W = {D: X[len(ts) + n] for n, D in enumerate(Ds)}
    lp = X[-1]; zlp = Z[-1]
    names = info["lp_names"]
    val = {nm: lp[c] for c, nm in enumerate(names)}
    dual = {nm: zlp[c] for c, nm in enumerate(names)}
    v = {z: val.get(("v", z), 0.0) for z in Z3}
    eps = {D: val[("eps", D)] for D in Ds}
    mu3 = {z: dual[("w", z)] for z in Z3}          # multiplier of the three-body constraint (= d gamma/d target)
    Lam = {D: Z[len(ts) + n] for n, D in enumerate(Ds)}
    return dict(X=Xt, W=W, v=v, eps=eps, mu3=mu3, Lam=Lam, y=y)


def make_warm(prob, info, W0):
    """Warm start from a saved solution dict W0 (keys X (full coords), W, v, eps, y) of a problem with the same
    constraint set and reduction (the same ansatz; for the rank-penalized problem use pen_in_range=True, so that
    Z = Z_base + Q^T pen Q stays PD):  X_t (reduced) = Q_t^T X_t Q_t, W_D, v_z, eps_D; w_z from the three-body rows'
    residual (clipped > 0); y as saved; Z = C - A^T y (made PD by a tiny shift if needed)."""
    ts, Ds, names = info["ts"], info["Ds"], info["lp_names"]
    X0 = []
    for n, t in enumerate(ts):
        Q = info["Q"][t]
        assert Q.shape[1] == prob.blocks[n][1]
        X0.append(Q.T @ W0["X"][t] @ Q)
    for D in Ds:
        X0.append(W0["W"][D].copy())
    lp = np.zeros(len(names))
    for c, (kind, key) in enumerate(names):
        if kind == "v":
            lp[c] = W0["v"][key]
        elif kind == "eps":
            lp[c] = W0["eps"][key]
    X0.append(lp)
    rp = prob.b - prob.Aop(X0)
    Alp = prob.A[-1]
    for c, (kind, key) in enumerate(names):
        if kind == "w":
            i = np.nonzero(Alp[:, c])[0]; assert len(i) == 1; i = i[0]
            lp[c] = max(rp[i] / Alp[i, c], 1e-9)
    X0[-1] = lp
    y0 = W0["y"].copy()
    ATy = prob.ATop(y0)
    Z0 = [prob.C[j] - ATy[j] for j in range(len(prob.blocks))]
    for j, (kind, n) in enumerate(prob.blocks):
        if kind == "s":
            Z0[j] = 0.5 * (Z0[j] + Z0[j].T)
            mn = np.linalg.eigvalsh(Z0[j]).min(); mx = np.linalg.eigvalsh(X0[j]).min()
            if mn <= 1e-12:
                Z0[j] += (1e-12 - mn + 1e-10) * np.eye(n)
            if mx <= 1e-12:
                X0[j] += (1e-12 - mx + 1e-10) * np.eye(n)
        else:
            Z0[j] = np.maximum(Z0[j], 1e-10); X0[j] = np.maximum(X0[j], 1e-10)
    print("warm start: pinf", np.linalg.norm(prob.b - prob.Aop(X0)) / (1 + np.linalg.norm(prob.b)),
          " mu", prob.inner(X0, Z0) / prob.nu, flush=True)
    return X0, y0, Z0


==> anc/sdp/solve.py <==
# solve.py -- step 2 of the pipeline: solve program (5.3) for an ansatz and report the optimum.
#
# Part of the SDP search code for "Improving the lower bound on the Laughlin gap: An SDP search".
# Generated by Claude Opus 5.5 (Anthropic) for this paper.
#
# Program (5.3) with the options used for all results of the paper: tail constant c_z = z+1, per-block
# allowance eps_D with price n_D, priced three-body violations (c_z = z+1), no margins.  Memory-lean: the
# SDP data dict is freed while the interior-point method runs and reloaded afterwards for unpack/report.
# Optional warm start (--warm) from a saved solution of the same problem, e.g. to continue a solve that
# stopped early (this was done once for (17,18,18,17); see README.md).
# Writes <out>/sol_base.pkl (solution, full-coordinate X_t, multipliers), <out>/solve_base.log (iterations
# and report) and <out>/sdp_result.json (primal/dual gamma, solver error, size, time).
#
# usage: python3 solve.py PMAX JMAX IMAX TMAX [--data DIR] [--out DIR] [--warm PKL] [--maxit N] [--hard3]
import numpy as np, pickle, os, time, gc, json, argparse
from sdp_data import load, evaluate
from sdp_problem import build_problem, unpack, make_warm
from ansatz import Ansatz, target3, cz
from exact import nD


def report(res, d, out=True):
    L = []
    A = d["A"]
    L.append(f"[{res['tag']}] m={res['m']} primal obj {res['pobj']:.12f} dual obj {res['dobj']:.12f}  "
             f"gamma in [{res['gamma_p']:.10f}, {res['gamma_d']:.10f}] (tail {res['tail']:.3e})  solver err {res['err']:.1e}  "
             f"time {res['time']:.0f}s it {res['niter']}")
    X = {t: res["X"].get(t, np.zeros((d["n"][t], d["n"][t]))) for t in A.TS}
    eta, ez, mins = evaluate(X, d, None)
    eps = res["eps"] or {}
    L.append(f" eta = {eta:.12f}  sum n_D eps_D = {sum(nD(D) * e for D, e in eps.items()):.3e}  "
             f"sum c_z v_z = {sum(cz(z) * v for z, v in res['v'].items()):.3e}")
    for t in A.TS:
        ev = np.linalg.eigvalsh(X[t])[::-1]
        L.append(f" t={t}: lambda^2 {X[t][0,0]:.6f}  eig {np.array2string(ev[:5], precision=3)}  #eig>1e-3*max: {np.sum(ev > 1e-3 * ev[0])}")
    L.append(" three-body: z, margin (3/2)q_z - e_z, violation v_z, multiplier mu_z (c_z)")
    for z in A.Z3:
        L.append(f"   z={z:2d} margin {float(target3(z)) - ez[z]: .3e}  v {res['v'][z]: .2e}  mu {res['mu3'][z]: .4e}  (c_z {cz(z):.3f})")
    L.append(" four-body: D, eps_D, min eig of reduced LMI (eps=0), tr Lambda_D, top eig Lambda_D")
    for D in sorted(mins):
        Lm = res["Lam"].get(D)
        if Lm is None:
            L.append(f"   D={D:2d} (not constrained) mineig {mins[D]: .3e}"); continue
        le = np.linalg.eigvalsh(Lm)
        L.append(f"   D={D:2d} n_D={nD(D):3d} k={d['k'][D]:2d} eps {eps.get(D, 0): .2e} mineig {mins[D]: .3e} trLam {np.trace(Lm): .4e} "
                 f"eigLam {np.array2string(le[::-1][:3], precision=3)}")
    s = "\n".join(L) + "\n"
    if out:
        print(s)
    return s


def solve_base(A, datadir=None, outdir=".", warm=None, maxit=None, price=True, verbose=True):
    os.makedirs(outdir, exist_ok=True)
    d = load(A, datadir)
    tail = float(A.tail())
    t0 = time.time()
    prob, info = build_problem(d, price=price, verbose=True)
    tb = time.time() - t0
    del d; gc.collect()
    tag = f"{A.tag()}_paper_perD" + ("" if price else "_hard")
    log = open(os.path.join(outdir, "solve_base.log"), "w")
    log.write(f"{A} cmode=paper price={price} eps=perD m3=0 m4=0 m={prob.m} build {tb:.1f}s"
              + (f"  WARM START from {warm}" if warm else "") + "\n")
    if warm:
        with open(warm, "rb") as fh:
            W0 = pickle.load(fh)
        X0, y0, Z0 = make_warm(prob, info, W0)
        del W0
        sol = prob.solve(maxit=maxit or 120, tol=1e-10, verbose=verbose, log=log, X0=X0, y0=y0, Z0=Z0)
        del X0, Z0
    else:
        sol = prob.solve(maxit=maxit or 150, tol=1e-10, verbose=verbose, log=log)
    obj = prob.inner(prob.C, sol[0]); dobj = prob.b @ sol[1]
    err, m, nit = prob.err, prob.m, len(prob.hist)
    X, y, Z = sol
    del prob, sol; gc.collect()
    d = load(A, datadir)
    u = unpack((X, y, Z), info, d)
    res = dict(tag=tag, ansatz=repr(A), Aargs=(A.PMAX, A.JMAX, A.IMAX, A.TMAX), tail=tail, cmode="paper", price=price,
               eps_mode="perD", margin3=0.0, margin4=0.0, pobj=obj, dobj=dobj, gamma_p=1 - tail - obj,
               gamma_d=1 - tail - dobj, err=err, m=m, time=time.time() - t0, niter=nit, **u)
    with open(os.path.join(outdir, "sol_base.pkl"), "wb") as fh:
        pickle.dump(res, fh)
    rep = report(res, d, out=False)
    log.write(rep); log.close()
    summ = dict(ansatz=[A.PMAX, A.JMAX, A.IMAX, A.TMAX], m=m, niter=nit, solver_err=err, time_s=res["time"],
                gamma_primal=res["gamma_p"], gamma_dual=res["gamma_d"], gamma=0.5 * (res["gamma_p"] + res["gamma_d"]),
                tail=tail, price=price, warm_start=warm)
    with open(os.path.join(outdir, "sdp_result.json"), "w") as fh:
        json.dump(summ, fh, indent=1)
    return res, d, rep


def main():
    ap = argparse.ArgumentParser(description="solve program (5.3) for an ansatz")
    ap.add_argument("dims", type=int, nargs=4, metavar="N", help="PMAX JMAX IMAX TMAX")
    ap.add_argument("--data", default=None, help="data directory (default: ./data next to this script)")
    ap.add_argument("--out", default=".", help="output directory")
    ap.add_argument("--warm", default=None, help="warm start from a saved solution pickle (sol_base.pkl)")
    ap.add_argument("--maxit", type=int, default=None, help="iteration limit (default 150 cold, 120 warm)")
    ap.add_argument("--hard3", action="store_true",
                    help="hard three-body constraints (no priced violations), i.e. (5.3) literally")
    ap.add_argument("--quiet", action="store_true", help="do not print the iterations")
    a = ap.parse_args()
    A = Ansatz(*a.dims)
    res, d, rep = solve_base(A, a.data, a.out, warm=a.warm, maxit=a.maxit, price=not a.hard3, verbose=not a.quiet)
    print(rep)
    print(f"SDP optimum for {A.tag()}: gamma in [{res['gamma_p']:.10f}, {res['gamma_d']:.10f}]"
          f"  (primal, dual; solver err {res['err']:.1e}, m = {res['m']}, {res['niter']} iterations, {res['time']:.0f} s)")
    print(f"SDP optimum gamma = {0.5 * (res['gamma_p'] + res['gamma_d']):.7f}")


if __name__ == "__main__":
    main()


==> anc/variants.py <==
#!/usr/bin/env python3
"""
variants.py -- the constants of a certificate under the four combinations of tail and allowance price.

    usage:  python3 variants.py [certificate.json ...]        (default: certificate.json and paper_rows.json)
            python3 variants.py --tails 15 19 29             (the tails delta(T3) of Table 2)

verify.py checks that a certificate is admissible (Definition 2.3 of the paper) and computes
gamma^B_cert with the tail constant c_z = z + 1 and the block-by-block price.  The paper also uses

  * the product-twirl tail constant c_z = 3^z / (C(z,p*) 2^(z-p*)), p* = floor((z+1)/3)  (Lemma 3.1, eq. (3.1)),
  * the staircase price  pi_S = sum_D ceil(D/2) max_{D' >= D} eps_D'                    (Proposition 4.2(b)),

which depend only on eta, T3 and the allowances eps_D.  This script computes all four constants

  gamma = 1 - eta - delta(T3) - pi(eps),   delta(Z) = (3/2) sum_{z > Z, z odd} (3z - 1) 2^(-z) c_z,

in exact rational arithmetic.  For the product-twirl tail the infinite sum is summed exactly up to
z = ZMAX and the remainder is bounded above with c_z <= z + 1 (Lemma 3.1), in closed form, so every
printed value is a rigorous lower bound.  The admissibility of the certificate itself is NOT checked
here: run verify.py on the same file first.

Python standard library only.
Generated by Claude Opus 5.5 (Anthropic) for "Improving the lower bound on the Laughlin gap: An SDP search".
"""
import json
import os
import sys
from fractions import Fraction
from math import comb

ZMAX = 301      # last odd block summed exactly in the product-twirl tail
HERE = os.path.dirname(os.path.abspath(__file__))


def tail_z_plus_1(z1):
    """(3/2) sum_{k>=0} (3z-1)(z+1) 2^(-z) at z = z1 + 2k (z1 odd), in closed form.
    With z = z1 + 2k: (3z-1)(z+1) = A + B k + 12 k^2 and sum r^k, k r^k, k^2 r^k at r = 1/4
    equal 4/3, 4/9, 20/27."""
    A = (3 * z1 - 1) * (z1 + 1)
    B = 12 * z1 + 4
    return Fraction(3, 2) * Fraction(1, 2 ** z1) * (A * Fraction(4, 3) + B * Fraction(4, 9) + 12 * Fraction(20, 27))


def c_twirl(z):
    ps = (z + 1) // 3
    return Fraction(3 ** z, comb(z, ps) * 2 ** (z - ps))


def first_tail_block(T3):
    return T3 + 1 if (T3 + 1) % 2 == 1 else T3 + 2


def tails(T3):
    """(delta with c_z = z+1, upper bound for delta with the product-twirl c_z)."""
    z1 = first_tail_block(T3)
    d1 = tail_z_plus_1(z1)
    if z1 > ZMAX:
        return d1, d1
    head = sum(Fraction(3, 2) * (3 * z - 1) * Fraction(1, 2 ** z) * c_twirl(z) for z in range(z1, ZMAX + 1, 2))
    return d1, head + tail_z_plus_1(ZMAX + 2)


def ranges(ans):
    S = {t: [(p, j) for p in range(ans["PMAX"] + 1) for j in range(ans["JMAX"] + 1) if 0 <= p + j - t <= ans["IMAX"]]
         for t in range(ans["TMAX"] + 1)}
    T3 = max(p + j for t in S for (p, j) in S[t])
    T4 = max(2 * max(p + j for (p, j) in S[t]) - t for t in S)
    return T3, T4


def prices(eps, T4):
    n = lambda D: (D + 1) ** 2 // 4
    piB = sum(n(D) * e for D, e in eps.items())
    piS = Fraction(0)
    for D in range(1, T4 + 1):
        piS += ((D + 1) // 2) * max([e for Dp, e in eps.items() if D <= Dp <= T4] + [Fraction(0)])
    return piB, piS


def dec(x, digits=10):
    q = x.numerator * 10 ** digits // x.denominator
    s = str(abs(q)).rjust(digits + 1, "0")
    return ("-" if q < 0 else "") + s[:-digits] + "." + s[-digits:] + "..."


def show(path):
    c = json.load(open(path))
    P = c["P"]
    eta = Fraction(sum(r["l"] ** 2 for r in c["rows"]), P * P)
    T3, T4 = ranges(c["ansatz"])
    eps = {e["D"]: Fraction(e["num"], e["den"]) for e in c.get("eps_D", [])}
    d1, dtw = tails(T3)
    piB, piS = prices(eps, T4)
    a = c["ansatz"]
    print(f"{os.path.relpath(path)}: ({a['PMAX']},{a['JMAX']},{a['IMAX']},{a['TMAX']}), {len(c['rows'])} rows, "
          f"T3 = {T3}, T4 = {T4}, eps_D nonzero at D = {sorted(eps) or 'none'}")
    print(f"  eta = {eta} = {dec(eta)}")
    print(f"  tail  c_z = z+1:        {d1} = {dec(d1)}")
    print(f"  tail  product twirl:  <= {dec(dtw)}   (exact to z = {ZMAX}, remainder bounded with c_z <= z+1)")
    print(f"  price block by block: {piB} = {dec(piB)}")
    print(f"  price staircase:      {piS} = {dec(piS)}")
    g = {}
    for tn, t in (("c_z = z+1", d1), ("product twirl", dtw)):
        for pn, p in (("block by block", piB), ("staircase", piS)):
            g[tn, pn] = 1 - eta - t - p
    print(f"  {'gamma':<28} {'block-by-block price':<26} {'staircase price':<26}")
    for tn in ("c_z = z+1", "product twirl"):
        print(f"  {'tail ' + tn:<28} {dec(g[tn, 'block by block']):<26} {dec(g[tn, 'staircase']):<26}")
    claimed = c.get("claimed", {}).get("gamma")
    if claimed:
        same = Fraction(claimed["num"], claimed["den"]) == g["c_z = z+1", "block by block"]
        print(f"  gamma^B with c_z = z+1 {'equals' if same else 'DIFFERS FROM'} the value claimed in the file"
              f" (the one verify.py checks)")
        if not same:
            return False
    print(f"  gamma^S with c_z = z+1 exactly: {g['c_z = z+1', 'staircase']}")
    print()
    return True


def main():
    args = sys.argv[1:]
    if args[:1] == ["--tails"]:
        for Z in map(int, args[1:] or ["15", "19", "29"]):
            d1, dtw = tails(Z)
            print(f"T3 = {Z} (first tail block z = {first_tail_block(Z)}):  c_z = z+1: {d1} = {dec(d1)};"
                  f"  product twirl: <= {dec(dtw)}")
        return
    files = args or [os.path.join(HERE, "certificate.json"), os.path.join(HERE, "paper_rows.json")]
    ok = all([show(f) for f in files])
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/verify.py <==
#!/usr/bin/env python3
"""
verify.py -- exact, self-contained verification of a rational certificate for

    "A Fock-space inequality and the Laughlin spectral gap", Appendix A,

generalized from the paper's 7 rows on the index sets (PMAX, JMAX, IMAX, TMAX) = (7, 8, 8, 7)
to arbitrary index sets, with the per-block (per-D) form of the four-body allowance of Prop. 5.3.

    usage:  python3 verify.py [certificate.json]          (default: certificate.json next to this file)

Exit status 0 iff every check passes.  Python standard library only (json, fractions, math, hashlib,
plus sys/os/time for I/O); every quantity is computed with exact integers / rationals.

What is recomputed from the integers in the certificate (nothing else is read):

  rows      F = lambda B_t + sum_{(p,j) in S_t} alpha_pj c^dag_{p+j-t} c_j B_p           (eq. (14))
            S_t = {(p,j): 0<=p<=PMAX, 0<=j<=JMAX, 0<=p+j-t<=IMAX},  t in {0..TMAX}
            lambda = l/P,  alpha_pj = (a_pj/P) sqrt(2^{p-t} t! (p+j-t)! / (p! j!))         (eq. (39))
  ranges    T3 = max_t max_{S_t} (p+j)            (three-body deficits; paper 15)
            T4 = max_t (2 max_{S_t}(p+j) - t)     (four-body deficits;  paper 23)
            Z3 = {2,4,5,...,T3}                   (covered three-body blocks; z = 0,1,3 are killed by W3)
            z0 = smallest odd integer > T3        (first tail block of Lemma 6.1; paper 17)
  eta       = sum_rows l^2 / P^2                                                        (eq. (18))
  e_z       P^2 e_z = sum_rows sum_{T=max(z,t)}^{T3} 2^z C(T,z) / (3^T 2^t C(T,t))
                       * X_T (X_T + 2 l U(2,z,T,t)),  X_T = sum_{p+j=T} a_pj U(2,z,T,p)    (eqs. (40),(41))
            check   m_z = (3/2)(3z-1)(-1/2)^z - e_z > 0   for every z in Z3                 (eq. (21))
  Y_D       P^2 Y_rs = - sum_rows sum_{(p,j),(q,l), T>=D} a_pj a_ql V_r(D,T;p,j,k) V_s(D,T;q,l,i)
                        * 2^{1-2T+p+q-t+(r+s)/2} i! k! t! / (T-D)!,
            i = p+j-t, k = q+l-t, T = p+j+k,  V_r(D,T;p,j,k) = U(1,r,j+k,j) U(1,D-r,T-r,p)   (eqs. (42),(43))
            (evaluated in the regrouped but identical form: the summand factorizes into a (p,j)-part
             and a (q,l)-part once the levels i and k are fixed)
  Z_D       Z_rs = sum_A L_r(A) L_s(A) / f(A),  A increasing quadruple with sum D+1              (eqs. (44),(45))
  M_D       M = Z B Z,  B = diag((2*1_{r=1} + eps_D) u_r) - D_u Y D_u,  u_r = 1/(r!(D-r)!)     (eq. (46))
            check   all Leverrier-Faddeev coefficients of det(xI + M) are >= 0, 1 <= D <= T4      (eq. (47))
            (M is formed exactly as a positive integer multiple c*M; the b-th coefficient then scales by
             c^b > 0, so every sign is that of the paper's recurrence applied to M itself)
  tail      (3/2) sum_{z odd >= z0} (3z-1)(z+1) 2^{-z}   (Lemma 6.1 with c_z = z+1), in closed form
  allowance sum_D n_D eps_D,  n_D = floor((D+1)^2/4) = #{(p,j,k): p+j+k = D, j<k}           (Prop. 5.3)
  gamma*    = 1 - eta - tail - allowance,  compared exactly with the claimed value.
"""
import sys
import os
import json
import time
import hashlib
from fractions import Fraction
from math import comb, factorial, gcd

FORMAT = "laughlin-gap-certificate/v1"
T_START = time.time()
FAILURES = []


def check(cond, msg):
    if not cond:
        FAILURES.append(msg)
        print("CHECK FAILED:", msg, flush=True)
    return cond


def die(msg):
    print("FAIL:", msg)
    print("RESULT: FAIL")
    sys.exit(1)


def ensure(cond, msg):
    """always-on internal consistency check (independent of python -O)"""
    if not cond:
        die("internal consistency check failed: " + msg)


def is_int(x):
    return isinstance(x, int) and not isinstance(x, bool)


def frac_of(obj, what):
    if not (isinstance(obj, dict) and is_int(obj.get("num")) and is_int(obj.get("den")) and obj["den"] > 0):
        die(f"{what}: expected {{'num': int, 'den': int > 0}}")
    return Fraction(obj["num"], obj["den"])


# ----------------------------------------------------------------------------------------------
# eq. (40):  U(c,z,T,p) = sum_{h=max(0,p+z-T)}^{min(p,z)} (-1)^{z-h} C(z,h) C(T-z,p-h) c^{p-h},
#            zero if z or p lies outside [0, T].
# ----------------------------------------------------------------------------------------------
_UC = {}


def U(c, z, T, p):
    key = (c, z, T, p)
    v = _UC.get(key)
    if v is None:
        if not (0 <= z <= T and 0 <= p <= T):
            v = 0
        else:
            v = sum((-1) ** (z - h) * comb(z, h) * comb(T - z, p - h) * c ** (p - h)
                    for h in range(max(0, p + z - T), min(p, z) + 1))
        _UC[key] = v
    return v


def V(r, D, T, p, j, k):
    """V_r(D,T;p,j,k) = U(1,r,j+k,j) U(1,D-r,T-r,p), zero for r > j+k (Appendix A.3)."""
    if r > j + k:
        return 0
    return U(1, r, j + k, j) * U(1, D - r, T - r, p)


def RD(D):
    return list(range(1, D + 1, 2))


# ----------------------------------------------------------------------------------------------
# load and validate the certificate
# ----------------------------------------------------------------------------------------------
path = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                                           "certificate.json")
raw = open(path, "rb").read()
print("certificate file :", path)
print("sha256           :", hashlib.sha256(raw).hexdigest())
cert = json.loads(raw.decode("utf-8"))
if cert.get("format") != FORMAT:
    die(f"unknown format {cert.get('format')!r} (expected {FORMAT!r})")

ans = cert.get("ansatz", {})
for key in ("PMAX", "JMAX", "IMAX", "TMAX"):
    if not (is_int(ans.get(key)) and ans[key] >= 0):
        die(f"ansatz.{key} must be a nonnegative integer")
PMAX, JMAX, IMAX, TMAX = ans["PMAX"], ans["JMAX"], ans["IMAX"], ans["TMAX"]
P = cert.get("P")
if not (is_int(P) and P > 0):
    die("P must be a positive integer")

S = {t: [(p, j) for p in range(PMAX + 1) for j in range(JMAX + 1) if 0 <= p + j - t <= IMAX]
     for t in range(TMAX + 1)}
if any(not S[t] for t in S):
    die("empty index set S_t")
T3 = max(p + j for t in S for (p, j) in S[t])
T4 = max(2 * max(p + j for (p, j) in S[t]) - t for t in S)
Z3 = [z for z in range(2, T3 + 1) if z != 3]
z0 = T3 + 1 if (T3 + 1) % 2 == 1 else T3 + 2

if cert.get("pt_rows"):
    die("this verifier implements rows of type (14) only; the certificate must not contain PT rows")

ROWS = []
for n, row in enumerate(cert.get("rows", [])):
    t, l, ent = row.get("t"), row.get("l"), row.get("a")
    if not (is_int(t) and 0 <= t <= TMAX and is_int(l) and isinstance(ent, list)):
        die(f"row {n}: malformed (need int t in [0,TMAX], int l, list a)")
    a = {}
    Sset = set(S[t])
    for e in ent:
        if not (isinstance(e, list) and len(e) == 3 and all(is_int(x) for x in e)):
            die(f"row {n}: entry {e!r} is not [p, j, a] with integers")
        p, j, v = e
        if (p, j) not in Sset:
            die(f"row {n} (t={t}): label (p,j)=({p},{j}) is outside S_t")
        if (p, j) in a:
            die(f"row {n}: duplicate label ({p},{j})")
        a[(p, j)] = v
    ROWS.append({"t": t, "l": l, "a": a})
if not ROWS:
    die("no rows")

EPS = {}
for e in cert.get("eps_D", []):
    D = e.get("D")
    if not (is_int(D) and 1 <= D <= T4) or D in EPS:
        die(f"eps_D entry with bad or repeated block D={D!r}")
    x = frac_of(e, f"eps_D[{D}]")
    if x < 0:
        die(f"eps_{D} < 0")
    EPS[D] = x

claimed = cert.get("claimed", {})
gamma_claimed = frac_of(claimed.get("gamma"), "claimed.gamma")

print(f"ansatz           : (PMAX,JMAX,IMAX,TMAX) = ({PMAX},{JMAX},{IMAX},{TMAX});  rows: {len(ROWS)};  P = {P}")
print(f"derived ranges   : T3 = {T3}, Z3 = {{2,4,5,...,{T3}}} ({len(Z3)} blocks), T4 = {T4} "
      f"(four-body blocks D = 1..{T4}), first tail block z0 = {z0}")
print(f"local modes      : 0..{T4 + 1} (Lemma 5.2 needs Q >= {T4 + 1});  row operators use modes "
      f"0..{max(PMAX + 1, JMAX, IMAX, TMAX + 1)}")
for key in ("T3", "T4", "z0"):
    if key in claimed:
        check(claimed[key] == {"T3": T3, "T4": T4, "z0": z0}[key], f"claimed {key} = {claimed[key]} differs")

# ----------------------------------------------------------------------------------------------
# eta (eq. (18)) and the three-body check (eqs. (40), (41), (21))
# ----------------------------------------------------------------------------------------------
eta = Fraction(sum(r["l"] ** 2 for r in ROWS), P * P)
print("\nP^2 eta = sum l^2 =", sum(r["l"] ** 2 for r in ROWS))
print("eta              =", eta, "=", float(eta))


def P2_e(z):
    tot = Fraction(0)
    for row in ROWS:
        t, l, a = row["t"], row["l"], row["a"]
        for T in range(max(z, t), T3 + 1):
            X = sum(v * U(2, z, T, p) for (p, j), v in a.items() if p + j == T)
            if X:
                tot += Fraction(2 ** z * comb(T, z), 3 ** T * 2 ** t * comb(T, t)) * X * (X + 2 * l * U(2, z, T, t))
    return tot


print("\nthree-body blocks (eq. (21)): m_z = (3/2)(3z-1)(-1/2)^z - e_z must be > 0")
print("   z   floor(1e6 m_z)   floor(1e12 m_z)        m_z (float)")
min_m = None
FLOORS = {}
for z in Z3:
    ez = P2_e(z) / (P * P)
    m = Fraction(3, 2) * (3 * z - 1) * Fraction(-1, 2) ** z - ez
    n6, n12 = m * 10 ** 6, m * 10 ** 12
    print(f"  {z:2d}   {n6.numerator // n6.denominator:14d}   {n12.numerator // n12.denominator:15d}   {float(m):.6e}")
    FLOORS[z] = n6.numerator // n6.denominator
    check(m > 0, f"three-body margin m_{z} = {m} is not positive")
    min_m = m if min_m is None else min(min_m, m)
print("minimum three-body margin:", float(min_m))
if "floors_1e6" in claimed:
    check({int(k): v for k, v in claimed["floors_1e6"].items()} == FLOORS,
          "floor(1e6 m_z) table differs from the claimed one")


# ----------------------------------------------------------------------------------------------
# four-body blocks (eqs. (42)-(47))
# ----------------------------------------------------------------------------------------------
def quads(total):
    out = []

    def rec(start, left, cur):
        if len(cur) == 4:
            if left == 0:
                out.append(tuple(cur))
            return
        for b in range(start, left + 1):
            rec(b + 1, left - b, cur + [b])
    rec(0, total, [])
    return out


def sort_sign(lst):
    lst = list(lst)
    s = 1
    for x in range(len(lst)):
        for y in range(len(lst) - 1 - x):
            if lst[y] > lst[y + 1]:
                lst[y], lst[y + 1] = lst[y + 1], lst[y]
                s = -s
    return s


# rows grouped by level: for each row, i -> [(p, j, a_pj 2^p)] with p + j = t + i
GROUPED = []
for row in ROWS:
    lev = {}
    for (p, j), v in row["a"].items():
        if v:
            lev.setdefault(p + j - row["t"], []).append((p, j, v << p))
    GROUPED.append((row["t"], lev))
SH = 2 * T4 + TMAX + 2          # power-of-two shift making every exponent in (43) a nonnegative integer


def Y_numerators(D):
    """Integer matrix N with Y_rs = -N_rs / (P^2 2^SH (T4-D)!), i.e. eq. (43) times -P^2 2^SH (T4-D)!.
    Grouping (43) by the levels i = p+j-t and k = q+l-t (so T = t+i+k):
      sum_{p+j=t+i} sum_{q+l=t+k} a_pj a_ql V_r(D,T;p,j,k) V_s(D,T;q,l,i) 2^{p+q} 2^{(r-1)/2+(s-1)/2}
        = Phi_r(i,k) Phi_s(k,i),  Phi_r(i,k) = 2^{(r-1)/2} sum_{p+j=t+i} a_pj 2^p V_r(D,T;p,j,k),
    and the remaining factor of (43) is 2^{2-2T-t} i! k! t!/(T-D)!."""
    R = RD(D)
    d = len(R)
    Lf = factorial(T4 - D)
    N = [[0] * d for _ in range(d)]
    for t, lev in GROUPED:
        Phi = {}
        for i in lev:
            for k in lev:
                T = t + i + k
                if T < D:
                    continue
                ensure(T <= T4, "T <= T4")
                vec = [0] * d
                nz = False
                for x, r in enumerate(R):
                    acc = 0
                    for (p, j, a2p) in lev[i]:
                        v = V(r, D, T, p, j, k)
                        if v:
                            acc += a2p * v
                    if acc:
                        vec[x] = acc << ((r - 1) // 2)
                        nz = True
                if nz:
                    Phi[(i, k)] = vec
        for (i, k), v1 in Phi.items():
            v2 = Phi.get((k, i))
            if v2 is None:
                continue
            T = t + i + k
            e2 = SH + 2 - 2 * T - t
            ensure(e2 >= 0, "nonnegative power of two")
            w = (factorial(i) * factorial(k) * factorial(t) * (Lf // factorial(T - D))) << e2
            for x in range(d):
                if v1[x]:
                    wx = w * v1[x]
                    Nx = N[x]
                    for y in range(d):
                        if v2[y]:
                            Nx[y] += wx * v2[y]
    return N, P * P * (1 << SH) * Lf


def Z_scaled(D):
    """Integer matrix Zp with Z_D = Zp / (2^{2D-2} (D+1)!)   (eqs. (44), (45)):
    L_r(A) = 2^{(1-2D+r)/2} L'_r(A),  L'_r(A) = sum sigma(x,y,j,k) (x-y) p! j! k! V_r(D,D;p,j,k),
    Z_rs = sum_A L_r L_s / f(A) = 2^{(r-1)/2+(s-1)/2} / 2^{2D-2} * sum_A L'_r L'_s / f(A),
    and (D+1)!/f(A) is the (integer) multinomial coefficient of A."""
    R = RD(D)
    d = len(R)
    Zp = [[0] * d for _ in range(d)]
    for A in quads(D + 1):
        fA = 1
        for b in A:
            fA *= factorial(b)
        mult = factorial(D + 1) // fA
        ensure(mult * fA == factorial(D + 1), "multinomial")
        Lp = []
        for r in R:
            tot = 0
            for ix in range(4):
                for iy in range(ix + 1, 4):
                    x, y = A[ix], A[iy]          # x < y since A is increasing
                    j, k = [A[q] for q in range(4) if q not in (ix, iy)]
                    p = x + y - 1
                    tot += sort_sign((x, y, j, k)) * (x - y) * factorial(p) * factorial(j) * factorial(k) \
                        * V(r, D, D, p, j, k)
            Lp.append(tot)
        for x in range(d):
            if Lp[x]:
                c = mult * Lp[x]
                for y in range(d):
                    Zp[x][y] += c * Lp[y]
    for x, r in enumerate(R):
        for y, s in enumerate(R):
            Zp[x][y] <<= (r - 1) // 2 + (s - 1) // 2
    return Zp


def matmul(A, B):
    n, m, kk = len(A), len(B[0]), len(B)
    Bt = [[B[q][c] for q in range(kk)] for c in range(m)]
    return [[sum(x * y for x, y in zip(A[i], Bt[c]) if x and y) for c in range(m)] for i in range(n)]


def leverrier_faddeev(M):
    """eq. (47) on an integer matrix: J = I; for b = 1..d: X = M J, c_b = tr X / b, J = c_b I - X.
    Gives det(xI + M) = x^d + c_1 x^{d-1} + ... + c_d.  For integer M all c_b are integers (the
    divisions are exact; asserted), and Cayley-Hamilton forces the final J to vanish (asserted)."""
    d = len(M)
    J = [[int(i == j) for j in range(d)] for i in range(d)]
    cs = []
    for b in range(1, d + 1):
        X = matmul(M, J)
        tr = sum(X[i][i] for i in range(d))
        ensure(tr % b == 0, "integral Leverrier-Faddeev coefficient")
        c = tr // b
        cs.append(c)
        J = [[(c if i == j else 0) - X[i][j] for j in range(d)] for i in range(d)]
    ensure(all(x == 0 for row in J for x in row), "Cayley-Hamilton (final J = 0)")
    return cs


def four_body_block(D):
    R = RD(D)
    d = len(R)
    N, den4 = Y_numerators(D)                    # Y = -N / den4
    Zp = Z_scaled(D)                             # Z = Zp / (positive)
    e = EPS.get(D, Fraction(0))
    en, ed = e.numerator, e.denominator
    FD = factorial(D)
    C = [comb(D, r) for r in R]                  # u_r = C(D,r)/D!
    # B = diag((2*1_{r=1} + eps) u_r) - D_u Y D_u = Bp / (ed * D!^2 * den4), Bp integer:
    Bp = [[ed * C[x] * C[y] * N[x][y] for y in range(d)] for x in range(d)]
    for x, r in enumerate(R):
        Bp[x][x] += (2 * ed * (r == 1) + en) * C[x] * FD * den4
    M = matmul(matmul(Zp, Bp), Zp)               # = (positive integer) * M_D of eq. (46)
    g = 0
    for row in M:
        for v in row:
            g = gcd(g, v)
    if g > 1:
        M = [[v // g for v in row] for row in M]
    ensure(all(M[x][y] == M[y][x] for x in range(d) for y in range(d)), "M symmetric")
    cs = leverrier_faddeev(M)
    return "".join("+" if c > 0 else ("0" if c == 0 else "-") for c in cs)


print(f"\nfour-body blocks (eq. (28) via (46)-(47)), D = 1..{T4}: signs of c_1..c_d of det(xI+M)")
signs = {}
for D in range(1, T4 + 1):
    t0 = time.time()
    sig = four_body_block(D)
    signs[D] = sig
    ok = "-" not in sig
    epsstr = f"  eps_D = {EPS[D]}" if EPS.get(D) else ""
    print(f"  D = {D:2d}  |R_D| = {len(RD(D)):2d}  signs {sig:<26s} {'OK' if ok else 'NEGATIVE COEFFICIENT'}"
          f"  ({time.time() - t0:.1f} s){epsstr}", flush=True)
    check(ok, f"four-body block D = {D} has a negative characteristic coefficient")
if "signs" in claimed:
    check({int(k): v for k, v in claimed["signs"].items()} == signs, "sign table differs from the claimed one")

# ----------------------------------------------------------------------------------------------
# tail (Lemma 6.1, c_z = z + 1), allowance (Prop. 5.3, per D), gamma*
# ----------------------------------------------------------------------------------------------
# (3/2) sum_{m>=0} (3z-1)(z+1) 2^{-z}, z = z0 + 2m:  (3z-1)(z+1) = a + b m + 12 m^2,
# sum 4^{-m} = 4/3, sum m 4^{-m} = 4/9, sum m^2 4^{-m} = 20/27.
a_ = (3 * z0 - 1) * (z0 + 1)
b_ = 2 * (3 * z0 - 1) + 6 * (z0 + 1)
tail = Fraction(3, 2) * (a_ * Fraction(4, 3) + b_ * Fraction(4, 9) + 12 * Fraction(20, 27)) / 2 ** z0
# consistency: the partial sum over z0 <= z < z0+1200 is below the closed form by less than 2^-(z0+1150)
part = sum(Fraction(3 * (3 * z - 1) * (z + 1), 2 ** (z + 1)) for z in range(z0, z0 + 1200, 2))
check(part < tail and tail - part < Fraction(1, 2 ** (z0 + 1150)), "tail closed form inconsistent with partial sums")
print(f"\ntail (Lemma 6.1, odd z >= {z0}, c_z = z+1) = {tail} = {float(tail):.6e}")


def nD(D):
    cnt = sum(1 for p in range(D + 1) for j in range(D + 1) for k in range(j + 1, D + 1) if p + j + k == D)
    ensure(cnt == (D + 1) ** 2 // 4, "n_D = floor((D+1)^2/4)")
    return cnt


allowance = sum((nD(D) * e for D, e in EPS.items()), Fraction(0))
print("allowance sum_D n_D eps_D =", " + ".join(f"{nD(D)}*{e}" for D, e in sorted(EPS.items()) if e) or "0",
      "=", allowance, f"= {float(allowance):.6e}")

gamma = 1 - eta - tail - allowance
print("\ngamma* = 1 - eta - tail - allowance =", gamma)
print("       =", f"{float(gamma):.17f}")
check(gamma == gamma_claimed, f"computed gamma* {gamma} differs from the claimed {gamma_claimed}")
for key, val in (("eta", eta), ("tail", tail), ("allowance", allowance)):
    if key in claimed:
        check(frac_of(claimed[key], f"claimed.{key}") == val, f"claimed {key} differs from the computed value")
check(gamma > 0, "gamma* is not positive")
print("gamma* > 1/25:", gamma > Fraction(1, 25), "   gamma* > 1/5:", gamma > Fraction(1, 5))
print(f"\nrun time: {time.time() - T_START:.1f} s")
if FAILURES:
    print(f"RESULT: FAIL ({len(FAILURES)} failed checks)")
    sys.exit(1)
print("RESULT: PASS -- every exact check passed; certified gamma* =", gamma)
sys.exit(0)


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""
verify_all.py -- run verify.py on every certificate in this folder and print a summary.

    usage:  python3 verify_all.py [--procs N] [--save DIR]

Checks certificate.json (the main certificate), paper_rows.json (the 7 rows of the original
preprint) and every other_certificates/*.json, in parallel.  Each check is an independent run of
verify.py, which recomputes everything in exact rational arithmetic and compares it with the values
claimed in the file.  With --save DIR the full output of each run is written to DIR/<name>.txt.

Exit status 0 iff every certificate passes.  Python standard library only.
Generated by Claude Opus 5.5 (Anthropic) for "Improving the lower bound on the Laughlin gap: An SDP search".
"""
import argparse
import glob
import json
import os
import re
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
VERIFY = os.path.join(HERE, "verify.py")


def certificates():
    files = [os.path.join(HERE, "certificate.json"), os.path.join(HERE, "paper_rows.json")]
    files += sorted(glob.glob(os.path.join(HERE, "other_certificates", "*.json")),
                    key=lambda f: [int(x) for x in re.findall(r"\d+", os.path.basename(f))])
    return [f for f in files if os.path.isfile(f)]


def describe(path):
    d = json.load(open(path))
    a = d["ansatz"]
    return f"({a['PMAX']},{a['JMAX']},{a['IMAX']},{a['TMAX']})", len(d["rows"])


def run(path):
    t0 = time.time()
    p = subprocess.run([sys.executable, VERIFY, os.path.relpath(path, HERE)], cwd=HERE, capture_output=True, text=True)
    out = p.stdout + p.stderr
    m = re.search(r"certified gamma\* = (\d+)/(\d+)", out)
    gamma = Fraction(int(m.group(1)), int(m.group(2))) if (m and p.returncode == 0) else None
    return path, p.returncode, gamma, out, time.time() - t0


def main():
    ap = argparse.ArgumentParser(description="run verify.py on every certificate in this folder")
    ap.add_argument("--procs", type=int, default=min(8, os.cpu_count() or 1), help="parallel runs (default min(8, cpus))")
    ap.add_argument("--save", default=None, help="directory for the full output of each run")
    a = ap.parse_args()
    files = certificates()
    print(f"running verify.py on {len(files)} certificates with {a.procs} parallel runs ...", flush=True)
    t0 = time.time()
    with ThreadPoolExecutor(max_workers=a.procs) as ex:
        results = list(ex.map(run, files))
    if a.save:
        os.makedirs(a.save, exist_ok=True)
        for path, _, _, out, _ in results:
            name = os.path.splitext(os.path.basename(path))[0]
            with open(os.path.join(a.save, name + ".txt"), "w") as f:
                f.write(out)
    print(f"\n{'file':<44} {'ansatz':<15} {'rows':>4}  {'result':<6} {'certified gamma* (truncated)':<28} {'time':>7}")
    ok = True
    for path, code, gamma, _, dt in results:
        ansatz, nrows = describe(path)
        rel = os.path.relpath(path, HERE)
        if code == 0 and gamma is not None:
            q = gamma.numerator * 10 ** 10 // gamma.denominator
            g = f"{q // 10 ** 10}.{q % 10 ** 10:010d}..."
            print(f"{rel:<44} {ansatz:<15} {nrows:>4}  {'PASS':<6} {g:<28} {dt:6.1f}s")
        else:
            ok = False
            print(f"{rel:<44} {ansatz:<15} {nrows:>4}  {'FAIL':<6} {'(exit ' + str(code) + ')':<28} {dt:6.1f}s")
    print(f"\n{'ALL PASS' if ok else 'SOME CERTIFICATE FAILED'}  ({len(results)} certificates, {time.time() - t0:.0f} s)")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/verify_all_output.txt <==
running verify.py on 14 certificates with 8 parallel runs ...

file                                         ansatz          rows  result certified gamma* (truncated)    time
certificate.json                             (17,18,18,17)     64  PASS   0.2190037845...                36.4s
paper_rows.json                              (7,8,8,7)          7  PASS   0.0461673331...                 0.1s
other_certificates/cert_7_8_8_7_10rows.json  (7,8,8,7)         10  PASS   0.0636643221...                 0.2s
other_certificates/cert_8_9_9_8.json         (8,9,9,8)         14  PASS   0.1208108430...                 0.4s
other_certificates/cert_9_10_10_9.json       (9,10,10,9)       19  PASS   0.1578159375...                 0.8s
other_certificates/cert_9_10_13_9.json       (9,10,13,9)       20  PASS   0.1882970806...                 1.6s
other_certificates/cert_10_11_11_10.json     (10,11,11,10)     25  PASS   0.1848125245...                 1.6s
other_certificates/cert_11_12_12_11.json     (11,12,12,11)     19  PASS   0.2000742674...                 1.8s
other_certificates/cert_12_13_13_12.json     (12,13,13,12)     27  PASS   0.2070464174...                 3.5s
other_certificates/cert_13_14_14_13.json     (13,14,14,13)     32  PASS   0.2109198350...                 5.7s
other_certificates/cert_14_15_15_14.json     (14,15,15,14)     37  PASS   0.2138574613...                 8.9s
other_certificates/cert_15_16_16_15.json     (15,16,16,15)     38  PASS   0.2162005786...                12.7s
other_certificates/cert_15_16_18_15.json     (15,16,18,15)     49  PASS   0.2174830812...                20.2s
other_certificates/cert_16_17_17_16.json     (16,17,17,16)     47  PASS   0.2178926728...                20.6s

ALL PASS  (14 certificates, 36 s)


==> anc/verify_output.txt <==
certificate file : certificate.json
sha256           : b9a94d46c8a90e0206d98b700712686d3f2bc2725efcadab3e6513759abbba81
ansatz           : (PMAX,JMAX,IMAX,TMAX) = (17,18,18,17);  rows: 64;  P = 10000000000000
derived ranges   : T3 = 35, Z3 = {2,4,5,...,35} (33 blocks), T4 = 53 (four-body blocks D = 1..53), first tail block z0 = 37
local modes      : 0..54 (Lemma 5.2 needs Q >= 54);  row operators use modes 0..18

P^2 eta = sum l^2 = 78097222888417596959848002
eta              = 39048611444208798479924001/50000000000000000000000000 = 0.780972228884176

three-body blocks (eq. (21)): m_z = (3/2)(3z-1)(-1/2)^z - e_z must be > 0
   z   floor(1e6 m_z)   floor(1e12 m_z)        m_z (float)
   2               11          11752243   1.175224e-05
   4                4           4478228   4.478229e-06
   5                0             19999   1.999994e-08
   6                0             20000   2.000002e-08
   7                0            174716   1.747160e-07
   8                0             20000   2.000001e-08
   9                0             19999   1.999999e-08
  10                0             20000   2.000001e-08
  11                0             19999   2.000000e-08
  12                0             20000   2.000000e-08
  13                0             19999   2.000000e-08
  14                0             20000   2.000000e-08
  15                0             20000   2.000000e-08
  16                0             20000   2.000000e-08
  17                0             20000   2.000000e-08
  18                0             20000   2.000000e-08
  19                0             20000   2.000000e-08
  20                0             20000   2.000000e-08
  21                0             20000   2.000000e-08
  22                0             20000   2.000000e-08
  23                0             20000   2.000000e-08
  24                0             20000   2.000000e-08
  25                0             20000   2.000000e-08
  26                0             20000   2.000000e-08
  27                0             20000   2.000000e-08
  28                0             20000   2.000000e-08
  29                0             20000   2.000000e-08
  30                0             27455   2.745539e-08
  31                0             19999   2.000000e-08
  32                0             46552   4.655207e-08
  33                0             43784   4.378469e-08
  34                0            363897   3.638978e-07
  35                0             94764   9.476466e-08
minimum three-body margin: 1.999993674496054e-08

four-body blocks (eq. (28) via (46)-(47)), D = 1..53: signs of c_1..c_d of det(xI+M)
  D =  1  |R_D| =  1  signs 0                          OK  (0.1 s)
  D =  2  |R_D| =  1  signs 0                          OK  (0.1 s)
  D =  3  |R_D| =  2  signs 00                         OK  (0.3 s)
  D =  4  |R_D| =  2  signs 00                         OK  (0.3 s)
  D =  5  |R_D| =  3  signs +00                        OK  (0.4 s)
  D =  6  |R_D| =  3  signs 000                        OK  (0.4 s)
  D =  7  |R_D| =  4  signs +000                       OK  (0.6 s)
  D =  8  |R_D| =  4  signs +000                       OK  (0.5 s)
  D =  9  |R_D| =  5  signs ++000                      OK  (0.7 s)
  D = 10  |R_D| =  5  signs +0000                      OK  (0.7 s)
  D = 11  |R_D| =  6  signs +++000                     OK  (0.8 s)
  D = 12  |R_D| =  6  signs ++0000                     OK  (0.8 s)
  D = 13  |R_D| =  7  signs ++++000                    OK  (0.9 s)  eps_D = 20271/400000000000
  D = 14  |R_D| =  7  signs +++0000                    OK  (0.9 s)  eps_D = 39507/2000000000000
  D = 15  |R_D| =  8  signs +++++000                   OK  (1.0 s)  eps_D = 866443/10000000000000
  D = 16  |R_D| =  8  signs ++++0000                   OK  (1.0 s)
  D = 17  |R_D| =  9  signs ++++++000                  OK  (1.1 s)  eps_D = 9649/125000000000
  D = 18  |R_D| =  9  signs +++++0000                  OK  (1.1 s)
  D = 19  |R_D| = 10  signs +++++++000                 OK  (1.2 s)
  D = 20  |R_D| = 10  signs ++++++0000                 OK  (1.2 s)  eps_D = 72481/5000000000000
  D = 21  |R_D| = 11  signs ++++++++000                OK  (1.2 s)
  D = 22  |R_D| = 11  signs +++++++0000                OK  (1.2 s)
  D = 23  |R_D| = 12  signs +++++++++000               OK  (1.2 s)
  D = 24  |R_D| = 12  signs ++++++++0000               OK  (1.1 s)
  D = 25  |R_D| = 13  signs ++++++++++000              OK  (1.2 s)
  D = 26  |R_D| = 13  signs +++++++++0000              OK  (1.1 s)
  D = 27  |R_D| = 14  signs +++++++++++000             OK  (1.1 s)
  D = 28  |R_D| = 14  signs ++++++++++0000             OK  (1.0 s)
  D = 29  |R_D| = 15  signs ++++++++++++000            OK  (1.0 s)
  D = 30  |R_D| = 15  signs +++++++++++0000            OK  (0.9 s)
  D = 31  |R_D| = 16  signs +++++++++++++000           OK  (0.9 s)
  D = 32  |R_D| = 16  signs ++++++++++++0000           OK  (0.8 s)
  D = 33  |R_D| = 17  signs ++++++++++++++000          OK  (0.8 s)
  D = 34  |R_D| = 17  signs +++++++++++++0000          OK  (0.7 s)
  D = 35  |R_D| = 18  signs +++++++++++++++000         OK  (0.6 s)
  D = 36  |R_D| = 18  signs ++++++++++++++0000         OK  (0.5 s)
  D = 37  |R_D| = 19  signs ++++++++++++++++000        OK  (0.5 s)  eps_D = 129377/10000000000000
  D = 38  |R_D| = 19  signs ++++++++++++++00000        OK  (0.4 s)
  D = 39  |R_D| = 20  signs +++++++++++++++++000       OK  (0.5 s)  eps_D = 56781/10000000000000
  D = 40  |R_D| = 20  signs +++++++++++++0000000       OK  (0.4 s)
  D = 41  |R_D| = 21  signs +++++++++++++00000000      OK  (0.3 s)
  D = 42  |R_D| = 21  signs +++++++++++0000000000      OK  (0.3 s)
  D = 43  |R_D| = 22  signs +++++++++++00000000000     OK  (0.3 s)
  D = 44  |R_D| = 22  signs +++++++++0000000000000     OK  (0.3 s)
  D = 45  |R_D| = 23  signs +++++++++00000000000000    OK  (0.3 s)
  D = 46  |R_D| = 23  signs +++++++0000000000000000    OK  (0.2 s)
  D = 47  |R_D| = 24  signs +++++++00000000000000000   OK  (0.3 s)
  D = 48  |R_D| = 24  signs +++++0000000000000000000   OK  (0.3 s)
  D = 49  |R_D| = 25  signs +++++00000000000000000000  OK  (0.3 s)
  D = 50  |R_D| = 25  signs +++0000000000000000000000  OK  (0.3 s)
  D = 51  |R_D| = 26  signs +++00000000000000000000000 OK  (0.3 s)
  D = 52  |R_D| = 26  signs +0000000000000000000000000 OK  (0.3 s)
  D = 53  |R_D| = 27  signs +00000000000000000000000000 OK  (0.4 s)

tail (Lemma 6.1, odd z >= 37, c_z = z+1) = 271/4294967296 = 6.309710e-08
allowance sum_D n_D eps_D = 49*20271/400000000000 + 56*39507/2000000000000 + 64*866443/10000000000000 + 81*9649/125000000000 + 110*72481/5000000000000 + 361*129377/10000000000000 + 400*56781/10000000000000 = 59808781/2500000000000 = 2.392351e-05

gamma* = 1 - eta - tail - allowance = 1401624220840445441298243497/6400000000000000000000000000
       = 0.21900378450631960
gamma* > 1/25: True    gamma* > 1/5: True

run time: 35.5 s
RESULT: PASS -- every exact check passed; certified gamma* = 1401624220840445441298243497/6400000000000000000000000000

